Edge expansion of a graph: SDP-based computational strategies

Computing the edge expansion of a graph is a famously hard combinatorial problem for which there have been many approximation studies. We present two variants of exact algorithms using semidefinite programming (SDP) to compute this constant for any graph. The first variant uses the SDP relaxation first to reduce the search space considerably. The problem is then transformed into instances of max-cut problems, which are solved with an SDP-based state-of-the-art solver. Our second variant to compute the edge expansion uses Dinkelbach's algorithm for fractional programming. This is, we have to solve a parametrized optimization problem and again we use semidefinite programming to obtain solutions of the parametrized problems. Numerical results demonstrate that with our algorithms one can compute the edge expansion on graphs up to 400 vertices in a routine way, including instances where standard branch-and-cut solvers fail. To the best of our knowledge, these are the first SDP-based solvers for computing the edge expansion of a graph.

==> anc/EdgeExpansion.jl/LICENSE.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/EdgeExpansion.jl/Project.toml <==
name = "EdgeExpansion"
uuid = "3a842c37-e00a-41b0-8149-cf485d8ae563"
authors = ["Melanie Siebenhofer <melaniesi@edu.aau.at>"]
version = "1.0.0-DEV"

[deps]
DataStructures = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
Dates = "ade2ca70-3891-5945-98fb-dc099432e06a"
Dictionaries = "85a47980-9c8c-11e8-2b9f-f7ca1fa99fb4"
Erdos = "90d7349d-81aa-5495-813a-883243abfe31"
Graphs = "86223c79-3864-5bf0-83f7-82e725a168b6"
Gurobi = "2e9cd046-0924-5485-92f1-d5272153d98b"
HiGHS = "87dc4568-4c63-4d18-b0c0-bb2238e4078b"
JSON = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
JuMP = "4076af6c-e467-56ae-b986-b466b2749572"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
MKL = "33e6dc65-8f57-5167-99aa-e5a354878fb2"
Mosek = "6405355b-0ac2-5fba-af84-adbd65488c0e"
MosekTools = "1ec41992-ff65-5c91-ac43-2df89e9693a4"
Printf = "de0858da-6303-5e67-8744-51eddeeeb8d7"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[compat]
julia = "1.7"

[extras]
Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[targets]
test = ["Test"]


==> anc/EdgeExpansion.jl/README-license.txt <==
EdgeExpansion - Package to compute the edge expansion of a graph G.

Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.
This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details.
You should have received a copy of the GNU General Public License
along with this program. If not, see https://www.gnu.org/licenses/.

==> anc/EdgeExpansion.jl/README.md <==
[![DOI](https://zenodo.org/badge/750878738.svg)](https://zenodo.org/doi/10.5281/zenodo.13379324)
# EdgeExpansion.jl

Package to compute the edge expansion of an undirected graph $G$. The edge expansion of $G$ is defined as
```math
h(G) = \min_{\emptyset \neq S \subset V} \frac{\lvert \partial S \rvert}{\min \{ \lvert S \rvert, \lvert S \setminus V \rvert\}}
```
where $\lvert \partial S \rvert$ denotes the size of the cut induced by the set of vertices $S$, i.e.,
```math
\partial S = \{ \{i,j\} \in E(G) \mid i \in S, j \in V \setminus S\}.
```

### Installation
To enter the package mode press ```]``` and to exit press ```backspace```
```julia
pkg> add https://github.com/melaniesi/EdgeExpansion.jl.git
```
##### Dependencies
To use the package `EdgeExpansion.jl` the following solvers are needed. 
* [Mosek Aps](https://www.mosek.com/)
* [Gurobi](https://www.gurobi.com/)

If BiqBin is used as solver for the $k$-bisection problem, a modification of [BiqBin's source code](http://biqbin.eu/Home/Features#BiqBin) has to be installed. The modifications are tracked in the GitHub Repository [melaniesi/biqbin-modification-edgeexpansion](https://github.com/melaniesi/biqbin-modification-edgeexpansion). To run BiqBin, an installation of [mpich](https://www.mpich.org/) is required.

### Example
```julia
julia> using EdgeExpansion
julia> import EdgeExpansion.PolytopeGraphGenerator
julia> biqbinpath = "/home/user/Code/biqbin-expedis/" # set path to BiqBin
julia> L = PolytopeGraphGenerator.grevlex(3)
7×7 LinearAlgebra.Symmetric{Int64, Matrix{Int64}}:
  3  -1   0   0  -1  -1   0
 -1   3  -1   0   0   0  -1
  0  -1   3  -1  -1   0   0
  0   0  -1   3   0  -1  -1
 -1   0  -1   0   3  -1   0
 -1   0   0  -1  -1   4  -1
  0  -1   0  -1   0  -1   3
julia> result_1 = split_and_bound(L, "grevlex-3", biqbin=true, biqbinpath=biqbinpath, ncores=4);
julia> result_2 = dinkelbach(L, "grevlex-3", biqbin_path=biqbin_path, ncores=4);
```

Further examples can be found in the folder [`examples/`](examples/) of this project.

### References
This package is part of the publications

Akshay Gupte, Melanie Siebenhofer, Angelika Wiegele. (2024). _Edge expansion of a graph: SDP-based computational strategies._ [Manuscript submitted for publication].

Akshay Gupte, Melanie Siebenhofer, Angelika Wiegele. (2024). _Computing the Edge Expansion of a Graph using Semidefinite Programming._ In: Combinatorial Optimization. ISCO 2024. Lecture Notes in Computer Science. Springer. https://doi.org/10.1007/978-3-031-60924-4_9


==> anc/EdgeExpansion.jl/examples/01_generate-graphfiles.jl <==
using EdgeExpansion
using EdgeExpansion.PolytopeGraphGenerator
using EdgeExpansion.RudyGraphIO

instances_directory = "/home/users/mesiebenhofe/Dokumente/Mathematik/01_Dissertation/04_Data/graphs/"

L = grevlex(7)
filepath = instances_directory * "grevlex/grevlex-7.dat"
laplacian_to_RudyFile(L, filepath)

L = grlex(7)
filepath = instances_directory * "grlex/grlex-7.dat"
laplacian_to_RudyFile(L, filepath)

L = laplacian_rand01polytope(75, 9)
filepath = instances_directory * "rand01-polytopes/rand01-9-75-0.dat"
laplacian_to_RudyFile(L, filepath)

==> anc/EdgeExpansion.jl/examples/02_compute-cheeger-constant.jl <==
using Revise
using EdgeExpansion

# set path to biqbin
biqbin_path="/home/users/mesiebenhofe/Dokumente/Mathematik/01_Dissertation/02_Code/biqbin-expedis/"

L = EdgeExpansion.PolytopeGraphGenerator.grevlex(6)
res = split_and_bound(L, biqbin_path=biqbin_path, ncores=4) # split and bound with biqbin
res = split_and_bound(L, biqbin=false) # split and bound with bisection branch-and-bound
res = dinkelbach(L, "grlex-10", biqbin_path=biqbin_path, ncores=4) # algorithm based on Dinkelbach

instance_path = "./rand01-7-32-0.dat"
L = EdgeExpansion.RudyGraphIO.laplacian_from_RudyFile(instance_path)
res = split_and_bound(L, biqbin_path=biqbin_path, ncores=4)




==> anc/EdgeExpansion.jl/examples/03_evaluate-splitandbound.jl <==
using EdgeExpansion
using JSON

"""
    evaluate_splitandbound(paths; biqbin=true, biqbin_path=missing, ncores=4, directory_logfiles=missing,
                                       ignore_alreadyprocessed=true)

Function to run split and bound code on all directories in `paths`.

Execution is done on all .dat files stored in the directories in `paths`.
If a path `directory_logfiles` is given, then a log file for each instance is stored in
a subdirectory `benchmarkclass/logs_splitandbound`, where benchmarkclass is the name
of the directory given in `paths`.
If `ignore_alreadyprocessed=true`, then instances with their filename listed in `.ignore-splitandbound`
in the path given in `paths` are not considered and all instances which were considered within this function
call are added to that file. This allows to interrupt the evaluation and ignore already computed instances.

# Example:
```julia-repl
julia> paths = ["/home/user/data/graphs/grlex/" "/home/user/data/graphs/grevlex/"];
julia> biqbinpath = "/home/user/code/biqbinexpedis/";
julia> dirlogs = "/home/user/data/logs/";
julia> evaluate_splitandbound(paths, biqbin=true, biqbin_path=biqbinpath, ncores=4, directory_logfiles=dirlogs);
```
"""
function evaluate_splitandbound(paths; biqbin=true, biqbin_path=missing, ncores=4, directory_logfiles=missing,
                                       ignore_alreadyprocessed=true)
    for path in paths
        if !(path[end] == '/') path = path * '/' end
        writelogfiles = !ismissing(directory_logfiles)
        dirname = split(path, "/", keepempty=false)[end]
        subdir_logfiles = writelogfiles ? directory_logfiles * "$dirname/logs_splitandbound/" : missing
        if writelogfiles 
            if !isdir(directory_logfiles) mkdir(directory_logfiles) end
            if !isdir(directory_logfiles * dirname) mkdir(directory_logfiles * dirname) end
            if !isdir(subdir_logfiles) mkdir(subdir_logfiles) end
        end
        toignorefile = ignore_alreadyprocessed ? path * ".ignore-splitandbound" : missing

        graphFiles = filter(x->endswith(x, ".dat"), readdir(path,sort=false))

        # remove instances to ignore
        if ignore_alreadyprocessed && isfile(toignorefile)
            toignore = []
            io = open(toignorefile, "r")
            while !eof(io)
                push!(toignore, readline(io))
            end
            close(io)
            deleteat!(graphFiles, findall(in(toignore), graphFiles))
        end

        perm = sortperm_graphFiles(graphFiles, path)
        for filename in graphFiles[perm]
            # input
            filepath = path * filename
            instancename = String(split(filename, '.')[1])
            L = EdgeExpansion.RudyGraphIO.laplacian_from_RudyFile(filepath)

            # split and bound
            solutions_dict = split_and_bound(L, instancename, biqbin=biqbin, biqbin_path=biqbin_path, ncores=ncores) 

            # write logfile
            if writelogfiles
                io = open(subdir_logfiles * instancename* ".json", "w")
                JSON.print(io, solutions_dict, 4)
                close(io)
            end

            # mark instance as processed
            if ignore_alreadyprocessed
                io = open(toignorefile, "a")
                write(io, "\n" * filename)
                close(io)
            end
        end
    end
end


"""
    sortperm_graphFiles(graphFiles, path_dir)

Return a permutation vector sorted by the number of vertices
of the graphs listed in `graphFiles` and stored in `path_dir`.

# Arguments:
- `graphFiles`: Array of graph file names to be sorted by the
                number of vertices of the corresponding graph
                in ascending order.
- `path_dir::String:` Path to the directory the files in
                      `graphFiles` are stored.
"""
function sortperm_graphFiles(graphFiles, path_dir)
    nrVertices = similar(graphFiles, Int64)
    for (i, filename) in enumerate(graphFiles)
        io = open(path_dir * filename)
        nrVertices[i], _ = parse.(Int64, split(readline(io)," "))
        close(io)
    end
    return sortperm(nrVertices)
end


==> anc/EdgeExpansion.jl/examples/04_evaluate-dinkelbach.jl <==
using EdgeExpansion
using JSON

"""
    evaluate_dinkelbach(paths; biqbin_path=missing, ncores=4, directory_logfiles=missing,
                                       ignore_alreadyprocessed=true)

Function to run Dinkelbach's algorithm on all directories in `paths`.

Execution is done on all .dat files stored in the directories in `paths`.
If a path `directory_logfiles` is given, then a log file for each instance is stored in
a subdirectory `benchmarkclass/logs_dinkelbach`, where benchmarkclass is the name
of the directory given in `paths`.
If `ignore_alreadyprocessed=true`, then instances with their filename listed in `.ignore-dinkelbach`
in the path given in `paths` are not considered and all instances which were considered within this function
call are added to that file. This allows to interrupt the evaluation and ignore already computed instances.


# Example:
```julia-repl
julia> paths = ["/home/user/data/graphs/grlex/" "/home/user/data/graphs/grevlex/"];
julia> biqbinpath = "/home/user/code/biqbinexpedis/";
julia> dirlogs = "/home/user/data/logs/";
julia> evaluate_dinkelbach(paths, biqbin_path=biqbinpath, ncores=4, directory_logfiles=dirlogs)
```
"""
function evaluate_dinkelbach(paths; biqbin_path=missing, ncores=4, directory_logfiles=missing,
                                    ignore_alreadyprocessed=true)

    for path in paths
        # check path, needed folders and files
        if !(path[end] == '/') path = path * '/' end
        writelogfiles = !ismissing(directory_logfiles)
        dirname = split(path, "/", keepempty=false)[end]
        subdir_logfiles = writelogfiles ? directory_logfiles * "$dirname/logs_dinkelbach/" : missing
        if writelogfiles 
            if !isdir(directory_logfiles) mkdir(directory_logfiles) end
            if !isdir(directory_logfiles * dirname) mkdir(directory_logfiles * dirname) end
            if !isdir(subdir_logfiles) mkdir(subdir_logfiles) end
        end
        toignorefile = ignore_alreadyprocessed ? path * ".ignore-dinkelbach" : missing
        if !isfile(subdir_logfiles * "numerical-problems.txt")
            io = open(subdir_logfiles * "numerical-problems.txt", "w")
        else
            # file for listing instances with numerical problems
            io = open(subdir_logfiles * "numerical-problems.txt", "a")
        end
        
        # get all instances in directory
        graphFiles = filter(x->endswith(x, ".dat"), readdir(path,sort=false))
        # remove instances to ignore
        if ignore_alreadyprocessed && isfile(toignorefile)
            toignore = []
            io = open(toignorefile, "r")
            while !eof(io)
                push!(toignore, readline(io))
            end
            close(io)
            deleteat!(graphFiles, findall(in(toignore), graphFiles))
        end
        # sort files by number of vertices
        perm = sortperm_graphFiles(graphFiles, path)

        # compute edge expansion and store result in log file
        for filename in graphFiles[perm]
            # read input
            instancename = String(split(filename, '.')[1])
            filepath = path * filename
            L = EdgeExpansion.RudyGraphIO.laplacian_from_RudyFile(filepath)
            # compute edge expansion
            res_info = try dinkelbach(L, instancename, biqbin_path=biqbin_path, ncores=ncores)
            catch err
                if isa(err, InterruptException)
                    # handle keyboard interrupt
                    close(io)
                    username = ENV["USER"]
                    cmdname = "biqbin"
                    run(`pkill -x $cmdname -u $username`) # stop biqbin as well
                    throw(InterruptException())
                else
                    # handle numerical problems
                    write(io, filename * "\n")
                    username = ENV["USER"]
                    cmdname = "biqbin"
                    try run(`pkill -x $cmdname -u $username`) catch end
                    mv(filepath, path*"processed/"*filename, force=true)
                    continue
                end
            end
            # write result to log file
            if writelogfiles
                io_res = open(subdir_logfiles*instancename*".json", "w")
                JSON.print(io_res, res_info, 4)
                close(io_res)
            end

            # mark instance as processed
            if ignore_alreadyprocessed
                io = open(toignorefile, "a")
                write(io, "\n" * filename)
                close(io)
            end
        end
        close(io)
    end
end

"""
    sortperm_graphFiles(graphFiles, path_dir)

Return a permutation vector sorted by the number of vertices
of the graphs listed in `graphFiles` and stored in `path_dir`.

# Arguments:
- `graphFiles`: Array of graph file names to be sorted by the
                number of vertices of the corresponding graph
                in ascending order.
- `path_dir::String:` Path to the directory the files in
                      `graphFiles` are stored.
"""
function sortperm_graphFiles(graphFiles, path_dir)
    nrVertices = similar(graphFiles, Int64)
    for (i, filename) in enumerate(graphFiles)
        io = open(path_dir * filename)
        nrVertices[i], _ = parse.(Int64, split(readline(io)," "))
        close(io)
    end
    return sortperm(nrVertices)
end

==> anc/EdgeExpansion.jl/examples/05_evaluate-gurobi.jl <==
using EdgeExpansion
using JSON

"""

Function to compute the edge expansion with Gurobi on all
instances in the directories listed in `paths`.

The computation is performed on all .dat files. 
If a path `directory_logfiles` is given, then a log file for each instance is stored in
a subdirectory `benchmarkclass/logs_gurobi`, where benchmarkclass is the name
of the directory given in `paths`.
If `ignore_alreadyprocessed=true`, then instances with their filename listed in `.ignore-gurobi`
in the path given in `paths` are not considered and all instances which were considered within this function
call are added to that file. This allows to interrupt the evaluation and ignore already computed instances.

# Example:
```julia-repl
julia> paths = ["./graphs/grlex/", "./graphs/grevlex/"];
julia> dirlogs = "./logs/";
julia> evaluate_gurobi(paths, directory_logfiles=dirlogs)
```
"""
function evaluate_gurobi(paths, uselowerbound=true; nthreads=4, directory_logfiles=missing, ignore_alreadyprocessed=true)
    for path in paths
        if !(path[end] == '/') path = path * '/' end
        writelogfiles = !ismissing(directory_logfiles)
        dirname = split(path, "/", keepempty=false)[end]
        subdir_logfiles = writelogfiles ? directory_logfiles * "$dirname/logs_gurobi/" : missing
        if writelogfiles 
            if !isdir(directory_logfiles) mkdir(directory_logfiles) end
            if !isdir(directory_logfiles * dirname) mkdir(directory_logfiles * dirname) end
            if !isdir(subdir_logfiles) mkdir(subdir_logfiles) end
        end
        toignorefile = ignore_alreadyprocessed ? path * ".ignore-gurobi" : missing

        graphFiles = filter(x->endswith(x, ".dat"), readdir(path,sort=false))

        # remove instances to ignore
        if ignore_alreadyprocessed && isfile(toignorefile)
            toignore = []
            io = open(toignorefile, "r")
            while !eof(io)
                push!(toignore, readline(io))
            end
            close(io)
            deleteat!(graphFiles, findall(in(toignore), graphFiles))
        end

        perm = sortperm_graphFiles(graphFiles, path)
        for filename in graphFiles[perm]
            # input
            filepath = path * filename
            instancename = String(split(filename, '.')[1])
            L = EdgeExpansion.RudyGraphIO.laplacian_from_RudyFile(filepath)

            # solve with gurobi
            val, gap, t  = uselowerbound ? gurobi_solve_exact(L, lb=0, timelimit=10800.0, nrthreads=nthreads)  :
                                           gurobi_solve_exact(L, timelimit=10800.0, nrthreads=nthreads) 

             # write result to log file
            if writelogfiles
                res_info = Dict("objectivebound" => val, "relativegap" => gap, "time" => t)
                io_res = open(subdir_logfiles*instancename*".json", "w")
                JSON.print(io_res, res_info, 4)
                close(io_res)
            end

            # mark instance as processed
            if ignore_alreadyprocessed
                io = open(toignorefile, "a")
                write(io, "\n" * filename)
                close(io)
            end
        end
    end
end

"""
    sortperm_graphFiles(graphFiles, path_dir)

Return a permutation vector sorted by the number of vertices
of the graphs listed in `graphFiles` and stored in `path_dir`.

# Arguments:
- `graphFiles`: Array of graph file names to be sorted by the
                number of vertices of the corresponding graph
                in ascending order.
- `path_dir::String:` Path to the directory the files in
                      `graphFiles` are stored.
"""
function sortperm_graphFiles(graphFiles, path_dir)
    nrVertices = similar(graphFiles, Int64)
    for (i, filename) in enumerate(graphFiles)
        io = open(path_dir * filename)
        nrVertices[i], _ = parse.(Int64, split(readline(io)," "))
        close(io)
    end
    return sortperm(nrVertices)
end

gurobi_solve_exact(EdgeExpansion.PolytopeGraphGenerator.grevlex(3), lb = 0);


==> anc/EdgeExpansion.jl/examples/Project.toml <==
[deps]
EdgeExpansion = "3a842c37-e00a-41b0-8149-cf485d8ae563"
JSON = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
Revise = "295af30f-e4ad-537b-8983-00126c2a3abe"


==> anc/EdgeExpansion.jl/examples/rand01-7-32-0.dat <==
32 308
1 3 1
1 6 1
1 8 1
1 10 1
1 11 1
1 12 1
1 13 1
1 16 1
1 17 1
1 18 1
1 21 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 30 1
1 31 1
1 32 1
2 3 1
2 4 1
2 5 1
2 7 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 16 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 29 1
2 30 1
2 31 1
2 32 1
3 6 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
3 17 1
3 20 1
3 21 1
3 24 1
3 27 1
3 28 1
3 29 1
3 30 1
3 32 1
4 5 1
4 10 1
4 11 1
4 12 1
4 15 1
4 16 1
4 17 1
4 19 1
4 22 1
4 23 1
4 26 1
4 27 1
4 30 1
4 31 1
4 32 1
5 6 1
5 7 1
5 8 1
5 11 1
5 13 1
5 17 1
5 19 1
5 21 1
5 22 1
5 24 1
5 25 1
5 26 1
5 27 1
5 29 1
5 30 1
5 31 1
6 8 1
6 11 1
6 13 1
6 17 1
6 18 1
6 20 1
6 21 1
6 24 1
6 25 1
6 27 1
6 29 1
6 30 1
7 13 1
7 19 1
7 20 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 32 1
8 9 1
8 10 1
8 11 1
8 13 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 21 1
8 22 1
8 23 1
8 25 1
8 26 1
8 31 1
8 32 1
9 10 1
9 11 1
9 13 1
9 14 1
9 15 1
9 17 1
9 18 1
9 19 1
9 21 1
9 23 1
9 25 1
9 26 1
9 27 1
9 29 1
9 31 1
9 32 1
10 11 1
10 12 1
10 13 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
11 12 1
11 15 1
11 16 1
11 17 1
11 21 1
11 25 1
11 26 1
11 27 1
11 29 1
11 30 1
11 31 1
11 32 1
12 15 1
12 16 1
12 17 1
12 18 1
12 20 1
12 21 1
12 23 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 30 1
13 31 1
14 15 1
14 17 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 25 1
14 29 1
14 32 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 28 1
15 29 1
15 31 1
15 32 1
16 17 1
16 21 1
16 22 1
16 24 1
16 26 1
16 28 1
16 30 1
16 31 1
16 32 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 27 1
17 28 1
17 31 1
17 32 1
18 20 1
18 21 1
18 23 1
18 27 1
18 29 1
18 31 1
19 20 1
19 22 1
19 23 1
19 25 1
19 26 1
19 27 1
19 31 1
19 32 1
20 21 1
20 22 1
20 23 1
20 24 1
20 28 1
20 29 1
21 22 1
21 24 1
21 25 1
21 26 1
21 31 1
21 32 1
22 24 1
22 31 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
24 26 1
24 28 1
24 29 1
24 30 1
25 26 1
25 27 1
25 29 1
25 32 1
26 27 1
26 28 1
26 30 1
26 31 1
26 32 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 30 1
28 31 1
28 32 1
29 30 1
29 31 1
29 32 1
30 31 1
30 32 1


==> anc/EdgeExpansion.jl/src/Dinkelbach.jl <==
# ==========================================================================
#   This file is part of EdgeExpansion
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   EdgeExpansion is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   EdgeExpansion is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

using JSON

"""
    dinkelbach_maxcut(L, guess::Rational, graphname)

Compute the edge expansion of a graph given by
its Laplacian matrix `L` applying Dinkelbach's
algorithm.

As a starting `guess` a valid upper
bound on the edge expansion has to be provided.
Returns the edge expansion, the optimal cut and
a dictionary containing a history of the
guesses computed with the Dinkelbach algorithm
as well as the number of B&B nodes and execution
times for each step in the iterative Discrete Newton-
Dinkelbach algorithm.

The underlying optimization problem is solved
by transformation to a max-cut problem and solving
the problem with the max-cut solver of BiqBin [[6]](6).

# References
<a id="6">[6]</a> 
Nicolò Gusmeroli, Timotej Hrga, Borut Lužar, Janez Povh, Melanie Siebenhofer, and Angelika Wiegele (2022).
BiqBin: A Parallel Branch-and-bound Solver for Binary Quadratic Problems with Linear Constraints.
ACM Trans. Math. Softw. 48, 2.
"""
function dinkelbach_maxcut(L, guess::Rational, graphname::String, biqbinpath::String, ncores=4)
    n = size(L,1)
    num = numerator(guess)
    den = denominator(guess)
    xopt = missing
    res_info = Dict{String, Any}()
    res_info["numerators"] = [num]
    res_info["denominators"] = [den]
    res_info["guesses"] = [num/den]
    res_info["bb-time"] = []
    res_info["bb-nodes"] = []
    done = false
    println("Start with guess: $num/$den")
    while !done
        # transform to max cut problem and solve
        filename = graphname*"-n$num-d$den.dat"
        filepath = biqbinpath*"Instances/$filename"
        offset = write_maxcut_inputfile_checkOptimum(L, guess, filepath)
        result_mc = run_maxcut(filepath, biqbinpath, ncores)
        # retrieve solution of max cut
        sol =  offset - result_mc["Solution"]
        println("Solution of bqp was $sol")
        append!(res_info["bb-time"], result_mc["ExecutionTime"])
        append!(res_info["bb-nodes"], result_mc["BabNodes"])
        # do Dinkelbach step
        if sol == 0
            done = true
            println("Guess $guess was the optimum.")
        else
            # retrieve xopt from max cut solution
            indices = result_mc["OneSideOfTheCut"] .- 1
            if 0 in indices
                indices = [i for i in indices if 1 ≤ i ≤ n]
                xopt = zeros(Int64, n)
                xopt[indices] .= 1
            else
                indices = [i for i in indices if 1 ≤ i ≤ n]
                xopt = ones(Int64, n)
                xopt[indices] .= 0
            end
            # new guess based on solution xopt
            den = Int64(sum(xopt))
            if den > n / 2 # sanity check
                @warn "sum(x) > n/2 after biqbin run"
                xopt = abs.(ones(n) - xopt)
                den = sum(xopt)
            end
            num = Int64(xopt' * L * xopt)
            guess = num // den
            println("New guess: $num/$den")
            append!(res_info["numerators"], num)
            append!(res_info["denominators"], den)
            append!(res_info["guesses"], num / den)
        end
    end
    res_info["EdgeExpansion"] = num / den
    return (num // den, xopt, res_info)
end



"""
    write_maxcut_inputfile_checkOptimum(L, guess::Rational, filepath, lower::Int=1, upper::Union{Int,Missing}=missing)

Transform parametric optimization problem to check if `guess` is optimum
to a max-cut instance.

Returns the `offset` and stores the max-cut instance in rudy format
in filepath.
The optimal value of the binary unconstrained optimization problem is equal
to the return value (`offset`) if and only if the edge expansion of the graph
provided by its laplacian matrix `L` is equal to `guess`. 
If the offset minus the optimal value  is <0 (>0) we know
that `guess` is a valid upper (lower) bound for the edge expansion.

It is possible to provide tighter bounds on the smaller set S of the cut
with 1 ≤ `lower` ≤ |S| ≤ `upper` ≤ ⌊n/2⌋.
"""
function write_maxcut_inputfile_checkOptimum(L, guess::Rational, filepath, lower::Int=1,upper::Union{Int,Missing}=missing)
    n = size(L, 1)
    if isequal(upper,missing) upper = Int(floor(n/2)) end
    γn = numerator(guess)
    γd = denominator(guess)
    σ = Int(γn * n + 1)

    ld = Int(ceil(log2(upper - lower + 1)))
    ns = ld - 1

    b1 = lower + 2^ns - (n + 1)/2
    b2 = upper - 2^ns - (n - 1)/2

    offset = - γn*n/2 + σ*(b1^2 + b2^2) - γn*n/2- 3*σ*( n/2*(lower+upper-n) + (2^ns - 1/2)*(upper - 2^ld + 1 - lower) ) + σ*( lower/2*(n - 2^ld + 1) + upper/2*(n+ 2^ld - 1))

    nrvertices = 1 + n + 2*ld
    nredges = Int(n*(n+1)/2 + 2*(n+1)*ld + 2*ld*(ld-1)/2)
    # write rudy input
    io = open(filepath, "w")
    write(io, "$nrvertices $nredges\n")
    # row zero of adjacency, 1 ≤ j ≤ n
    entry = Int(-γn - 2*σ*(b1+b2))
    for j=2:n+1
        write(io, "1 $j $entry\n")
    end
    factor1 = 2*σ*b1 # first binary slack part
    factor2 = -2*σ*b2 # second binary slack part
    # row zero, j > n
    ind = n+2
    for k = 0:ns
        # i = 0, j in binary slack part
        twopowk = 2^k
        write(io, "1 $ind $(Int(factor1*twopowk)) \n1 $(ind + ld) $(Int(factor2*twopowk)) \n")
        # 1 ≤ i ≤ n, j in binary slack part
        entry = Int(σ*twopowk)
        for i = 2:n+1
            write(io, "$i $ind $(-entry) \n$i $(ind+ld) $entry\n")
        end
        ind += 1
    end
 
    # i and j in first binary slack part and
    # i and j in second binary slack part
    ind = n + 3
    for k = 1:ns
        indrow = n + 2
        for l = 0:k-1
            entry = Int(σ*(2^(k+l)))
            write(io, "$indrow $ind $entry\n$(indrow+ld) $(ind+ld) $entry \n")
            indrow += 1
        end
        ind += 1
    end

    # 1 ≤ i < j ≤ n
    sigma2 = 2*σ
    for i = 1:n
        for j = i+1:n
            write(io, "$(i+1) $(j+1) $(γd*L[i,j] + sigma2) \n")
        end
    end
    close(io)
    return offset
end

"""
    run_maxcut(filepath, biqbinpath)

Solve the max cut problem with rudy input file stored in `filepath`.

Returns dictionary with the "ExecutionMD" part of the JSON output file of
BiqBin's max cut solver [[6]](6).
The path to the BiqBin installation has to be provided, for example
`biqbinpath` = "home/user/src/biqbin-expedis/"

# References
<a id="6">[6]</a> 
Nicolò Gusmeroli, Timotej Hrga, Borut Lužar, Janez Povh, Melanie Siebenhofer, and Angelika Wiegele (2022).
BiqBin: A Parallel Branch-and-bound Solver for Binary Quadratic Problems with Linear Constraints.
ACM Trans. Math. Softw. 48, 2.
"""
function run_maxcut(filepath, biqbinpath, ncores=4)
    mpirunexe = "/usr/bin/mpirun"
    # run maxcut code
    result = read(`$mpirunexe -n $ncores $(biqbinpath)biqbin $filepath $(biqbinpath)params Julia 10 100`, String)
    # remove temporary solution files in directory
    foreach(rm, filter(startswith("$(filepath)_Julia_"), readdir("$(filepath[1:findlast("/", filepath)[1]])",join=true)))
    return JSON.parse(result)["ExecutionMD"]
end

==> anc/EdgeExpansion.jl/src/EdgeExpansion.jl <==
# ==========================================================================
#   EdgeExpansion -- Program to compute the edge expansion of a graph
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

module EdgeExpansion

include("GraphBisection.jl")
using .GraphBisection
include("RudyGraphIO.jl")
include("PolytopeGraphGenerator.jl")

using Gurobi
using JuMP
using Random

export gurobi_solve_exact, split_and_bound, dinkelbach

#----------------------#
#     G U R O B I      #
#----------------------#

"""
    gurobi_solve_exact(L; lb=missing, timelimit=10800.0, nrthreads=4)

Compute the edge expansion of a graph with Gurobi.

Computes the edge expansion of a graph
given by its Laplacian matrix `L` with Gurobi.

# Arguments
- `lb=missing`: provides a lower bound on the edge expansion
                Note, that for Gurobi (version 11.0) it
                is beneficial to set `lb = 0`.
- `timelimit=10800`: time limit in seconds for Gurobi to solve
                     the optimization problem
- `nrthreads=4`:    number of threads available to Gurobi

Returns the edge expansion (or lower bound), the
relative gap obtained by Gurobi and the solve time (in seconds).
needed for Gurobi to solve the problem.
"""
function gurobi_solve_exact(L; lb=missing, timelimit=10800.0, nrthreads=4)
    n = size(L,1)
    m = Model(Gurobi.Optimizer)
    # MOI.set(m, MOI.AbsoluteGapTolerance(), 1e-6)
    set_time_limit_sec(m, timelimit)
    set_optimizer_attribute(m, "Threads", nrthreads)
    @variable(m, x[1:n], Bin) # binary variables x₁,…,xₙ
    if ismissing(lb)
        @variable(m, y)
    else
        @variable(m, y >= lb)
    end
    @objective(m, Min, y)
    @constraint(m, 1 <= sum(x[i] for i = 1:n) <= floor(n/2))
    @constraint(m, x'*L*x - y*sum(x[i] for i=1:n) <= 0)
    optimize!(m)
    return objective_bound(m), relative_gap(m), solve_time(m)
end

#----------------------------------#
#     S P L I T  &  B O U N D      #
#----------------------------------#

include("boundcomputation.jl")

"""
    split_and_bound(L, instancename="splitandbound-instance"; <keyword arguments>)

Compute the edge expansion of a graph with the split and bound algorithm.

The graph is given by its Laplacian matrix `L` and its name `instancename`.

# Arguments
- `biqbin=true`: uses biqbin to solve the k-bisection problem if it is true and
                 the ADMM branch-and-bound solver otherwise.
- `biqbin_path=missing`: if `biqbin=true` a path to the biqbin installation, e.g.,
                         "/home/user/Code/biqbin-expedis/", has to be provided.
                         The source code of biqbin can be downloaded from
                         https://gitlab.aau.at/BiqBin/biqbin.
- `ncores=4`: the number of cores to run biqbin on

Returns a solution dictionary with the entries
 - EdgeExpansion
 - OptimalCut
 - UpperBounds: a vector of the upper bounds u_k
 - CheapLowerBounds: a vector of the lower bounds l_k
 - IndicesBetterBound: indices k for which we used BiqBin/branch-and-bound to
                       obtain better lower bounds/or computed the optimum h_k
 - NewBoundsBiqBin: a vector with lower bounds, improved lower bounds or if needed optimal
                    values h_k
 - RuntimeNumerics: Dictionary with entries
      - TimePreprocessing: time needed for preprocessing in seconds
      - TimesBiqBin: vector of length n with the time spent to compute better lower bound/compute h_k
                     in position k
      - NrBBNodes: vector of length n with the number of branch-and-bound nodes needed to compute
                   better lower bound/compute h_k
"""
function split_and_bound(L, instancename="splitandbound-instance"; biqbin=true, biqbin_path=missing, ncores=4)
    Random.seed!(0)
    if biqbin && ismissing(biqbin_path)
        @warn "Path to BiqBin is missing but has to be provided. Use branch-and-bound for bisection instead."
        biqbin = false
    end

    # simple upper and lower bounds
    time_preproc = 0
    time_preproc += @elapsed upperBounds, opt = compute_upperbounds_bestsolution(L)
    time_preproc += @elapsed lowerBounds = compute_lower_bounds_simpleSDP(L)
    best_k = length(opt)
    global_upper_bound = upperBounds[best_k]

    indices_better_bound = findall(<(global_upper_bound), lowerBounds)
    new_upperBounds = copy(upperBounds)
    # run simulated annealing again with more trials
    # to maybe improve global upper bound
    improved_ub = false
    for k in indices_better_bound
        time_preproc += @elapsed ub, perm = kCut_simulatedAnnealing(L, k; trials=30, locSearch=true)
        new_ub = ub / k
        if new_ub < global_upper_bound
            improved_ub = true
            global_upper_bound = new_ub
            best_k = k
            opt = perm
            new_upperBounds[k] = new_ub
        end
    end
    if improved_ub
        indices_better_bound = findall(<(global_upper_bound), lowerBounds)
    end
    if isempty(indices_better_bound)
        # no lower bound below ub → we know the optimum
        # global_upper_bound = new_upperBounds[best_k] == lowerBounds[best_k]
        return Dict("EdgeExpansion" => global_upper_bound, "OptimalCut" => opt, "UpperBounds" => new_upperBounds, "CheapLowerBounds" => lowerBounds,
                    "NewBoundsBiqBin" => missing, "IndicesBetterBound" => missing,
                    "RuntimeNumerics" => Dict(zip(["TimePreprocessing", "TimesBiqBin", "NrBBNodes"],[time_preproc, missing, missing])) )
    end

    # we want to start with the most promising k
    # also in regards of potentially finding a better solution
    # (pushing down the global upper bound)
    sorted_UB_openIndices = sort(collect(zip(new_upperBounds[indices_better_bound], indices_better_bound)))
    indices_better_bound = getindex.(sorted_UB_openIndices, 2)
    new_lowerBounds = copy(lowerBounds)
    nrbbnodes = zeros(length(lowerBounds))
    times = zeros(length(lowerBounds))
    for k in indices_better_bound
        println("SOLVE BISECTION PROBLEM FOR k = $k")
        # solve bisection problem → multiply with k
        ub = ceil(global_upper_bound * k) # artificial ub to stop admm after lb/k ≥ global ub
        ub_k = Int(round(new_upperBounds[k] * k))
        lb = lowerBounds[k] * k
        if biqbin
            opt_k, sol_k, bbnodes, time_exact = bisection_biqbin_withUB(L, k, instancename, ub, ub_k, ncores, biqbin_path)
        else
            time_exact = @elapsed opt_k, sol_k, bbnodes = bisection_branchandbound(L, k, ub, lb)
        end
        new_lowerBounds[k] = sol_k / k
        nrbbnodes[k] = bbnodes
        times[k] += time_exact
        if !ismissing(opt_k) # found better solution than provided by ub 
            @assert sol_k / k <= global_upper_bound
            global_upper_bound = sol_k / k
            opt = opt_k
        end
    end

    return Dict("EdgeExpansion" => global_upper_bound, "OptimalCut" => opt, "UpperBounds" => new_upperBounds, "CheapLowerBounds" => lowerBounds,
                     "NewBoundsBiqBin" => new_lowerBounds, "IndicesBetterBound" => indices_better_bound,
                     "RuntimeNumerics" => Dict(zip(["TimePreprocessing", "TimesBiqBin", "NrBBNodes"],[time_preproc, times, nrbbnodes])) )

end

#-------------------------------#
#     D I N K E L B A C H       #
#-------------------------------#

include("Dinkelbach.jl")

"""
    dinkelbach(L, instancename="dinkelbach-instance"; <keyword arguments>)

Compute the edge expansion of a graph with an algorithm based on Dinkelbach.

The graph is given by its Laplacian matrix `L` and its name `instancename`.

# Arguments
- `biqbin_path=missing`: a path to the biqbin installation, e.g.,
                         "/home/user/Code/biqbin-expedis/", has to be provided.
                         The source code of biqbin can be downloaded from www.biqbin.eu
- `ncores=4`: the number of cores to run biqbin on

Returns a dictionary with the entries
 - OptimalCut: one side of the optimal Cheeger cut
 - time_ub:      time in seconds needed to compute upper bounds u_k (preprocessing)
 - guesses:      list of the guesses \$\\frac{\\gamma_n}{\\gamma_d}\$
 - numerators:   list of the numerators of the guesses \$\\gamma_n \$
 - denominators: list of he denominators of the guesses \$\\gamma_d \$
 - bb-time:      list of of times in seconds the branch-and-bound algorithm needed
                 to check guesses
 - bb-nodes:     list of branch-and-bound nodes needed to check guesses
"""
function dinkelbach(L, instancename="dinkelbach-instance"; biqbin_path=missing, ncores=4)
    if ismissing(biqbin_path)
        @error "Path to BiqBin must be provided."
    end
    time_ub=@elapsed upperBounds, opt = compute_upperbounds_bestsolution(L)
    global_ub, den = findmin(upperBounds)
    num = Int64(round(global_ub * den))
    cheeger, xopt, res_info = dinkelbach_maxcut(L, num // den, instancename, biqbin_path, ncores)
    if !ismissing(xopt)
        opt = findall(==(1), xopt)
    end
    res_info["OptimalCut"] = opt
    res_info["time_ub"] = time_ub
    return res_info
end

end # module


==> anc/EdgeExpansion.jl/src/GraphBisection.jl <==
# ==========================================================================
#   This file is part of EdgeExpansion
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   EdgeExpansion is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   EdgeExpansion is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

module GraphBisection

using DataStructures
using Dates
using Dictionaries
using Graphs
using Gurobi
using JSON
using JuMP
using LinearAlgebra
using MKL
using Printf
using Random
using SparseArrays

export bisection_branchandbound, bisection_biqbin_withUB, kCut_simulatedAnnealing   

# set constant Gurobi environment
const GRB_ENV = Ref{Gurobi.Env}()
function __init__()
    const GRB_ENV[] = Gurobi.Env()
    return
end

#----------------------#
#      B I Q B I N     #
#----------------------#

"""
    bisection_biqbin_withUB(L, k, graphname, ub, ub_bisection_k = missing, ncores=4, biqbinpath=missing)

Solve the `k`-bisection problem for the given graph with its Laplacian
matrix `L` with BiqBin's max-cut solver [[5]](#5).

# Arguments
- `graphname::String`: the name of the instance
- `ub`: (artificial) upper bound on the `k`-bisection problem (to stop algorithm earlier if needed)
- `ub_bisection_k`: upper bound on the `k`-bisection problem to formulate the max-cut problem
- `ncores=4`: number of cores to run the BiqBin algorithm on
- `biqbinpath=missing`: path to the BiqBin installation, e.g.: "/home/user/Code/biqbin-expedis/".

Returns the optimal cut (if it was possible to improve upon `ub`, otherwise it is `missing`),
the size of the cut, the number of branch-and-bound nodes and the
computation time in seconds BiqBin needed.   

# References
<a id="5">[5]</a> 
Nicolò Gusmeroli, Timotej Hrga, Borut Lužar, Janez Povh, Melanie Siebenhofer, and Angelika Wiegele (2022).
BiqBin: A Parallel Branch-and-bound Solver for Binary Quadratic Problems with Linear Constraints.
ACM Trans. Math. Softw. 48, 2.
"""
function bisection_biqbin_withUB(L, k, graphname::String, ub, ub_bisection_k = missing, ncores::Int=4, biqbinpath::String=missing)
    if ismissing(biqbinpath)
        throw(ErrorException("Path to BiqBin not provided."))
    end
    instancespath = biqbinpath*"Instances/"
    if !isdir(instancespath)
        mkdir(instancespath)
    end
    mpirunexe = try chomp(read(`which mpirun`, String)) #"/usr/bin/mpirun"
    catch
        throw(ErrorException("Can not find mpirun, please install mpich to run BiqBin."))
    end

    # write max cut input
    filepath = instancespath*graphname*"k$k.dat"
    offset = write_max_cut_input(L, k, filepath, ub_bisection_k)

    # solve max cut problem
    result = read(`$mpirunexe -n $ncores $(biqbinpath)biqbin $filepath $(biqbinpath)params Julia 5 30 $(offset - ub)`, String)
    result = JSON.parse(result)["ExecutionMD"]

    # retrieve solution of bisection problem
    # compute solution bisection problem (offset - solution max cut)
    cutsize = offset - result["Solution"]
    # in OneSideOfTheCut all vertices with assinged value 1
    # first vertex is helper for linear term and has to be 1
    # -> check & extract solution if solution is better as provided upper bound
    cutset = missing
    if cutsize < ub
        # found better solution
        cutset = result["OneSideOfTheCut"] .- 1
        if 0 ∈ cutset
            deleteat!(cutset, findfirst(iszero, cutset))
        else
            cutset = setdiff(1:size(L,1), cutset)
        end
    end
    foreach(rm, filter(startswith(filepath*"_Julia_"), readdir(instancespath,join=true)))

    # delete temporary output of biqbin
    return (cutset, cutsize, result["BabNodes"], result["ExecutionTime"])
end

"""
    write_max_cut_input(L,k)

Write max-cut input in `filepath` to compute
the `k`-bisection divided by the constant `k`.

Transforms the binary quadratic program with
linear equality constraint to compute the
`k`-bisection where G is given by its Laplacian matrix `L`
into a max cut problem and writes the
corresponding max-cut input file (rudy format)
in `filepath` and returns the `offset` such that
`k`-bisection(G) = `offset` - max cut solution.

For the transformation an upper bound on the
`k`-bisection problem needs to be computed.
It can optionally be provided by `ub_bisection_k`.
"""
function write_max_cut_input(L, k, filepath, ub_bisection_k = missing)
    n = size(L, 1)
    if ismissing(ub_bisection_k)
        ub_bisection_k = kCut_simulatedAnnealing(L, k)[1]
    end
    σ = ub_bisection_k + 1/4
    io = open(filepath, "w")
    println(io, "$(n+1) $(Int(n*(n+1)/2))")
    entry1 = -4*σ*(2*k - n)
    for j=2:n+1
        println(io, "1 $j $entry1")
    end
    for i = 1:n
        for j = i+1:n
            println(io, "$(i+1) $(j+1) $(L[i,j] + 4*σ)")
        end
    end
    close(io)
    return Int(4*σ)*(k-n)^2
end

#---------------------------#
#      A D M M  - B & B     #
#---------------------------#

mutable struct BBNode
    depth::Int64                           # in BB tree
    lb::Float64                            # lower bound
    vertices::Vector{Union{Missing, Bool}} # assignment of vertices
    k::Int64
    estimated_improvement::Float64         # estimated improvement in ADMM by adding violated triangles
end

struct BQPIneq
    indices::Tuple{Int64, Int64, Int64} # (i,j,l) with i < j
    lstar::Int64
    #type::Int64
end

"""
    bisection_branchandbound(L, k, ub=Inf, lb=-Inf; <keyword arguments>)

Branch-and-bound algorithm to compute the `k`-bisection
of a graph given by its Laplacian matrix `L`.

An initial upper bound `ub` and lower bound `lb` on the
bisection problem can be provided.
Returns `(opt, ub, counter_bbnodes)` where `opt = missing`
if the provided initial upper bound was the optimum, so
no better `k`-bisection was found.

The lower bounding procedure is based on the algorithm
introduced in [[3]](#3).

### Details on the algorithm:
* BFS (best first search), branching rule most fractional
* prune a node if ub - lb < 1 - 1e-6
* Parameters for heuristic: 20 trials, local search
* Parameters for ADMM: max_new_bqpineq = 3*size(L)

# Arguments
- `admm_epstols=(1e-3,5e-3,1e-3)`: see also [`admm_bisect!`](@ref).
- `admm_maxouterloops=5`: maximum outer loops (adding violated triangle inequalities)

# References
<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function bisection_branchandbound(L, k, ub=Inf, lb=-Inf; admm_epstols=(1e-3,5e-3,1e-3), admm_maxouterloops=5)
    Random.seed!(0)
    # initialization
    n = size(L, 2)

    xvec = Vector{Union{Missing, Bool}}([missing for _ in 1:n])
    bb_node = BBNode(1, lb, xvec, k, Inf)
    open_nodes = PriorityQueue{BBNode, Float64}(Base.Order.Reverse)
    enqueue!(open_nodes, bb_node, 0.0)

    opt = missing
    counter_bbnodes = 0


    while !isempty(open_nodes)
        bb_node = dequeue!(open_nodes); counter_bbnodes += 1;
        local_vertices = findall(ismissing, bb_node.vertices)
 
        local_L, linear_term, const_term = shrink_L(bb_node.vertices, L)
        #const_term = bb_node.const_term

        println("======================================================================")
        println("BRANCH & BOUND NODE #$(counter_bbnodes) (still open: $(length(open_nodes)))")
        println("======================================================================")
        @printf("depth: %18d\n", bb_node.depth)
        @printf("vertices (sub)graph: %4d\n", length(local_vertices))
        @printf("constant term: %10d\n", const_term)
        @printf("lower bound: %17.4f\n", bb_node.lb)
        @printf("upper bound: %12d\n", ub)
                

        if ub - bb_node.lb < 1 - 1e-6
            println("----------------------------------------------------------------------")
            println("PRUNE!\n")
            continue
        end
        println("======================================================================")
        new_ub, perm = kCut_simulatedAnnealing(local_L + diagm(linear_term), bb_node.k, trials=20, locSearch=true)
        new_ub += const_term
        println("upper bound for subproblem: $new_ub")
        
        if new_ub < ub
            ub = new_ub
            @printf("NEW UPPER BOUND: %7d\n", new_ub)
            opt = [local_vertices[perm]; findall(isequal(1), bb_node.vertices)]
            if ub - bb_node.lb < 1 - 1e-6
                println("----------------------------------------------------------------------")
                println("PRUNE!\n")
                continue
            end 
        end
        println("\ncompute new lower bound with ADMM\n")# (adjusted ub: $(ub - const_term))\n")
        println("----------------------------------------------------------------------")
        new_lb, Xopt = admm_bisect!(bb_node, local_L, linear_term, const_term, 3 * size(local_L,1),
                                    ub, eps_tols=admm_epstols, max_outerloops=admm_maxouterloops)
        println("\n----------------------------------------------------------------------")
        @printf("NEW LOWER BOUND: %11.4f\t(upper bound: %6d)\n", new_lb, ub)
        println("----------------------------------------------------------------------\n")
        if new_lb > bb_node.lb
            bb_node.lb = new_lb
        end
        if ub - bb_node.lb > 1 - 1e-6
            # branch!
            local_vert = branchingDecision_mostfrac(Xopt)
            #local_vert = branchingDecision_closest2one(Xopt)
            global_vert = local_vertices[local_vert]
            println("BRANCH on vertex $(global_vert)\n")
            enqueue!(open_nodes, branch_on_vertex(bb_node, global_vert, 1), ub - bb_node.lb)
            enqueue!(open_nodes, branch_on_vertex(bb_node, global_vert, 0), ub - bb_node.lb)
        else
            println("PRUNE!\n")
        end
    end
    println("======================================================================")
    if ismissing(opt)
        println("Provided upper bound $ub was ≤ the optimum")
    else
        sort(opt)
        println("Optimum: $ub")
        println("Solution: $opt")
        
    end
    println("number of b&b nodes: $counter_bbnodes")
    println("======================================================================")

    return (opt, ub, counter_bbnodes) # opt is missing if ub was already the optimum
end

"""
    shrink_L(v, L)

Shrink the Laplacian matrix `L` for the bisection
problem if the partial assignment `v` of the
vertices is given.

The vector `v` has dimension `n` and on position
i it is true if vertex i is set to 1 and false if
it is set to 0 and missing if vertex i has no
assignment yet (hence is a local vertex in the
subproblem of the bisection problem).
Returns `(local_L, linear_term, const_term)`.
The objective x'Lx with the assignment of x as given
in `v` is then equivalent to
`y' * local_L * y + linear_term' * y + const_term`.
"""
function shrink_L(v, L)
    local_v = findall(ismissing, v)
    in_S = findall(x -> !ismissing(x) && x, v)
    notin_S = findall(x -> !ismissing(x) && !x, v)
    local_L = L[local_v,local_v]
    d = diag(L)
    lt = zeros(length(v))
    for i in in_S
        d += L[:,i]
        lt += L[:,i]
    end
    for i in notin_S
        d += L[:,i]
        lt -= L[:,i]
    end
    d = d[local_v]
    lt = lt[local_v]
    for i in 1:length(local_v)
        local_L[i,i] = d[i]
    end
    const_term = sum(L[in_S,in_S])
    return(local_L, lt, const_term)
end

"""
    kCut_simulatedAnnealing(L, k; <keyword arguments>)

Heuristic (simulated annealing) for the min `k`-bisection problem.

# Arguments
 - `trials=10`: the number of restarts
 - `locSearch=false`: if `true`, a local search is performed
                to find local improvements after each outer iteration,
                i.e., before restart with new random permutation.

# Copyright
With permission, this code is based on Elisabeth Gaar's
C implementation of simulated annealing heuristic for the QAP,
as used in [[4]](#4). The simulated annealing heuristic was
introduced by Burkard and Rendl in [[2]](#2).

<a id="4">[4]</a> 
Gaar, E. (2018). Efficient Implementation of SDP Relaxations for the Stable Set Problem.
Ph.D. thesis, Alpen-Adria-Universität Klagenfurt.

<a id="2">[2]</a> 
Rainer E. Burkard and Franz Rendl. “A thermodynamically motivated simulation
procedure for combinatorial optimization problems”. In: European Journal of
Operational Research 17 (1984), pp. 169–174.

"""
function kCut_simulatedAnnealing(L, k; trials=10, locSearch=false)
    n = size(L,1)
    # SIMULATED ANNEALING
    # for QAP with H = ones(k,k)
    # we want to
    # minimize < L(optimal_permutation,optimal_permutation), H>
    # which is equivalent to
    # minimize cut(S,S') s.t. |S| = k

    # parameters for sim an
    miter = 1*n # inner iterations miter*n
    ft = 0.7 # factor to decrease temperature, < 1, (0.6)
    fiter = 1.15 # factor to increase inner trials (1.1)

    # compute initial temp
    # t = ( sum(sum(abs(H))) * sum( sum( abs(X))))  / n / (n-1)
    t = k^2 * sum(abs.(L)) / (n * (n-1)) # sum(abs.(H)) * sum(abs.(L)) / (n * (n-1))
    bestFoundCost = Base.Inf64
    bestFoundPerm = Vector(1:n)
    for nrtrial = 1:trials
        # random permutation
        permutation = Vector(1:n)
        shuffle!(permutation);
        
        # initialize current values
        t1 = t
        m1 = miter
        curBestSol = sum(L[permutation[1:k],permutation[1:k]])
        changeOfSol = 0

        done = false
        while !done
            done = true
            # do m1 iterations at constant temperature
            for nr_it_t = 1:m1
                # random variables i1 in (1,...k) and i2 in (k+1,...,n)
                i1 = rand(1:k)
                i2 = rand(k+1:n)
                
                pi1 = permutation[i1]
                pi2 = permutation[i2]
                changeOfSol = 2 * sum(-L[pi1,permutation[j]] + L[pi2,permutation[j]] for j = vcat(1:i1-1,i1+1:k); init = 0) - L[pi1,pi1] + L[pi2,pi2]

                # accept swap?
                accept = false
                if changeOfSol > 0 # accept worse sol with certain probability if it is not too worse
                    dt1 = changeOfSol/t1
                    if dt1 <= 5 && rand() < exp(-dt1) # method by Kirkpatrick et al.
                        accept = true
                    end
                else
                    accept = true
                end
                if accept
                    if abs(changeOfSol) > 0.001
                        done = false
                    end
                    permutation[i2], permutation[i1] = permutation[i1], permutation[i2]
                    curBestSol += changeOfSol
                    if curBestSol < bestFoundCost
                        bestFoundCost = curBestSol
                        bestFoundPerm = copy(permutation)
                    end
                end             
            end # m1 iterations at constant temperature
            t1 *= ft
            m1 = round(m1*fiter)
        end # iterations over temperature t1
        if locSearch
            curBestSol = findLocalOptimizer!(bestFoundPerm,L,k)
        end
    end # iteration for one starting permutation

    return(bestFoundCost, bestFoundPerm[1:k])
end

"""
    findLocalOptimizer!(L, k, permutation)

Find local minimizer of min ⟨ones(k,k),L_permutation⟩.

The parameter `L` is a matrix of dimension `n`×`n`,
`k ⩽ n` and `permutation` is a permutation on the rows
and columns of the matrix `L` given as an array of
dimension `n` containing the elements from 1 to `n`.

The local minimizer is stored in the array `permutation`  
The algorithm iteratively exchanges one of the first `k` elements in the
`permutation` with one of the other elements such that in each
step the swap is the best possible at that point until there is
no possible improvement anymore.
"""
function findLocalOptimizer!(permutation,L,k)
    n = size(L,1)
    # initial changeOfSol
    # store in D the change of the solution if
    # we swap (values of) vertex permutation[i] and permutation[k+j]
    D = zeros(k,n-k)
    for i1=1:k
        s = sum(L[permutation[j],permutation[i1]] for j=1:k)
        D[i1,:] .+= L[permutation[i1],permutation[i1]] - 2*s
    end
    for i2=k+1:n
        s = sum(L[permutation[j],permutation[i2]] for j=1:k)
        D[:,i2-k] .+= L[permutation[i2],permutation[i2]] + 2*s 
    end
    D -= 2*L[permutation[1:k],permutation[k+1:n]]

    val = sum(L[permutation[1:k],permutation[1:k]]) # cut value for current permutation
    d = minimum(D) # max improvement

    while d < 0
        # select pair to swap with optimal improvement (randomly)
        poss_swaps = findall(x->x==d, D)
        swap = rand(poss_swaps)
        i1,ci2 = swap[1],swap[2]
        i2 = k + ci2

        impr = D[i1,ci2]
        val += impr
        # update matrix D
        D[i1,:] .-= impr
        D[:,ci2] .-= impr
        for i=vcat(1:i1-1,i1+1:k)
            for j=vcat(1:ci2-1,ci2+1:n-k)
                D[i,j] += 2*(L[permutation[i2],permutation[k+j]] - L[permutation[i1],permutation[k+j]] 
                                + L[permutation[i1],permutation[i]] - L[permutation[i2],permutation[i]])
            end
        end
        # update permutation
        permutation[i1], permutation[i2] = permutation[i2], permutation[i1]
        d = minimum(D)
    end
    return val
end

"""
    function admm_bisect!(bb_node, L, linear_term=missing, const_term=0, max_new_bqpineq=0, upper_bound=Inf; <keyword arguments>)

Compute a lower bound on the generalized `k`-bisection problem with the ADMM
algorithm of de Meijer et al. [[3]](#3).

The generalized `k`-bisection problem means that we want to minimize
the objective `x' * L * x + linear_term' * x + const_term` instead of `x' * L * x`.
In each outer iteration, we add at most `max_new_bqpineq` many new triangle
inequalities.
An `upper_bound` on the objective can be provided. The algorithm stops as soon as
the bound is ≥ this upper bound.
Uses bb_node.estimated_improvement to stop the algorithm if it is not expected to
prune the branch-and-bound node by adding violated triangle inequalities.
If violated triangle inequalities were added, the improvement to the result from
the first outer ADMM loop (DNN bound without triangle inequalities) is updated
in bb_node.estimated_improvement.

# Arguments
- `eps_tols=(1e-3, 5e-3, 1e-3)`: tolerance on when to stop inner ADMM iterations for the
                                 first outer loop (without triangles), the middle part
                                 and the last (final) outer loop.
- `eps_lbimprovement=1e-3`: If the relative improvement of the lower bound is ≤ this parameter,
                            we stop the iteration but do one last round with higher precision.
- `time_limit=Hour(3)`: algorithm stops after given time limit, returns a valid lower bound
- `max_outerloops=100`: the maximum number of iterations adding new trianlge inequalities
- `print_iteration=100`: output after `print_iteration` many inner ADMM iteration steps

# References
<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function admm_bisect!(bb_node, L, linear_term=missing, const_term=0, max_new_bqpineq=0, upper_bound=Inf;
                     eps_tols=(1e-3, 5e-3, 1e-3), eps_lbimprovement=1e-3,
                    time_limit=Hour(3), max_outerloops=100, print_iteration=100)
     
     eps_tol = eps_tols[1]
     eps_tol_middlepart = eps_tols[2]
     eps_tol_lastround = eps_tols[3]
     eps_stagnation = 1e-5
     max_stagnation = 100
     eps_dykstra = 1e-6
     eps_bqpviolation = 1e-3

     n = size(L, 1)
     k = bb_node.k
     if ismissing(linear_term)
          linear_term = spzeros(n)
     end
     if k < n - k
          k = n - k
          Lbar = Symmetric([const_term + 0.5 .* sum(linear_term) -0.125 .* linear_term' 0.125 .* linear_term';
                    -0.125 .* linear_term 0.5 .* (L - 0.5 .* diagm(linear_term)) spzeros(Float64, n, n);
                    0.125 .* linear_term spzeros(Float64, n, n) 0.5 .* (L + 0.5 .* diagm(linear_term))]);
     else
          Lbar = Symmetric([const_term + 0.5 .* sum(linear_term) 0.125 .* linear_term' -0.125 .* linear_term';
                    0.125 .* linear_term 0.5 .* (L + 0.5 .* diagm(linear_term)) spzeros(Float64, n, n);
                    -0.125 .* linear_term spzeros(Float64, n, n) 0.5 .* (L - 0.5 .* diagm(linear_term))]);
     end

     dim_X = 2 * n + 1
     frac = k / n
     V = [1                                    spzeros(Float64, 1, (n - 1));
          frac .* ones(Float64, (n - 1))        sparse(I, (n - 1), (n - 1));
          frac                                -ones(Float64, 1, (n - 1));
          (1 - frac) .* ones(Float64, (n - 1)) -sparse(I, (n - 1), (n - 1));
          (1 - frac)                           ones(Float64, 1, (n - 1))]
     V = Matrix(qr!(V).Q)                      # V'V = I
     Vt = transpose(V)
     R = Symmetric(zeros(n,n))
     X = Symmetric(zeros(dim_X, dim_X)); X[1,1] = 1;
     Z = Symmetric(zeros(dim_X, dim_X))
     sigma = ceil(((2 * n) / k) ^ 2)
     sigma_inv = 1 / sigma
     gamma = 1.608 # gamma = 0.999 for PRSM
     gamma_sigma = gamma * sigma


     # initialization of helper variables
     continue_innerloop = true
     continue_outerloop = true
     first_outerloop = true
     last_outerloop = max_new_bqpineq > 0 ? false : true
     if max_outerloops == 1 # && !last_outerloop
          last_outerloop = true
     end

     counter_stagnation = 0
     counter_innerloops = 0
     counter_outerloops = 0
     counter_iterationstotal = 0

     triangle_ineqs = BQPIneq[]
     clusters_triangle_ineqs = []
     best_lowerbound = -Inf
     old_lowerbound = -Inf
     primal_old = -Inf
     X_old = copy(X)
     best_X = copy(X)
     dnn_bound = -Inf

     start_time = now()
     while continue_outerloop
          println("   primal       dual  err_p_rel   err_d_rel  iteration  time_elapsed")
          counter_outerloops += 1
          while continue_innerloop
               counter_innerloops += 1; counter_iterationstotal += 1;
               XpZ = Symmetric(X + sigma_inv * Z)
               U, ev = projection_PSD_cone2(Symmetric(Vt * (XpZ * V)))
               VU = V * U
               VRVt = Symmetric(VU * diagm(ev) * VU')
               # Z += gamma_sigma * (X - VRVt) for PRSM
               if first_outerloop
                    X = projection_polyhedral(VRVt - sigma_inv * (Lbar + Z), k)
               else
                    X = projection_polyhedral_cyclicdykstra2(VRVt - sigma_inv * (Lbar + Z), clusters_triangle_ineqs, k, eps_dykstra)
               end
               primal_residual = X - VRVt
               Z += gamma_sigma * primal_residual
               primal_obj = dot(Lbar, X)
               dual_obj = dot(Lbar, VRVt)
               if counter_innerloops > 10 && abs(primal_obj - primal_old) < eps_stagnation
                    counter_stagnation += 1
                    if counter_stagnation ≥ max_stagnation
                         continue_innerloop = false
                         println("primal stagnated")
                    end
               end
               dual_residual = Symmetric(Vt * (sigma * (X_old - X) * V))
               #rel_primal_residual = symm_norm(primal_residual) / (sqrt(dim_X) + max(symm_norm(X) , symm_norm(VRVt)))
               #rel_dual_residual = symm_norm(dual_residual) / (sqrt(n) + symm_norm(Symmetric(V' * (Z * V))))
               rel_primal_residual = symm_norm(primal_residual) / (1 + symm_norm(X))
               rel_dual_residual = symm_norm(dual_residual) / (1 + symm_norm(Z))
               X_old = copy(X)
               if rel_dual_residual < eps_tol && rel_primal_residual < eps_tol
                    println("errors small enough")
                    continue_innerloop = false
                    R = U * diagm(ev) * U'
               elseif now() - start_time ≥ time_limit
                    println("timeout")
                    continue_innerloop = false
                    R = U * diagm(ev) * U'
               end
               time_elapsed_s = Dates.value(Millisecond(now() - start_time)) / 10^3 # time elapsed in seconds
               primal_old = primal_obj
               if counter_iterationstotal % print_iteration == 1
                    @printf("%11.5f  %9.5f  %9.7f   %9.7f   %8d   %9.2f s\n", primal_obj, dual_obj,
                              rel_primal_residual, rel_dual_residual, counter_iterationstotal, time_elapsed_s)
               end
          end

          new_lowerbound = compute_valid_lowerbound(Matrix(R), Matrix(Z), triangle_ineqs, V' * (Z * V), Matrix(Lbar), k)[1]
          println("-------------------------------------------------")
          println("valid lower bound: $new_lowerbound")
          println("-------------------------------------------------")
          if counter_outerloops == 1
               eps_tol = eps_tol_middlepart
               dnn_bound = new_lowerbound
               # check whether we expect to be able to prune if we add Δ-inequalities
               if dnn_bound + bb_node.estimated_improvement <= upper_bound - 1
                    println("Do not expect to close integer gap with triangle inequalities")
                    print("estimated improvement is $(bb_node.estimated_improvement), ")
                    println("so $(dnn_bound + bb_node.estimated_improvement) - STOP")
                    last_outerloop = true
               end
               first_outerloop = false
          end
          if new_lowerbound > best_lowerbound
               best_lowerbound = new_lowerbound
               best_X = copy(X)
          end
          if new_lowerbound > (upper_bound - 1) || last_outerloop || now() - start_time ≥ time_limit 
               continue_outerloop = false
          else
               number_newcuts = find_violated_triangles!(triangle_ineqs, X, 2, n+1, max_new_bqpineq, eps_bqpviolation)
               if number_newcuts > 0
                    println("add $number_newcuts new cuts to the problem, in total $(length(triangle_ineqs)).")
                    clusters_triangle_ineqs = cluster_BQPs(triangle_ineqs, 100)
                    @show length(clusters_triangle_ineqs)
               else
                    continue_outerloop = false
               end
               if counter_outerloops == max_outerloops - 1 ||
               abs.(old_lowerbound - new_lowerbound) / old_lowerbound < eps_lbimprovement ||
               number_newcuts < 0.25 * n
                    if number_newcuts < 0.25 * n
                         println("number of new cuts < 0.25n")
                    elseif abs.(old_lowerbound - new_lowerbound) / old_lowerbound < eps_lbimprovement 
                         println("lower bound improvement too slow")
                    end
                    last_outerloop = true
                    eps_tol = eps_tol_lastround
               end
               old_lowerbound = new_lowerbound
               continue_innerloop = true
               counter_stagnation = 0
               counter_innerloops = 0
          end
     end
     if counter_outerloops > 1
          improv = best_lowerbound - dnn_bound
          if improv > 0
               bb_node.estimated_improvement = improv
          end
     end
     return (best_lowerbound, best_X)
end

"""
    symm_norm(A::Symmetric)

Compute the Frobenius norm of a symmetric matrix `A`.

This is added since there is no `symm_norm` for
`Symmetric` matrices, but `dot` is implemented.
"""
function symm_norm(A::Symmetric)
    return sqrt(dot(A,A))
end

"""
    projection_PSD_cone2(M)

Computes the projection of the matrix `M`
onto the cone of positive semidefinite
matrices.

Returns the eigenvectors corresponding to the positive eigenvalues
as columns of the matrix `V` and a vector containing the positive eigenvalues.
"""
function projection_PSD_cone2(M)
    ev, V = eigen(M)
    mp1 = length(ev)
    ind1 = findfirst(>(1e-9), ev)
    V = V[:,ind1:mp1]
    return V, ev[ind1:mp1]
end

"""
    projection_polyhedral(M, k)

Project `M` onto the polyhedral set \$\\mathcal{X}_{BP}\$.

The projection is given in Appendix A of [[3]](#3).

<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function projection_polyhedral(M, k)
    M_proj = Matrix(M)
    n = (size(M,1) - 1) >> 1
    v = (diag(M[2:(n + 1),2:(n + 1)]) - diag(M[(n + 2):end,(n + 2):end])) / 6  +  (M[2:(n + 1),1] - M[(n + 2):end,1]) / 3 .+ 0.5
    v_proj = projection_cappedsimplex(v, k)
    M_proj[1, 1] = 1
    M_proj[1, 2:(n + 1)] = v_proj
    M_proj[1, (n + 2):end] = 1 .- v_proj
    for (i, j) in zip(2:(n + 1), (n + 2):(2 * n + 1))
        M_proj[i,j] = 0
        M_proj[j,j] = M_proj[1,j]
        M_proj[i,i] = M_proj[1,i]
    end
    for j = 3:(n + 1)
        for i = 2:(j - 1)
            if M_proj[i,j] < 0
                M_proj[i,j] = 0
            elseif M_proj[i,j] > 1
                M_proj[i,j] = 1
            end
        end
    end
    # projection box
    for j = (n + 2):(2 * n + 1)
        for i = 2:(j - n - 1)
            if M_proj[i,j] < 0
                M_proj[i,j] = 0
            elseif M_proj[i,j] > 1
                M_proj[i,j] = 1
            end
        end
        for i = (j - n + 1):(j-1)
            if M_proj[i,j] < 0
                M_proj[i,j] = 0
            elseif M_proj[i,j] > 1
                M_proj[i,j] = 1
            end
        end
    end
    return Symmetric(M_proj)
end

"""
    projection_cappedsimplex(y, k)

Return the projection of `y` onto the capped simplex.

The projection onto the capped simplex is
\$\\arg\\min \\lVert x - y \\rVert s.t.: e^\\top x = k, 0 \\leq x \\leq 1\$

Algorithm of [[7]](7).

# Copyright:
Translation of projection.m from
https://github.com/canyilu/Projection-onto-the-capped-simplex

<a id="7">[7]</a>
Weiran Wang and Canyi Lu (2015).
Projection onto the Capped Simplex,
arXiv preprint arXiv:1503.01002.
"""
function projection_cappedsimplex(y, k)
    n = length(y)
    x = zeros(Float64, n)
    if k < 0 || k > n throw(DomainError(k, "argument must be between 0 and length(y)")) end
    if k == 0 return x end
    if k == n return ones(Float64, n) end
    idx = sortperm(y)
    ys = sort(y)

    if k == round(k) # if k is integer
        b = Int(n - k)
        if ys[b+1] - ys[b] >= 1
            x[idx[b+1:end]] .= 1
            return x
        end
    end

    # assume a=0
    s = cumsum(ys)
    ys = vcat(ys, Inf)
    for b = 1:n
        gamma = (k + b - n - s[b]) / b # hypothesized gamma
        if ys[1] + gamma > 0 && ys[b] + gamma < 1 && ys[b+1] + gamma ≥ 1
            x[idx] = vcat(ys[1:b] .+ gamma, ones(n-b))
            return x
        end
    end

    # assume a ≥ 1
    for a = 1:n
        for b = a+1:n
            # hypothesized gamma
            gamma = (k + b - n + s[a] - s[b]) / (b - a)
            if ys[a] + gamma ≤ 0 && ys[a+1] + gamma > 0 && ys[b] + gamma < 1 && ys[b+1] + gamma ≥ 1
                x[idx] = vcat(zeros(a), ys[a+1:b] .+ gamma, ones(n-b))
                return x
            end
        end
    end
    @warn "can not project, try approx method k = $k, n = $n"
    return projection_cappedsimplex_approx(y, k)
    # throw(ErrorException("Error in projection onto capped simplex, did not find root."))
end


"""
    projection_cappedsimplex_approx(y, k, eps=1e-12)

Return the approximate projection of `y` onto the capped simplex.

The projection of `y` onto the capped simplex is
\$\\arg\\min \\lVert x - y \\rVert s.t.: e^\\top x = k, 0 \\leq x \\leq 1\$
with an approximation error of |sum(x)-k| < eps.
The solution is guaranteed to be bounded by 0 and 1.

This is an implementation of Algorithm 1 of [[1]](1).

<a id="1">[1]</a> 
Andersen Ang, Jianzhu Ma, Nianjun Liu, Kun Huang, Yijie Wang (2021).
Fast Projection onto the Capped Simplex with Applications to
Sparse Regression in Bioinformatics,
Advances in Neural Information Processing Systems 34 (NeurIPS 2021) 
"""
function projection_cappedsimplex_approx(y, k, eps=1e-12)
    n = length(y)
    if k == 0
        return zeros(n)
    elseif k == n
        return ones(n)
    elseif k < 0 || k > n
        throw(DomainError(k, "argument must be between 0 and length(y)"))
    end
    gamma = minimum(y) - 0.5
    v = y .- gamma
    w1 = k - sum(v)
    ct = 0
    while abs(w1) > eps
        ct += 1
        w1 = k
        w2 = 0
        for i=1:n
            if v[i] > 0
                if v[i] < 1
                    w1 -= v[i]
                    w2 += 1
                else
                    w1 -= 1
                end
            end
        end
        if w2 == 0
            @warn "k probably too small/large for algorithm, w''(γ) = 0"
            return projection_cappedsimplex(y, k)
        else
            v .+= w1/w2
        end
    end
    #println("number of newton iterations ct = $ct")
    for i=1:n
        if v[i] < 0
            v[i] = 0
        elseif v[i] > 1
            v[i] = 1
        end
    end
    return v
end

"""
    projection_polyhedral_cyclicdykstra2(M, clustersBQP, k, eps)

Project matrix `M` onto the polyhedral set \$\\mathcal{X}_T\$
with clustered cyclic Dykstra's algorithm.

The set of triangles \$T\$ is given in a list of clusters `clustersBQP`.
We stop the iterative projection algorithm as soon as the norm of the
difference of the projections is less than `eps`.

The algorithm is explained in more detail in Section 3.2 of [[3]](#3).

<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function projection_polyhedral_cyclicdykstra2(M, clustersBQP, k, eps)
    X = Symmetric(M)
    X_par = parent(X)
    Nmatrices = Dictionary{Int64, Symmetric}(1:length(clustersBQP), [Symmetric(zeros(Float64,size(M))) for i in 1:length(clustersBQP)])
    N = zeros(size(M))
    diff = 1 + eps
    ct = 0
    while diff > eps
        X_old = copy(X)
        ct += 1
        axpy!(1, parent(N), X_par) # X = X + 1 * N
        N = projection_normalmatrix_polyhedral!(X, k)
        for (ind, bqps) in enumerate(clustersBQP)
            axpy!(1, parent(Nmatrices[ind]), X_par) # X = X + Nmatrices[ind]
            projection_normalmatrix_bqps_parallel!(X, bqps, Nmatrices[ind])
        end
        Xdiff = X_old - X
        diff = sqrt(dot(Xdiff, Xdiff))
    end
    return X
end

"""
    projection_normalmatrix_polyhedral!(M::Symmetric, k)

Project `M` onto the polyhedral set \$\\mathcal{X}_{BP}\$
and return the normal matrix onto the projected matrix.

The projection is given in Appendix A of [[3]](#3).
<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function projection_normalmatrix_polyhedral!(M::Symmetric, k)
    M = parent(M)
    n = (size(M,1) - 1) >> 1
    diagM = diag(M)
    v = (1 / 6) * (diagM[2:(n + 1)] - diagM[(n + 2):end]) + (1 / 3) * (M[1,2:(n + 1)] - M[1,(n + 2):end]) + 0.5 * ones(n)
    v_proj = projection_cappedsimplex(v, k)
    one_min_v_proj = ones(n) - v_proj
    normal_v_proj =  M[1,2:(n + 1)] - v_proj
    normal_v2_proj = M[1,(n + 2):end] - ones(n) + v_proj
    normal_mat = zeros(size(M))
    normal_mat[1,1] = M[1,1] - 1
    M[1,1] = 1;
    normal_mat[1,2:(n + 1)] = normal_v_proj
    M[1,2:(n + 1)] = v_proj
    normal_mat[1,(n + 2):end] = normal_v2_proj
    M[1,(n + 2):end] = one_min_v_proj

    for (ind, i, j) in zip(1:n, 2:(n + 1), (n + 2):(2 * n + 1))
        normal_mat[i,j] = M[i,j]; # normal_mat[j,i] = normal_mat[i,j]
        M[i,j] = 0; #M[j,i] = 0;
        normal_mat[i,i] = M[i,i] - v_proj[ind]
        M[i,i] = v_proj[ind]
        normal_mat[j,j] = M[j,j] - 1 + v_proj[ind]
        M[j,j] = one_min_v_proj[ind]
    end

    # projection box
    for j in 2:(2 * n + 1)
        for i in 2:(j - 1)
            if M[i,j] > 1
                normal_mat[i,j] = M[i,j] - 1
                M[i,j] = 1
            elseif M[i,j] < 0
                normal_mat[i,j] = M[i,j]
                M[i,j] = 0
            end
        end
    end

    return Symmetric(normal_mat)
end

"""
    projection_normalmatrix_bqps_parallel!(M::Symmetric, bqps::Array{BQPIneq,1}, normal_mat)

Project `M` onto H_`bqps` and store in `M` the projection and 
returns the normal matrix `normal_mat`.

This projection is given in Lemma 6 of [[3]](#3).

The triangle inequalities in `bqps` have to be non-overlapping.

It holds `normal_mat` \$ = M - \\mathcal{P}_{H_{bqps}}(M) \$ and
after the call of the function, the projection \$\\mathcal{P}_{H_{bqps}}(M)\$
is stored in `M`.

<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function projection_normalmatrix_bqps_parallel!(M::Symmetric, bqps::Array{BQPIneq,1}, normal_mat)
    M = parent(M)
    normal_mat = parent(normal_mat) #zeros(Float64, size(M))
    fill!(normal_mat, 0)
    for bqp in bqps
        i, j, l = bqp.indices
        lstar = bqp.lstar # lstar = l < n + 2 ? l + n : l - n
        c = (M[l,l] + 2 * (M[1,l] - M[1,lstar]) - M[lstar,lstar] + 3) / 6
        mil = i < l ? M[i,l] : M[l,i];
        mij = i < j ? M[i,j] : M[j,i];
        mjl = j < l ? M[j,l] : M[l,j];
        if mil + mjl <= mij + c            
            normal_mat[l,l] = M[l,l] - c; normal_mat[1,l] = M[1,l] - c;
            normal_mat[lstar,lstar] = M[lstar,lstar] - 1 + c; normal_mat[1, lstar] = M[1,lstar] - 1 + c;
            M[l,l] = c; M[1,l] = c; M[l,1] = c;
            M[lstar,lstar] = 1 - c; M[1,lstar] = 1 - c; M[lstar,1] = 1 - c;
        else
            entry = 0.7 * mil + 0.3 * (-mjl + mij + c)        
            normal_mat[i,l] = mil - entry; normal_mat[l,i] = normal_mat[i,l];
            M[i,l] = entry; M[l,i] = entry;
            entry = entry - mil + mjl        
            normal_mat[j,l] = mjl - entry; normal_mat[l,j] = normal_mat[j,l];
            M[j,l] = entry; M[l,j] = entry;
            entry = -entry + mjl + mij        
            normal_mat[i,j] = mij - entry;
            M[i,j] = entry; M[j,i] = entry;
            entry = 0.1 * (mil + mjl - mij) + 0.9 * c        
            normal_mat[l,l] = M[l,l] - entry; normal_mat[1,l] = M[1,l] - entry;
            M[l,l] = entry; M[1,l] = entry; M[l,1] = entry;
            entry = 1 - entry        
            normal_mat[lstar,lstar] = M[lstar,lstar] - entry; normal_mat[1,lstar] = M[1,lstar] - entry;
            M[lstar,lstar] = entry; M[1,lstar] = entry; M[lstar,1] = entry;
        end
    end
end

"""
    compute_valid_lowerbound(R, Z, bqps, VtZV, Lbar, k)

Compute a valid lower bound and feasible matrix X based on
the output `R`, `Z`, `bqps` of the last ADMM iteration.

The parameter `VtZV` is the matrix V^t⋅Z⋅V which was already
computed in the ADMM algorithm and is provided for performance
reasons.

The valid lower bound computation is done es described in
Section 3.3.1 of [[3]](#3).

<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function compute_valid_lowerbound(R, Z, bqps, VtZV, Lbar, k)
    len = size(Z, 1)
    n = (len - 1) >> 1
    lplb = Model(() -> Gurobi.Optimizer(GRB_ENV[]))
    set_silent(lplb)
    set_optimizer_attribute(lplb, "OutputFlag", 0)
    X = @variable(lplb, 0 ≤ X[1:len,1:len] ≤ 1, Symmetric)
    for (i,j) in zip(2:(n + 1), (n + 2):(2 * n + 1))
        @constraint(lplb, X[i,j] == 0)
    end
    @constraint(lplb, X[1,1] == 1)
    @constraint(lplb, sum(X[2:(n + 1),1]) == k)
    @constraint(lplb, sum(X[(n + 2):len,1]) == n - k)
    @constraint(lplb, X[2:(n + 1),1] + X[(n + 2):end,1] .== ones(n))
    @constraint(lplb, [i = 2:len], X[i,1] == X[i,i])
    for bqp in bqps
        i, j, l = bqp.indices
        @constraint(lplb, X[i,l] + X[j,l] <= X[l,l] + X[i,j])
    end
    @objective(lplb, Min, LinearAlgebra.dot(Lbar + Z, X))
    optimize!(lplb)
    opt = objective_value(lplb) - LinearAlgebra.tr(R) * eigmax(VtZV)
    return (opt, value.(X))    
end


"""
    find_violated_triangles!(triangles::Vector{BQPIneq}, X, start_index::Int, end_index::Int, max_newineq, eps=1e-3)

Add to `triangles` all violated triangle inequalities found in
`X[startindex:end_index,start_index:end_index]`.

At most `max_newineq` new triangle inequalities with a violation of at least `eps`
are added to `triangles`. The most violated inequalities found are added.

Returns the number of new triangle inequalties added to `triangles`.
"""
function find_violated_triangles!(triangles::Vector{BQPIneq}, X, start_index::Int, end_index::Int, max_newineq, eps=1e-3)
    if max_newineq == 0 return 0; end
    n = (size(X, 1) - 1) / 2
    @assert start_index > 1 && end_index ≤ size(X, 1)  "Start and end index must be ∈ (1,2n+1]"

    heap = PriorityQueue{BQPIneq, Float64}() # priority queue to help add only the max_newineq most violated ones
    triangles_hash = Set(triangles)          # hash table of all triangles added so far (don't add again)

    for i = start_index:end_index
        for j = i+1:end_index
            for l = j+1:end_index
                xij = X[i,j]; xil = X[i,l]; xjl = X[j,l]; 
                viol = xil + xjl - xij - X[l,l]
                if viol > eps
                    bqp = BQPIneq((i, j, l), l < n + 2 ? l + n : l - n)
                else
                    viol = xij + xjl - xil - X[j,j]
                    if viol > eps
                        bqp = BQPIneq((i, l, j), j < n + 2 ? j + n : j - n)
                    else
                        viol = xij + xil - xjl - X[i,i]
                        if viol > eps
                            bqp = BQPIneq((j, l, i), i < n + 2 ? i + n : i - n)
                        else
                            # no violation
                            @goto after_add_inequality       # @continue only works for not nested ifs
                        end
                    end
                end
                # add triangle inequality to heap
                if bqp ∉ triangles_hash
                    if length(heap) < max_newineq
                        enqueue!(heap, bqp, viol)
                    elseif peek(heap)[2] < viol
                        dequeue!(heap)              # remove triangle inequality with smallest violation
                        enqueue!(heap, bqp, viol)
                    end
                end
                @label after_add_inequality
            end
        end
    end
    append!(triangles, keys(heap))
    return length(heap)
end

"""
    cluster_BQPs(bqps::Array{BQPIneq}, reps=100)

Return list of clusters of non-overlapping BQP inequalities `bqps`.

To find clusters we use the greedy coloring heuristic and the
random_greedy_color heuristic with `reps` repetitions from the
Graph.jl package.
"""
function cluster_BQPs(bqps::Array{BQPIneq}, reps=100)
    G = get_BQPsGraph(bqps)
    coloring = Graphs.Parallel.greedy_color(G)
    coloring2 = Graphs.Parallel.random_greedy_color(G, reps)
    if coloring2.num_colors < coloring.num_colors
        coloring = coloring2
    end
    return [bqps[findall(==(i), coloring.colors)] for i in 1:coloring.num_colors]
end

"""
    get_BQPsGraph(bqps::Array{BQPIneq})

Return the graph representing overlaps of the
BQP-inequalities in `bqps`.

The graph is constructed as describe in the last
paragraph of Section 3.2 in [[3]](#3).

<a id="3">[3]</a> 
de Meijer Frank, Sotirov Renata, Wiegele Angelika, Zhao Shudian (2023).
Partitioning through projections: Strong SDP bounds for large graph partition problems
Comput. Oper. Res., 151.
"""
function get_BQPsGraph(bqps::Array{BQPIneq})
    m = length(bqps)
    G = SimpleGraph(m)
    for i in 1:m
        t1 = bqps[i].indices
        l1l1star = [t1[3], bqps[i].lstar]
        for j in i+1:m
            t2 = bqps[j].indices
            if t2[3] in l1l1star || length(intersect(t1, t2)) > 1
                add_edge!(G, i, j)
            end
        end
    end
    return G
end

"""
    branchingDecision_mostfrac(Xopt)

Return the vertex chosen by the most fractional
branching rule based on `Xopt`.

The vertex chosen by the branching rule
most fractional is the one with value `Xopt[1+i,1+i]`
is closest to 1/2 for 1 ≤ i ≤ n. `Xopt` is the solution of a
relaxation of the original problem with \$\\dim(Xopt) = 2n +1\$.
"""
function branchingDecision_mostfrac(Xopt)
    return argmax(abs.(Xopt[2:Int((size(Xopt,2) - 1) / 2),1] .- 0.5))
end

"""
    branchingDecision_closest2one(Xopt)

Return the vertex chosen by the closest to 1
branching rule based on `Xopt`.

The vertex chosen by the branching rule
closest to 1 is the one with value `Xopt[1+i,1+i]`
is closest to 1 for 1 ≤ i ≤ n. `Xopt` is the solution of a
relaxation of the original problem with \$\\dim(Xopt) = 2n +1\$.
"""
function branchingDecision_closest2one(Xopt)
    return argmax(diag(Xopt)[2:Int((size(Xopt,2) - 1) / 2)])
end

"""
    branch_on_vertex(bbnode::BBNode, vert, set_to)

Return the child BB-node of `bbnode` if vertex `vert`
is set to `set_to`.

The value of `set_to` has to be 0 or 1. 
"""
function branch_on_vertex(bbnode::BBNode, vert, set_to)
    @assert set_to ∈ [0, 1]
    xvec = copy(bbnode.vertices)
    xvec[vert] = set_to
    return BBNode(bbnode.depth + 1, bbnode.lb, xvec, bbnode.k - set_to, bbnode.estimated_improvement)
end

end # module


==> anc/EdgeExpansion.jl/src/PolytopeGraphGenerator.jl <==
# ==========================================================================
#   This file is part of EdgeExpansion
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   EdgeExpansion is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   EdgeExpansion is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

module PolytopeGraphGenerator


import Erdos
using HiGHS
using JuMP
using LinearAlgebra
import Random

export laplacian_rand01polytope, grlex, grevlex


#-----------------------------#
#    random 0/1-polytopes     #
#-----------------------------#

"""
    laplacian_rand01polytope(n, dim; seed=0)

Return the Laplacian matrix of the graph of a random
0/1-polytope with `n` vertices in dimension `dim`.

It is possible to provide a `seed`, the default value
of the seed is 0.
"""
function laplacian_rand01polytope(n, dim; seed=0)
    return laplacian_of_polytope_withoutPolymake(randompoints(n, dim, seed=seed))
end

"""
    randompoints(m, dim; polymake_input=false, seed=0)

Return a list of `m` 0/1-points of dimension `dim` without duplicates.

If polymake_input is false, the points are returned as rows of a matrix.
Otherwise there is a leading column with all ones added, the output is
then ready to be processed as input for Polymake's Polytope Constructor,
i.e., a matrix with `m` rows and `dim + 1` columns, where the first column
is all ones.
"""
function randompoints(m, dim; polymake_input=false, seed=0)
    Random.seed!(seed)
    if m == 0
        @warn "Number of points is 0, return Nothing."
        return Nothing
    elseif m > 2^dim
        @warn "Number of points is greater than 2^dim, return all possible 0/1 points."
        m = 2^dim
    end
    V = Random.bitrand(dim)
    while(size(V,2)) < m
        v = Random.bitrand(dim)
        if v ∉ eachcol(V)
            V = [V v]
        end
    end
    return polymake_input ? [ones(Int, m, 1) transpose(V)] : transpose(V)
end

"""
    laplacian_of_polytope_withoutPolymake(V)

Return the Laplacian matrix of the graph of the polytope given by
its vertices.

The vertices of the polytopes are provided as the rows
of the matrix `V`. The existence of edges between each
pair of vertices is tested with an LP feasibility problem,
done with the HiGHS Solver.
"""
function laplacian_of_polytope_withoutPolymake(V)
    m = size(V, 1)
    dim = size(V, 2)
    L = zeros(Int64, m, m)
    for i = 1:m 
        for j = i+1:m
            # check whether there is an edge between vertex i and j
            # edge ij ∈ E(G) ⇔ dual problem infeasible
            # dual problem (to get certificate of infeasibility)
            dlp = Model(HiGHS.Optimizer)
            set_optimizer_attribute(dlp, "presolve", "on")
            #set_optimizer_attribute(dlp, "log_to_console", false)
            x = @variable(dlp, x[1:dim])
            y = @variable(dlp, y)
            z = @variable(dlp, z)
            @objective(dlp, Max, y - z)
            @constraint(dlp, V[i,:]' * x >= y)
            @constraint(dlp, V[j,:]' * x >= y)
            @constraint(dlp, V[vcat(1:i-1, i+1:j-1, j+1:m), :] * x .≤ z)
            optimize!(dlp);
            if primal_status(dlp) == INFEASIBILITY_CERTIFICATE || termination_status(dlp) == DUAL_INFEASIBLE
                L[i,j] = -1
                L[i,i] += 1
                L[j,j] += 1
            elseif termination_status(dlp) != OPTIMAL
                @warn "Termination status is neither optimal nor dual infeasible. Status $(termination_status(dlp))."
                @show primal_status(dlp)
                @show dual_status(dlp)
                @show termination_status(dlp)
            end
        end
    end
    return Symmetric(L, :U)
    #=
    # primal problem
    # --------------
        plp = Model(HiGHS.Optimizer)
        lambda = @variable(plp, 0 <= lambda[1:m])
        @constraint(plp, lambda[i] + lambda[j] == 1)
        @constraint(plp, sum(lambda[vcat(1:i-1, i+1:j-1, j+1:m)]) == 1)
        @constraint(plp, lambda[i] * V[i,:] + lambda[j] * V[j,:] == sum(lambda[k] * V[k,:] for k in vcat(1:i-1, i+1:j-1, j+1:m)))
        @objective(plp, Min, zeros(m)'*lambda)
        optimize!(plp)
        dual_status(plp)
        primal_status(plp)
        termination_status(plp)
    =#
end


#------------------------#
#    grlex polytopes     #
#------------------------#

"""
    grlex(d)

Return the Laplacian matrix of the graph of the grlex polytope in dimension `d`.

The grlex polytope was introduced in [[5]](5).
For details on the graph of the polytope, see Figure 2 in [[5]](5).
The order of the vertices is θ, u3, ..., ud, w, v12, v13, v23, v14, ..., v1d, ..
.., v{d-1}d, 0

# Copyright
With permission, his code is based on a Matlab implementation written by Nicolo
Gusmeroli (2020) to get the adjacency matrix.

# Examples
```julia-repl
julia> print(grlex(5))
[5 -1 -1 -1 -1 -1 0 0 0 0 0 0 0 0 0 0; -1 5 -1 -1 -1 0 0 -1 0 0 0 0 0 0 0 0;
-1 -1 6 -1 -1 -1 0 0 0 0 -1 0 0 0 0 0; -1 -1 -1 8 -1 -1 -1 -1 0 0 0 0 0 0 -1 0;
-1 -1 -1 -1 11 -1 -1 -1 -1 -1 -1 0 0 0 0 -1;
-1 0 -1 -1 -1 5 -1 0 0 0 0 0 0 0 0 0; 0 0 0 -1 -1 -1 5 -1 -1 0 0 0 0 0 0 0;
0 -1 0 -1 -1 0 -1 5 0 -1 0 0 0 0 0 0; 0 0 0 0 -1 0 -1 0 5 -1 -1 -1 0 0 0 0;
0 0 0 0 -1 0 0 -1 -1 5 -1 0 -1 0 0 0; 0 0 -1 0 -1 0 0 0 -1 -1 5 0 0 -1 0 0;
0 0 0 0 0 0 0 0 -1 0 0 5 -1 -1 -1 -1; 0 0 0 0 0 0 0 0 0 -1 0 -1 5 -1 -1 -1;
0 0 0 0 0 0 0 0 0 0 -1 -1 -1 5 -1 -1; 0 0 0 -1 0 0 0 0 0 0 0 -1 -1 -1 5 -1;
0 0 0 0 -1 0 0 0 0 0 0 -1 -1 -1 -1 5]
```


<a id="5">[5]</a> 
Akshay Gupte and Svetlana Poznanovic. “On Dantzig figures from graded lexico-
graphic orders”. In: Discrete Mathematics 341.6 (2018), pp. 1534–1554.
"""
function grlex(d)
    v = [d, 1:d-1..., 1]
    p = length(v)
    n = sum(v)
    L = zeros(Int64,n,n)

    # clique between θ, u_k for 3 ⩽ k ⩽ d, w
    #               and v - blocks
    for i=1:p
        a1 = sum(v[1:i])
        a2 = a1 - v[i] + 1
        L[a2:a1,a2:a1] .= -1
    end

    # row-block 1:
    for r=1:d
        q = sum(v[1:r+1])
        L[r,q] = -1    # edge between theta,v_1,2; v_2,3, u_3, ..., v_d-1,d,u_d
                        # and between w and 0
        L[r,d+1:sum(v[1:r-1])] .= -1 # r ⩾ 3, edges of type (7) -> cliques
                                      # between v-cliques and u_k's
    end

    # row-blocks 2:d
    for i=2:p-2
        l = v[i]
        for k = 1:l
            L[sum(v[1:i-1])+k, sum(v[1:i])+k] = -1 # edges from clique v_i to
                                                    # clique v_i+1
        end
    end
    # row-block d+1
    r = sum(v[1:p-2]) + 1
    c = sum(v[1:p])
    L[r:r+v[p-1],c] .= -1 # edges from last v-clique to 0

    # make symmetric matrix! make laplacian!
    L = Symmetric(L,:U)
    for i = 1:n
        L[i,i] -= sum(L[:,i])
    end
    return L
end



#--------------------------#
#    grevlex polytopes     #
#--------------------------#

"""
    grevlex(d)

Return the Laplacian matrix of the graph of the grevlex polytope
in dimension `d`.

The grevlex polytope was introduced in [[5]](5).
See [[5]](5) and especially Figure 3 therein for a description
of the graph of the grevlex polytope in dimension `d`
The order of the vertices is u2, u3, ..., u{d+1}, θ, v13, ..., v1{d+1},
v24, ..., v2{d+1}, v35, ..., v{d-2}v{d+1}, v{d-1}{d+1}

# Copyright
With permission, his code is based on a Matlab implementation written by Nicolo
Gusmeroli (2020) to get the adjacency matrix.

# Examples
```julia-repl
julia> grevlex(4)
11×11 Symmetric{Int64,UpperTriangular{Int64,Array{Int64,2}}}:
  4  -1   0   0   0  -1  -1  -1   0   0   0
 -1   4  -1   0   0   0   0   0  -1  -1   0
  0  -1   4  -1   0  -1   0   0   0   0  -1
  0   0  -1   4  -1   0  -1   0  -1   0   0
  0   0   0  -1   4   0   0  -1   0  -1  -1
 -1   0  -1   0   0   4  -1  -1   0   0   0
 -1   0   0  -1   0  -1   5  -1  -1   0   0
 -1   0   0   0  -1  -1  -1   6   0  -1  -1
  0  -1   0  -1   0   0  -1   0   4  -1   0
  0  -1   0   0  -1   0   0  -1  -1   5  -1
  0   0  -1   0  -1   0   0  -1   0  -1   4
```

<a id="5">[5]</a> 
Akshay Gupte and Svetlana Poznanovic. “On Dantzig figures from graded lexico-
graphic orders”. In: Discrete Mathematics 341.6 (2018), pp. 1534–1554.
"""
function grevlex(d)
    v = [d+1,d-1:-1:1 ...]
    n = (d^2 + d + 2) >> 1

    L = zeros(Int64, n,n)
    # row block 1
    # L[2:n+1:n*d] .= -1       # edges u_2-u_3-u_{d+1}-0
    L[n+1:n+1:n*(d+1)] .= -1 # edges u_2-u_3-u_{d+1}-0
    for i=2:d
        r = v[i]
        m = sum(v[1:i-1])
        L[d-r,m+1:m+r] .= -1 # (d-r) = index of u{i+1}, horizontal clique,
                              # edges between u{i+1} and each of the vertices
                              #               v{i}{i+2},...,v{i}{d+1}
        L[m*n+d-r+2:n+1:n*(m+r)] .= -1 # edge between v{i}{j} and u{j+1} for
                                        # all j with  i+2 ⩽ j ⩽ d+1
    end
    # other row blocks
    for j = 2:d
        r = v[j]
        m = sum(v[1:j-1])
        L[m+1:m+r,m+1:m+r] .= -1 # horizontal cliques (v{i}{i+2},...,v{i}{d+1})
        for i=j+1:d
            r2 = v[i]
            m2 = sum(v[1:i-1])
            L[m2*n+m+1+r-r2:n+1:n*(m2+r2)] .= -1 # edge to elem below in row of u{i}
                                                  # for vertical cliques
                                                  # edge betw. v{j-1}. and v{i-1}.
        end
    end
    # make symmetric matrix! make laplacian!
    L = Symmetric(L,:U)
    for i = 1:n
        L[i,i] -= sum(L[:,i])
    end
    return L
end


end # module


==> anc/EdgeExpansion.jl/src/RudyGraphIO.jl <==
# ==========================================================================
#   This file is part of EdgeExpansion
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   EdgeExpansion is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   EdgeExpansion is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

module RudyGraphIO

using LinearAlgebra

export laplacian_from_RudyFile, laplacian_to_RudyFile, laplacian_to_graphFile



#--------------------#
#     I N P U T      #
#--------------------#


"""
    laplacian_from_RudyFile(filepath; <keyword arguments>)

Return the Laplacian matrix of the graph
stored in rudy file format in `filepath`.

# Arguments
 - `weights=false`: if `false`, we consider the rudy file
                    format without weights (i.e., in each row
                    there is only a pair of adjacent vertices
                    without a third value, the weight)
"""
function laplacian_from_RudyFile(filepath; weights=false)
    A = weights ? adjacency_from_RudyFile(filepath) : adjacency_from_RudyFileWithoutWeights(filepath)
    return diagm(vec(sum(A, dims=2))) - A   # L = Diag(Ae) - A
end

"""
    adjacency_from_RudyFile(filepath)

Return the adjacency matrix of the graph
stored in rudy file format in `filepath`.

In the first row of the file is the number of vertices and the
number of edges separated by a blank.
Then for each edge {i,j}, there is a line "i j weight".
"""
function adjacency_from_RudyFile(filepath)
    io = open(filepath)
    n, m = parse.(Int64, split(readline(io)," "))
    A = zeros(Int64, n,n) #spzeros(Int64,n,n)
    while !eof(io)
        line = readline(io)
        line = split(line, " ", keepempty=false)
        if !isempty(line) 
            i, j, val = parse.(Int64, line)
            A[i,j] = val
            A[j,i] = val
        end
    end
    close(io)
    return A
end


"""
    adjacency_from_RudyFileWithoutWeights(filepath)

Return the adjacency matrix of the graph
stored in rudy file format without weights.

Without weights means that in each row (except the first) of file 
there is only the pair of adjacent vertices without a weight.
If there is a third entry (weight), it is ignored.
In the first row of the file is the number of vertices and the
number of edges separated by a blank.
"""
function adjacency_from_RudyFileWithoutWeights(filepath)
    io = open(filepath)
    n, m = parse.(Int64, split(readline(io)," "))
    A = zeros(Int64, n,n) #spzeros(Int64,n,n)
    while !eof(io)
        line = readline(io)
        if !isempty(line) 
            i, j = parse.(Int64, split(line, " "))
            if i!=j
                A[i,j] = 1
                A[j,i] = 1
            end
        end
    end
    close(io)
    return A
end

#--------------------#
#    O U T P U T     #
#--------------------#

"""
    laplacian_to_RudyFile(L, filepath)
    
Write to `filepath` the rudy file of
the graph given by its Laplacian matrix `L`.

In the first row of the file is the number of vertices and the
number of edges separated by a blank.
Then for each edge {i,j}, there is a line "i j weight".
"""
function laplacian_to_RudyFile(L, filepath)
    io = open(filepath, "w")
    n = size(L,1)
    A = diagm(diag(L)) - L
    m = Int(count(!iszero, A)/2) # m = #non-zero entries/2
    println(io, "$n $m")
    for i = 1:n
        for j = i+1:n
            if A[i,j] != 0
                println(io, "$i $j $(A[i,j])")
            end
        end
    end
    #write(io, s)
    close(io)
end

"""
    laplacian_to_graphFile(L, filepath)

Write to `filepath` the graph file of
the graph given by the Laplacian matrix `L`.

This file format has in the first line of the document
the number of vertices and edges of the graph followed
by a list of edges in the form (i,j).
"""
function laplacian_to_graphFile(L, filepath)
    io = open(filepath, "w")
    n = size(L,1)
    A = diagm(diag(L)) - L
    m = Int(count(!iszero, A) / 2)
    println(io, "$n $m")
    for i = 1:n
        for j = i+1:n
            if A[i,j] != 0
                println(io, "($i,$j)")
            end
        end
    end
end

end


==> anc/EdgeExpansion.jl/src/boundcomputation.jl <==
# ==========================================================================
#   This file is part of EdgeExpansion
# --------------------------------------------------------------------------
#   Copyright (C) 2024 Melanie Siebenhofer <melaniesi@edu.aau.at>
#   EdgeExpansion is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   EdgeExpansion is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================

using JuMP
using LinearAlgebra
using Mosek
using MosekTools
using Random


"""
    compute_upperbounds_bestsolution(L)

Compute upper bounds on h_k(G) for 1 ≤ k ≤ ⌊n/2⌋.

The graph G is given by its Laplacian matrix `L`.
The bound computation is done with simulated annealing.
This function returns a vector of the upper bounds u_k
and the cut giving the smallest upper bound u* on the cheeger
constant h(G).
"""
function compute_upperbounds_bestsolution(L)
    Random.seed!(0)
    n = size(L, 1)
    nhalf = Int(floor(n / 2))

    # do computation on nthreads threads
    nthreads = Threads.nthreads()

    upperBounds = similar(1:nhalf, Float64)
    best_ubs = similar(1:nthreads, Float64)
    best_sols = [[] for _ in 1:nthreads]

    it_perthread = Int(ceil(nhalf / nthreads))
    shuffledindices = shuffle(1:nhalf)
    threadhandles = []
    for i in 1:nthreads
        istart = (i - 1) * it_perthread + 1
        iend = min(i * it_perthread, nhalf)
        t = Threads.@spawn update_upper_bounds!(upperBounds, best_ubs, best_sols, L, shuffledindices[istart:iend], i)
        push!(threadhandles, t)
    end

    for t in threadhandles
        wait(t)
    end

    return (upperBounds, best_sols[argmin(best_ubs)])
end

"""
    update_upper_bounds!(upperBounds, best_ubs, best_sols, L, indices, threadid)

Function for thread number `threadid` to compute the upper bounds for [`compute_upperbounds_bestsolution`](@ref).

Thread `threadid` works on the values `indices` for k and stores
the smallest upper bound in `best_ubs[threadid]` and the best solution vector
in `best_sols[threadid]`.
In `upperBounds[indices]` it stores the computed upper bounds.
"""
function update_upper_bounds!(upperBounds, best_ubs, best_sols, L, indices, threadid)
    opt = []
    best_ub = Inf
    for k in indices
         ub, perm = kCut_simulatedAnnealing(L,k,trials=10,locSearch=true)
         upperBounds[k] = ub / k
         if upperBounds[k] < best_ub
            best_ub = upperBounds[k]
            opt = perm
         end
        println("upper bound for k=",k," is ",upperBounds[k])
    end
    best_ubs[threadid] = best_ub
    best_sols[threadid] = opt
end


"""
    compute_lower_bounds_simpleSDP(L)

Compute lower bounds on h_k(G) for 1 ≤ k ≤ ⌊n/2⌋.

Computes lower bounds coming from the basic SDP relaxation
with Mosek and returns a vector of the lower bounds l_k on h(G).
"""
function compute_lower_bounds_simpleSDP(L)
    n = size(L,1)
    np1 = n+1
    lowerBounds = Vector{Float64}()
    for k = 1:floor(n/2)
        model = Model(Mosek.Optimizer)
        @variable(model, Y[1:np1,1:np1], PSD)
        @constraint(model, LinearAlgebra.diag(Y[2:np1,2:np1]) .== Y[1,2:np1])
        @constraint(model, Y[1,1] == 1)
        @constraint(model, 1/2*sum(Y[1,2:np1]) + 1/2*sum(Y[2:np1,1]) == k)
        @constraint(model, LinearAlgebra.dot(ones(Int64,n,n),Y[2:np1,2:np1]) == k^2)

        @objective(model, Min, LinearAlgebra.dot(L, Y[2:np1,2:np1]))

        optimize!(model)
        val = objective_value(model)
        val = val - floor(val) < 10e-4 ? val : ceil(val)
        push!(lowerBounds,val/k)
    end
    return lowerBounds
end


==> anc/graph-instances/dimacs10/adjnoun.dat <==
112 425
1 2 1
1 3 1
1 4 1
2 3 1
2 10 1
2 15 1
2 18 1
2 19 1
2 20 1
2 29 1
2 42 1
2 46 1
2 47 1
2 52 1
2 92 1
2 103 1
3 4 1
3 10 1
3 12 1
3 15 1
3 18 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 32 1
3 35 1
3 37 1
3 42 1
3 43 1
3 46 1
3 51 1
3 52 1
3 55 1
3 67 1
3 74 1
3 84 1
3 94 1
3 98 1
3 99 1
3 103 1
3 105 1
3 106 1
3 112 1
4 10 1
4 11 1
4 19 1
4 42 1
4 44 1
4 52 1
4 86 1
5 6 1
5 90 1
6 7 1
6 18 1
6 28 1
6 33 1
6 40 1
6 44 1
7 8 1
7 33 1
7 52 1
7 53 1
7 56 1
8 16 1
8 18 1
8 22 1
8 38 1
8 39 1
8 52 1
8 71 1
8 76 1
8 88 1
8 107 1
9 10 1
10 13 1
10 18 1
10 25 1
10 26 1
10 27 1
10 40 1
10 41 1
10 43 1
10 60 1
10 61 1
10 62 1
10 63 1
10 90 1
11 12 1
11 13 1
11 51 1
12 41 1
12 64 1
12 70 1
12 99 1
12 105 1
13 18 1
13 19 1
13 44 1
13 51 1
13 88 1
13 89 1
13 103 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 103 1
15 17 1
15 18 1
15 26 1
15 37 1
15 38 1
15 60 1
15 69 1
15 72 1
15 106 1
16 18 1
16 33 1
16 39 1
16 44 1
16 49 1
16 76 1
16 77 1
16 80 1
16 89 1
16 105 1
17 69 1
18 22 1
18 23 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 32 1
18 33 1
18 35 1
18 36 1
18 37 1
18 38 1
18 39 1
18 44 1
18 45 1
18 51 1
18 52 1
18 53 1
18 55 1
18 66 1
18 67 1
18 68 1
18 71 1
18 73 1
18 78 1
18 81 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 89 1
18 90 1
18 94 1
18 99 1
18 103 1
18 104 1
18 105 1
19 22 1
19 30 1
19 35 1
19 44 1
19 45 1
19 51 1
19 52 1
19 54 1
19 55 1
19 61 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
21 44 1
21 80 1
21 95 1
21 109 1
22 29 1
22 44 1
22 49 1
22 51 1
22 52 1
23 46 1
23 95 1
24 44 1
24 48 1
24 52 1
24 60 1
24 70 1
24 106 1
25 37 1
25 44 1
25 48 1
25 50 1
25 69 1
25 76 1
25 77 1
25 88 1
25 104 1
25 105 1
25 109 1
26 31 1
26 42 1
26 47 1
26 49 1
26 52 1
26 60 1
26 78 1
26 89 1
26 105 1
27 44 1
27 52 1
27 57 1
27 69 1
27 80 1
27 81 1
27 105 1
28 44 1
28 53 1
28 55 1
28 64 1
28 69 1
28 77 1
28 80 1
28 81 1
28 88 1
28 97 1
28 104 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 45 1
29 90 1
29 93 1
30 59 1
30 75 1
30 80 1
31 52 1
31 80 1
31 85 1
31 93 1
32 33 1
32 42 1
32 44 1
32 52 1
32 80 1
32 87 1
32 104 1
32 105 1
32 109 1
33 52 1
33 53 1
33 71 1
33 101 1
34 77 1
34 85 1
34 105 1
34 108 1
35 52 1
35 55 1
35 108 1
36 49 1
36 52 1
36 72 1
36 105 1
37 44 1
37 56 1
37 88 1
38 39 1
38 48 1
38 58 1
38 59 1
38 60 1
38 73 1
38 104 1
39 40 1
39 41 1
39 42 1
39 52 1
39 105 1
40 44 1
40 104 1
41 57 1
42 43 1
42 44 1
43 52 1
43 57 1
43 80 1
43 91 1
44 45 1
44 49 1
44 60 1
44 64 1
44 67 1
44 71 1
44 81 1
44 82 1
44 84 1
44 99 1
44 100 1
44 101 1
45 46 1
45 51 1
45 103 1
46 53 1
46 74 1
47 105 1
48 49 1
48 50 1
49 51 1
49 77 1
49 89 1
49 105 1
50 52 1
50 60 1
50 69 1
51 52 1
51 53 1
51 54 1
51 55 1
51 79 1
51 103 1
51 105 1
52 55 1
52 58 1
52 60 1
52 67 1
52 68 1
52 69 1
52 102 1
52 107 1
53 57 1
54 55 1
54 74 1
54 90 1
54 103 1
55 69 1
55 71 1
55 73 1
55 76 1
55 79 1
56 71 1
58 76 1
60 66 1
60 71 1
60 72 1
60 73 1
60 105 1
61 72 1
61 77 1
61 102 1
62 105 1
63 72 1
64 65 1
64 66 1
66 85 1
66 88 1
66 104 1
67 73 1
67 76 1
67 103 1
68 77 1
68 88 1
69 71 1
69 74 1
69 76 1
69 85 1
71 76 1
71 88 1
71 103 1
71 106 1
72 74 1
73 81 1
73 106 1
74 77 1
74 104 1
76 77 1
76 78 1
77 81 1
77 93 1
77 107 1
79 80 1
80 82 1
80 84 1
80 110 1
80 111 1
81 82 1
81 107 1
82 95 1
82 99 1
82 105 1
84 88 1
85 105 1
89 107 1
90 93 1
90 100 1
93 96 1
93 97 1
97 107 1
101 111 1
104 105 1
105 106 1
106 109 1


==> anc/graph-instances/dimacs10/celegans_metabolic.dat <==
453 2025
1 186 1
1 207 1
1 218 1
1 227 1
1 228 1
1 229 1
1 230 1
2 3 1
2 186 1
2 408 1
3 7 1
3 186 1
3 238 1
3 243 1
3 408 1
4 6 1
4 145 1
4 147 1
4 241 1
4 243 1
4 404 1
5 148 1
5 186 1
6 7 1
6 61 1
6 108 1
6 157 1
6 158 1
6 159 1
6 167 1
6 169 1
6 170 1
6 220 1
6 222 1
6 227 1
6 228 1
6 241 1
6 243 1
6 245 1
6 350 1
6 360 1
6 374 1
6 408 1
6 426 1
6 428 1
7 68 1
7 99 1
7 145 1
7 147 1
7 227 1
7 228 1
7 238 1
7 243 1
8 15 1
8 23 1
8 352 1
8 353 1
9 12 1
9 16 1
9 176 1
9 182 1
10 299 1
10 300 1
10 386 1
10 387 1
10 408 1
10 449 1
10 451 1
11 299 1
11 300 1
11 383 1
11 384 1
11 408 1
12 176 1
12 182 1
12 249 1
13 89 1
13 112 1
13 153 1
13 186 1
13 193 1
13 205 1
13 231 1
14 145 1
14 147 1
14 202 1
14 205 1
14 371 1
14 376 1
14 408 1
15 352 1
15 353 1
15 356 1
16 17 1
16 176 1
16 182 1
17 18 1
17 176 1
17 182 1
18 19 1
18 176 1
18 182 1
18 352 1
18 354 1
19 20 1
19 352 1
19 354 1
20 21 1
20 352 1
20 354 1
21 22 1
21 352 1
21 354 1
22 23 1
22 352 1
22 354 1
23 352 1
23 353 1
23 354 1
24 102 1
24 186 1
24 227 1
24 228 1
24 287 1
25 103 1
25 186 1
25 227 1
25 228 1
25 289 1
26 105 1
26 186 1
26 227 1
26 228 1
26 292 1
27 39 1
27 186 1
27 227 1
27 228 1
27 229 1
27 230 1
27 392 1
28 31 1
28 44 1
28 186 1
28 227 1
28 228 1
28 229 1
28 230 1
29 30 1
29 76 1
29 186 1
29 227 1
29 228 1
30 90 1
30 153 1
30 227 1
30 228 1
31 89 1
31 186 1
31 205 1
31 212 1
32 76 1
32 155 1
32 186 1
32 298 1
32 392 1
33 37 1
33 145 1
33 147 1
33 153 1
33 390 1
33 408 1
34 166 1
34 186 1
34 371 1
34 372 1
35 399 1
35 437 1
36 37 1
36 45 1
36 145 1
36 147 1
36 229 1
36 230 1
37 145 1
37 147 1
38 44 1
38 88 1
38 153 1
38 427 1
39 153 1
39 227 1
39 228 1
39 229 1
39 230 1
39 427 1
40 117 1
40 118 1
40 173 1
40 174 1
40 186 1
41 77 1
41 79 1
41 186 1
41 227 1
41 228 1
42 43 1
42 49 1
42 155 1
42 186 1
42 227 1
42 228 1
43 155 1
43 186 1
43 396 1
44 227 1
44 228 1
44 229 1
44 230 1
45 155 1
45 186 1
45 229 1
45 230 1
45 297 1
45 298 1
46 104 1
46 186 1
46 227 1
46 228 1
46 288 1
47 107 1
47 186 1
47 227 1
47 228 1
47 291 1
48 106 1
48 186 1
48 227 1
48 228 1
48 290 1
49 153 1
49 155 1
49 227 1
49 228 1
49 422 1
50 186 1
50 227 1
50 228 1
50 261 1
50 406 1
51 72 1
51 186 1
51 359 1
51 447 1
52 69 1
52 71 1
52 186 1
52 312 1
52 446 1
53 54 1
53 145 1
53 147 1
53 150 1
53 154 1
53 426 1
54 145 1
54 147 1
55 150 1
55 154 1
55 426 1
56 123 1
56 153 1
56 217 1
56 274 1
56 433 1
57 61 1
57 153 1
57 186 1
57 250 1
58 59 1
58 60 1
58 145 1
58 147 1
58 153 1
58 198 1
58 408 1
59 70 1
59 145 1
59 147 1
59 153 1
59 408 1
60 124 1
60 145 1
60 147 1
60 198 1
60 365 1
60 408 1
61 153 1
61 186 1
61 220 1
61 222 1
62 63 1
62 124 1
62 125 1
62 128 1
62 132 1
62 145 1
62 147 1
62 205 1
62 248 1
62 408 1
63 145 1
63 147 1
63 205 1
63 364 1
63 408 1
64 65 1
64 186 1
64 227 1
64 228 1
64 413 1
65 227 1
65 228 1
66 67 1
66 164 1
66 186 1
66 408 1
67 186 1
67 408 1
68 91 1
68 108 1
68 109 1
68 145 1
68 147 1
68 227 1
68 228 1
68 229 1
68 230 1
69 71 1
69 186 1
69 312 1
69 446 1
70 125 1
70 145 1
70 147 1
70 186 1
70 205 1
70 208 1
70 408 1
71 186 1
71 312 1
71 373 1
72 186 1
72 359 1
73 146 1
73 147 1
73 281 1
73 348 1
73 349 1
73 426 1
74 340 1
74 342 1
74 383 1
74 408 1
74 444 1
74 445 1
74 449 1
75 100 1
75 155 1
75 186 1
75 298 1
75 392 1
76 186 1
77 155 1
77 227 1
77 228 1
77 298 1
77 422 1
78 79 1
78 155 1
78 173 1
78 174 1
78 270 1
78 343 1
79 173 1
79 174 1
79 186 1
80 81 1
80 156 1
80 186 1
80 229 1
80 230 1
80 233 1
80 272 1
80 273 1
81 83 1
81 186 1
81 229 1
81 230 1
81 233 1
81 272 1
81 273 1
82 84 1
82 85 1
82 186 1
82 229 1
82 230 1
82 233 1
82 272 1
82 273 1
83 84 1
83 186 1
83 229 1
83 230 1
83 233 1
83 272 1
83 273 1
84 186 1
84 229 1
84 230 1
84 233 1
84 272 1
84 273 1
85 101 1
85 153 1
85 186 1
85 229 1
85 230 1
85 233 1
86 89 1
86 121 1
86 165 1
86 227 1
86 228 1
86 268 1
87 90 1
87 100 1
87 153 1
87 227 1
87 228 1
88 153 1
88 186 1
88 201 1
88 202 1
88 211 1
88 221 1
88 231 1
88 427 1
89 90 1
89 109 1
89 114 1
89 116 1
89 153 1
89 165 1
89 171 1
89 186 1
89 193 1
89 198 1
89 205 1
89 207 1
89 208 1
89 212 1
89 214 1
89 217 1
89 223 1
89 224 1
89 227 1
89 228 1
89 229 1
89 230 1
89 231 1
89 268 1
89 269 1
89 277 1
89 282 1
89 389 1
89 392 1
89 395 1
89 409 1
89 436 1
90 153 1
90 205 1
90 214 1
91 186 1
91 417 1
92 146 1
92 147 1
92 186 1
92 408 1
93 145 1
93 147 1
93 301 1
93 303 1
93 412 1
93 440 1
93 443 1
94 95 1
94 150 1
94 152 1
94 186 1
94 285 1
94 408 1
95 186 1
95 408 1
96 153 1
96 155 1
96 172 1
96 220 1
96 229 1
96 230 1
96 414 1
97 98 1
97 144 1
97 186 1
97 408 1
98 186 1
98 229 1
98 230 1
98 432 1
99 193 1
99 220 1
99 227 1
99 228 1
99 427 1
100 186 1
100 227 1
100 228 1
101 119 1
101 153 1
101 278 1
101 426 1
102 155 1
102 227 1
102 228 1
102 298 1
102 402 1
103 155 1
103 227 1
103 228 1
103 298 1
103 309 1
104 155 1
104 227 1
104 228 1
104 298 1
104 337 1
105 155 1
105 227 1
105 228 1
105 280 1
105 298 1
106 155 1
106 227 1
106 228 1
106 298 1
106 401 1
107 155 1
107 227 1
107 228 1
107 298 1
107 394 1
108 145 1
108 147 1
108 227 1
108 228 1
108 360 1
108 408 1
108 428 1
109 205 1
109 227 1
109 228 1
109 229 1
109 230 1
109 269 1
110 145 1
110 147 1
110 266 1
110 408 1
110 417 1
110 432 1
111 129 1
111 153 1
111 186 1
111 190 1
111 231 1
112 130 1
112 153 1
112 186 1
112 231 1
113 186 1
113 262 1
113 452 1
114 153 1
114 205 1
114 436 1
115 120 1
115 186 1
115 296 1
115 365 1
116 117 1
116 171 1
116 186 1
116 205 1
116 227 1
116 228 1
117 186 1
117 227 1
117 228 1
118 173 1
118 174 1
118 186 1
119 278 1
119 316 1
119 426 1
119 427 1
120 233 1
120 385 1
121 157 1
121 227 1
121 228 1
122 145 1
122 147 1
122 198 1
122 199 1
122 229 1
122 230 1
122 408 1
123 225 1
123 274 1
123 433 1
124 128 1
124 131 1
124 132 1
124 135 1
124 365 1
124 426 1
125 128 1
125 145 1
125 147 1
125 186 1
125 205 1
125 208 1
125 248 1
125 408 1
126 133 1
126 146 1
126 147 1
126 408 1
127 128 1
127 143 1
127 186 1
127 220 1
127 231 1
127 275 1
127 332 1
127 335 1
127 344 1
127 376 1
128 132 1
128 134 1
128 143 1
128 145 1
128 147 1
128 186 1
128 205 1
128 210 1
128 216 1
128 220 1
128 229 1
128 230 1
128 231 1
128 248 1
128 275 1
128 344 1
128 376 1
128 408 1
128 441 1
129 186 1
129 229 1
129 230 1
129 445 1
130 186 1
130 229 1
130 230 1
130 449 1
131 135 1
131 426 1
132 186 1
132 188 1
133 146 1
133 147 1
133 408 1
134 210 1
134 216 1
135 136 1
135 146 1
135 147 1
135 167 1
135 183 1
135 186 1
135 205 1
135 208 1
135 250 1
135 299 1
135 304 1
135 383 1
135 406 1
135 407 1
135 426 1
136 145 1
136 147 1
136 186 1
136 205 1
136 208 1
136 248 1
136 376 1
136 408 1
136 426 1
137 141 1
137 184 1
137 186 1
137 205 1
137 448 1
138 232 1
139 141 1
139 142 1
139 229 1
139 230 1
140 153 1
140 160 1
140 168 1
140 186 1
140 229 1
140 230 1
141 186 1
141 229 1
141 230 1
141 448 1
142 229 1
142 230 1
143 145 1
143 147 1
143 205 1
143 229 1
143 230 1
143 332 1
143 335 1
143 349 1
143 408 1
144 157 1
144 186 1
144 408 1
144 417 1
145 146 1
145 147 1
145 149 1
145 152 1
145 153 1
145 154 1
145 155 1
145 158 1
145 159 1
145 162 1
145 164 1
145 167 1
145 175 1
145 176 1
145 183 1
145 184 1
145 185 1
145 186 1
145 198 1
145 202 1
145 205 1
145 206 1
145 208 1
145 211 1
145 231 1
145 235 1
145 236 1
145 237 1
145 238 1
145 244 1
145 245 1
145 248 1
145 258 1
145 259 1
145 285 1
145 300 1
145 303 1
145 306 1
145 311 1
145 318 1
145 320 1
145 321 1
145 322 1
145 323 1
145 324 1
145 325 1
145 326 1
145 327 1
145 328 1
145 329 1
145 332 1
145 333 1
145 334 1
145 335 1
145 336 1
145 342 1
145 349 1
145 364 1
145 368 1
145 370 1
145 371 1
145 373 1
145 376 1
145 390 1
145 399 1
145 404 1
145 405 1
145 408 1
145 409 1
145 416 1
145 417 1
145 422 1
145 424 1
145 425 1
145 427 1
145 430 1
145 431 1
145 432 1
145 441 1
145 444 1
145 451 1
146 147 1
146 155 1
146 158 1
146 159 1
146 164 1
146 167 1
146 176 1
146 183 1
146 184 1
146 186 1
146 188 1
146 196 1
146 197 1
146 198 1
146 200 1
146 205 1
146 208 1
146 231 1
146 246 1
146 295 1
146 298 1
146 299 1
146 300 1
146 302 1
146 348 1
146 365 1
146 405 1
146 408 1
146 413 1
146 414 1
146 419 1
146 426 1
147 149 1
147 152 1
147 153 1
147 154 1
147 155 1
147 158 1
147 159 1
147 162 1
147 164 1
147 167 1
147 173 1
147 175 1
147 176 1
147 183 1
147 184 1
147 185 1
147 186 1
147 196 1
147 197 1
147 198 1
147 200 1
147 202 1
147 205 1
147 206 1
147 208 1
147 211 1
147 216 1
147 231 1
147 235 1
147 236 1
147 237 1
147 238 1
147 244 1
147 245 1
147 246 1
147 248 1
147 258 1
147 259 1
147 273 1
147 285 1
147 295 1
147 298 1
147 300 1
147 303 1
147 306 1
147 311 1
147 318 1
147 320 1
147 321 1
147 322 1
147 323 1
147 324 1
147 325 1
147 326 1
147 327 1
147 328 1
147 329 1
147 332 1
147 333 1
147 334 1
147 335 1
147 336 1
147 342 1
147 348 1
147 349 1
147 364 1
147 368 1
147 370 1
147 371 1
147 373 1
147 376 1
147 390 1
147 399 1
147 404 1
147 408 1
147 409 1
147 413 1
147 414 1
147 416 1
147 417 1
147 419 1
147 422 1
147 424 1
147 425 1
147 426 1
147 427 1
147 430 1
147 431 1
147 432 1
147 438 1
147 441 1
147 444 1
147 451 1
148 186 1
149 152 1
149 154 1
149 186 1
149 323 1
149 352 1
149 355 1
149 412 1
149 429 1
150 152 1
150 154 1
150 285 1
150 426 1
151 154 1
151 285 1
151 426 1
152 285 1
152 318 1
153 155 1
153 168 1
153 173 1
153 174 1
153 186 1
153 190 1
153 205 1
153 208 1
153 217 1
153 220 1
153 227 1
153 228 1
153 229 1
153 230 1
153 231 1
153 233 1
153 244 1
153 265 1
153 270 1
153 271 1
153 276 1
153 277 1
153 282 1
153 286 1
153 306 1
153 311 1
153 370 1
153 385 1
153 389 1
153 390 1
153 391 1
153 392 1
153 395 1
153 407 1
153 408 1
153 414 1
153 415 1
153 421 1
153 422 1
153 427 1
154 205 1
154 208 1
154 231 1
154 245 1
154 285 1
154 352 1
154 355 1
154 408 1
154 426 1
155 176 1
155 184 1
155 186 1
155 215 1
155 220 1
155 227 1
155 228 1
155 264 1
155 267 1
155 270 1
155 271 1
155 276 1
155 277 1
155 280 1
155 295 1
155 297 1
155 298 1
155 309 1
155 317 1
155 337 1
155 343 1
155 368 1
155 370 1
155 382 1
155 388 1
155 392 1
155 394 1
155 401 1
155 402 1
155 408 1
155 409 1
155 413 1
155 414 1
155 422 1
155 426 1
155 434 1
155 435 1
155 437 1
156 272 1
156 273 1
157 159 1
157 169 1
157 170 1
157 186 1
157 227 1
157 228 1
157 408 1
157 417 1
158 159 1
158 350 1
158 374 1
159 161 1
159 164 1
159 169 1
159 170 1
159 186 1
159 231 1
160 164 1
160 186 1
160 229 1
160 230 1
161 186 1
161 231 1
161 259 1
161 295 1
162 164 1
162 186 1
162 393 1
162 404 1
163 238 1
163 243 1
163 245 1
163 426 1
164 229 1
164 230 1
164 405 1
165 268 1
166 186 1
166 361 1
166 362 1
166 371 1
166 427 1
167 168 1
167 169 1
167 170 1
167 431 1
168 170 1
168 229 1
168 230 1
169 170 1
171 205 1
171 382 1
171 427 1
172 173 1
172 174 1
172 229 1
172 230 1
172 434 1
173 174 1
173 175 1
173 186 1
173 280 1
173 285 1
173 286 1
173 287 1
173 288 1
173 289 1
173 290 1
173 291 1
173 292 1
173 309 1
173 337 1
173 365 1
173 370 1
173 374 1
173 388 1
173 394 1
173 396 1
173 401 1
173 402 1
173 414 1
173 426 1
173 434 1
173 435 1
174 186 1
174 280 1
174 285 1
174 286 1
174 287 1
174 288 1
174 289 1
174 290 1
174 291 1
174 292 1
174 309 1
174 337 1
174 365 1
174 370 1
174 374 1
174 388 1
174 394 1
174 396 1
174 401 1
174 402 1
174 414 1
174 434 1
174 435 1
175 426 1
175 430 1
176 182 1
176 183 1
176 184 1
176 186 1
176 188 1
176 198 1
176 249 1
176 295 1
176 298 1
176 302 1
176 408 1
176 420 1
176 426 1
176 435 1
176 437 1
177 180 1
177 229 1
177 230 1
177 330 1
178 179 1
178 181 1
178 229 1
178 230 1
179 182 1
179 186 1
180 229 1
180 230 1
181 229 1
181 230 1
182 186 1
182 249 1
183 186 1
183 188 1
183 205 1
183 208 1
183 229 1
183 230 1
183 231 1
183 246 1
183 310 1
183 383 1
183 426 1
184 186 1
184 188 1
184 198 1
184 205 1
184 295 1
184 298 1
184 302 1
184 310 1
184 347 1
184 408 1
184 435 1
184 437 1
185 186 1
185 187 1
185 233 1
185 234 1
185 306 1
185 408 1
185 453 1
186 187 1
186 188 1
186 190 1
186 191 1
186 194 1
186 195 1
186 197 1
186 198 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 213 1
186 215 1
186 216 1
186 217 1
186 219 1
186 220 1
186 221 1
186 226 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 233 1
186 238 1
186 239 1
186 243 1
186 246 1
186 247 1
186 251 1
186 252 1
186 253 1
186 254 1
186 255 1
186 256 1
186 259 1
186 260 1
186 261 1
186 262 1
186 269 1
186 272 1
186 273 1
186 279 1
186 283 1
186 284 1
186 285 1
186 286 1
186 287 1
186 288 1
186 289 1
186 290 1
186 291 1
186 292 1
186 293 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
186 302 1
186 305 1
186 306 1
186 307 1
186 308 1
186 310 1
186 311 1
186 312 1
186 313 1
186 314 1
186 315 1
186 317 1
186 318 1
186 319 1
186 323 1
186 324 1
186 330 1
186 331 1
186 334 1
186 335 1
186 336 1
186 338 1
186 339 1
186 341 1
186 342 1
186 345 1
186 346 1
186 347 1
186 359 1
186 363 1
186 365 1
186 369 1
186 371 1
186 373 1
186 375 1
186 376 1
186 381 1
186 382 1
186 383 1
186 384 1
186 386 1
186 387 1
186 389 1
186 392 1
186 393 1
186 396 1
186 400 1
186 404 1
186 408 1
186 409 1
186 410 1
186 411 1
186 412 1
186 413 1
186 416 1
186 417 1
186 418 1
186 419 1
186 420 1
186 426 1
186 427 1
186 429 1
186 431 1
186 435 1
186 436 1
186 438 1
186 439 1
186 440 1
186 442 1
186 443 1
186 446 1
186 447 1
186 448 1
186 449 1
186 450 1
186 451 1
186 452 1
187 226 1
187 233 1
187 234 1
187 363 1
187 371 1
187 376 1
187 381 1
187 382 1
187 411 1
187 423 1
187 425 1
188 198 1
188 227 1
188 228 1
188 229 1
188 230 1
188 231 1
188 246 1
188 302 1
188 408 1
189 361 1
189 362 1
189 427 1
190 231 1
191 227 1
191 228 1
191 286 1
191 297 1
192 293 1
192 376 1
193 205 1
193 212 1
193 220 1
193 224 1
193 376 1
193 382 1
193 391 1
193 392 1
193 427 1
194 219 1
194 260 1
195 196 1
195 217 1
195 365 1
195 450 1
196 198 1
196 200 1
196 365 1
196 426 1
197 198 1
197 205 1
197 208 1
197 231 1
197 426 1
198 200 1
198 205 1
198 208 1
198 231 1
198 261 1
198 302 1
198 311 1
198 365 1
198 408 1
198 409 1
198 426 1
199 211 1
199 227 1
199 228 1
199 229 1
199 230 1
199 408 1
200 217 1
200 311 1
200 408 1
200 426 1
201 202 1
201 210 1
201 220 1
201 231 1
202 205 1
202 220 1
202 231 1
202 267 1
202 295 1
202 408 1
202 427 1
202 439 1
202 442 1
203 231 1
203 427 1
203 442 1
204 205 1
204 213 1
204 222 1
204 233 1
204 426 1
205 206 1
205 207 1
205 208 1
205 212 1
205 213 1
205 214 1
205 217 1
205 223 1
205 224 1
205 227 1
205 228 1
205 229 1
205 230 1
205 231 1
205 245 1
205 246 1
205 263 1
205 269 1
205 282 1
205 304 1
205 311 1
205 316 1
205 347 1
205 349 1
205 364 1
205 392 1
205 397 1
205 408 1
205 409 1
205 426 1
205 427 1
205 436 1
205 441 1
206 207 1
206 229 1
206 230 1
206 408 1
207 217 1
207 227 1
207 228 1
207 229 1
207 230 1
207 408 1
208 227 1
208 228 1
208 231 1
208 245 1
208 246 1
208 304 1
208 311 1
208 316 1
208 408 1
208 426 1
208 427 1
209 231 1
209 452 1
210 216 1
210 220 1
210 272 1
210 300 1
211 227 1
211 228 1
211 229 1
211 230 1
211 231 1
211 416 1
212 391 1
212 427 1
215 227 1
215 228 1
215 298 1
215 365 1
215 382 1
215 409 1
216 273 1
216 408 1
216 426 1
217 311 1
217 408 1
217 450 1
218 227 1
218 228 1
218 229 1
218 230 1
218 232 1
219 260 1
220 222 1
220 231 1
220 267 1
220 269 1
220 298 1
220 376 1
220 408 1
220 414 1
220 427 1
220 439 1
221 231 1
221 293 1
221 376 1
221 408 1
221 416 1
222 233 1
222 426 1
223 282 1
224 392 1
224 427 1
225 274 1
225 433 1
226 233 1
226 363 1
226 376 1
227 228 1
227 231 1
227 239 1
227 243 1
227 246 1
227 282 1
227 285 1
227 293 1
227 295 1
227 297 1
227 357 1
227 374 1
227 381 1
227 382 1
227 389 1
227 406 1
227 408 1
227 409 1
227 413 1
227 421 1
227 422 1
227 435 1
227 436 1
228 231 1
228 239 1
228 243 1
228 246 1
228 282 1
228 285 1
228 293 1
228 295 1
228 297 1
228 357 1
228 374 1
228 381 1
228 382 1
228 389 1
228 406 1
228 408 1
228 409 1
228 413 1
228 421 1
228 422 1
228 435 1
228 436 1
229 230 1
229 231 1
229 233 1
229 285 1
229 293 1
229 295 1
229 374 1
229 389 1
229 408 1
229 432 1
229 435 1
229 436 1
229 445 1
229 449 1
230 231 1
230 233 1
230 285 1
230 293 1
230 295 1
230 374 1
230 389 1
230 408 1
230 432 1
230 435 1
230 436 1
230 445 1
230 449 1
231 245 1
231 263 1
231 275 1
231 294 1
231 295 1
231 300 1
231 304 1
231 311 1
231 316 1
231 318 1
231 319 1
231 324 1
231 335 1
231 338 1
231 339 1
231 341 1
231 342 1
231 344 1
231 365 1
231 387 1
231 397 1
231 408 1
231 427 1
231 439 1
231 442 1
231 449 1
231 451 1
231 452 1
233 234 1
233 282 1
233 305 1
233 363 1
233 376 1
233 381 1
233 382 1
233 385 1
233 400 1
233 423 1
233 425 1
233 426 1
235 236 1
235 237 1
236 444 1
238 240 1
238 243 1
238 244 1
238 245 1
238 249 1
238 257 1
238 334 1
238 369 1
238 378 1
238 379 1
238 410 1
238 412 1
238 426 1
238 429 1
238 443 1
239 242 1
239 243 1
240 244 1
240 249 1
240 257 1
240 355 1
241 243 1
243 245 1
243 378 1
243 379 1
243 426 1
244 257 1
244 355 1
244 407 1
244 451 1
245 408 1
245 426 1
246 247 1
246 307 1
246 426 1
247 307 1
248 376 1
248 408 1
249 257 1
250 304 1
250 426 1
251 254 1
251 255 1
252 253 1
252 255 1
253 255 1
254 255 1
256 313 1
256 314 1
257 355 1
258 259 1
259 295 1
261 311 1
261 408 1
263 397 1
264 414 1
264 434 1
265 415 1
266 316 1
266 408 1
266 417 1
267 295 1
267 298 1
267 439 1
269 408 1
270 343 1
270 391 1
270 395 1
271 298 1
271 343 1
271 395 1
271 427 1
272 273 1
272 300 1
273 408 1
273 426 1
274 433 1
275 344 1
276 343 1
276 388 1
276 392 1
276 395 1
277 343 1
277 395 1
277 437 1
278 426 1
279 317 1
279 389 1
280 289 1
280 298 1
281 349 1
281 426 1
282 385 1
282 421 1
283 284 1
283 408 1
284 408 1
285 308 1
285 373 1
285 374 1
285 375 1
285 426 1
286 309 1
286 370 1
287 337 1
288 394 1
290 414 1
291 401 1
292 402 1
293 295 1
293 357 1
293 376 1
294 295 1
295 298 1
295 408 1
295 426 1
295 439 1
296 365 1
297 298 1
298 309 1
298 317 1
298 337 1
298 343 1
298 382 1
298 392 1
298 394 1
298 401 1
298 402 1
298 408 1
298 409 1
298 422 1
298 426 1
299 300 1
299 408 1
299 426 1
299 431 1
300 387 1
300 408 1
300 431 1
301 412 1
301 440 1
301 443 1
302 365 1
302 408 1
303 426 1
303 438 1
304 316 1
304 426 1
304 427 1
305 400 1
306 399 1
306 408 1
306 409 1
306 422 1
306 427 1
308 375 1
310 408 1
311 408 1
312 373 1
312 446 1
313 314 1
314 315 1
314 438 1
315 438 1
316 408 1
316 421 1
316 427 1
317 409 1
318 451 1
319 449 1
320 321 1
320 322 1
323 324 1
323 325 1
323 412 1
323 429 1
324 335 1
326 327 1
326 328 1
329 332 1
329 333 1
330 331 1
332 335 1
332 444 1
334 335 1
334 336 1
334 369 1
334 410 1
334 412 1
334 429 1
334 443 1
335 336 1
335 342 1
335 426 1
336 426 1
338 341 1
339 342 1
340 383 1
340 408 1
342 408 1
342 449 1
343 388 1
343 437 1
345 346 1
345 348 1
345 380 1
345 408 1
346 347 1
346 408 1
346 426 1
347 426 1
348 380 1
349 408 1
349 426 1
351 366 1
351 390 1
351 426 1
352 353 1
352 354 1
352 355 1
352 356 1
353 356 1
358 426 1
359 447 1
360 408 1
360 428 1
361 362 1
361 427 1
362 427 1
363 376 1
364 408 1
365 435 1
366 390 1
366 426 1
367 390 1
367 403 1
368 370 1
368 408 1
369 410 1
370 408 1
371 376 1
371 408 1
371 411 1
372 398 1
373 375 1
376 382 1
376 408 1
376 427 1
377 379 1
378 379 1
381 382 1
381 408 1
381 418 1
382 389 1
382 427 1
382 435 1
383 384 1
383 408 1
383 426 1
383 431 1
384 408 1
384 431 1
386 387 1
386 408 1
386 431 1
387 408 1
387 431 1
388 396 1
389 435 1
390 403 1
390 408 1
390 426 1
391 395 1
391 427 1
392 395 1
392 427 1
393 404 1
395 427 1
399 408 1
399 422 1
406 407 1
406 426 1
407 426 1
408 409 1
408 416 1
408 417 1
408 418 1
408 422 1
408 426 1
408 427 1
408 428 1
408 435 1
408 437 1
408 441 1
408 444 1
408 445 1
408 449 1
408 451 1
409 427 1
412 429 1
412 439 1
412 440 1
412 443 1
413 414 1
413 426 1
414 426 1
414 434 1
417 427 1
420 426 1
423 425 1
424 425 1
426 438 1
427 439 1
427 442 1
435 436 1
435 437 1
439 440 1
439 442 1
439 443 1
440 443 1
444 445 1
449 451 1


==> anc/graph-instances/dimacs10/celegansneural.dat <==
297 2148
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 135 1
1 202 1
2 8 1
2 11 1
2 13 1
2 17 1
2 73 1
2 75 1
2 85 1
2 102 1
2 103 1
2 109 1
2 114 1
2 116 1
2 117 1
2 125 1
2 128 1
2 130 1
2 131 1
2 132 1
2 136 1
2 137 1
2 139 1
2 141 1
2 142 1
2 143 1
2 194 1
2 196 1
2 215 1
2 242 1
3 5 1
3 8 1
3 9 1
3 13 1
3 17 1
3 21 1
3 22 1
3 64 1
3 68 1
3 73 1
3 85 1
3 87 1
3 88 1
3 90 1
3 99 1
3 100 1
3 102 1
3 110 1
3 112 1
3 115 1
3 119 1
3 122 1
3 126 1
3 130 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 166 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 173 1
3 174 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 184 1
3 185 1
3 186 1
3 187 1
3 194 1
3 195 1
3 202 1
3 204 1
3 205 1
3 208 1
3 213 1
3 221 1
3 225 1
3 226 1
3 227 1
3 240 1
3 249 1
3 256 1
3 258 1
4 6 1
4 8 1
4 9 1
4 12 1
4 13 1
4 15 1
4 28 1
4 32 1
4 51 1
4 59 1
4 63 1
4 64 1
4 66 1
4 83 1
4 87 1
4 91 1
4 92 1
4 93 1
4 94 1
4 99 1
4 102 1
4 107 1
4 109 1
4 112 1
4 115 1
4 118 1
4 126 1
4 138 1
4 152 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 163 1
4 169 1
4 173 1
4 174 1
4 179 1
4 180 1
4 181 1
4 183 1
4 187 1
4 190 1
4 196 1
4 197 1
4 198 1
4 214 1
4 217 1
4 225 1
4 240 1
5 9 1
5 10 1
5 15 1
5 16 1
5 19 1
5 32 1
5 42 1
5 53 1
5 54 1
5 68 1
5 72 1
5 77 1
5 83 1
5 85 1
5 88 1
5 91 1
5 93 1
5 100 1
5 103 1
5 109 1
5 110 1
5 119 1
5 120 1
5 126 1
5 138 1
5 150 1
5 152 1
5 155 1
5 156 1
5 160 1
5 161 1
5 162 1
5 163 1
5 169 1
5 173 1
5 174 1
5 175 1
5 179 1
5 180 1
5 181 1
5 183 1
5 188 1
5 190 1
5 196 1
5 197 1
5 198 1
5 204 1
5 205 1
5 208 1
5 214 1
5 225 1
5 227 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 60 1
6 71 1
6 104 1
6 128 1
6 202 1
7 8 1
7 14 1
7 24 1
7 26 1
7 28 1
7 31 1
7 35 1
7 36 1
7 44 1
7 47 1
7 48 1
7 49 1
7 51 1
7 53 1
7 60 1
7 73 1
7 74 1
7 75 1
7 76 1
7 78 1
7 89 1
7 92 1
7 95 1
7 100 1
7 104 1
7 106 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 136 1
7 138 1
7 202 1
7 210 1
8 10 1
8 32 1
8 59 1
8 60 1
8 61 1
8 74 1
8 83 1
8 91 1
8 92 1
8 100 1
8 108 1
8 131 1
8 135 1
9 15 1
9 37 1
9 64 1
9 66 1
9 68 1
9 103 1
9 104 1
9 109 1
9 124 1
9 194 1
9 196 1
9 204 1
9 214 1
9 215 1
9 236 1
10 25 1
10 53 1
10 64 1
10 68 1
10 104 1
10 106 1
10 109 1
10 112 1
10 194 1
10 196 1
10 214 1
10 219 1
10 237 1
11 14 1
11 15 1
11 103 1
11 116 1
11 125 1
11 127 1
11 136 1
11 137 1
11 139 1
11 143 1
11 209 1
12 13 1
12 14 1
12 15 1
12 55 1
12 66 1
12 101 1
12 104 1
12 119 1
12 138 1
13 15 1
13 17 1
13 21 1
13 22 1
13 64 1
13 68 1
13 85 1
13 86 1
13 87 1
13 92 1
13 94 1
13 96 1
13 112 1
13 117 1
13 118 1
13 120 1
13 126 1
13 130 1
13 131 1
13 132 1
13 133 1
13 138 1
13 139 1
13 152 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 158 1
13 159 1
13 160 1
13 161 1
13 162 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 174 1
13 175 1
13 176 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 194 1
13 195 1
13 202 1
13 204 1
13 212 1
13 225 1
13 227 1
13 240 1
13 242 1
13 248 1
13 256 1
13 257 1
13 258 1
13 259 1
13 262 1
14 15 1
14 24 1
14 35 1
14 36 1
14 44 1
14 47 1
14 48 1
14 49 1
14 54 1
14 60 1
14 64 1
14 66 1
14 71 1
14 74 1
14 75 1
14 76 1
14 78 1
14 89 1
14 101 1
14 103 1
14 104 1
14 115 1
14 117 1
14 121 1
14 138 1
14 139 1
14 202 1
14 210 1
15 19 1
15 54 1
15 55 1
15 60 1
15 61 1
15 72 1
15 76 1
15 77 1
15 87 1
15 91 1
15 115 1
15 119 1
15 128 1
15 133 1
15 135 1
15 194 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 60 1
16 91 1
16 217 1
17 20 1
17 23 1
17 74 1
17 85 1
17 93 1
17 99 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 242 1
18 19 1
18 20 1
18 23 1
18 24 1
18 42 1
18 43 1
18 45 1
18 54 1
18 71 1
19 24 1
19 36 1
19 44 1
19 48 1
19 52 1
19 64 1
19 72 1
19 73 1
19 74 1
19 75 1
19 76 1
19 77 1
20 21 1
20 23 1
20 47 1
20 60 1
20 63 1
20 71 1
20 81 1
20 101 1
21 28 1
21 59 1
21 63 1
21 66 1
21 69 1
21 72 1
21 74 1
21 75 1
21 76 1
21 90 1
21 122 1
21 131 1
21 133 1
21 210 1
21 211 1
22 28 1
22 33 1
22 53 1
22 56 1
22 58 1
22 59 1
22 69 1
22 70 1
22 72 1
22 74 1
22 75 1
22 76 1
22 78 1
22 84 1
22 86 1
22 107 1
22 122 1
22 240 1
23 27 1
23 41 1
23 43 1
23 55 1
23 56 1
23 57 1
23 60 1
23 71 1
23 72 1
23 102 1
23 117 1
24 42 1
24 44 1
24 45 1
24 47 1
24 49 1
24 51 1
24 54 1
24 59 1
24 69 1
24 76 1
24 83 1
24 91 1
24 92 1
24 210 1
24 241 1
25 45 1
25 49 1
25 59 1
25 64 1
25 242 1
26 84 1
26 94 1
26 191 1
26 210 1
27 45 1
27 50 1
27 52 1
27 65 1
27 71 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 60 1
28 91 1
28 241 1
29 111 1
29 115 1
29 123 1
29 135 1
29 151 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
30 43 1
30 45 1
30 51 1
30 92 1
31 33 1
31 34 1
31 39 1
31 50 1
31 52 1
31 53 1
31 60 1
31 65 1
32 36 1
32 46 1
32 47 1
32 48 1
32 49 1
32 50 1
32 59 1
32 67 1
32 68 1
32 74 1
32 75 1
32 76 1
32 78 1
32 91 1
32 122 1
32 212 1
33 34 1
33 44 1
33 50 1
33 53 1
33 60 1
33 67 1
33 82 1
34 39 1
34 43 1
34 46 1
34 53 1
34 58 1
34 60 1
34 62 1
34 69 1
34 107 1
34 206 1
35 38 1
35 44 1
35 45 1
35 48 1
35 64 1
35 73 1
35 75 1
35 78 1
35 113 1
36 44 1
36 45 1
36 48 1
36 51 1
36 56 1
36 57 1
36 77 1
36 78 1
36 84 1
36 92 1
36 217 1
37 45 1
37 50 1
37 69 1
37 72 1
37 94 1
37 237 1
37 242 1
38 53 1
38 70 1
38 191 1
38 214 1
39 44 1
39 45 1
39 50 1
39 51 1
39 65 1
39 67 1
40 60 1
40 93 1
40 128 1
40 135 1
40 146 1
40 149 1
40 150 1
40 151 1
40 226 1
41 42 1
41 43 1
41 44 1
41 45 1
41 55 1
41 57 1
41 72 1
42 44 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 63 1
42 64 1
42 72 1
42 84 1
43 46 1
43 78 1
43 85 1
43 87 1
43 99 1
43 120 1
43 126 1
43 138 1
43 168 1
43 169 1
43 172 1
43 173 1
43 174 1
43 185 1
43 186 1
43 207 1
43 218 1
43 219 1
43 233 1
44 45 1
44 51 1
44 72 1
44 77 1
44 88 1
44 92 1
44 94 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 57 1
45 61 1
45 62 1
45 65 1
45 74 1
45 75 1
45 76 1
45 78 1
45 86 1
45 88 1
45 90 1
45 94 1
45 97 1
45 98 1
45 105 1
45 113 1
45 131 1
45 133 1
45 134 1
45 143 1
45 152 1
45 153 1
45 154 1
45 155 1
45 156 1
45 157 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 170 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 188 1
45 189 1
45 190 1
45 192 1
45 193 1
45 196 1
45 197 1
45 198 1
45 200 1
45 201 1
45 203 1
45 205 1
45 208 1
45 210 1
45 211 1
45 215 1
45 220 1
45 222 1
45 228 1
45 231 1
45 232 1
45 233 1
45 234 1
45 235 1
45 238 1
45 239 1
45 245 1
45 246 1
45 247 1
45 250 1
45 251 1
45 252 1
45 254 1
45 255 1
45 263 1
45 264 1
45 265 1
45 266 1
45 267 1
45 268 1
45 269 1
45 270 1
45 271 1
45 272 1
45 273 1
45 274 1
45 275 1
45 276 1
45 277 1
45 278 1
45 279 1
45 280 1
45 281 1
45 282 1
45 283 1
45 284 1
45 285 1
45 286 1
45 287 1
45 288 1
45 289 1
45 290 1
45 291 1
45 292 1
45 293 1
45 294 1
45 295 1
46 47 1
46 51 1
46 58 1
46 59 1
47 51 1
47 54 1
47 59 1
47 62 1
47 80 1
47 83 1
47 88 1
47 210 1
48 49 1
48 51 1
48 63 1
48 64 1
48 67 1
48 70 1
48 88 1
48 91 1
48 94 1
48 131 1
48 133 1
48 215 1
49 51 1
49 53 1
49 63 1
49 68 1
49 70 1
49 88 1
49 91 1
49 93 1
49 94 1
49 131 1
49 133 1
49 210 1
49 211 1
49 214 1
49 215 1
50 55 1
50 58 1
50 60 1
50 62 1
50 63 1
50 71 1
51 52 1
51 53 1
51 59 1
51 67 1
51 70 1
52 55 1
52 57 1
52 58 1
52 67 1
52 71 1
53 70 1
53 85 1
53 87 1
53 88 1
53 100 1
53 104 1
53 106 1
54 60 1
54 76 1
54 79 1
54 87 1
54 91 1
55 56 1
55 57 1
56 60 1
56 63 1
56 72 1
56 79 1
57 72 1
57 226 1
58 59 1
58 60 1
58 61 1
58 62 1
59 60 1
59 62 1
59 68 1
59 69 1
59 70 1
59 83 1
59 86 1
59 88 1
59 89 1
59 91 1
59 96 1
59 241 1
60 63 1
60 64 1
60 65 1
60 67 1
60 68 1
60 69 1
60 71 1
60 72 1
60 92 1
60 100 1
60 103 1
60 106 1
60 109 1
60 196 1
61 62 1
61 86 1
61 90 1
61 97 1
62 83 1
62 96 1
63 64 1
63 65 1
63 66 1
64 68 1
64 72 1
64 82 1
64 84 1
64 86 1
64 94 1
64 95 1
64 96 1
64 102 1
64 130 1
64 210 1
64 216 1
64 226 1
65 67 1
65 71 1
65 75 1
65 105 1
65 113 1
65 196 1
65 210 1
66 84 1
66 85 1
66 94 1
66 99 1
66 104 1
66 202 1
67 68 1
67 69 1
67 70 1
68 88 1
68 96 1
68 99 1
68 107 1
68 119 1
68 130 1
68 207 1
68 213 1
68 219 1
68 225 1
69 80 1
70 87 1
70 88 1
70 89 1
70 90 1
72 77 1
72 84 1
72 90 1
72 91 1
72 94 1
72 95 1
72 217 1
73 94 1
73 96 1
73 113 1
73 115 1
73 131 1
73 133 1
73 134 1
73 138 1
73 214 1
73 215 1
73 223 1
74 76 1
74 77 1
74 83 1
74 91 1
74 115 1
74 131 1
74 210 1
74 213 1
74 219 1
75 77 1
75 78 1
75 83 1
75 91 1
75 131 1
75 133 1
75 212 1
75 219 1
75 237 1
76 91 1
76 107 1
76 210 1
76 219 1
78 91 1
78 92 1
78 102 1
78 133 1
78 236 1
78 237 1
79 92 1
79 94 1
79 126 1
79 191 1
79 207 1
80 92 1
80 173 1
80 191 1
81 191 1
82 191 1
84 85 1
84 86 1
85 87 1
85 99 1
85 102 1
85 107 1
85 112 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 122 1
85 124 1
85 126 1
85 130 1
85 131 1
85 133 1
85 138 1
85 143 1
85 152 1
85 153 1
85 156 1
85 157 1
85 158 1
85 159 1
85 164 1
85 173 1
85 176 1
85 181 1
85 188 1
85 189 1
85 190 1
85 191 1
85 194 1
85 200 1
85 202 1
85 203 1
85 204 1
85 206 1
85 207 1
85 214 1
85 216 1
85 225 1
85 227 1
85 242 1
86 109 1
86 121 1
86 138 1
86 196 1
86 199 1
86 212 1
86 219 1
86 236 1
87 88 1
87 94 1
87 99 1
87 102 1
87 107 1
87 110 1
87 111 1
87 112 1
87 115 1
87 118 1
87 119 1
87 120 1
87 122 1
87 126 1
87 130 1
87 131 1
87 133 1
87 150 1
87 152 1
87 153 1
87 156 1
87 157 1
87 158 1
87 159 1
87 164 1
87 173 1
87 176 1
87 181 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 199 1
87 200 1
87 202 1
87 204 1
87 205 1
87 206 1
87 207 1
87 208 1
87 216 1
87 225 1
87 242 1
88 104 1
88 107 1
88 110 1
88 118 1
88 120 1
88 143 1
88 151 1
88 215 1
88 237 1
89 191 1
89 241 1
90 103 1
90 106 1
90 124 1
90 138 1
90 213 1
90 237 1
91 92 1
91 120 1
91 126 1
91 131 1
91 133 1
91 188 1
91 214 1
91 219 1
91 240 1
94 102 1
94 105 1
94 115 1
94 132 1
94 142 1
94 146 1
94 217 1
94 236 1
95 191 1
96 120 1
96 126 1
96 143 1
96 173 1
96 199 1
96 205 1
96 207 1
96 208 1
96 241 1
96 242 1
97 98 1
97 126 1
97 128 1
97 173 1
97 207 1
98 166 1
98 167 1
98 168 1
98 177 1
98 178 1
98 188 1
98 196 1
98 222 1
98 228 1
98 251 1
98 252 1
98 254 1
98 255 1
98 279 1
98 281 1
99 102 1
99 119 1
99 120 1
99 122 1
99 124 1
99 126 1
99 146 1
99 151 1
99 173 1
99 185 1
99 187 1
99 192 1
99 199 1
99 203 1
99 205 1
99 206 1
99 207 1
99 208 1
99 216 1
99 226 1
99 227 1
99 257 1
100 106 1
100 108 1
100 135 1
100 138 1
101 102 1
101 103 1
101 104 1
101 105 1
101 117 1
101 121 1
102 114 1
102 115 1
102 133 1
102 204 1
102 209 1
102 225 1
103 104 1
103 105 1
103 114 1
103 115 1
103 121 1
103 133 1
103 136 1
103 137 1
103 138 1
103 143 1
103 192 1
103 209 1
104 106 1
104 109 1
104 111 1
104 117 1
104 124 1
104 138 1
104 140 1
104 192 1
104 199 1
104 202 1
105 124 1
105 132 1
105 138 1
105 150 1
105 223 1
105 224 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 136 1
106 140 1
106 199 1
107 110 1
107 120 1
107 123 1
107 131 1
107 210 1
108 109 1
108 116 1
108 125 1
108 129 1
108 136 1
108 140 1
108 192 1
109 111 1
109 113 1
109 115 1
109 123 1
109 131 1
109 138 1
109 140 1
109 143 1
109 192 1
110 112 1
110 115 1
110 118 1
110 119 1
110 122 1
110 123 1
110 143 1
110 144 1
110 192 1
110 206 1
111 113 1
111 140 1
111 192 1
111 199 1
112 126 1
112 131 1
112 146 1
112 173 1
112 188 1
112 191 1
112 194 1
112 196 1
112 199 1
112 202 1
112 206 1
112 227 1
112 234 1
113 138 1
113 199 1
113 223 1
113 224 1
114 116 1
114 117 1
114 125 1
114 128 1
114 136 1
114 139 1
114 141 1
114 142 1
114 146 1
114 150 1
114 192 1
114 216 1
115 116 1
115 121 1
115 122 1
115 123 1
115 125 1
115 130 1
115 131 1
115 132 1
115 133 1
115 134 1
115 136 1
115 139 1
115 143 1
115 148 1
115 194 1
115 196 1
115 211 1
115 225 1
115 240 1
116 122 1
116 123 1
116 125 1
116 127 1
116 128 1
116 129 1
116 137 1
116 139 1
116 140 1
117 118 1
117 119 1
117 133 1
117 142 1
117 143 1
117 192 1
118 119 1
118 120 1
118 122 1
118 126 1
118 130 1
118 143 1
118 150 1
118 152 1
118 153 1
118 154 1
118 157 1
118 158 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 167 1
118 168 1
118 171 1
118 173 1
118 174 1
118 177 1
118 179 1
118 180 1
118 182 1
118 183 1
118 185 1
118 187 1
118 192 1
118 193 1
118 194 1
118 195 1
118 199 1
118 202 1
118 225 1
118 227 1
118 256 1
118 257 1
118 258 1
118 262 1
119 122 1
119 124 1
119 126 1
119 130 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 157 1
119 158 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 167 1
119 168 1
119 171 1
119 173 1
119 174 1
119 175 1
119 177 1
119 179 1
119 180 1
119 182 1
119 183 1
119 185 1
119 193 1
119 194 1
119 195 1
119 202 1
119 204 1
119 205 1
119 208 1
119 217 1
119 221 1
119 225 1
119 227 1
119 229 1
119 258 1
120 124 1
120 126 1
120 131 1
120 143 1
120 149 1
120 150 1
120 171 1
120 173 1
120 175 1
120 192 1
120 199 1
120 200 1
120 202 1
120 205 1
120 206 1
120 208 1
120 221 1
121 143 1
121 192 1
121 209 1
122 123 1
122 124 1
122 125 1
122 126 1
123 125 1
123 139 1
123 140 1
123 144 1
123 148 1
123 149 1
123 151 1
123 206 1
124 146 1
124 150 1
124 199 1
124 200 1
124 201 1
124 202 1
124 203 1
124 204 1
124 216 1
124 229 1
124 230 1
124 260 1
125 136 1
125 137 1
125 139 1
125 144 1
126 138 1
126 152 1
126 155 1
126 161 1
126 169 1
126 170 1
126 172 1
126 173 1
126 178 1
126 185 1
126 188 1
126 193 1
126 202 1
126 206 1
126 207 1
126 217 1
126 218 1
126 225 1
126 226 1
126 227 1
126 233 1
126 249 1
126 254 1
126 255 1
126 256 1
126 257 1
126 258 1
126 259 1
126 263 1
126 264 1
126 265 1
126 266 1
126 267 1
126 268 1
127 128 1
127 209 1
128 141 1
129 135 1
129 140 1
130 138 1
130 173 1
130 225 1
130 240 1
131 132 1
131 138 1
131 143 1
131 199 1
131 206 1
131 211 1
131 212 1
131 213 1
131 214 1
131 216 1
131 219 1
132 133 1
132 134 1
132 210 1
132 219 1
132 224 1
132 226 1
133 134 1
133 192 1
133 211 1
133 212 1
133 213 1
133 214 1
133 216 1
133 219 1
134 138 1
134 174 1
134 179 1
134 180 1
134 197 1
134 198 1
134 201 1
134 203 1
134 215 1
134 220 1
134 225 1
135 136 1
136 137 1
136 139 1
136 140 1
136 144 1
136 209 1
137 139 1
137 142 1
138 169 1
138 170 1
138 172 1
138 173 1
138 178 1
138 186 1
138 193 1
138 202 1
138 212 1
138 213 1
138 214 1
138 218 1
138 219 1
138 225 1
138 229 1
138 230 1
138 233 1
138 242 1
138 248 1
138 249 1
138 254 1
138 255 1
138 259 1
138 260 1
138 262 1
139 144 1
140 148 1
140 206 1
141 142 1
141 150 1
141 209 1
142 145 1
142 146 1
142 150 1
142 192 1
143 147 1
143 149 1
143 151 1
143 158 1
143 164 1
143 165 1
143 170 1
143 174 1
143 182 1
143 183 1
143 187 1
143 192 1
143 200 1
143 203 1
143 205 1
143 206 1
143 239 1
143 245 1
143 246 1
143 262 1
143 283 1
143 285 1
145 146 1
146 150 1
146 188 1
146 192 1
146 194 1
146 196 1
146 200 1
146 201 1
146 203 1
146 219 1
146 220 1
146 227 1
146 229 1
146 230 1
146 285 1
147 148 1
147 149 1
147 151 1
147 192 1
148 149 1
148 151 1
149 188 1
149 194 1
149 196 1
149 199 1
149 200 1
149 201 1
149 204 1
149 206 1
149 214 1
149 220 1
149 227 1
149 246 1
150 199 1
150 200 1
150 203 1
150 216 1
150 217 1
151 192 1
151 200 1
151 203 1
151 206 1
152 160 1
152 173 1
152 188 1
152 201 1
152 231 1
153 166 1
153 250 1
153 254 1
153 269 1
154 162 1
154 167 1
154 168 1
154 178 1
154 228 1
154 250 1
154 254 1
155 161 1
155 173 1
155 198 1
155 231 1
156 162 1
156 190 1
156 198 1
156 233 1
157 169 1
157 190 1
157 232 1
158 163 1
158 192 1
158 193 1
158 232 1
158 235 1
159 164 1
159 193 1
159 235 1
159 270 1
160 198 1
160 201 1
160 207 1
160 220 1
161 173 1
161 188 1
161 190 1
161 198 1
161 201 1
161 220 1
162 163 1
162 190 1
162 232 1
162 234 1
163 164 1
163 232 1
163 235 1
163 270 1
163 276 1
164 165 1
164 192 1
164 270 1
164 272 1
164 277 1
165 166 1
165 269 1
165 273 1
165 274 1
165 277 1
166 167 1
166 228 1
166 250 1
166 278 1
167 168 1
167 178 1
167 196 1
167 222 1
167 227 1
167 228 1
167 229 1
168 178 1
168 222 1
168 228 1
168 251 1
168 260 1
169 173 1
169 190 1
169 232 1
169 234 1
169 235 1
169 270 1
169 276 1
170 173 1
170 235 1
170 270 1
170 271 1
170 272 1
170 273 1
170 274 1
170 277 1
170 278 1
171 173 1
171 178 1
171 195 1
171 208 1
171 256 1
171 257 1
171 259 1
172 186 1
172 191 1
172 203 1
172 214 1
172 218 1
172 219 1
172 247 1
173 178 1
173 185 1
173 186 1
173 188 1
173 193 1
173 202 1
173 204 1
173 205 1
173 206 1
173 207 1
173 208 1
173 217 1
173 221 1
173 227 1
173 233 1
173 241 1
173 248 1
173 254 1
173 255 1
173 258 1
173 260 1
173 262 1
173 263 1
173 264 1
173 265 1
173 266 1
173 267 1
173 268 1
174 179 1
174 188 1
174 192 1
175 188 1
175 191 1
176 177 1
176 247 1
176 278 1
177 178 1
177 227 1
177 228 1
177 250 1
178 184 1
178 221 1
178 222 1
178 254 1
178 255 1
178 256 1
178 257 1
178 258 1
178 259 1
178 260 1
179 180 1
179 197 1
179 198 1
179 201 1
179 220 1
179 238 1
180 181 1
180 190 1
180 198 1
180 220 1
180 234 1
181 182 1
181 232 1
181 234 1
182 183 1
182 232 1
182 235 1
182 276 1
183 189 1
183 192 1
183 276 1
184 285 1
185 195 1
185 257 1
185 260 1
186 191 1
186 200 1
186 214 1
186 218 1
186 219 1
186 247 1
186 262 1
187 191 1
187 192 1
188 196 1
188 200 1
188 203 1
188 204 1
188 205 1
188 208 1
188 220 1
188 221 1
188 222 1
188 246 1
188 285 1
189 270 1
189 272 1
189 277 1
189 280 1
190 205 1
190 208 1
190 231 1
190 233 1
190 234 1
190 238 1
190 246 1
191 196 1
191 204 1
191 205 1
191 208 1
191 214 1
191 218 1
191 219 1
191 225 1
191 227 1
191 243 1
191 244 1
191 248 1
191 249 1
191 253 1
191 296 1
191 297 1
192 203 1
192 216 1
192 226 1
192 239 1
192 245 1
192 261 1
193 232 1
193 235 1
193 270 1
193 272 1
193 276 1
193 277 1
194 196 1
194 204 1
194 211 1
194 214 1
194 215 1
194 219 1
194 245 1
194 284 1
195 205 1
195 208 1
195 227 1
196 211 1
196 214 1
196 215 1
196 219 1
196 227 1
196 245 1
196 251 1
196 284 1
197 201 1
197 220 1
198 220 1
198 231 1
198 233 1
198 238 1
198 246 1
199 200 1
199 201 1
199 206 1
199 226 1
199 229 1
200 203 1
200 205 1
200 208 1
200 227 1
200 228 1
200 245 1
200 284 1
201 220 1
201 231 1
201 239 1
201 246 1
201 283 1
202 204 1
203 206 1
203 227 1
203 228 1
203 229 1
203 245 1
203 284 1
204 216 1
204 219 1
204 227 1
204 234 1
205 206 1
205 208 1
205 220 1
205 221 1
205 222 1
205 226 1
205 227 1
205 232 1
205 234 1
205 239 1
205 246 1
205 251 1
205 253 1
206 208 1
207 214 1
207 218 1
207 226 1
208 220 1
208 222 1
208 226 1
208 227 1
208 232 1
208 234 1
208 239 1
208 246 1
208 253 1
208 257 1
211 212 1
211 214 1
211 219 1
212 236 1
213 237 1
214 215 1
214 218 1
215 219 1
215 240 1
216 217 1
217 226 1
217 240 1
218 219 1
220 231 1
220 233 1
220 238 1
220 246 1
220 283 1
221 253 1
221 257 1
222 285 1
227 229 1
227 230 1
228 254 1
228 285 1
229 230 1
229 256 1
229 258 1
230 256 1
230 258 1
231 232 1
232 233 1
232 234 1
232 239 1
232 246 1
233 234 1
233 235 1
234 238 1
234 239 1
234 246 1
234 263 1
234 264 1
234 285 1
235 246 1
235 276 1
238 239 1
239 246 1
239 283 1
245 246 1
245 284 1
245 285 1
246 253 1
246 270 1
246 272 1
246 276 1
246 277 1
246 283 1
246 284 1
247 269 1
247 274 1
247 278 1
247 280 1
248 249 1
250 254 1
250 278 1
250 285 1
253 257 1
254 269 1
254 274 1
256 258 1
259 260 1
264 276 1
265 276 1
266 276 1
266 277 1
267 277 1
268 277 1
268 278 1
269 275 1
269 278 1
269 279 1
269 285 1
270 271 1
270 276 1
270 279 1
271 272 1
272 273 1
272 277 1
272 279 1
272 285 1
273 274 1
274 275 1
274 277 1
274 279 1
274 285 1
275 279 1
276 285 1
277 280 1
277 284 1
277 285 1
278 279 1
278 281 1
278 282 1
278 285 1


==> anc/graph-instances/dimacs10/chesapeake.dat <==
39 170
1 7 1
1 8 1
1 11 1
1 12 1
1 13 1
1 22 1
1 23 1
1 34 1
1 35 1
1 37 1
1 39 1
2 7 1
2 8 1
2 9 1
2 11 1
2 12 1
2 13 1
2 22 1
2 23 1
2 35 1
2 36 1
2 39 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 36 1
3 39 1
4 17 1
4 36 1
4 37 1
4 39 1
5 6 1
5 34 1
5 35 1
5 39 1
6 7 1
6 35 1
6 39 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 35 1
7 39 1
8 9 1
8 10 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 35 1
8 38 1
8 39 1
9 10 1
9 35 1
9 36 1
9 39 1
10 35 1
10 36 1
10 39 1
11 19 1
11 35 1
11 36 1
11 39 1
12 19 1
12 26 1
12 35 1
12 36 1
12 38 1
12 39 1
13 35 1
13 36 1
13 38 1
13 39 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 36 1
14 39 1
15 19 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 36 1
15 39 1
16 19 1
16 27 1
16 36 1
16 39 1
17 36 1
17 39 1
18 19 1
18 25 1
18 26 1
18 27 1
18 29 1
18 32 1
18 36 1
18 39 1
19 33 1
19 36 1
19 38 1
19 39 1
20 36 1
20 38 1
20 39 1
21 33 1
21 36 1
21 38 1
21 39 1
22 27 1
22 28 1
22 30 1
22 31 1
22 32 1
22 33 1
22 35 1
22 36 1
22 38 1
22 39 1
23 30 1
23 32 1
23 33 1
23 35 1
23 36 1
23 38 1
23 39 1
24 36 1
24 38 1
24 39 1
25 36 1
25 38 1
25 39 1
26 36 1
26 38 1
26 39 1
27 30 1
27 36 1
27 38 1
27 39 1
28 36 1
28 38 1
28 39 1
29 36 1
29 38 1
29 39 1
30 36 1
30 38 1
30 39 1
31 32 1
31 36 1
31 38 1
31 39 1
32 36 1
32 38 1
32 39 1
33 36 1
33 38 1
33 39 1
34 37 1
35 36 1
35 37 1


==> anc/graph-instances/dimacs10/dolphins.dat <==
62 159
1 11 1
1 15 1
1 16 1
1 41 1
1 43 1
1 48 1
2 18 1
2 20 1
2 27 1
2 28 1
2 29 1
2 37 1
2 42 1
2 55 1
3 11 1
3 43 1
3 45 1
3 62 1
4 9 1
4 15 1
4 60 1
5 52 1
6 10 1
6 14 1
6 57 1
6 58 1
7 10 1
7 14 1
7 18 1
7 55 1
7 57 1
7 58 1
8 20 1
8 28 1
8 31 1
8 41 1
8 55 1
9 21 1
9 29 1
9 38 1
9 46 1
9 60 1
10 14 1
10 18 1
10 33 1
10 42 1
10 58 1
11 30 1
11 43 1
11 48 1
12 52 1
13 34 1
14 18 1
14 33 1
14 42 1
14 55 1
14 58 1
15 17 1
15 25 1
15 34 1
15 35 1
15 38 1
15 39 1
15 41 1
15 44 1
15 51 1
15 53 1
16 19 1
16 25 1
16 41 1
16 46 1
16 56 1
16 60 1
17 21 1
17 34 1
17 38 1
17 39 1
17 51 1
18 23 1
18 26 1
18 28 1
18 32 1
18 58 1
19 21 1
19 22 1
19 25 1
19 30 1
19 46 1
19 52 1
20 31 1
20 55 1
21 29 1
21 37 1
21 39 1
21 45 1
21 48 1
21 51 1
22 30 1
22 34 1
22 38 1
22 46 1
22 52 1
24 37 1
24 46 1
24 52 1
25 30 1
25 46 1
25 52 1
26 27 1
26 28 1
27 28 1
29 31 1
29 48 1
30 36 1
30 44 1
30 46 1
30 52 1
30 53 1
31 43 1
31 48 1
33 61 1
34 35 1
34 38 1
34 39 1
34 41 1
34 44 1
34 51 1
35 38 1
35 45 1
35 50 1
37 38 1
37 40 1
37 41 1
37 60 1
38 41 1
38 44 1
38 46 1
38 62 1
39 44 1
39 45 1
39 53 1
39 59 1
40 58 1
41 53 1
42 55 1
42 58 1
43 48 1
43 51 1
44 47 1
44 54 1
46 51 1
46 52 1
46 60 1
47 50 1
49 58 1
51 52 1
52 56 1
54 62 1
55 58 1


==> anc/graph-instances/dimacs10/football.dat <==
115 613
1 2 1
1 5 1
1 10 1
1 17 1
1 24 1
1 34 1
1 36 1
1 42 1
1 66 1
1 91 1
1 94 1
1 105 1
2 26 1
2 28 1
2 34 1
2 38 1
2 46 1
2 58 1
2 90 1
2 102 1
2 104 1
2 106 1
2 110 1
3 4 1
3 7 1
3 14 1
3 15 1
3 16 1
3 48 1
3 61 1
3 65 1
3 73 1
3 75 1
3 101 1
3 107 1
4 6 1
4 12 1
4 27 1
4 41 1
4 53 1
4 59 1
4 73 1
4 75 1
4 82 1
4 85 1
4 103 1
5 6 1
5 10 1
5 17 1
5 24 1
5 29 1
5 42 1
5 70 1
5 94 1
5 105 1
5 109 1
6 11 1
6 12 1
6 53 1
6 75 1
6 82 1
6 85 1
6 91 1
6 98 1
6 99 1
6 108 1
7 8 1
7 33 1
7 40 1
7 48 1
7 56 1
7 59 1
7 61 1
7 65 1
7 86 1
7 101 1
7 107 1
8 9 1
8 22 1
8 23 1
8 41 1
8 69 1
8 74 1
8 78 1
8 79 1
8 83 1
8 109 1
8 112 1
9 10 1
9 22 1
9 23 1
9 42 1
9 52 1
9 69 1
9 78 1
9 79 1
9 91 1
9 112 1
10 17 1
10 23 1
10 24 1
10 42 1
10 65 1
10 94 1
10 105 1
10 109 1
11 12 1
11 61 1
11 73 1
11 75 1
11 82 1
11 85 1
11 99 1
11 103 1
11 108 1
12 25 1
12 29 1
12 51 1
12 70 1
12 91 1
12 98 1
12 105 1
13 14 1
13 15 1
13 18 1
13 19 1
13 27 1
13 35 1
13 37 1
13 39 1
13 44 1
13 86 1
14 16 1
14 33 1
14 40 1
14 46 1
14 61 1
14 65 1
14 101 1
14 107 1
14 111 1
15 16 1
15 27 1
15 39 1
15 44 1
15 55 1
15 72 1
15 86 1
15 100 1
16 33 1
16 40 1
16 48 1
16 61 1
16 69 1
16 93 1
16 101 1
16 107 1
16 115 1
17 18 1
17 24 1
17 39 1
17 42 1
17 68 1
17 82 1
17 94 1
17 105 1
18 21 1
18 28 1
18 59 1
18 63 1
18 66 1
18 88 1
18 96 1
18 97 1
18 114 1
19 20 1
19 32 1
19 35 1
19 37 1
19 39 1
19 43 1
19 55 1
19 62 1
19 72 1
19 100 1
20 30 1
20 31 1
20 34 1
20 36 1
20 37 1
20 45 1
20 56 1
20 80 1
20 95 1
20 102 1
21 22 1
21 37 1
21 63 1
21 66 1
21 71 1
21 76 1
21 77 1
21 88 1
21 97 1
21 114 1
22 23 1
22 33 1
22 47 1
22 52 1
22 69 1
22 78 1
22 109 1
22 112 1
23 24 1
23 48 1
23 52 1
23 69 1
23 78 1
23 79 1
23 109 1
24 42 1
24 79 1
24 91 1
24 94 1
24 105 1
24 112 1
25 26 1
25 29 1
25 51 1
25 67 1
25 70 1
25 85 1
25 88 1
25 91 1
25 111 1
26 34 1
26 38 1
26 46 1
26 54 1
26 90 1
26 104 1
26 106 1
26 107 1
26 110 1
27 28 1
27 35 1
27 39 1
27 43 1
27 44 1
27 62 1
27 86 1
28 57 1
28 63 1
28 64 1
28 66 1
28 71 1
28 77 1
28 96 1
28 97 1
29 39 1
29 51 1
29 70 1
29 79 1
29 91 1
29 114 1
30 31 1
30 36 1
30 43 1
30 56 1
30 80 1
30 81 1
30 83 1
30 92 1
30 95 1
30 102 1
31 36 1
31 45 1
31 51 1
31 56 1
31 80 1
31 83 1
31 95 1
31 102 1
31 110 1
32 33 1
32 35 1
32 44 1
32 55 1
32 56 1
32 62 1
32 72 1
32 80 1
32 86 1
32 100 1
33 40 1
33 48 1
33 50 1
33 65 1
33 101 1
33 107 1
34 38 1
34 46 1
34 90 1
34 104 1
34 106 1
34 110 1
35 36 1
35 43 1
35 55 1
35 62 1
35 72 1
35 95 1
35 100 1
36 45 1
36 56 1
36 80 1
36 93 1
36 95 1
36 102 1
37 38 1
37 44 1
37 59 1
37 60 1
38 46 1
38 81 1
38 90 1
38 96 1
38 104 1
38 106 1
38 110 1
39 40 1
39 44 1
39 55 1
39 72 1
39 86 1
40 48 1
40 55 1
40 61 1
40 83 1
40 101 1
40 107 1
41 42 1
41 52 1
41 53 1
41 73 1
41 75 1
41 82 1
41 99 1
41 103 1
41 108 1
42 68 1
42 94 1
42 105 1
43 44 1
43 58 1
43 64 1
44 62 1
44 71 1
44 80 1
44 86 1
45 46 1
45 49 1
45 58 1
45 67 1
45 76 1
45 87 1
45 92 1
45 113 1
46 63 1
46 90 1
46 104 1
46 106 1
46 110 1
47 48 1
47 50 1
47 54 1
47 68 1
47 74 1
47 84 1
47 89 1
47 111 1
47 112 1
47 115 1
48 61 1
48 62 1
48 65 1
48 101 1
49 50 1
49 54 1
49 58 1
49 67 1
49 76 1
49 87 1
49 92 1
49 93 1
49 97 1
49 99 1
50 54 1
50 68 1
50 74 1
50 84 1
50 85 1
50 89 1
50 111 1
50 115 1
51 52 1
51 69 1
51 70 1
51 79 1
51 91 1
52 69 1
52 78 1
52 79 1
52 102 1
52 109 1
52 112 1
53 54 1
53 73 1
53 75 1
53 85 1
53 99 1
53 103 1
53 113 1
54 68 1
54 74 1
54 84 1
54 87 1
54 89 1
54 111 1
54 115 1
55 56 1
55 62 1
55 72 1
55 100 1
56 80 1
56 90 1
56 95 1
56 102 1
57 58 1
57 63 1
57 66 1
57 71 1
57 77 1
57 88 1
57 96 1
57 97 1
57 107 1
58 76 1
58 87 1
58 92 1
58 93 1
58 113 1
59 60 1
59 64 1
59 89 1
59 98 1
59 102 1
59 115 1
60 61 1
60 64 1
60 67 1
60 77 1
60 98 1
60 114 1
61 65 1
61 72 1
61 107 1
62 63 1
62 72 1
62 93 1
62 100 1
63 71 1
63 77 1
63 88 1
63 96 1
63 106 1
64 65 1
64 66 1
64 98 1
64 110 1
64 113 1
65 101 1
65 107 1
65 112 1
66 67 1
66 71 1
66 88 1
66 97 1
66 114 1
67 76 1
67 77 1
67 87 1
67 92 1
67 93 1
67 113 1
68 69 1
68 74 1
68 84 1
68 89 1
68 105 1
68 111 1
68 115 1
69 79 1
69 109 1
69 112 1
70 71 1
70 84 1
70 89 1
70 91 1
70 92 1
70 96 1
71 77 1
71 96 1
71 104 1
71 114 1
72 73 1
72 100 1
73 75 1
73 82 1
73 103 1
73 105 1
73 108 1
74 75 1
74 78 1
74 84 1
74 89 1
74 111 1
74 115 1
75 83 1
75 85 1
75 103 1
76 77 1
76 87 1
76 93 1
76 108 1
76 113 1
77 96 1
77 97 1
77 114 1
78 79 1
78 83 1
78 99 1
78 109 1
78 112 1
79 109 1
79 112 1
80 81 1
80 95 1
80 102 1
80 110 1
81 83 1
81 86 1
81 87 1
81 92 1
81 94 1
81 95 1
81 106 1
81 111 1
82 83 1
82 84 1
82 85 1
82 99 1
82 108 1
83 94 1
83 95 1
83 101 1
84 85 1
84 89 1
84 111 1
84 115 1
85 99 1
85 108 1
86 100 1
87 88 1
87 92 1
87 93 1
87 98 1
88 96 1
88 97 1
88 105 1
88 114 1
89 90 1
89 108 1
89 111 1
89 115 1
90 100 1
90 104 1
90 106 1
90 110 1
92 93 1
92 94 1
92 113 1
93 107 1
93 113 1
94 105 1
95 102 1
96 114 1
97 113 1
97 114 1
98 99 1
98 113 1
99 103 1
99 108 1
100 101 1
101 103 1
103 104 1
103 108 1
104 106 1
104 110 1
105 115 1
106 110 1
109 112 1
111 115 1


==> anc/graph-instances/dimacs10/jazz.dat <==
198 2742
1 8 1
1 24 1
1 35 1
1 42 1
1 46 1
1 60 1
1 74 1
1 78 1
1 81 1
1 95 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 104 1
1 108 1
1 131 1
1 132 1
1 154 1
1 159 1
1 168 1
1 171 1
2 14 1
2 54 1
2 150 1
3 115 1
3 153 1
3 167 1
3 172 1
4 5 1
4 13 1
4 26 1
4 77 1
4 85 1
4 102 1
4 138 1
4 147 1
4 153 1
4 156 1
4 167 1
4 169 1
4 172 1
4 173 1
4 176 1
4 189 1
5 13 1
5 19 1
5 21 1
5 26 1
5 27 1
5 28 1
5 29 1
5 51 1
5 53 1
5 54 1
5 57 1
5 73 1
5 75 1
5 76 1
5 77 1
5 79 1
5 85 1
5 86 1
5 90 1
5 96 1
5 97 1
5 102 1
5 124 1
5 126 1
5 128 1
5 136 1
5 138 1
5 140 1
5 144 1
5 147 1
5 149 1
5 153 1
5 155 1
5 156 1
5 163 1
5 167 1
5 169 1
5 172 1
5 173 1
5 176 1
5 189 1
5 191 1
5 194 1
5 196 1
5 197 1
6 152 1
6 157 1
7 10 1
7 11 1
7 14 1
7 19 1
7 36 1
7 49 1
7 53 1
7 55 1
7 56 1
7 57 1
7 60 1
7 61 1
7 67 1
7 69 1
7 70 1
7 71 1
7 72 1
7 74 1
7 81 1
7 83 1
7 87 1
7 93 1
7 94 1
7 95 1
7 103 1
7 108 1
7 111 1
7 112 1
7 113 1
7 114 1
7 122 1
7 125 1
7 127 1
7 129 1
7 130 1
7 132 1
7 136 1
7 141 1
7 146 1
7 150 1
7 151 1
7 158 1
7 161 1
7 164 1
7 168 1
7 170 1
7 171 1
7 177 1
7 178 1
7 185 1
7 190 1
7 192 1
7 193 1
7 194 1
7 195 1
7 196 1
7 197 1
8 35 1
8 46 1
8 60 1
8 89 1
8 95 1
8 98 1
8 99 1
8 100 1
8 101 1
8 110 1
8 118 1
8 121 1
8 131 1
8 132 1
8 136 1
8 142 1
8 154 1
8 168 1
8 171 1
8 174 1
9 11 1
9 23 1
9 32 1
9 38 1
9 71 1
9 80 1
9 111 1
9 116 1
9 117 1
9 118 1
9 121 1
9 122 1
9 135 1
9 137 1
9 139 1
9 153 1
9 162 1
9 168 1
9 179 1
9 189 1
10 11 1
10 14 1
10 49 1
10 53 1
10 57 1
10 60 1
10 61 1
10 69 1
10 70 1
10 71 1
10 74 1
10 87 1
10 103 1
10 112 1
10 113 1
10 114 1
10 127 1
10 130 1
10 141 1
10 151 1
10 158 1
10 161 1
10 164 1
10 192 1
10 195 1
10 196 1
11 23 1
11 32 1
11 38 1
11 49 1
11 53 1
11 57 1
11 71 1
11 80 1
11 112 1
11 113 1
11 114 1
11 135 1
11 139 1
11 158 1
11 161 1
11 162 1
11 164 1
11 179 1
11 189 1
11 196 1
12 18 1
12 19 1
12 31 1
12 49 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 60 1
12 61 1
12 71 1
12 73 1
12 83 1
12 114 1
12 129 1
12 170 1
12 194 1
12 195 1
12 196 1
12 197 1
13 25 1
13 26 1
13 28 1
13 73 1
13 85 1
13 86 1
13 92 1
13 102 1
13 128 1
13 140 1
13 147 1
13 148 1
13 149 1
13 153 1
13 155 1
13 156 1
13 167 1
13 169 1
13 172 1
13 173 1
13 176 1
13 189 1
13 191 1
14 54 1
14 60 1
14 61 1
14 69 1
14 70 1
14 87 1
14 96 1
14 112 1
14 114 1
14 127 1
14 130 1
14 141 1
14 150 1
14 151 1
14 158 1
14 161 1
14 164 1
14 185 1
14 186 1
14 192 1
14 194 1
14 195 1
15 16 1
15 24 1
15 48 1
15 81 1
15 91 1
15 104 1
15 105 1
15 107 1
16 24 1
16 48 1
16 78 1
16 81 1
16 91 1
16 104 1
16 105 1
16 107 1
17 62 1
17 136 1
18 19 1
18 29 1
18 31 1
18 50 1
18 53 1
18 54 1
18 55 1
18 56 1
18 57 1
18 60 1
18 61 1
18 73 1
18 77 1
18 86 1
18 88 1
18 90 1
18 96 1
18 114 1
18 128 1
18 129 1
18 131 1
18 132 1
18 136 1
18 140 1
18 147 1
18 149 1
18 158 1
18 167 1
18 172 1
18 183 1
18 184 1
18 191 1
18 194 1
18 195 1
18 196 1
18 197 1
19 20 1
19 31 1
19 49 1
19 53 1
19 54 1
19 55 1
19 56 1
19 57 1
19 60 1
19 61 1
19 70 1
19 129 1
19 130 1
19 136 1
19 185 1
19 192 1
19 194 1
19 195 1
19 196 1
19 197 1
20 24 1
20 60 1
20 70 1
20 78 1
20 80 1
20 87 1
20 136 1
20 137 1
20 158 1
20 168 1
22 43 1
22 81 1
22 83 1
22 98 1
22 99 1
22 100 1
22 101 1
22 105 1
22 108 1
22 131 1
22 132 1
22 136 1
22 164 1
22 170 1
22 174 1
22 178 1
22 182 1
22 194 1
22 197 1
23 32 1
23 38 1
23 60 1
23 80 1
23 111 1
23 135 1
23 139 1
23 162 1
23 168 1
23 179 1
23 189 1
24 35 1
24 42 1
24 43 1
24 46 1
24 48 1
24 60 1
24 74 1
24 78 1
24 80 1
24 81 1
24 91 1
24 99 1
24 100 1
24 103 1
24 104 1
24 105 1
24 107 1
24 108 1
24 132 1
24 136 1
24 154 1
24 168 1
24 171 1
24 174 1
24 182 1
25 92 1
25 117 1
25 148 1
25 149 1
25 153 1
26 28 1
26 29 1
26 73 1
26 77 1
26 85 1
26 86 1
26 90 1
26 96 1
26 102 1
26 124 1
26 128 1
26 138 1
26 140 1
26 147 1
26 149 1
26 153 1
26 155 1
26 156 1
26 167 1
26 169 1
26 172 1
26 173 1
26 176 1
26 178 1
26 184 1
26 189 1
26 191 1
26 198 1
27 29 1
27 51 1
27 76 1
27 96 1
27 126 1
27 128 1
27 144 1
27 147 1
27 149 1
27 153 1
27 167 1
27 172 1
28 29 1
28 73 1
28 77 1
28 85 1
28 86 1
28 90 1
28 96 1
28 102 1
28 124 1
28 128 1
28 138 1
28 140 1
28 147 1
28 149 1
28 153 1
28 155 1
28 156 1
28 167 1
28 172 1
28 173 1
28 176 1
28 184 1
28 189 1
28 191 1
28 198 1
29 51 1
29 73 1
29 76 1
29 77 1
29 86 1
29 88 1
29 90 1
29 96 1
29 97 1
29 124 1
29 126 1
29 128 1
29 136 1
29 138 1
29 140 1
29 144 1
29 147 1
29 149 1
29 153 1
29 167 1
29 169 1
29 172 1
29 176 1
29 184 1
29 191 1
29 198 1
30 34 1
31 32 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 60 1
31 61 1
31 106 1
31 111 1
31 123 1
31 129 1
31 170 1
31 194 1
31 195 1
31 196 1
31 197 1
32 33 1
32 35 1
32 38 1
32 40 1
32 44 1
32 58 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 80 1
32 91 1
32 98 1
32 99 1
32 100 1
32 101 1
32 105 1
32 106 1
32 107 1
32 108 1
32 109 1
32 110 1
32 111 1
32 122 1
32 123 1
32 131 1
32 132 1
32 135 1
32 139 1
32 154 1
32 162 1
32 168 1
32 179 1
32 189 1
33 35 1
33 38 1
33 40 1
33 44 1
33 58 1
33 60 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 91 1
33 98 1
33 99 1
33 100 1
33 101 1
33 105 1
33 106 1
33 107 1
33 108 1
33 109 1
33 110 1
33 116 1
33 119 1
33 122 1
33 123 1
33 131 1
33 132 1
33 134 1
33 135 1
33 154 1
33 168 1
33 179 1
34 70 1
34 83 1
34 192 1
35 40 1
35 44 1
35 46 1
35 58 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 68 1
35 74 1
35 78 1
35 95 1
35 98 1
35 99 1
35 100 1
35 101 1
35 103 1
35 104 1
35 105 1
35 106 1
35 107 1
35 108 1
35 109 1
35 110 1
35 122 1
35 123 1
35 131 1
35 132 1
35 135 1
35 154 1
35 166 1
35 168 1
35 170 1
35 171 1
35 179 1
35 187 1
36 49 1
36 53 1
36 54 1
36 55 1
36 56 1
36 60 1
36 67 1
36 70 1
36 72 1
36 81 1
36 83 1
36 87 1
36 129 1
36 150 1
36 158 1
36 161 1
36 164 1
36 170 1
36 174 1
36 178 1
36 192 1
36 194 1
36 195 1
36 196 1
36 197 1
37 90 1
37 133 1
37 153 1
37 155 1
37 180 1
38 40 1
38 44 1
38 63 1
38 80 1
38 91 1
38 105 1
38 116 1
38 119 1
38 134 1
38 135 1
38 139 1
38 162 1
38 179 1
38 189 1
39 51 1
39 80 1
39 116 1
39 149 1
39 153 1
39 181 1
40 44 1
40 58 1
40 60 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 91 1
40 98 1
40 99 1
40 100 1
40 101 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 116 1
40 119 1
40 122 1
40 123 1
40 131 1
40 132 1
40 134 1
40 135 1
40 154 1
40 168 1
40 179 1
41 45 1
41 77 1
41 86 1
41 88 1
41 96 1
41 97 1
41 136 1
42 46 1
42 50 1
42 81 1
42 104 1
42 106 1
42 123 1
42 136 1
42 159 1
42 182 1
42 183 1
43 59 1
43 78 1
43 81 1
43 82 1
43 83 1
43 98 1
43 99 1
43 100 1
43 101 1
43 105 1
43 108 1
43 118 1
43 121 1
43 122 1
43 131 1
43 132 1
43 136 1
43 143 1
43 158 1
43 162 1
43 164 1
43 170 1
43 174 1
43 178 1
43 182 1
43 194 1
43 197 1
44 50 1
44 58 1
44 60 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 68 1
44 91 1
44 98 1
44 99 1
44 100 1
44 101 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 122 1
44 123 1
44 131 1
44 132 1
44 135 1
44 139 1
44 154 1
44 166 1
44 168 1
44 171 1
44 179 1
44 187 1
45 77 1
45 86 1
45 88 1
45 96 1
45 97 1
45 136 1
46 50 1
46 60 1
46 81 1
46 95 1
46 98 1
46 99 1
46 100 1
46 101 1
46 104 1
46 106 1
46 123 1
46 131 1
46 132 1
46 154 1
46 159 1
46 168 1
46 171 1
46 183 1
47 155 1
47 167 1
47 180 1
48 81 1
48 91 1
48 104 1
48 105 1
48 107 1
49 52 1
49 53 1
49 54 1
49 57 1
49 60 1
49 67 1
49 69 1
49 70 1
49 71 1
49 79 1
49 83 1
49 90 1
49 112 1
49 113 1
49 114 1
49 118 1
49 121 1
49 125 1
49 127 1
49 130 1
49 136 1
49 142 1
49 143 1
49 149 1
49 150 1
49 158 1
49 161 1
49 162 1
49 164 1
49 174 1
49 178 1
49 185 1
49 192 1
49 194 1
49 195 1
49 196 1
50 53 1
50 56 1
50 60 1
50 64 1
50 65 1
50 66 1
50 68 1
50 81 1
50 88 1
50 106 1
50 110 1
50 111 1
50 114 1
50 123 1
50 131 1
50 132 1
50 139 1
50 158 1
50 166 1
50 168 1
50 179 1
50 183 1
50 196 1
51 75 1
51 76 1
51 79 1
51 96 1
51 126 1
51 128 1
51 136 1
51 144 1
51 147 1
51 149 1
51 153 1
51 167 1
51 172 1
51 174 1
51 181 1
52 53 1
52 60 1
52 83 1
52 88 1
52 196 1
53 54 1
53 55 1
53 56 1
53 57 1
53 60 1
53 61 1
53 67 1
53 71 1
53 81 1
53 83 1
53 88 1
53 111 1
53 112 1
53 113 1
53 114 1
53 129 1
53 131 1
53 132 1
53 149 1
53 150 1
53 158 1
53 161 1
53 164 1
53 170 1
53 178 1
53 183 1
53 194 1
53 195 1
53 196 1
53 197 1
54 55 1
54 56 1
54 57 1
54 60 1
54 61 1
54 67 1
54 69 1
54 70 1
54 83 1
54 87 1
54 93 1
54 94 1
54 96 1
54 111 1
54 125 1
54 129 1
54 130 1
54 146 1
54 149 1
54 150 1
54 158 1
54 161 1
54 164 1
54 168 1
54 170 1
54 174 1
54 177 1
54 178 1
54 186 1
54 190 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
55 56 1
55 57 1
55 60 1
55 61 1
55 67 1
55 81 1
55 83 1
55 129 1
55 150 1
55 158 1
55 164 1
55 170 1
55 178 1
55 194 1
55 195 1
55 196 1
55 197 1
56 57 1
56 60 1
56 61 1
56 67 1
56 81 1
56 83 1
56 88 1
56 111 1
56 114 1
56 129 1
56 131 1
56 132 1
56 150 1
56 158 1
56 164 1
56 170 1
56 178 1
56 183 1
56 194 1
56 195 1
56 196 1
56 197 1
57 60 1
57 61 1
57 70 1
57 71 1
57 83 1
57 89 1
57 111 1
57 112 1
57 113 1
57 114 1
57 121 1
57 129 1
57 130 1
57 136 1
57 142 1
57 158 1
57 161 1
57 164 1
57 185 1
57 192 1
57 194 1
57 195 1
57 196 1
57 197 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 98 1
58 99 1
58 100 1
58 101 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 122 1
58 123 1
58 131 1
58 132 1
58 135 1
58 154 1
58 162 1
58 168 1
58 179 1
58 187 1
58 188 1
59 82 1
59 99 1
59 100 1
59 118 1
59 121 1
59 122 1
59 136 1
59 143 1
59 158 1
59 162 1
59 174 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 68 1
60 69 1
60 70 1
60 72 1
60 78 1
60 80 1
60 81 1
60 83 1
60 88 1
60 89 1
60 91 1
60 93 1
60 94 1
60 95 1
60 98 1
60 99 1
60 100 1
60 101 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 114 1
60 118 1
60 121 1
60 122 1
60 123 1
60 125 1
60 127 1
60 129 1
60 130 1
60 131 1
60 132 1
60 135 1
60 136 1
60 141 1
60 142 1
60 146 1
60 150 1
60 151 1
60 154 1
60 158 1
60 161 1
60 164 1
60 166 1
60 168 1
60 171 1
60 174 1
60 179 1
60 183 1
60 187 1
60 190 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
61 69 1
61 70 1
61 106 1
61 111 1
61 112 1
61 114 1
61 123 1
61 127 1
61 129 1
61 130 1
61 141 1
61 151 1
61 158 1
61 177 1
61 192 1
61 194 1
61 195 1
61 196 1
61 197 1
62 63 1
62 64 1
62 65 1
62 66 1
62 98 1
62 99 1
62 100 1
62 101 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 122 1
62 123 1
62 131 1
62 132 1
62 135 1
62 154 1
62 168 1
62 179 1
63 64 1
63 65 1
63 66 1
63 91 1
63 98 1
63 99 1
63 100 1
63 101 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 122 1
63 123 1
63 131 1
63 132 1
63 135 1
63 154 1
63 168 1
63 179 1
64 65 1
64 66 1
64 98 1
64 99 1
64 100 1
64 101 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 122 1
64 123 1
64 131 1
64 132 1
64 135 1
64 139 1
64 154 1
64 168 1
64 170 1
64 179 1
65 66 1
65 98 1
65 99 1
65 100 1
65 101 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 122 1
65 123 1
65 131 1
65 132 1
65 135 1
65 136 1
65 139 1
65 154 1
65 168 1
65 170 1
65 179 1
66 98 1
66 99 1
66 100 1
66 101 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 122 1
66 123 1
66 131 1
66 132 1
66 135 1
66 136 1
66 139 1
66 154 1
66 168 1
66 170 1
66 179 1
66 182 1
67 70 1
67 81 1
67 83 1
67 84 1
67 87 1
67 103 1
67 127 1
67 134 1
67 135 1
67 136 1
67 149 1
67 150 1
67 158 1
67 159 1
67 164 1
67 170 1
67 174 1
67 178 1
67 192 1
67 194 1
67 195 1
67 196 1
68 99 1
68 101 1
68 132 1
68 135 1
68 154 1
68 166 1
68 168 1
68 171 1
68 183 1
68 187 1
69 70 1
69 73 1
69 86 1
69 87 1
69 88 1
69 90 1
69 93 1
69 94 1
69 95 1
69 96 1
69 99 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 114 1
69 118 1
69 121 1
69 122 1
69 125 1
69 127 1
69 130 1
69 132 1
69 136 1
69 141 1
69 142 1
69 143 1
69 146 1
69 150 1
69 151 1
69 158 1
69 161 1
69 164 1
69 168 1
69 171 1
69 174 1
69 175 1
69 177 1
69 183 1
69 186 1
69 190 1
69 192 1
69 193 1
69 194 1
69 195 1
70 73 1
70 83 1
70 86 1
70 87 1
70 88 1
70 93 1
70 94 1
70 95 1
70 96 1
70 99 1
70 108 1
70 110 1
70 111 1
70 112 1
70 114 1
70 118 1
70 121 1
70 122 1
70 125 1
70 127 1
70 130 1
70 132 1
70 136 1
70 141 1
70 142 1
70 143 1
70 146 1
70 150 1
70 151 1
70 158 1
70 161 1
70 164 1
70 167 1
70 168 1
70 170 1
70 171 1
70 174 1
70 175 1
70 177 1
70 178 1
70 183 1
70 185 1
70 186 1
70 190 1
70 192 1
70 193 1
70 194 1
70 195 1
71 72 1
71 74 1
71 83 1
71 103 1
71 111 1
71 112 1
71 113 1
71 114 1
71 116 1
71 117 1
71 118 1
71 121 1
71 122 1
71 137 1
71 150 1
71 153 1
71 158 1
71 161 1
71 164 1
71 168 1
71 195 1
71 196 1
72 74 1
72 103 1
72 150 1
72 161 1
72 164 1
73 77 1
73 85 1
73 86 1
73 88 1
73 90 1
73 96 1
73 99 1
73 110 1
73 128 1
73 136 1
73 140 1
73 143 1
73 147 1
73 149 1
73 155 1
73 156 1
73 167 1
73 172 1
73 174 1
73 184 1
73 189 1
73 191 1
74 78 1
74 87 1
74 103 1
74 104 1
74 108 1
74 112 1
74 114 1
74 150 1
74 154 1
74 161 1
74 164 1
74 168 1
74 171 1
75 76 1
75 79 1
75 86 1
75 96 1
75 126 1
75 128 1
75 136 1
75 144 1
75 147 1
75 149 1
75 163 1
75 167 1
75 172 1
75 174 1
75 198 1
76 79 1
76 96 1
76 126 1
76 128 1
76 136 1
76 144 1
76 147 1
76 149 1
76 153 1
76 172 1
76 174 1
77 85 1
77 86 1
77 88 1
77 90 1
77 96 1
77 97 1
77 102 1
77 124 1
77 128 1
77 136 1
77 138 1
77 140 1
77 147 1
77 149 1
77 167 1
77 169 1
77 172 1
77 173 1
77 184 1
77 191 1
78 80 1
78 91 1
78 95 1
78 99 1
78 100 1
78 103 1
78 104 1
78 108 1
78 136 1
78 137 1
78 154 1
78 158 1
78 168 1
78 171 1
78 174 1
78 179 1
78 182 1
78 188 1
79 86 1
79 96 1
79 118 1
79 126 1
79 128 1
79 136 1
79 142 1
79 143 1
79 144 1
79 147 1
79 149 1
79 163 1
79 167 1
79 172 1
79 174 1
80 91 1
80 95 1
80 135 1
80 139 1
80 162 1
80 168 1
80 179 1
80 181 1
80 189 1
81 83 1
81 98 1
81 99 1
81 100 1
81 101 1
81 104 1
81 105 1
81 106 1
81 108 1
81 123 1
81 131 1
81 132 1
81 136 1
81 150 1
81 158 1
81 164 1
81 170 1
81 174 1
81 178 1
81 182 1
81 183 1
81 194 1
81 195 1
81 196 1
81 197 1
82 99 1
82 118 1
82 121 1
82 122 1
82 136 1
82 143 1
83 84 1
83 87 1
83 89 1
83 90 1
83 98 1
83 99 1
83 100 1
83 101 1
83 103 1
83 105 1
83 108 1
83 109 1
83 111 1
83 114 1
83 118 1
83 121 1
83 127 1
83 131 1
83 132 1
83 134 1
83 135 1
83 136 1
83 137 1
83 141 1
83 142 1
83 149 1
83 150 1
83 158 1
83 159 1
83 164 1
83 168 1
83 170 1
83 174 1
83 178 1
83 182 1
83 185 1
83 192 1
83 194 1
83 195 1
83 196 1
83 197 1
84 118 1
84 129 1
84 134 1
84 135 1
84 136 1
84 158 1
84 159 1
84 170 1
84 175 1
84 183 1
84 194 1
84 195 1
85 86 1
85 102 1
85 128 1
85 140 1
85 147 1
85 149 1
85 155 1
85 156 1
85 167 1
85 169 1
85 189 1
85 191 1
86 88 1
86 90 1
86 96 1
86 97 1
86 102 1
86 124 1
86 128 1
86 136 1
86 138 1
86 140 1
86 147 1
86 149 1
86 153 1
86 155 1
86 156 1
86 163 1
86 167 1
86 169 1
86 172 1
86 173 1
86 176 1
86 184 1
86 189 1
86 191 1
86 198 1
87 96 1
87 103 1
87 112 1
87 114 1
87 130 1
87 150 1
87 158 1
87 161 1
87 164 1
87 186 1
87 192 1
87 194 1
87 195 1
88 90 1
88 96 1
88 97 1
88 99 1
88 110 1
88 114 1
88 128 1
88 131 1
88 132 1
88 136 1
88 140 1
88 143 1
88 147 1
88 149 1
88 158 1
88 167 1
88 172 1
88 174 1
88 183 1
88 184 1
88 191 1
88 196 1
89 95 1
89 118 1
89 121 1
89 127 1
89 132 1
89 136 1
89 141 1
89 142 1
89 149 1
89 158 1
89 171 1
89 174 1
89 196 1
90 96 1
90 97 1
90 124 1
90 125 1
90 128 1
90 133 1
90 136 1
90 138 1
90 140 1
90 147 1
90 149 1
90 153 1
90 167 1
90 169 1
90 172 1
90 173 1
90 176 1
90 184 1
90 191 1
90 198 1
91 95 1
91 104 1
91 105 1
91 107 1
91 116 1
91 119 1
91 134 1
91 135 1
91 139 1
91 168 1
91 179 1
92 148 1
92 153 1
92 163 1
93 94 1
93 95 1
93 108 1
93 111 1
93 114 1
93 118 1
93 121 1
93 122 1
93 125 1
93 127 1
93 130 1
93 132 1
93 136 1
93 146 1
93 168 1
93 171 1
93 175 1
93 177 1
93 183 1
93 190 1
93 192 1
93 193 1
94 95 1
94 108 1
94 111 1
94 114 1
94 118 1
94 121 1
94 122 1
94 125 1
94 130 1
94 132 1
94 136 1
94 146 1
94 168 1
94 171 1
94 175 1
94 177 1
94 183 1
94 190 1
94 192 1
94 193 1
95 98 1
95 99 1
95 100 1
95 101 1
95 108 1
95 110 1
95 111 1
95 122 1
95 125 1
95 127 1
95 131 1
95 132 1
95 135 1
95 136 1
95 141 1
95 142 1
95 146 1
95 154 1
95 158 1
95 168 1
95 171 1
95 174 1
95 179 1
95 190 1
95 192 1
95 193 1
96 97 1
96 124 1
96 125 1
96 126 1
96 128 1
96 130 1
96 136 1
96 138 1
96 140 1
96 142 1
96 144 1
96 147 1
96 149 1
96 150 1
96 153 1
96 158 1
96 161 1
96 163 1
96 164 1
96 167 1
96 169 1
96 172 1
96 173 1
96 176 1
96 184 1
96 186 1
96 191 1
96 192 1
96 194 1
96 198 1
97 124 1
97 128 1
97 136 1
97 138 1
97 147 1
97 149 1
97 167 1
97 169 1
97 172 1
98 99 1
98 100 1
98 101 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 122 1
98 123 1
98 131 1
98 132 1
98 135 1
98 136 1
98 154 1
98 164 1
98 168 1
98 170 1
98 171 1
98 174 1
98 178 1
98 179 1
98 182 1
98 194 1
98 197 1
99 100 1
99 101 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 118 1
99 121 1
99 122 1
99 123 1
99 131 1
99 132 1
99 135 1
99 136 1
99 143 1
99 154 1
99 164 1
99 166 1
99 168 1
99 170 1
99 171 1
99 174 1
99 178 1
99 179 1
99 182 1
99 187 1
99 194 1
99 197 1
100 101 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 122 1
100 123 1
100 131 1
100 132 1
100 135 1
100 136 1
100 154 1
100 164 1
100 168 1
100 170 1
100 171 1
100 174 1
100 178 1
100 179 1
100 182 1
100 194 1
100 197 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 122 1
101 123 1
101 131 1
101 132 1
101 135 1
101 136 1
101 154 1
101 164 1
101 166 1
101 168 1
101 170 1
101 171 1
101 174 1
101 178 1
101 179 1
101 182 1
101 187 1
101 194 1
101 197 1
102 128 1
102 138 1
102 140 1
102 147 1
102 156 1
102 167 1
102 169 1
102 172 1
102 173 1
102 176 1
102 189 1
103 104 1
103 108 1
103 112 1
103 114 1
103 150 1
103 154 1
103 161 1
103 164 1
103 168 1
103 171 1
103 178 1
104 105 1
104 107 1
104 108 1
104 154 1
104 159 1
104 168 1
104 171 1
105 106 1
105 107 1
105 108 1
105 109 1
105 110 1
105 122 1
105 123 1
105 131 1
105 132 1
105 135 1
105 136 1
105 154 1
105 164 1
105 168 1
105 170 1
105 174 1
105 178 1
105 179 1
105 182 1
105 194 1
105 197 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 122 1
106 123 1
106 131 1
106 132 1
106 135 1
106 154 1
106 168 1
106 179 1
106 183 1
106 187 1
106 188 1
107 108 1
107 109 1
107 110 1
107 122 1
107 123 1
107 131 1
107 132 1
107 135 1
107 154 1
107 162 1
107 168 1
107 179 1
107 187 1
107 188 1
108 109 1
108 110 1
108 111 1
108 122 1
108 123 1
108 125 1
108 131 1
108 132 1
108 135 1
108 136 1
108 146 1
108 154 1
108 164 1
108 168 1
108 170 1
108 171 1
108 174 1
108 178 1
108 179 1
108 182 1
108 190 1
108 192 1
108 193 1
108 194 1
108 197 1
109 110 1
109 122 1
109 123 1
109 131 1
109 132 1
109 135 1
109 154 1
109 168 1
109 170 1
109 177 1
109 179 1
110 122 1
110 123 1
110 131 1
110 132 1
110 135 1
110 136 1
110 139 1
110 143 1
110 154 1
110 168 1
110 170 1
110 171 1
110 174 1
110 179 1
110 182 1
111 116 1
111 117 1
111 118 1
111 121 1
111 122 1
111 123 1
111 125 1
111 132 1
111 137 1
111 146 1
111 153 1
111 168 1
111 170 1
111 171 1
111 190 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
112 113 1
112 114 1
112 127 1
112 130 1
112 141 1
112 150 1
112 151 1
112 158 1
112 161 1
112 164 1
112 192 1
112 195 1
112 196 1
113 114 1
113 158 1
113 161 1
113 164 1
113 196 1
114 125 1
114 127 1
114 130 1
114 131 1
114 132 1
114 136 1
114 141 1
114 142 1
114 146 1
114 151 1
114 158 1
114 161 1
114 164 1
114 183 1
114 190 1
114 192 1
114 193 1
114 195 1
114 196 1
115 148 1
115 152 1
115 153 1
115 157 1
115 167 1
115 172 1
116 117 1
116 118 1
116 119 1
116 121 1
116 122 1
116 134 1
116 135 1
116 137 1
116 153 1
116 168 1
116 179 1
116 181 1
117 118 1
117 121 1
117 122 1
117 137 1
117 153 1
117 168 1
117 179 1
117 183 1
118 121 1
118 122 1
118 125 1
118 129 1
118 132 1
118 136 1
118 137 1
118 142 1
118 143 1
118 146 1
118 153 1
118 168 1
118 170 1
118 174 1
118 175 1
118 177 1
118 183 1
118 190 1
118 192 1
118 193 1
118 194 1
119 120 1
119 134 1
119 135 1
119 179 1
121 122 1
121 125 1
121 132 1
121 136 1
121 137 1
121 142 1
121 143 1
121 146 1
121 153 1
121 158 1
121 168 1
121 174 1
121 175 1
121 177 1
121 183 1
121 190 1
121 192 1
121 193 1
121 196 1
122 123 1
122 125 1
122 131 1
122 132 1
122 135 1
122 136 1
122 137 1
122 143 1
122 146 1
122 153 1
122 154 1
122 168 1
122 171 1
122 179 1
122 190 1
122 192 1
122 193 1
123 131 1
123 132 1
123 135 1
123 154 1
123 162 1
123 168 1
123 179 1
123 183 1
123 187 1
123 188 1
124 128 1
124 138 1
124 140 1
124 153 1
124 176 1
124 184 1
124 198 1
125 130 1
125 132 1
125 136 1
125 142 1
125 146 1
125 151 1
125 168 1
125 171 1
125 175 1
125 177 1
125 183 1
125 190 1
125 192 1
125 193 1
126 128 1
126 136 1
126 144 1
126 147 1
126 149 1
126 153 1
126 167 1
126 172 1
126 174 1
127 130 1
127 136 1
127 141 1
127 142 1
127 150 1
127 151 1
127 158 1
127 164 1
127 171 1
127 174 1
127 178 1
127 185 1
127 192 1
127 195 1
128 136 1
128 138 1
128 140 1
128 144 1
128 147 1
128 149 1
128 153 1
128 155 1
128 156 1
128 167 1
128 169 1
128 172 1
128 173 1
128 176 1
128 184 1
128 189 1
128 191 1
128 192 1
129 136 1
129 170 1
129 175 1
129 183 1
129 194 1
129 195 1
129 196 1
129 197 1
130 136 1
130 141 1
130 146 1
130 150 1
130 151 1
130 158 1
130 161 1
130 164 1
130 177 1
130 185 1
130 186 1
130 190 1
130 192 1
130 193 1
130 194 1
130 195 1
131 132 1
131 135 1
131 136 1
131 139 1
131 154 1
131 158 1
131 164 1
131 168 1
131 170 1
131 171 1
131 174 1
131 178 1
131 179 1
131 182 1
131 183 1
131 194 1
131 196 1
131 197 1
132 135 1
132 136 1
132 141 1
132 142 1
132 146 1
132 154 1
132 158 1
132 164 1
132 166 1
132 168 1
132 170 1
132 171 1
132 174 1
132 178 1
132 179 1
132 182 1
132 183 1
132 187 1
132 190 1
132 192 1
132 193 1
132 194 1
132 196 1
132 197 1
133 155 1
133 156 1
133 167 1
133 180 1
134 135 1
134 159 1
134 179 1
134 195 1
135 139 1
135 154 1
135 159 1
135 162 1
135 166 1
135 168 1
135 171 1
135 179 1
135 187 1
135 189 1
135 195 1
136 137 1
136 138 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 146 1
136 147 1
136 149 1
136 150 1
136 151 1
136 158 1
136 161 1
136 162 1
136 163 1
136 164 1
136 167 1
136 168 1
136 170 1
136 171 1
136 172 1
136 174 1
136 175 1
136 177 1
136 178 1
136 182 1
136 183 1
136 184 1
136 185 1
136 188 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 196 1
136 197 1
137 153 1
137 158 1
137 168 1
137 188 1
138 145 1
138 147 1
138 149 1
138 155 1
138 167 1
138 169 1
138 172 1
138 173 1
138 178 1
139 162 1
139 179 1
139 189 1
140 147 1
140 149 1
140 153 1
140 155 1
140 156 1
140 167 1
140 169 1
140 172 1
140 173 1
140 176 1
140 184 1
140 189 1
140 191 1
140 198 1
141 142 1
141 151 1
141 158 1
141 171 1
141 174 1
141 192 1
141 195 1
142 143 1
142 149 1
142 150 1
142 158 1
142 161 1
142 164 1
142 168 1
142 171 1
142 174 1
142 185 1
142 193 1
142 196 1
143 174 1
144 147 1
144 149 1
144 153 1
144 172 1
144 174 1
144 198 1
145 167 1
146 151 1
146 168 1
146 171 1
146 175 1
146 177 1
146 183 1
146 190 1
146 192 1
146 193 1
147 149 1
147 153 1
147 156 1
147 167 1
147 169 1
147 172 1
147 173 1
147 174 1
147 176 1
147 184 1
147 189 1
147 191 1
148 153 1
149 150 1
149 153 1
149 155 1
149 156 1
149 160 1
149 163 1
149 167 1
149 169 1
149 172 1
149 173 1
149 174 1
149 176 1
149 178 1
149 181 1
149 184 1
149 189 1
149 191 1
149 194 1
149 195 1
150 151 1
150 158 1
150 161 1
150 164 1
150 170 1
150 178 1
150 185 1
150 186 1
150 192 1
150 194 1
150 195 1
150 196 1
151 158 1
151 177 1
151 185 1
151 190 1
151 192 1
151 193 1
151 195 1
152 157 1
153 163 1
153 167 1
153 168 1
153 172 1
153 181 1
153 198 1
154 166 1
154 168 1
154 170 1
154 171 1
154 179 1
154 187 1
155 156 1
155 167 1
155 178 1
155 180 1
155 189 1
155 191 1
156 167 1
156 169 1
156 172 1
156 173 1
156 176 1
156 189 1
156 191 1
157 180 1
158 161 1
158 164 1
158 168 1
158 170 1
158 171 1
158 174 1
158 178 1
158 183 1
158 186 1
158 188 1
158 192 1
158 194 1
158 195 1
158 196 1
159 195 1
161 164 1
161 186 1
161 192 1
161 194 1
161 196 1
162 179 1
162 187 1
162 188 1
162 189 1
163 167 1
163 172 1
163 173 1
164 170 1
164 174 1
164 178 1
164 182 1
164 186 1
164 192 1
164 194 1
164 195 1
164 196 1
164 197 1
165 185 1
166 168 1
166 171 1
166 183 1
166 187 1
167 169 1
167 172 1
167 173 1
167 176 1
167 184 1
167 189 1
167 191 1
167 198 1
168 170 1
168 171 1
168 179 1
168 187 1
168 190 1
168 192 1
168 193 1
168 194 1
168 195 1
169 172 1
169 173 1
169 176 1
169 189 1
170 174 1
170 175 1
170 178 1
170 182 1
170 183 1
170 192 1
170 194 1
170 195 1
170 196 1
170 197 1
171 174 1
171 187 1
171 190 1
171 192 1
171 193 1
172 173 1
172 176 1
172 184 1
172 189 1
172 191 1
173 176 1
173 184 1
173 189 1
173 191 1
174 178 1
174 182 1
174 192 1
174 194 1
174 197 1
175 177 1
175 183 1
175 190 1
175 192 1
175 193 1
175 194 1
176 184 1
176 189 1
176 192 1
176 198 1
177 183 1
177 190 1
177 192 1
177 193 1
178 182 1
178 192 1
178 194 1
178 195 1
178 196 1
178 197 1
179 183 1
179 189 1
182 183 1
182 194 1
182 197 1
183 190 1
183 192 1
183 193 1
183 194 1
183 196 1
184 191 1
184 198 1
185 192 1
186 192 1
186 194 1
187 188 1
189 191 1
190 192 1
190 193 1
192 193 1
192 194 1
192 195 1
194 195 1
194 196 1
194 197 1
195 196 1
195 197 1
196 197 1


==> anc/graph-instances/dimacs10/karate.dat <==
34 78
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 11 1
1 12 1
1 13 1
1 14 1
1 18 1
1 20 1
1 22 1
1 32 1
2 3 1
2 4 1
2 8 1
2 14 1
2 18 1
2 20 1
2 22 1
2 31 1
3 4 1
3 8 1
3 9 1
3 10 1
3 14 1
3 28 1
3 29 1
3 33 1
4 8 1
4 13 1
4 14 1
5 7 1
5 11 1
6 7 1
6 11 1
6 17 1
7 17 1
9 31 1
9 33 1
9 34 1
10 34 1
14 34 1
15 33 1
15 34 1
16 33 1
16 34 1
19 33 1
19 34 1
20 34 1
21 33 1
21 34 1
23 33 1
23 34 1
24 26 1
24 28 1
24 30 1
24 33 1
24 34 1
25 26 1
25 28 1
25 32 1
26 32 1
27 30 1
27 34 1
28 34 1
29 32 1
29 34 1
30 33 1
30 34 1
31 33 1
31 34 1
32 33 1
32 34 1
33 34 1


==> anc/graph-instances/dimacs10/lesmis.dat <==
77 254
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 12 1
3 4 1
3 12 1
4 12 1
11 12 1
12 13 1
12 14 1
12 15 1
12 16 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 44 1
12 45 1
12 49 1
12 50 1
12 52 1
12 56 1
12 59 1
12 65 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
13 24 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 56 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 24 1
22 23 1
22 24 1
23 24 1
24 25 1
24 26 1
24 28 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 42 1
25 43 1
25 51 1
25 69 1
25 70 1
25 71 1
26 27 1
26 28 1
26 40 1
26 41 1
26 42 1
26 43 1
26 49 1
26 56 1
26 69 1
26 70 1
26 71 1
26 72 1
26 76 1
27 28 1
27 44 1
27 50 1
27 52 1
27 55 1
27 56 1
27 73 1
28 29 1
28 30 1
28 32 1
28 34 1
28 44 1
28 49 1
28 59 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
29 45 1
29 46 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
31 32 1
35 36 1
35 37 1
35 38 1
35 39 1
36 37 1
36 38 1
36 39 1
37 38 1
37 39 1
38 39 1
40 53 1
40 56 1
42 43 1
42 56 1
42 58 1
42 63 1
42 69 1
42 70 1
42 71 1
42 72 1
42 76 1
47 48 1
48 49 1
49 56 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 66 1
49 67 1
49 69 1
49 70 1
49 72 1
49 74 1
49 75 1
49 76 1
49 77 1
50 51 1
50 52 1
50 55 1
50 56 1
50 57 1
52 53 1
52 54 1
52 55 1
52 56 1
55 56 1
56 57 1
56 58 1
56 59 1
56 60 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 71 1
59 77 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 77 1
64 65 1
64 66 1
64 67 1
64 77 1
65 66 1
65 67 1
65 77 1
66 67 1
66 77 1
67 77 1
69 70 1
69 71 1
69 72 1
69 76 1
70 71 1
70 72 1
70 76 1
71 72 1
71 76 1
72 76 1
74 75 1


==> anc/graph-instances/dimacs10/polbooks.dat <==
105 441
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
2 4 1
2 6 1
2 7 1
3 5 1
3 6 1
3 8 1
4 6 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
5 6 1
5 7 1
5 29 1
5 30 1
5 31 1
5 32 1
6 7 1
6 8 1
7 8 1
7 11 1
7 13 1
7 19 1
7 23 1
7 26 1
7 30 1
8 15 1
8 31 1
8 59 1
8 72 1
8 86 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 27 1
9 28 1
9 33 1
9 34 1
9 36 1
9 38 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
10 12 1
10 13 1
10 15 1
10 21 1
10 25 1
10 28 1
10 42 1
10 46 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
11 12 1
11 13 1
11 16 1
11 17 1
11 20 1
11 22 1
11 34 1
11 36 1
11 38 1
11 39 1
11 40 1
11 56 1
12 13 1
12 14 1
12 15 1
12 18 1
12 21 1
12 22 1
12 23 1
12 27 1
12 28 1
12 30 1
12 46 1
12 48 1
12 51 1
12 57 1
13 14 1
13 15 1
13 16 1
13 18 1
13 19 1
13 24 1
13 25 1
13 33 1
13 34 1
13 37 1
13 39 1
13 40 1
13 41 1
13 42 1
13 45 1
13 47 1
13 48 1
13 55 1
13 56 1
14 18 1
14 30 1
14 33 1
14 41 1
14 43 1
14 44 1
14 45 1
14 48 1
14 58 1
15 26 1
15 27 1
15 59 1
16 17 1
16 56 1
18 48 1
20 56 1
20 57 1
20 78 1
21 25 1
21 41 1
21 49 1
21 50 1
21 54 1
21 58 1
22 24 1
23 26 1
23 41 1
23 53 1
24 28 1
24 33 1
24 34 1
24 48 1
24 55 1
25 27 1
25 41 1
25 48 1
25 54 1
26 41 1
27 41 1
27 46 1
27 48 1
27 54 1
28 41 1
28 42 1
28 48 1
28 55 1
29 67 1
29 73 1
31 32 1
31 59 1
31 67 1
31 68 1
31 71 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 80 1
31 81 1
31 83 1
31 84 1
31 85 1
31 87 1
31 94 1
31 100 1
32 50 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 83 1
32 92 1
33 34 1
34 38 1
34 39 1
34 40 1
34 48 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 44 1
36 45 1
37 42 1
37 48 1
38 39 1
38 48 1
39 40 1
40 41 1
40 43 1
41 42 1
41 43 1
41 45 1
41 46 1
41 48 1
41 54 1
41 55 1
42 48 1
42 55 1
43 44 1
43 48 1
44 57 1
46 48 1
47 48 1
47 103 1
48 55 1
49 50 1
49 58 1
50 58 1
50 59 1
50 73 1
50 77 1
51 59 1
52 53 1
52 59 1
52 65 1
52 66 1
52 70 1
53 59 1
53 65 1
54 77 1
57 58 1
59 65 1
59 66 1
59 69 1
59 70 1
59 78 1
59 86 1
60 61 1
60 62 1
60 63 1
60 64 1
60 100 1
61 63 1
61 64 1
61 85 1
61 87 1
61 100 1
62 87 1
62 96 1
62 102 1
63 64 1
63 85 1
63 100 1
63 101 1
64 100 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 68 1
66 69 1
66 70 1
66 86 1
67 68 1
67 71 1
67 73 1
67 74 1
67 75 1
67 77 1
67 81 1
67 85 1
67 86 1
67 87 1
67 89 1
67 90 1
67 91 1
67 94 1
67 97 1
67 98 1
67 100 1
67 101 1
68 104 1
68 105 1
69 72 1
70 105 1
71 72 1
71 73 1
71 76 1
71 91 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
73 74 1
73 75 1
73 76 1
73 77 1
73 79 1
73 80 1
73 81 1
73 83 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
74 75 1
74 76 1
74 83 1
74 84 1
74 85 1
74 87 1
74 90 1
74 93 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
75 76 1
75 79 1
75 80 1
75 83 1
75 85 1
75 88 1
75 89 1
75 92 1
75 99 1
75 100 1
76 77 1
76 78 1
76 79 1
76 80 1
76 83 1
76 84 1
76 85 1
76 92 1
76 93 1
77 78 1
77 83 1
77 84 1
77 85 1
77 87 1
80 85 1
80 92 1
80 101 1
82 85 1
82 87 1
82 98 1
83 85 1
84 85 1
84 88 1
84 101 1
85 87 1
85 88 1
85 89 1
85 90 1
85 95 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
87 90 1
87 94 1
87 98 1
87 101 1
87 102 1
88 99 1
89 90 1
91 92 1
91 100 1
92 99 1
92 101 1
94 95 1
94 100 1
94 103 1
95 96 1
95 97 1
95 102 1
95 103 1
96 103 1
97 98 1
97 101 1
99 101 1
100 101 1
101 102 1
104 105 1


==> anc/graph-instances/grevlex/grevlex-10.dat <==
56 340
1 2 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
2 3 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
3 4 1
3 12 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
4 5 1
4 13 1
4 21 1
4 36 1
4 37 1
4 38 1
4 39 1
4 40 1
4 41 1
5 6 1
5 14 1
5 22 1
5 29 1
5 42 1
5 43 1
5 44 1
5 45 1
5 46 1
6 7 1
6 15 1
6 23 1
6 30 1
6 36 1
6 47 1
6 48 1
6 49 1
6 50 1
7 8 1
7 16 1
7 24 1
7 31 1
7 37 1
7 42 1
7 51 1
7 52 1
7 53 1
8 9 1
8 17 1
8 25 1
8 32 1
8 38 1
8 43 1
8 47 1
8 54 1
8 55 1
9 10 1
9 18 1
9 26 1
9 33 1
9 39 1
9 44 1
9 48 1
9 51 1
9 56 1
10 11 1
10 19 1
10 27 1
10 34 1
10 40 1
10 45 1
10 49 1
10 52 1
10 54 1
11 20 1
11 28 1
11 35 1
11 41 1
11 46 1
11 50 1
11 53 1
11 55 1
11 56 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 22 1
14 29 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 23 1
15 30 1
15 36 1
16 17 1
16 18 1
16 19 1
16 20 1
16 24 1
16 31 1
16 37 1
16 42 1
17 18 1
17 19 1
17 20 1
17 25 1
17 32 1
17 38 1
17 43 1
17 47 1
18 19 1
18 20 1
18 26 1
18 33 1
18 39 1
18 44 1
18 48 1
18 51 1
19 20 1
19 27 1
19 34 1
19 40 1
19 45 1
19 49 1
19 52 1
19 54 1
20 28 1
20 35 1
20 41 1
20 46 1
20 50 1
20 53 1
20 55 1
20 56 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 37 1
24 42 1
25 26 1
25 27 1
25 28 1
25 32 1
25 38 1
25 43 1
25 47 1
26 27 1
26 28 1
26 33 1
26 39 1
26 44 1
26 48 1
26 51 1
27 28 1
27 34 1
27 40 1
27 45 1
27 49 1
27 52 1
27 54 1
28 35 1
28 41 1
28 46 1
28 50 1
28 53 1
28 55 1
28 56 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
31 42 1
32 33 1
32 34 1
32 35 1
32 38 1
32 43 1
32 47 1
33 34 1
33 35 1
33 39 1
33 44 1
33 48 1
33 51 1
34 35 1
34 40 1
34 45 1
34 49 1
34 52 1
34 54 1
35 41 1
35 46 1
35 50 1
35 53 1
35 55 1
35 56 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
38 39 1
38 40 1
38 41 1
38 43 1
38 47 1
39 40 1
39 41 1
39 44 1
39 48 1
39 51 1
40 41 1
40 45 1
40 49 1
40 52 1
40 54 1
41 46 1
41 50 1
41 53 1
41 55 1
41 56 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
43 47 1
44 45 1
44 46 1
44 48 1
44 51 1
45 46 1
45 49 1
45 52 1
45 54 1
46 50 1
46 53 1
46 55 1
46 56 1
47 48 1
47 49 1
47 50 1
48 49 1
48 50 1
48 51 1
49 50 1
49 52 1
49 54 1
50 53 1
50 55 1
50 56 1
51 52 1
51 53 1
52 53 1
52 54 1
53 55 1
53 56 1
54 55 1
55 56 1


==> anc/graph-instances/grevlex/grevlex-11.dat <==
67 451
1 2 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
2 3 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
3 4 1
3 13 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
4 5 1
4 14 1
4 23 1
4 40 1
4 41 1
4 42 1
4 43 1
4 44 1
4 45 1
4 46 1
5 6 1
5 15 1
5 24 1
5 32 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
6 7 1
6 16 1
6 25 1
6 33 1
6 40 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
7 8 1
7 17 1
7 26 1
7 34 1
7 41 1
7 47 1
7 58 1
7 59 1
7 60 1
7 61 1
8 9 1
8 18 1
8 27 1
8 35 1
8 42 1
8 48 1
8 53 1
8 62 1
8 63 1
8 64 1
9 10 1
9 19 1
9 28 1
9 36 1
9 43 1
9 49 1
9 54 1
9 58 1
9 65 1
9 66 1
10 11 1
10 20 1
10 29 1
10 37 1
10 44 1
10 50 1
10 55 1
10 59 1
10 62 1
10 67 1
11 12 1
11 21 1
11 30 1
11 38 1
11 45 1
11 51 1
11 56 1
11 60 1
11 63 1
11 65 1
12 22 1
12 31 1
12 39 1
12 46 1
12 52 1
12 57 1
12 61 1
12 64 1
12 66 1
12 67 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 24 1
15 32 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 25 1
16 33 1
16 40 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 26 1
17 34 1
17 41 1
17 47 1
18 19 1
18 20 1
18 21 1
18 22 1
18 27 1
18 35 1
18 42 1
18 48 1
18 53 1
19 20 1
19 21 1
19 22 1
19 28 1
19 36 1
19 43 1
19 49 1
19 54 1
19 58 1
20 21 1
20 22 1
20 29 1
20 37 1
20 44 1
20 50 1
20 55 1
20 59 1
20 62 1
21 22 1
21 30 1
21 38 1
21 45 1
21 51 1
21 56 1
21 60 1
21 63 1
21 65 1
22 31 1
22 39 1
22 46 1
22 52 1
22 57 1
22 61 1
22 64 1
22 66 1
22 67 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 33 1
25 40 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 34 1
26 41 1
26 47 1
27 28 1
27 29 1
27 30 1
27 31 1
27 35 1
27 42 1
27 48 1
27 53 1
28 29 1
28 30 1
28 31 1
28 36 1
28 43 1
28 49 1
28 54 1
28 58 1
29 30 1
29 31 1
29 37 1
29 44 1
29 50 1
29 55 1
29 59 1
29 62 1
30 31 1
30 38 1
30 45 1
30 51 1
30 56 1
30 60 1
30 63 1
30 65 1
31 39 1
31 46 1
31 52 1
31 57 1
31 61 1
31 64 1
31 66 1
31 67 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
34 47 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
35 48 1
35 53 1
36 37 1
36 38 1
36 39 1
36 43 1
36 49 1
36 54 1
36 58 1
37 38 1
37 39 1
37 44 1
37 50 1
37 55 1
37 59 1
37 62 1
38 39 1
38 45 1
38 51 1
38 56 1
38 60 1
38 63 1
38 65 1
39 46 1
39 52 1
39 57 1
39 61 1
39 64 1
39 66 1
39 67 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
42 43 1
42 44 1
42 45 1
42 46 1
42 48 1
42 53 1
43 44 1
43 45 1
43 46 1
43 49 1
43 54 1
43 58 1
44 45 1
44 46 1
44 50 1
44 55 1
44 59 1
44 62 1
45 46 1
45 51 1
45 56 1
45 60 1
45 63 1
45 65 1
46 52 1
46 57 1
46 61 1
46 64 1
46 66 1
46 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
49 50 1
49 51 1
49 52 1
49 54 1
49 58 1
50 51 1
50 52 1
50 55 1
50 59 1
50 62 1
51 52 1
51 56 1
51 60 1
51 63 1
51 65 1
52 57 1
52 61 1
52 64 1
52 66 1
52 67 1
53 54 1
53 55 1
53 56 1
53 57 1
54 55 1
54 56 1
54 57 1
54 58 1
55 56 1
55 57 1
55 59 1
55 62 1
56 57 1
56 60 1
56 63 1
56 65 1
57 61 1
57 64 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
59 60 1
59 61 1
59 62 1
60 61 1
60 63 1
60 65 1
61 64 1
61 66 1
61 67 1
62 63 1
62 64 1
63 64 1
63 65 1
64 66 1
64 67 1
65 66 1
66 67 1


==> anc/graph-instances/grevlex/grevlex-12.dat <==
79 584
1 2 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
2 3 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
3 4 1
3 14 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
4 5 1
4 15 1
4 25 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
5 6 1
5 16 1
5 26 1
5 35 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 58 1
6 7 1
6 17 1
6 27 1
6 36 1
6 44 1
6 59 1
6 60 1
6 61 1
6 62 1
6 63 1
6 64 1
7 8 1
7 18 1
7 28 1
7 37 1
7 45 1
7 52 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
8 9 1
8 19 1
8 29 1
8 38 1
8 46 1
8 53 1
8 59 1
8 70 1
8 71 1
8 72 1
8 73 1
9 10 1
9 20 1
9 30 1
9 39 1
9 47 1
9 54 1
9 60 1
9 65 1
9 74 1
9 75 1
9 76 1
10 11 1
10 21 1
10 31 1
10 40 1
10 48 1
10 55 1
10 61 1
10 66 1
10 70 1
10 77 1
10 78 1
11 12 1
11 22 1
11 32 1
11 41 1
11 49 1
11 56 1
11 62 1
11 67 1
11 71 1
11 74 1
11 79 1
12 13 1
12 23 1
12 33 1
12 42 1
12 50 1
12 57 1
12 63 1
12 68 1
12 72 1
12 75 1
12 77 1
13 24 1
13 34 1
13 43 1
13 51 1
13 58 1
13 64 1
13 69 1
13 73 1
13 76 1
13 78 1
13 79 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 26 1
16 35 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 36 1
17 44 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 28 1
18 37 1
18 45 1
18 52 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 29 1
19 38 1
19 46 1
19 53 1
19 59 1
20 21 1
20 22 1
20 23 1
20 24 1
20 30 1
20 39 1
20 47 1
20 54 1
20 60 1
20 65 1
21 22 1
21 23 1
21 24 1
21 31 1
21 40 1
21 48 1
21 55 1
21 61 1
21 66 1
21 70 1
22 23 1
22 24 1
22 32 1
22 41 1
22 49 1
22 56 1
22 62 1
22 67 1
22 71 1
22 74 1
23 24 1
23 33 1
23 42 1
23 50 1
23 57 1
23 63 1
23 68 1
23 72 1
23 75 1
23 77 1
24 34 1
24 43 1
24 51 1
24 58 1
24 64 1
24 69 1
24 73 1
24 76 1
24 78 1
24 79 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 36 1
27 44 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 37 1
28 45 1
28 52 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 38 1
29 46 1
29 53 1
29 59 1
30 31 1
30 32 1
30 33 1
30 34 1
30 39 1
30 47 1
30 54 1
30 60 1
30 65 1
31 32 1
31 33 1
31 34 1
31 40 1
31 48 1
31 55 1
31 61 1
31 66 1
31 70 1
32 33 1
32 34 1
32 41 1
32 49 1
32 56 1
32 62 1
32 67 1
32 71 1
32 74 1
33 34 1
33 42 1
33 50 1
33 57 1
33 63 1
33 68 1
33 72 1
33 75 1
33 77 1
34 43 1
34 51 1
34 58 1
34 64 1
34 69 1
34 73 1
34 76 1
34 78 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 52 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 46 1
38 53 1
38 59 1
39 40 1
39 41 1
39 42 1
39 43 1
39 47 1
39 54 1
39 60 1
39 65 1
40 41 1
40 42 1
40 43 1
40 48 1
40 55 1
40 61 1
40 66 1
40 70 1
41 42 1
41 43 1
41 49 1
41 56 1
41 62 1
41 67 1
41 71 1
41 74 1
42 43 1
42 50 1
42 57 1
42 63 1
42 68 1
42 72 1
42 75 1
42 77 1
43 51 1
43 58 1
43 64 1
43 69 1
43 73 1
43 76 1
43 78 1
43 79 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 53 1
46 59 1
47 48 1
47 49 1
47 50 1
47 51 1
47 54 1
47 60 1
47 65 1
48 49 1
48 50 1
48 51 1
48 55 1
48 61 1
48 66 1
48 70 1
49 50 1
49 51 1
49 56 1
49 62 1
49 67 1
49 71 1
49 74 1
50 51 1
50 57 1
50 63 1
50 68 1
50 72 1
50 75 1
50 77 1
51 58 1
51 64 1
51 69 1
51 73 1
51 76 1
51 78 1
51 79 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 65 1
55 56 1
55 57 1
55 58 1
55 61 1
55 66 1
55 70 1
56 57 1
56 58 1
56 62 1
56 67 1
56 71 1
56 74 1
57 58 1
57 63 1
57 68 1
57 72 1
57 75 1
57 77 1
58 64 1
58 69 1
58 73 1
58 76 1
58 78 1
58 79 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
61 62 1
61 63 1
61 64 1
61 66 1
61 70 1
62 63 1
62 64 1
62 67 1
62 71 1
62 74 1
63 64 1
63 68 1
63 72 1
63 75 1
63 77 1
64 69 1
64 73 1
64 76 1
64 78 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
66 67 1
66 68 1
66 69 1
66 70 1
67 68 1
67 69 1
67 71 1
67 74 1
68 69 1
68 72 1
68 75 1
68 77 1
69 73 1
69 76 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
71 72 1
71 73 1
71 74 1
72 73 1
72 75 1
72 77 1
73 76 1
73 78 1
73 79 1
74 75 1
74 76 1
75 76 1
75 77 1
76 78 1
76 79 1
77 78 1
78 79 1


==> anc/graph-instances/grevlex/grevlex-13.dat <==
92 741
1 2 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
2 3 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
3 4 1
3 15 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
4 5 1
4 16 1
4 27 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
5 6 1
5 17 1
5 28 1
5 38 1
5 57 1
5 58 1
5 59 1
5 60 1
5 61 1
5 62 1
5 63 1
5 64 1
6 7 1
6 18 1
6 29 1
6 39 1
6 48 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
7 8 1
7 19 1
7 30 1
7 40 1
7 49 1
7 57 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
8 9 1
8 20 1
8 31 1
8 41 1
8 50 1
8 58 1
8 65 1
8 78 1
8 79 1
8 80 1
8 81 1
8 82 1
9 10 1
9 21 1
9 32 1
9 42 1
9 51 1
9 59 1
9 66 1
9 72 1
9 83 1
9 84 1
9 85 1
9 86 1
10 11 1
10 22 1
10 33 1
10 43 1
10 52 1
10 60 1
10 67 1
10 73 1
10 78 1
10 87 1
10 88 1
10 89 1
11 12 1
11 23 1
11 34 1
11 44 1
11 53 1
11 61 1
11 68 1
11 74 1
11 79 1
11 83 1
11 90 1
11 91 1
12 13 1
12 24 1
12 35 1
12 45 1
12 54 1
12 62 1
12 69 1
12 75 1
12 80 1
12 84 1
12 87 1
12 92 1
13 14 1
13 25 1
13 36 1
13 46 1
13 55 1
13 63 1
13 70 1
13 76 1
13 81 1
13 85 1
13 88 1
13 90 1
14 26 1
14 37 1
14 47 1
14 56 1
14 64 1
14 71 1
14 77 1
14 82 1
14 86 1
14 89 1
14 91 1
14 92 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 28 1
17 38 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 29 1
18 39 1
18 48 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 30 1
19 40 1
19 49 1
19 57 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 31 1
20 41 1
20 50 1
20 58 1
20 65 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 32 1
21 42 1
21 51 1
21 59 1
21 66 1
21 72 1
22 23 1
22 24 1
22 25 1
22 26 1
22 33 1
22 43 1
22 52 1
22 60 1
22 67 1
22 73 1
22 78 1
23 24 1
23 25 1
23 26 1
23 34 1
23 44 1
23 53 1
23 61 1
23 68 1
23 74 1
23 79 1
23 83 1
24 25 1
24 26 1
24 35 1
24 45 1
24 54 1
24 62 1
24 69 1
24 75 1
24 80 1
24 84 1
24 87 1
25 26 1
25 36 1
25 46 1
25 55 1
25 63 1
25 70 1
25 76 1
25 81 1
25 85 1
25 88 1
25 90 1
26 37 1
26 47 1
26 56 1
26 64 1
26 71 1
26 77 1
26 82 1
26 86 1
26 89 1
26 91 1
26 92 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 39 1
29 48 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 40 1
30 49 1
30 57 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 41 1
31 50 1
31 58 1
31 65 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 42 1
32 51 1
32 59 1
32 66 1
32 72 1
33 34 1
33 35 1
33 36 1
33 37 1
33 43 1
33 52 1
33 60 1
33 67 1
33 73 1
33 78 1
34 35 1
34 36 1
34 37 1
34 44 1
34 53 1
34 61 1
34 68 1
34 74 1
34 79 1
34 83 1
35 36 1
35 37 1
35 45 1
35 54 1
35 62 1
35 69 1
35 75 1
35 80 1
35 84 1
35 87 1
36 37 1
36 46 1
36 55 1
36 63 1
36 70 1
36 76 1
36 81 1
36 85 1
36 88 1
36 90 1
37 47 1
37 56 1
37 64 1
37 71 1
37 77 1
37 82 1
37 86 1
37 89 1
37 91 1
37 92 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 49 1
40 57 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 50 1
41 58 1
41 65 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 59 1
42 66 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 52 1
43 60 1
43 67 1
43 73 1
43 78 1
44 45 1
44 46 1
44 47 1
44 53 1
44 61 1
44 68 1
44 74 1
44 79 1
44 83 1
45 46 1
45 47 1
45 54 1
45 62 1
45 69 1
45 75 1
45 80 1
45 84 1
45 87 1
46 47 1
46 55 1
46 63 1
46 70 1
46 76 1
46 81 1
46 85 1
46 88 1
46 90 1
47 56 1
47 64 1
47 71 1
47 77 1
47 82 1
47 86 1
47 89 1
47 91 1
47 92 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 58 1
50 65 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 59 1
51 66 1
51 72 1
52 53 1
52 54 1
52 55 1
52 56 1
52 60 1
52 67 1
52 73 1
52 78 1
53 54 1
53 55 1
53 56 1
53 61 1
53 68 1
53 74 1
53 79 1
53 83 1
54 55 1
54 56 1
54 62 1
54 69 1
54 75 1
54 80 1
54 84 1
54 87 1
55 56 1
55 63 1
55 70 1
55 76 1
55 81 1
55 85 1
55 88 1
55 90 1
56 64 1
56 71 1
56 77 1
56 82 1
56 86 1
56 89 1
56 91 1
56 92 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 66 1
59 72 1
60 61 1
60 62 1
60 63 1
60 64 1
60 67 1
60 73 1
60 78 1
61 62 1
61 63 1
61 64 1
61 68 1
61 74 1
61 79 1
61 83 1
62 63 1
62 64 1
62 69 1
62 75 1
62 80 1
62 84 1
62 87 1
63 64 1
63 70 1
63 76 1
63 81 1
63 85 1
63 88 1
63 90 1
64 71 1
64 77 1
64 82 1
64 86 1
64 89 1
64 91 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
67 68 1
67 69 1
67 70 1
67 71 1
67 73 1
67 78 1
68 69 1
68 70 1
68 71 1
68 74 1
68 79 1
68 83 1
69 70 1
69 71 1
69 75 1
69 80 1
69 84 1
69 87 1
70 71 1
70 76 1
70 81 1
70 85 1
70 88 1
70 90 1
71 77 1
71 82 1
71 86 1
71 89 1
71 91 1
71 92 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
74 75 1
74 76 1
74 77 1
74 79 1
74 83 1
75 76 1
75 77 1
75 80 1
75 84 1
75 87 1
76 77 1
76 81 1
76 85 1
76 88 1
76 90 1
77 82 1
77 86 1
77 89 1
77 91 1
77 92 1
78 79 1
78 80 1
78 81 1
78 82 1
79 80 1
79 81 1
79 82 1
79 83 1
80 81 1
80 82 1
80 84 1
80 87 1
81 82 1
81 85 1
81 88 1
81 90 1
82 86 1
82 89 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
84 85 1
84 86 1
84 87 1
85 86 1
85 88 1
85 90 1
86 89 1
86 91 1
86 92 1
87 88 1
87 89 1
88 89 1
88 90 1
89 91 1
89 92 1
90 91 1
91 92 1


==> anc/graph-instances/grevlex/grevlex-14.dat <==
106 924
1 2 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
2 3 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
3 4 1
3 16 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
4 5 1
4 17 1
4 29 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
5 6 1
5 18 1
5 30 1
5 41 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
6 7 1
6 19 1
6 31 1
6 42 1
6 52 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
7 8 1
7 20 1
7 32 1
7 43 1
7 53 1
7 62 1
7 79 1
7 80 1
7 81 1
7 82 1
7 83 1
7 84 1
7 85 1
8 9 1
8 21 1
8 33 1
8 44 1
8 54 1
8 63 1
8 71 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
9 10 1
9 22 1
9 34 1
9 45 1
9 55 1
9 64 1
9 72 1
9 79 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
10 11 1
10 23 1
10 35 1
10 46 1
10 56 1
10 65 1
10 73 1
10 80 1
10 86 1
10 97 1
10 98 1
10 99 1
10 100 1
11 12 1
11 24 1
11 36 1
11 47 1
11 57 1
11 66 1
11 74 1
11 81 1
11 87 1
11 92 1
11 101 1
11 102 1
11 103 1
12 13 1
12 25 1
12 37 1
12 48 1
12 58 1
12 67 1
12 75 1
12 82 1
12 88 1
12 93 1
12 97 1
12 104 1
12 105 1
13 14 1
13 26 1
13 38 1
13 49 1
13 59 1
13 68 1
13 76 1
13 83 1
13 89 1
13 94 1
13 98 1
13 101 1
13 106 1
14 15 1
14 27 1
14 39 1
14 50 1
14 60 1
14 69 1
14 77 1
14 84 1
14 90 1
14 95 1
14 99 1
14 102 1
14 104 1
15 28 1
15 40 1
15 51 1
15 61 1
15 70 1
15 78 1
15 85 1
15 91 1
15 96 1
15 100 1
15 103 1
15 105 1
15 106 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 30 1
18 41 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 31 1
19 42 1
19 52 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 32 1
20 43 1
20 53 1
20 62 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 33 1
21 44 1
21 54 1
21 63 1
21 71 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 34 1
22 45 1
22 55 1
22 64 1
22 72 1
22 79 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 35 1
23 46 1
23 56 1
23 65 1
23 73 1
23 80 1
23 86 1
24 25 1
24 26 1
24 27 1
24 28 1
24 36 1
24 47 1
24 57 1
24 66 1
24 74 1
24 81 1
24 87 1
24 92 1
25 26 1
25 27 1
25 28 1
25 37 1
25 48 1
25 58 1
25 67 1
25 75 1
25 82 1
25 88 1
25 93 1
25 97 1
26 27 1
26 28 1
26 38 1
26 49 1
26 59 1
26 68 1
26 76 1
26 83 1
26 89 1
26 94 1
26 98 1
26 101 1
27 28 1
27 39 1
27 50 1
27 60 1
27 69 1
27 77 1
27 84 1
27 90 1
27 95 1
27 99 1
27 102 1
27 104 1
28 40 1
28 51 1
28 61 1
28 70 1
28 78 1
28 85 1
28 91 1
28 96 1
28 100 1
28 103 1
28 105 1
28 106 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 42 1
31 52 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 43 1
32 53 1
32 62 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 44 1
33 54 1
33 63 1
33 71 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 45 1
34 55 1
34 64 1
34 72 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 46 1
35 56 1
35 65 1
35 73 1
35 80 1
35 86 1
36 37 1
36 38 1
36 39 1
36 40 1
36 47 1
36 57 1
36 66 1
36 74 1
36 81 1
36 87 1
36 92 1
37 38 1
37 39 1
37 40 1
37 48 1
37 58 1
37 67 1
37 75 1
37 82 1
37 88 1
37 93 1
37 97 1
38 39 1
38 40 1
38 49 1
38 59 1
38 68 1
38 76 1
38 83 1
38 89 1
38 94 1
38 98 1
38 101 1
39 40 1
39 50 1
39 60 1
39 69 1
39 77 1
39 84 1
39 90 1
39 95 1
39 99 1
39 102 1
39 104 1
40 51 1
40 61 1
40 70 1
40 78 1
40 85 1
40 91 1
40 96 1
40 100 1
40 103 1
40 105 1
40 106 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 53 1
43 62 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 54 1
44 63 1
44 71 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 55 1
45 64 1
45 72 1
45 79 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 56 1
46 65 1
46 73 1
46 80 1
46 86 1
47 48 1
47 49 1
47 50 1
47 51 1
47 57 1
47 66 1
47 74 1
47 81 1
47 87 1
47 92 1
48 49 1
48 50 1
48 51 1
48 58 1
48 67 1
48 75 1
48 82 1
48 88 1
48 93 1
48 97 1
49 50 1
49 51 1
49 59 1
49 68 1
49 76 1
49 83 1
49 89 1
49 94 1
49 98 1
49 101 1
50 51 1
50 60 1
50 69 1
50 77 1
50 84 1
50 90 1
50 95 1
50 99 1
50 102 1
50 104 1
51 61 1
51 70 1
51 78 1
51 85 1
51 91 1
51 96 1
51 100 1
51 103 1
51 105 1
51 106 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
54 71 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
55 72 1
55 79 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
56 73 1
56 80 1
56 86 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
57 74 1
57 81 1
57 87 1
57 92 1
58 59 1
58 60 1
58 61 1
58 67 1
58 75 1
58 82 1
58 88 1
58 93 1
58 97 1
59 60 1
59 61 1
59 68 1
59 76 1
59 83 1
59 89 1
59 94 1
59 98 1
59 101 1
60 61 1
60 69 1
60 77 1
60 84 1
60 90 1
60 95 1
60 99 1
60 102 1
60 104 1
61 70 1
61 78 1
61 85 1
61 91 1
61 96 1
61 100 1
61 103 1
61 105 1
61 106 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 72 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 73 1
65 80 1
65 86 1
66 67 1
66 68 1
66 69 1
66 70 1
66 74 1
66 81 1
66 87 1
66 92 1
67 68 1
67 69 1
67 70 1
67 75 1
67 82 1
67 88 1
67 93 1
67 97 1
68 69 1
68 70 1
68 76 1
68 83 1
68 89 1
68 94 1
68 98 1
68 101 1
69 70 1
69 77 1
69 84 1
69 90 1
69 95 1
69 99 1
69 102 1
69 104 1
70 78 1
70 85 1
70 91 1
70 96 1
70 100 1
70 103 1
70 105 1
70 106 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 80 1
73 86 1
74 75 1
74 76 1
74 77 1
74 78 1
74 81 1
74 87 1
74 92 1
75 76 1
75 77 1
75 78 1
75 82 1
75 88 1
75 93 1
75 97 1
76 77 1
76 78 1
76 83 1
76 89 1
76 94 1
76 98 1
76 101 1
77 78 1
77 84 1
77 90 1
77 95 1
77 99 1
77 102 1
77 104 1
78 85 1
78 91 1
78 96 1
78 100 1
78 103 1
78 105 1
78 106 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
81 82 1
81 83 1
81 84 1
81 85 1
81 87 1
81 92 1
82 83 1
82 84 1
82 85 1
82 88 1
82 93 1
82 97 1
83 84 1
83 85 1
83 89 1
83 94 1
83 98 1
83 101 1
84 85 1
84 90 1
84 95 1
84 99 1
84 102 1
84 104 1
85 91 1
85 96 1
85 100 1
85 103 1
85 105 1
85 106 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 93 1
88 97 1
89 90 1
89 91 1
89 94 1
89 98 1
89 101 1
90 91 1
90 95 1
90 99 1
90 102 1
90 104 1
91 96 1
91 100 1
91 103 1
91 105 1
91 106 1
92 93 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
93 97 1
94 95 1
94 96 1
94 98 1
94 101 1
95 96 1
95 99 1
95 102 1
95 104 1
96 100 1
96 103 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
98 99 1
98 100 1
98 101 1
99 100 1
99 102 1
99 104 1
100 103 1
100 105 1
100 106 1
101 102 1
101 103 1
102 103 1
102 104 1
103 105 1
103 106 1
104 105 1
105 106 1


==> anc/graph-instances/grevlex/grevlex-2.dat <==
4 4
1 2 1
1 4 1
2 3 1
3 4 1


==> anc/graph-instances/grevlex/grevlex-3.dat <==
7 11
1 2 1
1 5 1
1 6 1
2 3 1
2 7 1
3 4 1
3 5 1
4 6 1
4 7 1
5 6 1
6 7 1


==> anc/graph-instances/grevlex/grevlex-4.dat <==
11 24
1 2 1
1 6 1
1 7 1
1 8 1
2 3 1
2 9 1
2 10 1
3 4 1
3 6 1
3 11 1
4 5 1
4 7 1
4 9 1
5 8 1
5 10 1
5 11 1
6 7 1
6 8 1
7 8 1
7 9 1
8 10 1
8 11 1
9 10 1
10 11 1


==> anc/graph-instances/grevlex/grevlex-5.dat <==
16 45
1 2 1
1 7 1
1 8 1
1 9 1
1 10 1
2 3 1
2 11 1
2 12 1
2 13 1
3 4 1
3 7 1
3 14 1
3 15 1
4 5 1
4 8 1
4 11 1
4 16 1
5 6 1
5 9 1
5 12 1
5 14 1
6 10 1
6 13 1
6 15 1
6 16 1
7 8 1
7 9 1
7 10 1
8 9 1
8 10 1
8 11 1
9 10 1
9 12 1
9 14 1
10 13 1
10 15 1
10 16 1
11 12 1
11 13 1
12 13 1
12 14 1
13 15 1
13 16 1
14 15 1
15 16 1


==> anc/graph-instances/grevlex/grevlex-6.dat <==
22 76
1 2 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
2 3 1
2 13 1
2 14 1
2 15 1
2 16 1
3 4 1
3 8 1
3 17 1
3 18 1
3 19 1
4 5 1
4 9 1
4 13 1
4 20 1
4 21 1
5 6 1
5 10 1
5 14 1
5 17 1
5 22 1
6 7 1
6 11 1
6 15 1
6 18 1
6 20 1
7 12 1
7 16 1
7 19 1
7 21 1
7 22 1
8 9 1
8 10 1
8 11 1
8 12 1
9 10 1
9 11 1
9 12 1
9 13 1
10 11 1
10 12 1
10 14 1
10 17 1
11 12 1
11 15 1
11 18 1
11 20 1
12 16 1
12 19 1
12 21 1
12 22 1
13 14 1
13 15 1
13 16 1
14 15 1
14 16 1
14 17 1
15 16 1
15 18 1
15 20 1
16 19 1
16 21 1
16 22 1
17 18 1
17 19 1
18 19 1
18 20 1
19 21 1
19 22 1
20 21 1
21 22 1


==> anc/graph-instances/grevlex/grevlex-7.dat <==
29 119
1 2 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
2 3 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
3 4 1
3 9 1
3 20 1
3 21 1
3 22 1
3 23 1
4 5 1
4 10 1
4 15 1
4 24 1
4 25 1
4 26 1
5 6 1
5 11 1
5 16 1
5 20 1
5 27 1
5 28 1
6 7 1
6 12 1
6 17 1
6 21 1
6 24 1
6 29 1
7 8 1
7 13 1
7 18 1
7 22 1
7 25 1
7 27 1
8 14 1
8 19 1
8 23 1
8 26 1
8 28 1
8 29 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
11 12 1
11 13 1
11 14 1
11 16 1
11 20 1
12 13 1
12 14 1
12 17 1
12 21 1
12 24 1
13 14 1
13 18 1
13 22 1
13 25 1
13 27 1
14 19 1
14 23 1
14 26 1
14 28 1
14 29 1
15 16 1
15 17 1
15 18 1
15 19 1
16 17 1
16 18 1
16 19 1
16 20 1
17 18 1
17 19 1
17 21 1
17 24 1
18 19 1
18 22 1
18 25 1
18 27 1
19 23 1
19 26 1
19 28 1
19 29 1
20 21 1
20 22 1
20 23 1
21 22 1
21 23 1
21 24 1
22 23 1
22 25 1
22 27 1
23 26 1
23 28 1
23 29 1
24 25 1
24 26 1
25 26 1
25 27 1
26 28 1
26 29 1
27 28 1
28 29 1


==> anc/graph-instances/grevlex/grevlex-8.dat <==
37 176
1 2 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
3 4 1
3 10 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
4 5 1
4 11 1
4 17 1
4 28 1
4 29 1
4 30 1
4 31 1
5 6 1
5 12 1
5 18 1
5 23 1
5 32 1
5 33 1
5 34 1
6 7 1
6 13 1
6 19 1
6 24 1
6 28 1
6 35 1
6 36 1
7 8 1
7 14 1
7 20 1
7 25 1
7 29 1
7 32 1
7 37 1
8 9 1
8 15 1
8 21 1
8 26 1
8 30 1
8 33 1
8 35 1
9 16 1
9 22 1
9 27 1
9 31 1
9 34 1
9 36 1
9 37 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 23 1
13 14 1
13 15 1
13 16 1
13 19 1
13 24 1
13 28 1
14 15 1
14 16 1
14 20 1
14 25 1
14 29 1
14 32 1
15 16 1
15 21 1
15 26 1
15 30 1
15 33 1
15 35 1
16 22 1
16 27 1
16 31 1
16 34 1
16 36 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 20 1
19 21 1
19 22 1
19 24 1
19 28 1
20 21 1
20 22 1
20 25 1
20 29 1
20 32 1
21 22 1
21 26 1
21 30 1
21 33 1
21 35 1
22 27 1
22 31 1
22 34 1
22 36 1
22 37 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
25 32 1
26 27 1
26 30 1
26 33 1
26 35 1
27 31 1
27 34 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 32 1
30 31 1
30 33 1
30 35 1
31 34 1
31 36 1
31 37 1
32 33 1
32 34 1
33 34 1
33 35 1
34 36 1
34 37 1
35 36 1
36 37 1


==> anc/graph-instances/grevlex/grevlex-9.dat <==
46 249
1 2 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
3 4 1
3 11 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
4 5 1
4 12 1
4 19 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
5 6 1
5 13 1
5 20 1
5 26 1
5 37 1
5 38 1
5 39 1
5 40 1
6 7 1
6 14 1
6 21 1
6 27 1
6 32 1
6 41 1
6 42 1
6 43 1
7 8 1
7 15 1
7 22 1
7 28 1
7 33 1
7 37 1
7 44 1
7 45 1
8 9 1
8 16 1
8 23 1
8 29 1
8 34 1
8 38 1
8 41 1
8 46 1
9 10 1
9 17 1
9 24 1
9 30 1
9 35 1
9 39 1
9 42 1
9 44 1
10 18 1
10 25 1
10 31 1
10 36 1
10 40 1
10 43 1
10 45 1
10 46 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 26 1
14 15 1
14 16 1
14 17 1
14 18 1
14 21 1
14 27 1
14 32 1
15 16 1
15 17 1
15 18 1
15 22 1
15 28 1
15 33 1
15 37 1
16 17 1
16 18 1
16 23 1
16 29 1
16 34 1
16 38 1
16 41 1
17 18 1
17 24 1
17 30 1
17 35 1
17 39 1
17 42 1
17 44 1
18 25 1
18 31 1
18 36 1
18 40 1
18 43 1
18 45 1
18 46 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
21 22 1
21 23 1
21 24 1
21 25 1
21 27 1
21 32 1
22 23 1
22 24 1
22 25 1
22 28 1
22 33 1
22 37 1
23 24 1
23 25 1
23 29 1
23 34 1
23 38 1
23 41 1
24 25 1
24 30 1
24 35 1
24 39 1
24 42 1
24 44 1
25 31 1
25 36 1
25 40 1
25 43 1
25 45 1
25 46 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
28 37 1
29 30 1
29 31 1
29 34 1
29 38 1
29 41 1
30 31 1
30 35 1
30 39 1
30 42 1
30 44 1
31 36 1
31 40 1
31 43 1
31 45 1
31 46 1
32 33 1
32 34 1
32 35 1
32 36 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 38 1
34 41 1
35 36 1
35 39 1
35 42 1
35 44 1
36 40 1
36 43 1
36 45 1
36 46 1
37 38 1
37 39 1
37 40 1
38 39 1
38 40 1
38 41 1
39 40 1
39 42 1
39 44 1
40 43 1
40 45 1
40 46 1
41 42 1
41 43 1
42 43 1
42 44 1
43 45 1
43 46 1
44 45 1
45 46 1


==> anc/graph-instances/grlex/grlex-10.dat <==
56 340
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 13 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 16 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 20 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 25 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 31 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 38 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 46 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 55 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 56 1
11 12 1
12 13 1
12 14 1
13 15 1
14 15 1
14 16 1
14 17 1
15 16 1
15 18 1
16 19 1
17 18 1
17 19 1
17 20 1
17 21 1
18 19 1
18 20 1
18 22 1
19 20 1
19 23 1
20 24 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
22 23 1
22 24 1
22 25 1
22 27 1
23 24 1
23 25 1
23 28 1
24 25 1
24 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
27 28 1
27 29 1
27 30 1
27 31 1
27 33 1
28 29 1
28 30 1
28 31 1
28 34 1
29 30 1
29 31 1
29 35 1
30 31 1
30 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 41 1
35 36 1
35 37 1
35 38 1
35 42 1
36 37 1
36 38 1
36 43 1
37 38 1
37 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 50 1
43 44 1
43 45 1
43 46 1
43 51 1
44 45 1
44 46 1
44 52 1
45 46 1
45 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
52 53 1
52 54 1
52 55 1
52 56 1
53 54 1
53 55 1
53 56 1
54 55 1
54 56 1
55 56 1


==> anc/graph-instances/grlex/grlex-11.dat <==
67 451
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 14 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 17 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 21 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 26 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 32 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 39 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 47 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 56 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 66 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 67 1
12 13 1
13 14 1
13 15 1
14 16 1
15 16 1
15 17 1
15 18 1
16 17 1
16 19 1
17 20 1
18 19 1
18 20 1
18 21 1
18 22 1
19 20 1
19 21 1
19 23 1
20 21 1
20 24 1
21 25 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
23 24 1
23 25 1
23 26 1
23 28 1
24 25 1
24 26 1
24 29 1
25 26 1
25 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
28 29 1
28 30 1
28 31 1
28 32 1
28 34 1
29 30 1
29 31 1
29 32 1
29 35 1
30 31 1
30 32 1
30 36 1
31 32 1
31 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
36 37 1
36 38 1
36 39 1
36 43 1
37 38 1
37 39 1
37 44 1
38 39 1
38 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 51 1
44 45 1
44 46 1
44 47 1
44 52 1
45 46 1
45 47 1
45 53 1
46 47 1
46 54 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 61 1
53 54 1
53 55 1
53 56 1
53 62 1
54 55 1
54 56 1
54 63 1
55 56 1
55 64 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
64 65 1
64 66 1
64 67 1
65 66 1
65 67 1
66 67 1


==> anc/graph-instances/grlex/grlex-12.dat <==
79 584
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 15 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 18 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 22 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 27 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 33 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 40 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 48 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 57 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 67 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 78 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 79 1
13 14 1
14 15 1
14 16 1
15 17 1
16 17 1
16 18 1
16 19 1
17 18 1
17 20 1
18 21 1
19 20 1
19 21 1
19 22 1
19 23 1
20 21 1
20 22 1
20 24 1
21 22 1
21 25 1
22 26 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 29 1
25 26 1
25 27 1
25 30 1
26 27 1
26 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
29 30 1
29 31 1
29 32 1
29 33 1
29 35 1
30 31 1
30 32 1
30 33 1
30 36 1
31 32 1
31 33 1
31 37 1
32 33 1
32 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 43 1
37 38 1
37 39 1
37 40 1
37 44 1
38 39 1
38 40 1
38 45 1
39 40 1
39 46 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 52 1
45 46 1
45 47 1
45 48 1
45 53 1
46 47 1
46 48 1
46 54 1
47 48 1
47 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 62 1
54 55 1
54 56 1
54 57 1
54 63 1
55 56 1
55 57 1
55 64 1
56 57 1
56 65 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 73 1
64 65 1
64 66 1
64 67 1
64 74 1
65 66 1
65 67 1
65 75 1
66 67 1
66 76 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
75 76 1
75 77 1
75 78 1
75 79 1
76 77 1
76 78 1
76 79 1
77 78 1
77 79 1
78 79 1


==> anc/graph-instances/grlex/grlex-13.dat <==
92 741
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 16 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 19 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 23 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 28 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 34 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 41 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 49 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 58 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 68 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 79 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 91 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 92 1
14 15 1
15 16 1
15 17 1
16 18 1
17 18 1
17 19 1
17 20 1
18 19 1
18 21 1
19 22 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 25 1
22 23 1
22 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 30 1
26 27 1
26 28 1
26 31 1
27 28 1
27 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
31 32 1
31 33 1
31 34 1
31 37 1
32 33 1
32 34 1
32 38 1
33 34 1
33 39 1
34 40 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 44 1
38 39 1
38 40 1
38 41 1
38 45 1
39 40 1
39 41 1
39 46 1
40 41 1
40 47 1
41 48 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
46 47 1
46 48 1
46 49 1
46 54 1
47 48 1
47 49 1
47 55 1
48 49 1
48 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 63 1
55 56 1
55 57 1
55 58 1
55 64 1
56 57 1
56 58 1
56 65 1
57 58 1
57 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 74 1
65 66 1
65 67 1
65 68 1
65 75 1
66 67 1
66 68 1
66 76 1
67 68 1
67 77 1
68 78 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 86 1
76 77 1
76 78 1
76 79 1
76 87 1
77 78 1
77 79 1
77 88 1
78 79 1
78 89 1
79 90 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 92 1
89 90 1
89 91 1
89 92 1
90 91 1
90 92 1
91 92 1


==> anc/graph-instances/grlex/grlex-14.dat <==
106 924
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 17 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 20 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 24 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 29 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 35 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 42 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 50 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 59 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 69 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 80 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 92 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 106 1
15 16 1
16 17 1
16 18 1
17 19 1
18 19 1
18 20 1
18 21 1
19 20 1
19 22 1
20 23 1
21 22 1
21 23 1
21 24 1
21 25 1
22 23 1
22 24 1
22 26 1
23 24 1
23 27 1
24 28 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 31 1
27 28 1
27 29 1
27 32 1
28 29 1
28 33 1
29 34 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
32 33 1
32 34 1
32 35 1
32 38 1
33 34 1
33 35 1
33 39 1
34 35 1
34 40 1
35 41 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 45 1
39 40 1
39 41 1
39 42 1
39 46 1
40 41 1
40 42 1
40 47 1
41 42 1
41 48 1
42 49 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 54 1
47 48 1
47 49 1
47 50 1
47 55 1
48 49 1
48 50 1
48 56 1
49 50 1
49 57 1
50 58 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 64 1
56 57 1
56 58 1
56 59 1
56 65 1
57 58 1
57 59 1
57 66 1
58 59 1
58 67 1
59 68 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 75 1
66 67 1
66 68 1
66 69 1
66 76 1
67 68 1
67 69 1
67 77 1
68 69 1
68 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 87 1
77 78 1
77 79 1
77 80 1
77 88 1
78 79 1
78 80 1
78 89 1
79 80 1
79 90 1
80 91 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 100 1
89 90 1
89 91 1
89 92 1
89 101 1
90 91 1
90 92 1
90 102 1
91 92 1
91 103 1
92 104 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
102 103 1
102 104 1
102 105 1
102 106 1
103 104 1
103 105 1
103 106 1
104 105 1
104 106 1
105 106 1


==> anc/graph-instances/grlex/grlex-15.dat <==
121 1135
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 18 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 21 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 25 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 30 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 36 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 43 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 51 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 60 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 70 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 81 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 93 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 106 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 120 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 121 1
16 17 1
17 18 1
17 19 1
18 20 1
19 20 1
19 21 1
19 22 1
20 21 1
20 23 1
21 24 1
22 23 1
22 24 1
22 25 1
22 26 1
23 24 1
23 25 1
23 27 1
24 25 1
24 28 1
25 29 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 32 1
28 29 1
28 30 1
28 33 1
29 30 1
29 34 1
30 35 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 38 1
33 34 1
33 35 1
33 36 1
33 39 1
34 35 1
34 36 1
34 40 1
35 36 1
35 41 1
36 42 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 46 1
40 41 1
40 42 1
40 43 1
40 47 1
41 42 1
41 43 1
41 48 1
42 43 1
42 49 1
43 50 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 55 1
48 49 1
48 50 1
48 51 1
48 56 1
49 50 1
49 51 1
49 57 1
50 51 1
50 58 1
51 59 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 65 1
57 58 1
57 59 1
57 60 1
57 66 1
58 59 1
58 60 1
58 67 1
59 60 1
59 68 1
60 69 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 76 1
67 68 1
67 69 1
67 70 1
67 77 1
68 69 1
68 70 1
68 78 1
69 70 1
69 79 1
70 80 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 88 1
78 79 1
78 80 1
78 81 1
78 89 1
79 80 1
79 81 1
79 90 1
80 81 1
80 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 101 1
90 91 1
90 92 1
90 93 1
90 102 1
91 92 1
91 93 1
91 103 1
92 93 1
92 104 1
93 105 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 115 1
103 104 1
103 105 1
103 106 1
103 116 1
104 105 1
104 106 1
104 117 1
105 106 1
105 118 1
106 119 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
117 118 1
117 119 1
117 120 1
117 121 1
118 119 1
118 120 1
118 121 1
119 120 1
119 121 1
120 121 1


==> anc/graph-instances/grlex/grlex-16.dat <==
137 1376
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 19 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 22 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 26 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 31 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 37 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 44 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 52 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 61 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 71 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 82 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 94 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 107 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 121 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 136 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 137 1
17 18 1
18 19 1
18 20 1
19 21 1
20 21 1
20 22 1
20 23 1
21 22 1
21 24 1
22 25 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 28 1
25 26 1
25 29 1
26 30 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
29 30 1
29 31 1
29 34 1
30 31 1
30 35 1
31 36 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 39 1
34 35 1
34 36 1
34 37 1
34 40 1
35 36 1
35 37 1
35 41 1
36 37 1
36 42 1
37 43 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 47 1
41 42 1
41 43 1
41 44 1
41 48 1
42 43 1
42 44 1
42 49 1
43 44 1
43 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 56 1
49 50 1
49 51 1
49 52 1
49 57 1
50 51 1
50 52 1
50 58 1
51 52 1
51 59 1
52 60 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
58 59 1
58 60 1
58 61 1
58 67 1
59 60 1
59 61 1
59 68 1
60 61 1
60 69 1
61 70 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 77 1
68 69 1
68 70 1
68 71 1
68 78 1
69 70 1
69 71 1
69 79 1
70 71 1
70 80 1
71 81 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 89 1
79 80 1
79 81 1
79 82 1
79 90 1
80 81 1
80 82 1
80 91 1
81 82 1
81 92 1
82 93 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 102 1
91 92 1
91 93 1
91 94 1
91 103 1
92 93 1
92 94 1
92 104 1
93 94 1
93 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 116 1
104 105 1
104 106 1
104 107 1
104 117 1
105 106 1
105 107 1
105 118 1
106 107 1
106 119 1
107 120 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 131 1
118 119 1
118 120 1
118 121 1
118 132 1
119 120 1
119 121 1
119 133 1
120 121 1
120 134 1
121 135 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
133 134 1
133 135 1
133 136 1
133 137 1
134 135 1
134 136 1
134 137 1
135 136 1
135 137 1
136 137 1


==> anc/graph-instances/grlex/grlex-17.dat <==
154 1649
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 20 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 23 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 27 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 32 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 38 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 45 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 53 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 62 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 72 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 83 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 95 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 108 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 122 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 137 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 153 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 89 1
17 90 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 154 1
18 19 1
19 20 1
19 21 1
20 22 1
21 22 1
21 23 1
21 24 1
22 23 1
22 25 1
23 26 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
26 27 1
26 30 1
27 31 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 34 1
30 31 1
30 32 1
30 35 1
31 32 1
31 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 40 1
35 36 1
35 37 1
35 38 1
35 41 1
36 37 1
36 38 1
36 42 1
37 38 1
37 43 1
38 44 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 48 1
42 43 1
42 44 1
42 45 1
42 49 1
43 44 1
43 45 1
43 50 1
44 45 1
44 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 57 1
50 51 1
50 52 1
50 53 1
50 58 1
51 52 1
51 53 1
51 59 1
52 53 1
52 60 1
53 61 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 67 1
59 60 1
59 61 1
59 62 1
59 68 1
60 61 1
60 62 1
60 69 1
61 62 1
61 70 1
62 71 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 78 1
69 70 1
69 71 1
69 72 1
69 79 1
70 71 1
70 72 1
70 80 1
71 72 1
71 81 1
72 82 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 83 1
78 89 1
79 80 1
79 81 1
79 82 1
79 83 1
79 90 1
80 81 1
80 82 1
80 83 1
80 91 1
81 82 1
81 83 1
81 92 1
82 83 1
82 93 1
83 94 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 102 1
91 92 1
91 93 1
91 94 1
91 95 1
91 103 1
92 93 1
92 94 1
92 95 1
92 104 1
93 94 1
93 95 1
93 105 1
94 95 1
94 106 1
95 107 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 108 1
103 116 1
104 105 1
104 106 1
104 107 1
104 108 1
104 117 1
105 106 1
105 107 1
105 108 1
105 118 1
106 107 1
106 108 1
106 119 1
107 108 1
107 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 122 1
117 131 1
118 119 1
118 120 1
118 121 1
118 122 1
118 132 1
119 120 1
119 121 1
119 122 1
119 133 1
120 121 1
120 122 1
120 134 1
121 122 1
121 135 1
122 136 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 139 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 140 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 141 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 142 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 143 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 144 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 145 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 146 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 147 1
133 134 1
133 135 1
133 136 1
133 137 1
133 148 1
134 135 1
134 136 1
134 137 1
134 149 1
135 136 1
135 137 1
135 150 1
136 137 1
136 151 1
137 152 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
141 142 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
142 143 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
144 145 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
150 151 1
150 152 1
150 153 1
150 154 1
151 152 1
151 153 1
151 154 1
152 153 1
152 154 1
153 154 1


==> anc/graph-instances/grlex/grlex-2.dat <==
4 4
1 2 1
1 3 1
2 4 1
3 4 1


==> anc/graph-instances/grlex/grlex-3.dat <==
7 11
1 2 1
1 3 1
1 4 1
2 3 1
2 6 1
3 4 1
3 7 1
4 5 1
5 6 1
5 7 1
6 7 1


==> anc/graph-instances/grlex/grlex-4.dat <==
11 24
1 2 1
1 3 1
1 4 1
1 5 1
2 3 1
2 4 1
2 7 1
3 4 1
3 5 1
3 10 1
4 5 1
4 6 1
4 7 1
4 11 1
5 6 1
6 7 1
6 8 1
7 9 1
8 9 1
8 10 1
8 11 1
9 10 1
9 11 1
10 11 1


==> anc/graph-instances/grlex/grlex-5.dat <==
16 45
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
2 3 1
2 4 1
2 5 1
2 8 1
3 4 1
3 5 1
3 6 1
3 11 1
4 5 1
4 6 1
4 7 1
4 8 1
4 15 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 16 1
6 7 1
7 8 1
7 9 1
8 10 1
9 10 1
9 11 1
9 12 1
10 11 1
10 13 1
11 14 1
12 13 1
12 14 1
12 15 1
12 16 1
13 14 1
13 15 1
13 16 1
14 15 1
14 16 1
15 16 1


==> anc/graph-instances/grlex/grlex-6.dat <==
22 76
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
2 3 1
2 4 1
2 5 1
2 6 1
2 9 1
3 4 1
3 5 1
3 6 1
3 7 1
3 12 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 16 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 21 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 22 1
7 8 1
8 9 1
8 10 1
9 11 1
10 11 1
10 12 1
10 13 1
11 12 1
11 14 1
12 15 1
13 14 1
13 15 1
13 16 1
13 17 1
14 15 1
14 16 1
14 18 1
15 16 1
15 19 1
16 20 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
19 20 1
19 21 1
19 22 1
20 21 1
20 22 1
21 22 1


==> anc/graph-instances/grlex/grlex-7.dat <==
29 119
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 10 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 13 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 17 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 22 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 28 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 29 1
8 9 1
9 10 1
9 11 1
10 12 1
11 12 1
11 13 1
11 14 1
12 13 1
12 15 1
13 16 1
14 15 1
14 16 1
14 17 1
14 18 1
15 16 1
15 17 1
15 19 1
16 17 1
16 20 1
17 21 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 20 1
19 21 1
19 22 1
19 24 1
20 21 1
20 22 1
20 25 1
21 22 1
21 26 1
22 27 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 29 1
26 27 1
26 28 1
26 29 1
27 28 1
27 29 1
28 29 1


==> anc/graph-instances/grlex/grlex-8.dat <==
37 176
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 11 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 14 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 18 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 23 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 29 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 36 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 37 1
9 10 1
10 11 1
10 12 1
11 13 1
12 13 1
12 14 1
12 15 1
13 14 1
13 16 1
14 17 1
15 16 1
15 17 1
15 18 1
15 19 1
16 17 1
16 18 1
16 20 1
17 18 1
17 21 1
18 22 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 25 1
21 22 1
21 23 1
21 26 1
22 23 1
22 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
25 26 1
25 27 1
25 28 1
25 29 1
25 31 1
26 27 1
26 28 1
26 29 1
26 32 1
27 28 1
27 29 1
27 33 1
28 29 1
28 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 37 1
35 36 1
35 37 1
36 37 1


==> anc/graph-instances/grlex/grlex-9.dat <==
46 249
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 12 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 15 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 19 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 24 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 30 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 37 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 45 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 46 1
10 11 1
11 12 1
11 13 1
12 14 1
13 14 1
13 15 1
13 16 1
14 15 1
14 17 1
15 18 1
16 17 1
16 18 1
16 19 1
16 20 1
17 18 1
17 19 1
17 21 1
18 19 1
18 22 1
19 23 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
21 22 1
21 23 1
21 24 1
21 26 1
22 23 1
22 24 1
22 27 1
23 24 1
23 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
26 27 1
26 28 1
26 29 1
26 30 1
26 32 1
27 28 1
27 29 1
27 30 1
27 33 1
28 29 1
28 30 1
28 34 1
29 30 1
29 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 40 1
34 35 1
34 36 1
34 37 1
34 41 1
35 36 1
35 37 1
35 42 1
36 37 1
36 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
44 45 1
44 46 1
45 46 1


==> anc/graph-instances/network/blumenau_drug.dat <==
75 181
1 2 1
1 30 1
1 75 1
2 3 1
2 4 1
2 6 1
2 14 1
2 17 1
2 18 1
2 20 1
2 22 1
2 24 1
2 26 1
2 29 1
2 32 1
2 38 1
2 45 1
2 47 1
2 55 1
2 58 1
2 59 1
2 63 1
2 69 1
2 71 1
2 72 1
2 73 1
3 4 1
3 10 1
3 16 1
3 17 1
3 22 1
3 26 1
3 34 1
3 43 1
3 44 1
3 59 1
3 61 1
3 65 1
3 73 1
4 6 1
4 25 1
5 10 1
5 11 1
5 75 1
6 7 1
6 8 1
6 10 1
6 11 1
6 28 1
6 29 1
6 53 1
6 75 1
7 10 1
7 14 1
7 22 1
7 57 1
8 9 1
8 15 1
8 27 1
8 51 1
8 62 1
8 67 1
9 13 1
9 27 1
9 28 1
9 60 1
9 64 1
9 70 1
9 74 1
10 17 1
10 19 1
10 21 1
10 22 1
10 29 1
10 33 1
10 57 1
10 59 1
10 60 1
10 63 1
10 64 1
10 68 1
10 70 1
10 72 1
11 15 1
11 21 1
11 22 1
11 39 1
11 41 1
11 42 1
11 56 1
12 13 1
13 15 1
13 19 1
13 51 1
13 62 1
13 67 1
13 68 1
14 17 1
14 23 1
14 69 1
15 20 1
15 28 1
15 30 1
15 74 1
16 36 1
17 21 1
17 31 1
17 57 1
17 60 1
17 64 1
17 70 1
18 29 1
18 30 1
18 47 1
18 55 1
18 75 1
19 28 1
19 37 1
19 57 1
19 58 1
20 23 1
20 48 1
20 49 1
21 27 1
21 28 1
21 46 1
22 28 1
22 60 1
22 64 1
22 70 1
22 74 1
23 52 1
23 56 1
23 58 1
23 61 1
23 65 1
23 68 1
23 74 1
24 27 1
24 50 1
25 27 1
25 53 1
25 59 1
25 65 1
26 29 1
26 30 1
26 47 1
26 55 1
26 75 1
27 28 1
27 62 1
28 35 1
28 40 1
28 51 1
28 62 1
28 67 1
28 68 1
28 75 1
29 54 1
29 59 1
29 66 1
29 75 1
30 51 1
30 67 1
30 71 1
31 69 1
45 75 1
47 75 1
51 74 1
54 59 1
55 75 1
59 66 1
59 75 1
60 62 1
62 64 1
62 70 1
63 75 1
67 74 1
71 75 1
72 75 1
73 75 1


==> anc/graph-instances/network/cintestinalis.dat <==
205 2575
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 74 1
1 75 1
1 130 1
1 133 1
1 134 1
1 205 1
2 3 1
2 5 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 72 1
2 74 1
2 75 1
2 76 1
2 77 1
2 79 1
2 81 1
2 83 1
2 84 1
2 131 1
2 133 1
2 134 1
2 136 1
2 141 1
2 144 1
2 172 1
2 175 1
2 201 1
2 202 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 74 1
3 75 1
3 76 1
3 77 1
3 79 1
3 98 1
3 130 1
3 133 1
3 134 1
3 175 1
3 202 1
3 205 1
4 5 1
4 7 1
4 8 1
4 10 1
4 12 1
4 16 1
4 72 1
4 73 1
4 77 1
4 79 1
4 205 1
5 7 1
5 8 1
5 10 1
5 11 1
5 73 1
5 74 1
5 76 1
5 82 1
5 85 1
5 133 1
5 134 1
5 176 1
5 205 1
6 7 1
6 11 1
6 73 1
6 74 1
6 79 1
6 83 1
6 133 1
6 134 1
6 205 1
7 9 1
7 72 1
7 73 1
7 80 1
7 130 1
7 201 1
7 205 1
8 9 1
8 73 1
8 75 1
8 77 1
8 78 1
8 95 1
8 96 1
8 130 1
8 131 1
8 205 1
9 10 1
9 12 1
9 73 1
9 74 1
9 78 1
9 84 1
9 133 1
9 134 1
9 175 1
9 205 1
10 11 1
10 73 1
10 77 1
10 79 1
11 15 1
11 72 1
11 82 1
11 130 1
11 133 1
11 201 1
11 205 1
12 13 1
12 16 1
12 72 1
12 73 1
12 77 1
12 117 1
12 133 1
12 168 1
12 205 1
13 14 1
13 73 1
13 76 1
13 123 1
13 130 1
13 133 1
14 72 1
14 75 1
14 76 1
14 77 1
14 78 1
14 117 1
14 133 1
14 205 1
15 18 1
15 20 1
15 21 1
15 130 1
15 161 1
15 173 1
15 175 1
16 17 1
16 19 1
16 21 1
16 72 1
16 74 1
16 76 1
16 77 1
16 117 1
16 130 1
16 175 1
17 18 1
17 19 1
17 20 1
17 172 1
17 175 1
18 19 1
18 171 1
18 172 1
18 175 1
19 21 1
19 22 1
19 169 1
19 172 1
20 21 1
20 172 1
21 22 1
21 23 1
23 28 1
23 29 1
23 30 1
23 31 1
23 34 1
23 99 1
23 151 1
23 153 1
24 25 1
24 27 1
24 28 1
24 33 1
24 145 1
24 148 1
24 152 1
25 32 1
25 152 1
25 153 1
26 28 1
26 30 1
26 154 1
27 30 1
27 31 1
27 34 1
27 90 1
27 99 1
27 127 1
27 151 1
27 153 1
27 154 1
27 158 1
28 29 1
28 34 1
28 148 1
28 151 1
29 30 1
29 33 1
29 124 1
29 147 1
29 153 1
30 33 1
30 34 1
31 34 1
31 35 1
31 150 1
31 153 1
32 33 1
32 34 1
32 97 1
32 102 1
33 90 1
33 152 1
33 153 1
34 153 1
35 38 1
35 42 1
35 44 1
35 48 1
35 49 1
35 50 1
35 55 1
35 58 1
35 136 1
35 140 1
35 143 1
35 145 1
35 149 1
35 150 1
35 151 1
36 39 1
36 41 1
36 45 1
36 46 1
36 48 1
36 49 1
36 51 1
36 52 1
36 54 1
36 56 1
36 57 1
36 100 1
36 136 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 145 1
36 146 1
36 147 1
36 176 1
37 38 1
37 42 1
37 44 1
37 46 1
37 47 1
37 49 1
37 50 1
37 51 1
37 52 1
37 55 1
37 97 1
37 124 1
37 125 1
37 127 1
37 133 1
37 135 1
37 138 1
37 139 1
37 146 1
37 147 1
37 148 1
37 149 1
37 150 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 48 1
38 59 1
38 63 1
38 73 1
38 99 1
38 100 1
38 123 1
38 126 1
38 136 1
38 138 1
38 139 1
38 142 1
38 144 1
38 147 1
38 148 1
38 149 1
38 151 1
38 152 1
38 153 1
38 156 1
38 162 1
39 40 1
39 41 1
39 42 1
39 46 1
39 51 1
39 55 1
39 58 1
39 59 1
39 60 1
39 61 1
39 63 1
39 88 1
39 125 1
39 138 1
39 141 1
39 142 1
39 144 1
39 147 1
39 148 1
39 150 1
39 152 1
39 153 1
39 157 1
39 160 1
40 41 1
40 42 1
40 49 1
40 50 1
40 51 1
40 58 1
40 60 1
40 62 1
40 84 1
40 85 1
40 108 1
40 127 1
40 138 1
41 44 1
41 48 1
41 49 1
41 51 1
41 53 1
41 55 1
41 56 1
41 61 1
41 62 1
41 67 1
41 73 1
41 87 1
41 88 1
41 100 1
41 102 1
41 107 1
41 115 1
41 125 1
41 127 1
41 128 1
41 129 1
41 135 1
41 136 1
41 139 1
41 140 1
41 142 1
41 143 1
41 145 1
41 149 1
41 150 1
41 152 1
41 153 1
41 168 1
42 43 1
42 49 1
42 50 1
42 51 1
42 52 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 71 1
42 85 1
42 97 1
42 100 1
42 124 1
42 140 1
42 142 1
42 147 1
42 149 1
42 150 1
42 151 1
42 153 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 57 1
43 61 1
43 125 1
43 137 1
43 138 1
43 139 1
43 145 1
43 146 1
44 46 1
44 48 1
44 50 1
44 52 1
44 59 1
44 60 1
44 61 1
44 128 1
44 137 1
44 139 1
44 142 1
44 146 1
44 149 1
44 158 1
44 161 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 55 1
45 56 1
45 57 1
45 58 1
45 60 1
45 64 1
45 88 1
45 136 1
45 138 1
45 139 1
45 142 1
45 143 1
45 144 1
45 145 1
45 151 1
45 152 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 53 1
46 54 1
46 56 1
46 58 1
46 63 1
46 85 1
46 140 1
46 142 1
47 48 1
47 49 1
47 51 1
47 52 1
47 55 1
47 56 1
47 59 1
47 61 1
47 63 1
47 64 1
47 71 1
47 79 1
47 82 1
47 88 1
47 100 1
47 102 1
47 115 1
47 127 1
47 128 1
47 135 1
47 136 1
47 138 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 150 1
47 152 1
47 161 1
48 50 1
48 51 1
48 55 1
48 57 1
48 58 1
48 61 1
48 77 1
48 80 1
48 88 1
48 100 1
48 119 1
48 132 1
48 137 1
48 138 1
48 141 1
48 146 1
48 147 1
48 148 1
48 160 1
48 161 1
49 50 1
49 54 1
49 57 1
49 58 1
49 61 1
49 127 1
49 128 1
49 137 1
49 138 1
49 139 1
49 145 1
49 150 1
49 151 1
49 152 1
50 56 1
50 57 1
50 59 1
50 60 1
50 61 1
50 73 1
50 99 1
50 100 1
50 102 1
50 128 1
50 142 1
50 145 1
50 147 1
50 150 1
50 151 1
50 153 1
51 52 1
51 54 1
51 55 1
51 61 1
51 97 1
51 100 1
51 111 1
51 138 1
51 139 1
51 142 1
51 146 1
51 147 1
51 149 1
51 151 1
52 54 1
52 58 1
52 62 1
52 73 1
52 97 1
52 100 1
52 105 1
52 109 1
52 119 1
52 122 1
52 125 1
52 127 1
52 128 1
52 129 1
52 135 1
52 138 1
52 142 1
52 144 1
52 146 1
52 148 1
52 149 1
52 150 1
52 155 1
53 54 1
53 55 1
53 71 1
53 85 1
53 88 1
53 93 1
53 97 1
53 99 1
53 119 1
53 122 1
53 128 1
53 129 1
53 140 1
53 142 1
53 147 1
53 148 1
53 150 1
53 151 1
53 152 1
53 153 1
54 100 1
54 137 1
54 139 1
54 142 1
54 145 1
54 146 1
54 147 1
54 149 1
54 150 1
54 151 1
55 59 1
55 83 1
55 98 1
55 100 1
55 102 1
55 122 1
55 127 1
55 128 1
55 134 1
55 136 1
55 137 1
55 138 1
55 142 1
55 144 1
55 146 1
55 147 1
55 150 1
55 151 1
55 152 1
55 158 1
55 203 1
56 58 1
56 71 1
56 73 1
56 93 1
56 100 1
56 119 1
56 125 1
56 126 1
56 138 1
56 139 1
56 147 1
56 149 1
56 151 1
56 153 1
56 155 1
57 58 1
57 62 1
57 63 1
57 88 1
57 100 1
57 135 1
57 136 1
57 138 1
57 139 1
57 145 1
57 147 1
57 148 1
57 150 1
57 151 1
57 160 1
58 61 1
58 62 1
58 65 1
58 72 1
58 85 1
58 88 1
58 97 1
58 125 1
58 135 1
58 142 1
58 149 1
58 151 1
59 61 1
59 63 1
59 64 1
59 72 1
59 124 1
59 139 1
59 142 1
60 61 1
60 126 1
60 134 1
60 137 1
60 138 1
60 139 1
60 152 1
61 62 1
61 70 1
61 88 1
61 125 1
61 134 1
61 140 1
62 64 1
62 138 1
62 141 1
62 142 1
62 144 1
62 146 1
62 152 1
63 137 1
63 138 1
63 139 1
63 140 1
63 141 1
63 143 1
63 144 1
63 151 1
64 72 1
64 81 1
64 97 1
64 135 1
64 138 1
64 140 1
64 141 1
64 149 1
65 70 1
65 142 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 151 1
66 153 1
66 158 1
67 70 1
67 127 1
67 129 1
67 148 1
67 151 1
68 88 1
68 128 1
69 97 1
69 99 1
69 107 1
69 125 1
69 129 1
69 139 1
70 72 1
70 73 1
70 85 1
70 87 1
70 88 1
70 103 1
70 110 1
70 127 1
70 128 1
70 129 1
70 139 1
70 150 1
70 154 1
70 155 1
70 157 1
70 158 1
70 159 1
70 160 1
70 163 1
71 72 1
71 88 1
71 93 1
71 96 1
71 99 1
71 100 1
71 101 1
71 103 1
71 107 1
71 112 1
71 113 1
71 122 1
71 124 1
71 125 1
71 127 1
71 128 1
71 129 1
71 135 1
71 136 1
71 142 1
71 148 1
71 149 1
71 150 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 160 1
71 161 1
71 162 1
71 164 1
71 167 1
71 168 1
72 74 1
72 75 1
72 76 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 89 1
72 101 1
72 107 1
72 112 1
72 115 1
72 121 1
72 126 1
72 132 1
72 133 1
72 134 1
72 136 1
72 143 1
72 144 1
72 152 1
72 154 1
72 155 1
72 156 1
72 157 1
72 160 1
72 205 1
73 74 1
73 76 1
73 78 1
73 79 1
73 81 1
73 82 1
73 87 1
73 89 1
73 97 1
73 98 1
73 123 1
73 124 1
73 126 1
73 127 1
73 128 1
73 130 1
73 133 1
73 139 1
73 149 1
73 151 1
73 155 1
73 161 1
73 162 1
73 205 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 83 1
74 95 1
74 96 1
74 127 1
74 131 1
74 132 1
74 133 1
74 140 1
74 143 1
74 161 1
74 202 1
74 204 1
74 205 1
75 76 1
75 77 1
75 78 1
75 130 1
75 131 1
75 202 1
75 204 1
75 205 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 98 1
76 121 1
76 130 1
76 131 1
76 132 1
76 133 1
76 137 1
76 140 1
76 145 1
76 168 1
76 201 1
76 202 1
77 78 1
77 81 1
77 82 1
77 98 1
77 121 1
77 132 1
77 133 1
77 134 1
77 136 1
77 140 1
77 141 1
77 143 1
77 144 1
77 175 1
78 79 1
78 95 1
78 96 1
78 98 1
78 120 1
78 121 1
78 129 1
78 131 1
78 134 1
78 136 1
78 145 1
78 149 1
78 150 1
78 156 1
78 161 1
78 162 1
78 164 1
78 165 1
78 167 1
78 168 1
78 202 1
79 81 1
79 82 1
79 85 1
79 129 1
79 132 1
79 133 1
79 134 1
79 138 1
79 140 1
79 143 1
79 144 1
79 202 1
79 204 1
79 205 1
80 81 1
80 83 1
80 86 1
80 117 1
80 120 1
80 129 1
80 132 1
80 133 1
80 142 1
80 159 1
80 161 1
80 163 1
80 164 1
80 165 1
80 172 1
80 175 1
80 176 1
80 202 1
80 204 1
81 83 1
81 84 1
81 85 1
81 120 1
81 129 1
81 130 1
81 133 1
81 134 1
81 137 1
81 140 1
81 144 1
81 164 1
81 201 1
81 202 1
82 88 1
82 92 1
82 125 1
82 129 1
82 130 1
82 133 1
82 134 1
82 139 1
82 152 1
82 153 1
82 158 1
82 159 1
82 160 1
82 161 1
82 164 1
82 202 1
82 204 1
83 95 1
83 96 1
83 120 1
83 131 1
83 138 1
83 141 1
83 201 1
83 202 1
84 129 1
84 130 1
84 131 1
84 134 1
84 136 1
84 149 1
84 201 1
84 202 1
84 203 1
84 204 1
85 89 1
85 101 1
85 103 1
85 108 1
85 109 1
85 113 1
85 128 1
85 129 1
85 131 1
85 142 1
85 146 1
85 148 1
85 151 1
85 152 1
85 157 1
85 158 1
85 159 1
85 160 1
85 163 1
86 90 1
86 94 1
86 95 1
86 99 1
86 100 1
86 112 1
86 129 1
86 174 1
87 88 1
87 89 1
87 96 1
87 99 1
87 104 1
87 109 1
87 112 1
87 113 1
87 118 1
87 122 1
87 125 1
87 127 1
87 128 1
87 146 1
88 89 1
88 91 1
88 92 1
88 94 1
88 95 1
88 98 1
88 99 1
88 100 1
88 105 1
88 108 1
88 109 1
88 119 1
88 126 1
88 127 1
88 128 1
88 139 1
88 145 1
88 146 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 158 1
88 160 1
89 95 1
89 101 1
89 102 1
89 107 1
89 109 1
89 110 1
89 111 1
89 118 1
89 122 1
89 128 1
89 136 1
89 142 1
89 148 1
90 92 1
90 97 1
90 100 1
90 101 1
90 102 1
90 103 1
90 105 1
90 108 1
90 109 1
90 115 1
90 118 1
90 127 1
90 128 1
90 129 1
90 130 1
90 147 1
90 159 1
91 97 1
91 101 1
91 102 1
91 105 1
91 108 1
91 111 1
91 118 1
91 122 1
91 126 1
91 128 1
91 129 1
91 145 1
91 146 1
91 147 1
91 151 1
91 152 1
91 153 1
91 155 1
91 156 1
92 94 1
92 101 1
92 102 1
92 104 1
92 106 1
92 109 1
92 122 1
92 126 1
92 127 1
92 128 1
92 129 1
92 145 1
92 146 1
92 147 1
92 149 1
92 150 1
92 152 1
92 155 1
92 168 1
93 99 1
93 101 1
93 104 1
93 106 1
93 108 1
93 122 1
93 124 1
93 126 1
93 127 1
93 128 1
93 136 1
93 144 1
93 145 1
93 146 1
93 150 1
93 152 1
93 153 1
94 99 1
94 105 1
94 109 1
94 122 1
94 127 1
94 128 1
94 129 1
94 139 1
94 140 1
94 143 1
94 144 1
94 146 1
94 147 1
94 149 1
94 153 1
94 161 1
95 100 1
95 104 1
95 106 1
95 109 1
95 119 1
95 120 1
95 121 1
95 122 1
95 126 1
95 128 1
95 129 1
95 134 1
95 143 1
95 144 1
95 146 1
95 149 1
95 150 1
95 153 1
96 108 1
96 120 1
96 121 1
96 122 1
96 126 1
96 134 1
96 144 1
96 150 1
97 99 1
97 106 1
97 108 1
97 118 1
97 122 1
97 124 1
97 126 1
97 128 1
97 143 1
97 146 1
97 147 1
97 149 1
97 150 1
97 151 1
97 152 1
97 153 1
97 160 1
97 164 1
97 167 1
98 111 1
98 120 1
98 121 1
98 122 1
98 128 1
98 129 1
98 130 1
98 131 1
98 133 1
98 138 1
98 141 1
98 146 1
98 154 1
98 157 1
98 202 1
98 205 1
99 102 1
99 108 1
99 109 1
99 118 1
99 124 1
99 125 1
99 127 1
99 128 1
99 143 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 152 1
99 161 1
100 109 1
100 114 1
100 128 1
100 129 1
100 140 1
100 142 1
100 143 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 153 1
100 158 1
100 162 1
100 164 1
101 109 1
101 110 1
101 111 1
101 112 1
101 118 1
101 119 1
101 122 1
101 124 1
101 127 1
101 128 1
101 143 1
101 145 1
101 147 1
101 148 1
101 150 1
101 151 1
102 103 1
102 104 1
102 105 1
102 107 1
102 108 1
102 109 1
102 110 1
102 112 1
102 113 1
102 115 1
102 119 1
102 122 1
102 126 1
102 127 1
102 128 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 159 1
103 106 1
103 108 1
103 112 1
103 115 1
103 118 1
103 127 1
103 128 1
103 143 1
103 146 1
103 147 1
103 148 1
103 151 1
103 154 1
103 155 1
103 157 1
103 158 1
104 105 1
104 106 1
104 108 1
104 110 1
104 115 1
104 118 1
104 126 1
104 132 1
104 136 1
104 144 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 165 1
105 106 1
105 108 1
105 109 1
105 110 1
105 114 1
105 119 1
105 122 1
105 124 1
105 127 1
105 128 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 167 1
106 107 1
106 108 1
106 110 1
106 112 1
106 114 1
106 127 1
106 128 1
106 143 1
106 146 1
106 148 1
106 156 1
106 163 1
106 184 1
107 108 1
107 144 1
107 161 1
107 162 1
108 109 1
108 115 1
108 118 1
108 126 1
108 128 1
108 136 1
108 139 1
108 142 1
108 143 1
108 144 1
108 147 1
108 153 1
109 112 1
109 115 1
109 118 1
109 122 1
109 126 1
109 145 1
109 147 1
109 149 1
110 118 1
110 122 1
110 125 1
110 127 1
110 144 1
110 147 1
110 168 1
111 115 1
111 119 1
111 122 1
111 144 1
111 146 1
111 153 1
111 160 1
112 123 1
112 126 1
112 127 1
112 128 1
113 116 1
113 122 1
113 148 1
113 164 1
114 115 1
114 122 1
114 132 1
114 136 1
114 140 1
114 143 1
114 150 1
115 122 1
115 124 1
115 132 1
115 133 1
115 145 1
115 149 1
115 164 1
117 131 1
117 142 1
117 145 1
118 127 1
118 128 1
118 143 1
118 146 1
118 147 1
119 122 1
119 128 1
119 129 1
119 139 1
119 142 1
119 146 1
119 147 1
120 138 1
120 141 1
120 160 1
121 123 1
121 125 1
121 132 1
121 133 1
121 137 1
121 138 1
121 140 1
121 141 1
121 145 1
122 126 1
122 128 1
122 148 1
122 152 1
122 153 1
122 165 1
122 167 1
123 127 1
123 128 1
123 132 1
123 139 1
123 151 1
124 126 1
124 128 1
124 136 1
124 139 1
124 142 1
124 146 1
124 147 1
124 149 1
124 151 1
124 161 1
125 134 1
125 136 1
125 137 1
125 138 1
125 139 1
125 141 1
125 143 1
125 144 1
125 145 1
125 146 1
125 148 1
125 149 1
125 150 1
125 153 1
125 203 1
126 127 1
126 128 1
126 129 1
126 134 1
126 136 1
126 137 1
126 138 1
126 139 1
126 147 1
126 148 1
126 151 1
126 154 1
126 155 1
126 157 1
126 158 1
126 159 1
126 163 1
127 128 1
127 129 1
127 136 1
127 139 1
127 142 1
127 145 1
127 148 1
127 149 1
127 151 1
127 152 1
127 154 1
127 155 1
127 157 1
127 158 1
127 160 1
127 162 1
127 163 1
128 129 1
128 136 1
128 139 1
128 144 1
128 146 1
128 148 1
128 151 1
128 152 1
128 154 1
128 155 1
128 157 1
128 159 1
128 160 1
128 163 1
128 203 1
129 133 1
129 135 1
129 136 1
129 141 1
129 143 1
129 144 1
129 151 1
129 152 1
129 154 1
129 155 1
129 156 1
129 160 1
129 162 1
129 166 1
129 168 1
129 171 1
129 172 1
129 174 1
129 176 1
129 177 1
129 180 1
129 181 1
130 132 1
130 133 1
130 134 1
130 137 1
130 138 1
130 140 1
130 142 1
130 143 1
130 144 1
130 145 1
130 148 1
130 151 1
130 157 1
130 160 1
130 168 1
130 169 1
130 172 1
130 173 1
130 174 1
130 175 1
130 177 1
130 180 1
130 181 1
130 186 1
130 187 1
130 192 1
131 133 1
131 138 1
131 142 1
131 143 1
131 144 1
131 151 1
131 172 1
131 173 1
131 174 1
131 175 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 185 1
131 186 1
131 187 1
131 188 1
131 189 1
131 196 1
131 205 1
132 135 1
132 136 1
132 137 1
132 140 1
132 141 1
132 143 1
132 144 1
132 145 1
132 150 1
132 154 1
132 159 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 167 1
132 168 1
132 169 1
132 172 1
132 173 1
132 174 1
132 176 1
132 177 1
132 180 1
132 181 1
132 201 1
132 202 1
133 135 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 147 1
133 150 1
133 152 1
133 154 1
133 155 1
133 157 1
133 158 1
133 164 1
133 168 1
133 169 1
133 170 1
133 171 1
133 172 1
133 173 1
133 176 1
133 177 1
133 178 1
133 181 1
133 183 1
133 184 1
133 185 1
133 201 1
133 202 1
133 203 1
133 204 1
134 135 1
134 136 1
134 138 1
134 139 1
134 140 1
134 141 1
134 143 1
134 144 1
134 145 1
134 151 1
134 153 1
134 154 1
134 158 1
134 161 1
134 164 1
134 167 1
134 168 1
134 170 1
134 172 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 201 1
134 202 1
134 203 1
135 138 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 149 1
135 150 1
135 151 1
135 152 1
135 157 1
135 161 1
135 164 1
135 169 1
135 173 1
135 174 1
135 177 1
135 178 1
135 180 1
135 186 1
135 187 1
135 204 1
136 137 1
136 138 1
136 141 1
136 142 1
136 147 1
136 148 1
136 151 1
136 152 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 163 1
136 164 1
136 165 1
136 167 1
136 168 1
136 171 1
136 173 1
136 178 1
136 180 1
136 183 1
136 186 1
136 188 1
136 190 1
136 192 1
137 138 1
137 140 1
137 141 1
137 142 1
137 144 1
137 148 1
137 150 1
137 161 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 176 1
137 177 1
137 181 1
137 203 1
138 139 1
138 140 1
138 141 1
138 143 1
138 144 1
138 145 1
138 147 1
138 148 1
138 149 1
138 154 1
138 161 1
138 166 1
138 167 1
138 168 1
138 172 1
138 173 1
138 175 1
138 176 1
138 177 1
138 178 1
138 180 1
138 181 1
138 183 1
138 184 1
138 204 1
139 141 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 158 1
139 160 1
139 161 1
139 162 1
139 163 1
139 177 1
139 180 1
139 181 1
139 182 1
139 183 1
139 189 1
139 203 1
140 141 1
140 142 1
140 144 1
140 145 1
140 147 1
140 153 1
140 158 1
140 160 1
140 164 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 174 1
140 178 1
140 180 1
140 181 1
140 202 1
140 204 1
141 142 1
141 143 1
141 145 1
141 147 1
141 152 1
141 154 1
141 155 1
141 156 1
141 159 1
141 160 1
141 161 1
141 164 1
141 165 1
141 168 1
141 171 1
141 172 1
141 173 1
141 174 1
141 176 1
141 177 1
141 178 1
141 180 1
141 181 1
141 187 1
142 144 1
142 145 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 154 1
142 155 1
142 156 1
142 157 1
142 159 1
142 160 1
142 162 1
142 163 1
142 165 1
142 167 1
142 168 1
142 177 1
142 180 1
142 186 1
142 187 1
142 201 1
142 203 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 161 1
143 162 1
143 163 1
143 164 1
143 165 1
143 172 1
143 174 1
143 178 1
143 181 1
143 182 1
143 183 1
143 188 1
143 201 1
143 202 1
144 145 1
144 146 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 156 1
144 158 1
144 159 1
144 160 1
144 163 1
144 167 1
144 168 1
144 170 1
144 172 1
144 173 1
144 174 1
144 175 1
144 177 1
144 178 1
144 180 1
144 183 1
144 184 1
144 201 1
144 202 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 159 1
145 160 1
145 161 1
145 162 1
145 163 1
145 165 1
145 177 1
145 182 1
145 183 1
145 190 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 163 1
146 164 1
146 165 1
146 177 1
146 178 1
146 179 1
146 182 1
146 186 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 154 1
147 156 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 164 1
147 167 1
147 179 1
147 180 1
147 182 1
147 183 1
147 189 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 164 1
148 165 1
148 166 1
148 177 1
148 180 1
148 182 1
148 190 1
148 192 1
149 150 1
149 151 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 161 1
149 163 1
149 164 1
149 165 1
149 168 1
149 180 1
149 182 1
149 183 1
150 151 1
150 152 1
150 153 1
150 154 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 177 1
150 180 1
150 182 1
150 183 1
150 184 1
150 188 1
150 190 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 165 1
151 166 1
151 167 1
151 168 1
151 181 1
151 183 1
151 187 1
151 189 1
151 201 1
152 153 1
152 154 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 163 1
152 165 1
152 166 1
152 167 1
152 180 1
152 181 1
152 182 1
152 183 1
152 187 1
153 154 1
153 155 1
153 157 1
153 158 1
153 159 1
153 161 1
153 162 1
153 163 1
153 167 1
153 168 1
153 180 1
153 183 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 178 1
154 180 1
154 181 1
154 182 1
154 183 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 177 1
155 180 1
155 181 1
155 182 1
155 183 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 170 1
156 174 1
156 180 1
156 181 1
156 182 1
156 183 1
156 189 1
156 191 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 177 1
157 180 1
157 182 1
157 183 1
157 186 1
157 190 1
158 160 1
158 162 1
158 163 1
158 164 1
158 165 1
158 177 1
158 180 1
158 181 1
158 183 1
159 160 1
159 161 1
159 163 1
159 165 1
159 166 1
159 167 1
159 177 1
159 178 1
159 180 1
159 181 1
159 183 1
159 184 1
159 187 1
159 188 1
160 161 1
160 162 1
160 163 1
160 164 1
160 165 1
160 177 1
160 179 1
160 180 1
160 181 1
160 183 1
160 189 1
160 191 1
160 201 1
160 203 1
161 164 1
161 165 1
161 166 1
161 167 1
161 172 1
161 175 1
161 178 1
161 180 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 177 1
162 178 1
162 184 1
162 190 1
163 164 1
163 166 1
163 167 1
163 168 1
163 180 1
163 181 1
163 182 1
163 183 1
163 201 1
164 165 1
164 167 1
164 168 1
164 171 1
164 181 1
165 166 1
165 168 1
165 178 1
165 179 1
165 180 1
165 181 1
165 183 1
165 187 1
166 174 1
166 178 1
167 173 1
167 174 1
167 175 1
167 178 1
167 182 1
168 169 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 183 1
168 187 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 181 1
169 183 1
169 187 1
170 171 1
170 172 1
170 174 1
170 175 1
170 176 1
170 177 1
170 180 1
170 186 1
171 172 1
171 173 1
171 175 1
171 176 1
171 178 1
171 179 1
171 186 1
171 187 1
171 190 1
171 202 1
172 173 1
172 174 1
172 175 1
172 176 1
172 177 1
172 179 1
172 184 1
172 186 1
172 187 1
172 201 1
172 202 1
172 203 1
172 204 1
173 175 1
173 180 1
173 183 1
173 184 1
173 201 1
173 202 1
173 204 1
174 175 1
174 176 1
174 178 1
174 180 1
174 181 1
174 184 1
174 186 1
174 201 1
174 203 1
175 179 1
175 181 1
175 183 1
175 185 1
175 186 1
175 187 1
175 189 1
175 193 1
175 195 1
175 199 1
175 201 1
175 202 1
175 203 1
175 204 1
176 177 1
176 180 1
176 181 1
176 182 1
176 184 1
176 186 1
176 188 1
176 190 1
176 196 1
176 202 1
176 203 1
176 204 1
177 178 1
177 179 1
177 181 1
177 182 1
177 183 1
177 184 1
177 186 1
177 190 1
177 194 1
177 196 1
177 197 1
177 204 1
178 180 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 191 1
178 192 1
178 195 1
178 196 1
178 198 1
178 200 1
178 201 1
178 202 1
178 204 1
179 180 1
179 181 1
179 183 1
179 184 1
179 185 1
179 186 1
179 188 1
179 189 1
179 190 1
179 192 1
179 193 1
179 194 1
179 196 1
179 197 1
179 199 1
179 201 1
179 202 1
179 203 1
180 181 1
180 183 1
180 185 1
180 186 1
180 187 1
180 189 1
180 193 1
180 194 1
180 195 1
180 198 1
180 199 1
180 201 1
180 202 1
180 203 1
180 204 1
181 182 1
181 184 1
181 186 1
181 188 1
181 192 1
181 193 1
181 194 1
181 196 1
181 201 1
181 202 1
181 203 1
181 204 1
182 183 1
182 185 1
182 186 1
182 187 1
182 189 1
182 193 1
182 194 1
182 197 1
182 199 1
182 201 1
182 203 1
183 184 1
183 186 1
183 187 1
183 188 1
183 190 1
183 192 1
183 194 1
183 195 1
183 196 1
183 200 1
183 202 1
183 204 1
184 186 1
184 189 1
184 193 1
184 195 1
184 199 1
185 186 1
185 190 1
185 192 1
185 193 1
185 194 1
185 197 1
185 202 1
185 204 1
186 187 1
186 189 1
186 192 1
186 193 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
186 201 1
186 203 1
187 188 1
187 192 1
187 196 1
187 197 1
187 201 1
187 202 1
187 203 1
187 204 1
188 189 1
188 191 1
188 193 1
188 194 1
188 199 1
188 200 1
188 201 1
188 203 1
189 190 1
189 192 1
189 194 1
189 195 1
189 196 1
189 198 1
189 202 1
189 204 1
190 191 1
190 194 1
190 195 1
190 200 1
190 201 1
191 192 1
191 195 1
191 197 1
191 204 1
192 193 1
192 194 1
192 199 1
192 201 1
193 197 1
193 202 1
193 204 1
194 201 1
195 196 1
195 204 1
196 201 1
198 202 1
198 203 1
198 204 1
199 202 1
199 204 1
201 202 1
201 204 1
202 203 1
202 205 1
203 204 1


==> anc/graph-instances/network/foodweb_little_rock.dat <==
183 2494
1 65
1 67
1 68
1 69
1 76
2 65
2 147
3 64
3 67
3 68
3 69
3 73
3 74
3 147
3 156
4 143
4 148
4 178
5 143
5 148
5 178
6 143
6 148
6 178
7 143
7 148
7 178
8 143
8 148
8 178
9 143
9 148
9 178
10 143
10 148
10 178
11 143
11 148
11 178
12 143
12 148
12 178
13 143
13 148
13 178
14 143
14 148
14 178
15 143
15 148
15 178
16 143
16 148
16 178
17 143
17 148
17 178
18 143
18 148
18 178
19 143
19 148
19 178
20 143
20 148
20 178
21 143
21 148
21 178
22 143
22 148
22 178
23 143
23 148
23 178
24 143
24 148
24 178
25 143
25 148
25 178
26 143
26 148
26 178
27 143
27 148
27 178
28 143
28 148
28 178
29 77
29 78
29 79
29 82
29 83
29 85
29 88
29 89
29 90
29 91
29 92
29 93
29 94
29 95
29 96
29 97
29 98
29 99
29 100
29 101
29 102
29 103
29 104
29 105
29 106
29 107
30 77
30 78
30 79
31 77
31 78
31 79
31 82
31 83
31 85
31 88
31 89
31 90
31 91
31 92
31 93
31 94
31 95
31 96
31 97
31 98
31 99
31 100
31 101
31 102
31 103
31 104
31 105
31 106
31 107
32 77
32 78
32 79
33 77
33 78
33 79
33 82
33 83
33 85
33 88
33 89
33 90
33 91
33 92
33 93
33 94
33 95
33 96
33 97
33 98
33 99
33 100
33 101
33 102
33 103
33 104
33 105
33 106
33 107
34 77
34 78
34 79
35 77
35 78
35 79
35 82
35 83
35 85
35 88
35 89
35 90
35 91
35 92
35 93
35 94
35 95
35 96
35 97
35 98
35 99
35 100
35 101
35 102
35 103
35 104
35 105
35 106
35 107
36 77
36 78
36 79
36 82
36 83
36 85
36 88
36 89
36 90
36 91
36 92
36 93
36 94
36 95
36 96
36 97
36 98
36 99
36 100
36 101
36 102
36 103
36 104
36 105
36 106
36 107
37 85
38 77
38 78
38 79
38 89
38 90
38 91
38 92
39 77
39 78
39 79
39 89
39 90
39 91
39 92
40 77
40 78
40 79
40 82
40 83
40 85
40 88
40 89
40 90
40 91
40 92
40 93
40 94
40 95
40 96
40 97
40 98
40 99
40 100
40 101
40 102
40 103
40 104
40 105
40 106
40 107
41 77
41 78
41 79
41 82
41 83
41 85
41 88
41 89
41 90
41 91
41 92
41 93
41 94
41 95
41 96
41 97
41 98
41 99
41 100
41 101
41 102
41 103
41 104
41 105
41 106
41 107
42 77
42 78
42 79
42 82
42 83
42 85
42 88
42 89
42 90
42 91
42 92
42 93
42 94
42 95
42 96
42 97
42 98
42 99
42 100
42 101
42 102
42 103
42 104
42 105
42 106
42 107
43 77
43 78
43 79
43 89
43 90
43 91
43 92
44 77
44 78
44 79
44 89
44 90
44 91
44 92
45 77
45 78
45 79
45 82
45 83
45 85
45 88
45 89
45 90
45 91
45 92
45 93
45 94
45 95
45 96
45 97
45 98
45 99
45 100
45 101
45 102
45 103
45 104
45 105
45 106
45 107
46 77
46 78
46 79
46 89
46 90
46 91
46 92
47 77
47 78
47 79
47 89
47 90
47 91
47 92
48 77
48 78
48 79
48 82
48 83
48 85
48 88
48 89
48 90
48 91
48 92
48 93
48 94
48 95
48 96
48 97
48 98
48 99
48 100
48 101
48 102
48 103
48 104
48 105
48 106
48 107
49 77
49 78
49 79
49 82
49 83
49 85
49 88
49 89
49 90
49 91
49 92
49 93
49 94
49 95
49 96
49 97
49 98
49 99
49 100
49 101
49 102
49 103
49 104
49 105
49 106
49 107
50 77
50 78
50 79
50 89
50 90
50 91
50 92
51 77
51 78
51 79
51 82
51 83
51 85
51 88
51 89
51 90
51 91
51 92
51 93
51 94
51 95
51 96
51 97
51 98
51 99
51 100
51 101
51 102
51 103
51 104
51 105
51 106
51 107
52 77
52 78
52 79
52 82
52 83
52 85
52 88
52 89
52 90
52 91
52 92
52 93
52 94
52 95
52 96
52 97
52 98
52 99
52 100
52 101
52 102
52 103
52 104
52 105
52 106
52 107
53 77
53 78
53 79
53 89
53 90
53 91
53 92
54 77
54 78
54 79
54 89
54 90
54 91
54 92
55 77
55 78
55 79
55 82
55 83
55 85
55 88
55 89
55 90
55 91
55 92
55 93
55 94
55 95
55 96
55 97
55 98
55 99
55 100
55 101
55 102
55 103
55 104
55 105
55 106
55 107
56 77
56 78
56 79
56 82
56 83
56 85
56 88
56 89
56 90
56 91
56 92
56 93
56 94
56 95
56 96
56 97
56 98
56 99
56 100
56 101
56 102
56 103
56 104
56 105
56 106
56 107
57 77
57 78
57 79
57 85
57 88
57 89
57 90
57 91
57 92
58 77
58 78
58 79
59 77
59 78
59 79
59 85
59 88
59 89
59 90
59 91
59 92
60 77
60 78
60 79
60 108
60 131
60 132
60 133
60 134
60 135
60 136
60 139
60 141
60 142
60 143
61 77
61 78
61 79
62 77
62 78
62 79
62 89
62 90
62 91
62 92
62 108
62 131
62 132
62 133
62 134
62 135
62 136
62 139
62 141
62 142
62 143
63 108
63 129
63 130
63 131
63 132
63 133
63 134
63 135
63 136
63 139
63 140
63 141
63 142
63 143
63 144
63 146
63 148
63 149
63 150
63 153
63 157
63 158
63 159
63 160
63 161
63 162
63 163
63 164
63 165
63 166
63 167
63 168
63 169
63 170
63 171
63 172
63 173
63 175
63 176
63 177
63 179
63 180
63 181
63 182
64 65
64 66
64 67
64 68
64 69
64 70
64 71
65 66
65 72
66 66
66 72
67 66
67 72
68 66
68 72
69 65
69 66
69 67
69 68
69 69
69 72
70 64
70 68
70 70
70 71
70 73
70 74
70 75
70 76
70 79
70 80
70 81
70 83
70 84
71 64
71 65
71 68
71 70
71 71
71 73
71 74
71 75
71 76
71 79
71 80
71 81
71 83
71 84
72 65
72 66
72 67
72 68
72 69
72 73
72 74
73 65
73 66
73 67
73 68
73 69
73 70
73 71
73 72
74 65
74 66
74 67
74 68
74 69
74 70
74 71
74 72
75 65
75 66
75 67
75 68
75 69
75 70
75 71
75 72
76 65
76 66
76 67
76 68
76 69
77 64
77 67
77 68
77 70
77 71
77 73
77 74
77 75
77 76
77 78
77 79
77 80
77 81
77 82
77 83
77 84
78 64
78 65
78 68
78 70
78 71
78 73
78 74
78 75
78 76
78 78
78 79
78 80
78 81
78 83
78 84
79 64
79 65
79 67
79 68
79 69
79 73
79 74
79 75
79 76
79 79
79 80
79 81
79 84
80 64
80 65
80 68
80 69
80 73
80 74
80 75
80 76
80 79
80 86
80 87
81 64
81 67
81 68
81 69
81 73
81 74
81 75
81 76
81 79
81 86
81 87
82 64
82 68
82 69
82 70
82 71
82 73
82 74
82 75
82 76
82 78
82 79
82 80
82 81
82 82
82 83
83 64
83 68
83 69
83 70
83 71
83 73
83 74
83 75
83 76
83 78
83 79
83 80
83 81
83 83
84 64
84 65
84 66
84 67
84 68
84 69
84 73
84 74
84 84
84 147
85 64
85 65
85 68
85 70
85 71
85 73
85 74
85 75
85 76
85 78
85 79
85 80
85 81
85 82
85 83
85 86
85 87
86 66
86 67
86 73
86 86
87 64
87 67
87 68
87 69
87 73
87 74
87 147
88 64
88 68
88 70
88 71
88 73
88 74
88 75
88 76
88 78
88 79
88 80
88 81
88 82
88 83
88 86
88 87
89 64
89 65
89 67
89 68
89 69
89 70
89 71
89 73
89 74
89 75
89 76
89 78
89 79
89 80
89 81
89 83
89 84
89 86
89 87
90 64
90 65
90 67
90 68
90 69
90 70
90 71
90 73
90 74
90 75
90 76
90 78
90 79
90 80
90 81
90 83
90 84
90 86
90 87
91 64
91 65
91 67
91 68
91 69
91 70
91 71
91 73
91 74
91 75
91 76
91 78
91 79
91 80
91 81
91 83
91 84
91 86
91 87
92 64
92 65
92 67
92 68
92 69
92 73
92 74
92 75
92 76
92 78
92 86
92 87
93 64
93 68
93 69
93 73
93 74
93 75
93 76
94 64
94 68
94 69
94 73
94 74
94 75
94 76
95 64
95 68
95 69
95 73
95 74
95 75
95 76
96 64
96 68
96 69
96 73
96 74
96 75
96 76
97 64
97 68
97 69
97 73
97 74
97 75
97 76
97 82
98 64
98 68
98 69
98 73
98 74
98 75
98 76
98 82
99 64
99 68
99 69
99 73
99 74
99 75
99 76
99 82
100 64
100 68
100 69
100 73
100 74
100 75
100 76
100 82
101 64
101 68
101 69
101 70
101 71
101 73
101 74
101 75
101 76
101 78
101 79
101 80
101 81
101 83
102 64
102 68
102 69
102 70
102 71
102 73
102 74
102 75
102 76
102 78
102 79
102 80
102 81
102 83
103 64
103 68
103 69
103 70
103 71
103 73
103 74
103 75
103 76
103 78
103 79
103 80
103 81
103 82
103 83
104 64
104 68
104 69
104 70
104 71
104 73
104 74
104 75
104 76
104 78
104 79
104 80
104 81
104 82
104 83
105 64
105 68
105 69
105 70
105 71
105 73
105 74
105 75
105 76
105 78
105 79
105 80
105 81
105 82
105 83
106 64
106 68
106 69
106 70
106 71
106 73
106 74
106 75
106 76
106 78
106 79
106 80
106 81
106 82
106 83
107 64
107 68
107 69
107 70
107 71
107 73
107 74
107 75
107 76
107 78
107 79
107 80
107 81
107 83
108 64
108 68
108 69
108 70
108 71
108 75
108 76
108 78
108 79
108 80
108 81
108 83
108 109
108 110
108 111
108 112
108 113
108 114
108 115
108 116
108 117
108 118
108 119
108 120
108 121
108 122
108 123
108 124
108 125
108 126
108 127
108 128
108 129
108 130
109 64
109 68
109 69
109 70
109 71
109 75
109 76
109 78
109 79
109 80
109 81
109 83
109 116
109 117
109 118
109 119
109 128
109 129
109 130
110 64
110 69
110 70
110 71
110 75
110 76
110 78
110 79
110 80
110 81
110 83
110 116
110 117
110 118
110 119
110 128
110 129
110 130
110 137
110 138
111 64
111 68
111 69
111 70
111 71
111 75
111 76
111 78
111 79
111 80
111 81
111 83
111 116
111 117
111 118
111 119
111 128
111 129
111 130
111 137
111 138
112 64
112 69
112 70
112 71
112 75
112 76
112 78
112 79
112 80
112 81
112 83
112 116
112 117
112 118
112 119
112 128
112 129
112 130
113 64
113 66
113 67
113 68
113 69
113 73
113 74
113 147
114 64
114 66
114 68
114 69
114 73
114 74
114 147
115 65
115 66
115 67
115 69
115 73
115 147
116 65
116 66
116 67
116 147
117 65
117 66
117 67
117 147
118 65
118 66
118 67
118 147
119 65
119 66
119 67
119 69
119 73
119 74
119 75
119 147
120 64
120 65
120 66
120 67
120 68
120 69
120 73
120 74
120 116
120 117
120 118
120 121
120 122
120 123
120 124
120 125
120 126
120 127
120 128
120 129
120 130
120 147
120 151
120 152
120 155
121 64
121 65
121 67
121 68
121 69
121 73
121 74
121 116
121 117
121 118
121 119
121 121
121 122
121 123
121 124
121 125
121 126
121 127
121 147
121 151
121 152
121 155
121 156
122 64
122 65
122 67
122 68
122 69
122 73
122 74
122 75
122 116
122 117
122 118
122 119
122 121
122 122
122 123
122 124
122 125
122 126
122 127
122 147
122 151
122 152
122 155
122 156
123 64
123 65
123 67
123 68
123 69
123 73
123 74
123 75
123 116
123 117
123 118
123 119
123 121
123 122
123 123
123 124
123 125
123 126
123 127
123 147
123 151
123 152
123 155
123 156
124 64
124 65
124 67
124 68
124 69
124 73
124 74
124 75
124 116
124 117
124 118
124 119
124 121
124 122
124 123
124 124
124 125
124 126
124 127
124 147
124 151
124 152
124 155
124 156
125 64
125 65
125 67
125 68
125 69
125 73
125 74
125 75
125 116
125 117
125 118
125 119
125 121
125 122
125 123
125 124
125 125
125 126
125 127
125 147
125 151
125 152
125 155
125 156
126 64
126 65
126 67
126 68
126 69
126 73
126 74
126 75
126 116
126 117
126 118
126 119
126 121
126 122
126 123
126 124
126 125
126 126
126 127
126 147
126 151
126 152
126 155
126 156
127 64
127 65
127 67
127 68
127 69
127 73
127 74
127 75
127 116
127 117
127 118
127 119
127 121
127 122
127 123
127 124
127 125
127 126
127 127
127 147
127 151
127 152
127 155
127 156
128 64
128 65
128 67
128 69
128 73
128 74
128 75
128 116
128 117
128 118
128 119
128 121
128 122
128 123
128 124
128 125
128 126
128 127
128 147
128 151
128 152
128 155
128 156
129 64
129 65
129 67
129 69
129 73
129 74
129 75
129 116
129 117
129 118
129 119
129 121
129 122
129 123
129 124
129 125
129 126
129 127
129 147
129 151
129 152
129 155
129 156
130 64
130 65
130 67
130 69
130 73
130 74
130 75
130 116
130 117
130 118
130 119
130 121
130 122
130 123
130 124
130 125
130 126
130 127
130 147
130 151
130 152
130 155
130 156
131 64
131 68
131 69
131 70
131 71
131 75
131 76
131 78
131 79
131 80
131 81
131 83
131 109
131 110
131 111
131 112
131 113
131 114
131 115
131 116
131 117
131 118
131 119
131 120
131 121
131 122
131 123
131 124
131 125
131 126
131 127
131 128
131 129
131 130
132 64
132 69
132 70
132 71
132 75
132 76
132 78
132 79
132 80
132 81
132 83
132 109
132 110
132 111
132 112
132 113
132 114
132 115
132 116
132 117
132 118
132 119
132 120
132 121
132 122
132 123
132 124
132 125
132 126
132 127
132 128
132 129
132 130
133 64
133 69
133 70
133 71
133 75
133 76
133 78
133 79
133 80
133 81
133 83
133 109
133 110
133 111
133 112
133 113
133 114
133 115
133 116
133 117
133 118
133 119
133 120
133 121
133 122
133 123
133 124
133 125
133 126
133 127
133 128
133 129
133 130
134 64
134 69
134 70
134 71
134 75
134 76
134 78
134 79
134 80
134 81
134 83
134 109
134 110
134 111
134 112
134 113
134 114
134 115
134 116
134 117
134 118
134 119
134 120
134 121
134 122
134 123
134 124
134 125
134 126
134 127
134 128
134 129
134 130
135 64
135 69
135 70
135 71
135 75
135 76
135 78
135 79
135 80
135 81
135 83
135 109
135 110
135 111
135 112
135 113
135 114
135 115
135 116
135 117
135 118
135 119
135 120
135 121
135 122
135 123
135 124
135 125
135 126
135 127
135 128
135 129
135 130
136 64
136 69
136 70
136 71
136 73
136 75
136 76
136 78
136 79
136 80
136 81
136 83
136 109
136 110
136 111
136 112
136 113
136 114
136 115
136 116
136 117
136 118
136 119
136 120
136 121
136 122
136 123
136 124
136 125
136 126
136 127
136 128
136 129
136 130
136 137
136 138
137 64
137 65
137 67
137 68
137 69
137 73
137 74
137 116
137 117
137 118
137 119
137 147
137 151
137 152
137 155
137 156
138 64
138 65
138 67
138 68
138 69
138 73
138 74
138 116
138 117
138 118
138 119
138 147
138 151
138 152
138 155
138 156
139 64
139 69
139 70
139 71
139 73
139 75
139 76
139 78
139 79
139 80
139 81
139 83
139 109
139 110
139 111
139 112
139 114
139 115
139 116
139 117
139 118
139 119
139 120
139 121
139 122
139 123
139 124
139 125
139 126
139 127
139 128
139 129
139 130
140 64
140 65
140 68
140 69
140 70
140 71
140 75
140 76
140 78
140 79
140 80
140 81
140 83
140 114
140 115
140 116
140 117
140 118
140 119
140 128
140 129
140 130
141 64
141 65
141 67
141 68
141 69
141 70
141 71
141 75
141 76
141 78
141 79
141 80
141 81
141 83
141 114
141 115
141 116
141 117
141 118
141 119
141 128
141 129
141 130
142 64
142 68
142 69
142 70
142 71
142 75
142 76
142 78
142 79
142 80
142 81
142 83
142 114
142 115
142 116
142 117
142 118
142 119
142 128
142 129
142 130
142 137
142 138
143 64
143 68
143 69
143 70
143 71
143 75
143 76
143 78
143 79
143 80
143 81
143 83
143 114
143 115
143 116
143 117
143 118
143 119
143 128
143 129
143 130
143 137
143 138
144 64
144 69
144 75
144 76
144 116
144 117
144 118
144 119
144 128
144 129
144 130
144 145
145 65
145 69
145 73
146 64
146 69
146 75
146 76
146 145
147 64
147 67
147 68
147 69
147 73
147 74
147 147
148 64
148 65
148 68
148 69
148 73
148 74
148 147
149 64
149 65
149 67
149 68
149 69
149 73
149 74
149 116
149 117
149 118
149 147
150 65
150 67
150 69
150 73
150 147
151 65
151 66
151 67
151 69
151 73
151 147
152 64
152 66
152 67
152 69
152 73
152 74
152 75
152 147
153 64
153 65
153 66
153 67
153 68
153 69
153 73
153 74
153 75
153 147
154 64
154 67
154 69
154 75
154 147
155 64
155 65
155 66
155 67
155 68
155 69
155 73
155 74
155 147
156 65
156 67
157 64
157 65
157 66
157 67
157 68
157 69
157 73
157 74
157 122
157 126
157 127
157 128
157 147
157 156
158 64
158 65
158 67
158 68
158 69
158 73
158 74
158 75
158 116
158 117
158 118
158 119
158 121
158 122
158 123
158 124
158 125
158 126
158 127
158 147
158 151
158 152
158 155
158 156
159 64
159 65
159 67
159 68
159 69
159 73
159 74
159 75
159 116
159 117
159 118
159 119
159 121
159 122
159 123
159 124
159 125
159 126
159 127
159 147
159 151
159 152
159 155
159 156
160 64
160 65
160 67
160 68
160 69
160 73
160 74
160 75
160 116
160 117
160 118
160 119
160 121
160 122
160 123
160 124
160 125
160 126
160 127
160 147
160 151
160 152
160 155
160 156
161 64
161 65
161 67
161 68
161 69
161 73
161 74
161 75
161 116
161 117
161 118
161 119
161 121
161 122
161 123
161 124
161 125
161 126
161 127
161 147
161 151
161 152
161 155
161 156
162 64
162 65
162 67
162 68
162 69
162 73
162 74
162 75
162 116
162 117
162 118
162 119
162 121
162 122
162 123
162 124
162 125
162 126
162 127
162 147
162 151
162 152
162 155
162 156
163 64
163 65
163 67
163 68
163 69
163 73
163 74
163 75
163 116
163 117
163 118
163 119
163 121
163 122
163 123
163 124
163 125
163 126
163 127
163 147
163 151
163 152
163 155
163 156
164 64
164 69
164 75
164 116
164 117
164 118
164 119
164 120
164 121
164 122
164 123
164 124
164 125
164 126
164 127
164 128
164 129
164 130
164 137
164 138
164 147
164 151
164 152
164 155
164 156
165 65
165 67
165 69
165 73
165 74
165 75
165 121
165 122
165 123
165 124
165 125
165 126
165 127
165 147
166 64
166 65
166 67
166 69
166 73
166 74
166 75
166 116
166 117
166 118
166 119
166 121
166 122
166 123
166 124
166 125
166 126
166 127
166 147
166 151
166 152
166 155
166 156
167 64
167 65
167 67
167 69
167 73
167 74
167 75
167 116
167 117
167 118
167 119
167 121
167 122
167 123
167 124
167 125
167 126
167 127
167 147
167 151
167 152
167 155
167 156
168 64
168 65
168 67
168 69
168 73
168 74
168 75
168 116
168 117
168 118
168 119
168 121
168 122
168 123
168 124
168 125
168 126
168 127
168 147
168 151
168 152
168 155
168 156
169 64
169 65
169 67
169 69
169 73
169 74
169 75
169 116
169 117
169 118
169 119
169 121
169 122
169 123
169 124
169 125
169 126
169 127
169 147
169 151
169 152
169 155
169 156
170 64
170 65
170 67
170 69
170 73
170 74
170 75
170 116
170 117
170 118
170 119
170 121
170 122
170 123
170 124
170 125
170 126
170 127
170 147
170 151
170 152
170 155
170 156
171 64
171 65
171 67
171 69
171 73
171 74
171 75
171 116
171 117
171 118
171 119
171 121
171 122
171 123
171 124
171 125
171 126
171 127
171 147
171 151
171 152
171 155
171 156
172 64
172 65
172 67
172 69
172 73
172 74
172 75
172 116
172 117
172 118
172 119
172 121
172 122
172 123
172 124
172 125
172 126
172 127
172 147
172 151
172 152
172 155
172 156
173 64
173 65
173 67
173 69
173 73
173 74
173 75
173 121
173 122
173 123
173 124
173 125
173 126
173 127
173 147
174 64
174 65
174 67
174 69
174 73
174 74
174 75
174 116
174 117
174 118
174 119
174 121
174 122
174 123
174 124
174 125
174 126
174 127
174 147
174 151
174 152
174 155
174 156
175 64
175 65
175 67
175 68
175 69
175 72
175 73
175 74
176 64
176 65
176 67
176 68
176 69
176 73
176 74
177 64
177 69
177 72
177 73
177 74
177 75
177 115
177 116
177 117
177 118
177 119
177 120
177 121
177 122
177 123
177 124
177 125
177 126
177 127
177 128
177 151
177 152
177 155
177 157
178 64
178 65
178 67
178 68
178 69
178 73
178 74
178 116
178 117
178 118
178 119
179 154
179 174
180 154
180 174
181 154
181 174
183 1
183 2
183 3
183 4
183 5
183 6
183 7
183 8
183 9
183 10
183 11
183 12
183 13
183 14
183 15
183 16
183 17
183 18
183 19
183 20
183 21
183 22
183 23
183 24
183 25
183 26
183 27
183 28
183 29
183 30
183 31
183 32
183 33
183 34
183 35
183 36
183 37
183 38
183 39
183 40
183 41
183 42
183 43
183 44
183 45
183 46
183 47
183 48
183 49
183 50
183 51
183 52
183 53
183 54
183 55
183 56
183 57
183 58
183 59
183 60
183 61
183 62
183 63


==> anc/graph-instances/network/game_thrones.dat <==
107 352
1 2 1
1 21 1
1 76 1
1 107 1
2 9 1
2 15 1
2 21 1
2 32 1
2 34 1
2 51 1
2 58 1
2 76 1
2 77 1
2 81 1
2 82 1
2 87 1
2 89 1
2 107 1
3 4 1
3 5 1
3 6 1
3 7 1
4 5 1
4 6 1
4 7 1
4 12 1
4 17 1
4 19 1
4 20 1
4 26 1
4 27 1
4 29 1
4 37 1
4 42 1
4 43 1
4 48 1
4 50 1
4 51 1
4 52 1
4 54 1
4 75 1
4 78 1
4 79 1
4 80 1
4 106 1
5 6 1
5 7 1
5 12 1
5 17 1
5 21 1
5 24 1
5 25 1
5 29 1
5 50 1
5 51 1
5 63 1
5 69 1
5 75 1
5 79 1
5 94 1
5 107 1
6 7 1
6 11 1
6 12 1
6 17 1
6 19 1
6 20 1
6 24 1
6 26 1
6 27 1
6 38 1
6 39 1
6 42 1
6 46 1
6 47 1
6 48 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 70 1
6 79 1
6 81 1
6 83 1
6 84 1
6 85 1
6 99 1
6 100 1
6 103 1
6 105 1
7 11 1
7 16 1
7 17 1
7 19 1
7 20 1
7 26 1
7 39 1
7 41 1
7 46 1
7 47 1
7 48 1
7 51 1
7 55 1
7 57 1
7 80 1
7 83 1
7 92 1
7 100 1
8 9 1
8 21 1
8 81 1
9 21 1
9 58 1
9 77 1
9 81 1
9 86 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
10 11 1
11 19 1
11 20 1
11 99 1
11 100 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 48 1
12 50 1
12 75 1
13 14 1
14 18 1
14 24 1
14 25 1
14 75 1
15 21 1
15 22 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 42 1
15 48 1
15 50 1
15 75 1
16 40 1
16 41 1
16 42 1
16 43 1
16 48 1
16 101 1
17 19 1
17 20 1
17 24 1
17 37 1
17 38 1
17 42 1
17 46 1
17 50 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 75 1
18 24 1
18 25 1
19 20 1
19 24 1
19 38 1
19 52 1
19 53 1
19 54 1
20 24 1
20 27 1
20 48 1
20 50 1
20 51 1
20 53 1
20 54 1
20 80 1
20 83 1
20 84 1
20 85 1
21 34 1
21 36 1
21 48 1
21 50 1
21 51 1
21 58 1
21 75 1
21 76 1
21 77 1
21 81 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 92 1
21 93 1
21 107 1
22 36 1
22 48 1
22 50 1
22 75 1
23 37 1
23 42 1
23 48 1
24 25 1
24 50 1
24 53 1
24 54 1
24 75 1
26 27 1
26 48 1
26 51 1
27 37 1
27 50 1
27 79 1
27 84 1
27 96 1
28 29 1
28 30 1
28 63 1
28 65 1
29 63 1
29 65 1
29 69 1
31 32 1
31 34 1
31 48 1
32 34 1
33 35 1
36 48 1
37 42 1
37 48 1
37 50 1
38 39 1
39 50 1
39 84 1
40 41 1
40 43 1
40 48 1
40 49 1
41 42 1
41 43 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 75 1
43 44 1
43 48 1
43 49 1
44 46 1
45 48 1
46 47 1
46 50 1
46 94 1
46 97 1
46 98 1
47 48 1
47 50 1
48 50 1
48 51 1
48 75 1
48 101 1
48 102 1
50 56 1
50 75 1
50 79 1
50 83 1
50 84 1
50 85 1
50 96 1
50 97 1
50 98 1
51 72 1
51 79 1
51 87 1
51 107 1
52 69 1
53 54 1
55 57 1
56 57 1
56 103 1
57 79 1
57 83 1
58 59 1
58 77 1
60 61 1
60 62 1
60 63 1
60 65 1
61 62 1
61 63 1
61 65 1
62 63 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
65 69 1
69 70 1
72 73 1
72 74 1
72 87 1
72 104 1
79 84 1
80 84 1
80 85 1
81 82 1
83 95 1
86 92 1
89 90 1
89 93 1
90 93 1
97 98 1


==> anc/graph-instances/network/highschool.dat <==
70 274
1 3 1
1 4 1
1 18 1
1 22 1
1 70 1
2 3 1
2 9 1
2 20 1
2 25 1
2 70 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 18 1
3 20 1
3 23 1
3 25 1
3 26 1
3 38 1
3 70 1
4 7 1
4 8 1
4 17 1
4 18 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 38 1
4 70 1
5 6 1
5 26 1
5 27 1
5 42 1
5 44 1
5 45 1
5 55 1
5 57 1
5 58 1
5 61 1
5 62 1
5 70 1
6 26 1
6 32 1
6 33 1
6 38 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 63 1
6 70 1
7 8 1
8 9 1
8 14 1
8 20 1
8 25 1
8 26 1
8 27 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
12 13 1
12 14 1
12 15 1
12 34 1
12 35 1
12 36 1
13 14 1
13 28 1
13 37 1
14 16 1
14 20 1
14 25 1
14 28 1
14 37 1
15 16 1
15 29 1
15 30 1
15 34 1
15 36 1
15 37 1
15 39 1
15 49 1
15 52 1
16 18 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 22 1
19 23 1
19 70 1
20 25 1
20 38 1
21 29 1
21 30 1
21 38 1
21 49 1
21 52 1
21 53 1
22 24 1
24 38 1
24 46 1
24 53 1
26 27 1
26 38 1
26 46 1
26 55 1
26 57 1
26 61 1
26 62 1
26 63 1
27 33 1
27 35 1
27 36 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 53 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
28 56 1
29 30 1
29 34 1
29 49 1
29 52 1
30 34 1
30 36 1
30 47 1
30 52 1
31 32 1
31 33 1
31 36 1
31 39 1
31 55 1
31 56 1
31 59 1
31 60 1
32 33 1
32 36 1
32 39 1
32 55 1
32 60 1
32 62 1
33 39 1
33 42 1
33 55 1
33 60 1
33 62 1
34 36 1
34 47 1
34 52 1
35 36 1
35 39 1
35 41 1
35 43 1
35 45 1
35 49 1
35 64 1
36 39 1
36 43 1
36 45 1
36 56 1
36 58 1
36 64 1
36 69 1
37 40 1
37 51 1
37 54 1
38 49 1
38 53 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 56 1
40 47 1
40 48 1
40 51 1
40 54 1
40 56 1
41 43 1
41 45 1
41 66 1
41 68 1
41 69 1
42 44 1
42 45 1
42 66 1
42 67 1
43 45 1
43 66 1
43 68 1
43 69 1
44 45 1
44 65 1
44 66 1
44 67 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
48 51 1
48 54 1
48 55 1
49 52 1
49 53 1
50 53 1
50 57 1
51 55 1
53 57 1
53 58 1
54 56 1
55 58 1
55 60 1
55 61 1
55 62 1
57 58 1
57 62 1
58 62 1
58 64 1
59 60 1
60 62 1
61 62 1
61 63 1
62 63 1
63 67 1
64 65 1
64 66 1
65 66 1
65 67 1
66 67 1
67 69 1
68 69 1


==> anc/graph-instances/network/malaria_genes_HVR_1.dat <==
307 2812
1 2 1
1 5 1
1 22 1
1 23 1
1 26 1
1 62 1
1 63 1
1 64 1
1 66 1
1 67 1
2 3 1
2 4 1
2 5 1
2 10 1
2 11 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 28 1
2 31 1
2 50 1
2 56 1
2 58 1
2 59 1
2 62 1
2 63 1
2 65 1
2 66 1
2 67 1
3 4 1
3 16 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 31 1
3 36 1
3 56 1
3 58 1
3 60 1
3 61 1
3 67 1
3 249 1
3 250 1
3 251 1
4 5 1
4 24 1
4 25 1
4 26 1
4 28 1
4 56 1
4 58 1
4 61 1
4 64 1
4 67 1
5 24 1
5 25 1
5 26 1
5 59 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 67 1
6 7 1
6 16 1
6 21 1
6 24 1
6 32 1
6 59 1
6 60 1
6 61 1
6 63 1
6 77 1
6 111 1
6 204 1
7 16 1
7 21 1
7 24 1
7 32 1
7 59 1
7 60 1
7 61 1
7 63 1
7 77 1
7 111 1
7 204 1
8 12 1
8 29 1
8 30 1
8 31 1
8 33 1
8 34 1
8 35 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 77 1
8 111 1
9 24 1
9 58 1
9 64 1
9 172 1
10 11 1
10 16 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 50 1
10 60 1
10 61 1
10 66 1
10 67 1
11 22 1
11 23 1
11 50 1
12 13 1
12 14 1
13 14 1
13 21 1
14 21 1
14 179 1
14 180 1
14 182 1
14 277 1
14 299 1
14 300 1
14 301 1
14 302 1
14 303 1
14 304 1
14 306 1
15 17 1
15 18 1
15 37 1
15 39 1
15 40 1
15 41 1
15 57 1
15 307 1
16 24 1
16 27 1
16 31 1
16 32 1
16 59 1
16 60 1
16 61 1
16 63 1
16 66 1
16 77 1
16 111 1
17 18 1
17 37 1
17 39 1
17 40 1
17 41 1
18 37 1
18 39 1
18 40 1
18 41 1
18 42 1
18 57 1
18 307 1
19 20 1
19 36 1
19 38 1
19 45 1
19 46 1
19 93 1
19 94 1
19 99 1
19 100 1
19 110 1
20 38 1
20 43 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
21 32 1
21 59 1
21 249 1
21 267 1
21 268 1
22 23 1
22 32 1
22 50 1
22 62 1
23 32 1
23 50 1
23 62 1
24 25 1
24 26 1
24 28 1
24 31 1
24 32 1
24 56 1
24 58 1
24 59 1
24 60 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 77 1
24 111 1
25 26 1
25 28 1
25 56 1
25 58 1
25 61 1
25 64 1
25 67 1
26 28 1
26 31 1
26 56 1
26 58 1
26 62 1
26 63 1
26 65 1
26 66 1
26 67 1
27 28 1
27 56 1
27 60 1
27 61 1
27 66 1
27 249 1
27 250 1
27 251 1
28 31 1
28 56 1
28 58 1
28 66 1
28 67 1
29 30 1
29 31 1
29 33 1
29 34 1
29 35 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
30 31 1
30 33 1
30 34 1
30 35 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
31 33 1
31 34 1
31 35 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 60 1
31 61 1
31 67 1
32 59 1
32 60 1
32 63 1
32 77 1
32 111 1
33 34 1
33 35 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
34 35 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
36 39 1
36 40 1
36 41 1
36 42 1
36 44 1
36 93 1
36 94 1
36 99 1
36 100 1
36 110 1
36 249 1
36 251 1
36 307 1
37 39 1
37 40 1
37 41 1
38 43 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
39 40 1
39 41 1
39 42 1
39 44 1
39 57 1
39 307 1
40 41 1
40 42 1
40 44 1
40 47 1
40 307 1
41 42 1
41 44 1
41 47 1
41 307 1
42 44 1
42 57 1
42 307 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 96 1
43 285 1
44 307 1
45 46 1
45 47 1
45 48 1
45 49 1
46 47 1
46 48 1
46 49 1
47 48 1
47 49 1
48 49 1
48 274 1
48 275 1
48 284 1
51 52 1
51 53 1
51 54 1
51 55 1
52 53 1
52 54 1
52 55 1
53 54 1
53 55 1
54 55 1
56 58 1
56 67 1
56 93 1
56 94 1
56 99 1
56 100 1
56 110 1
56 249 1
56 250 1
56 251 1
57 307 1
58 64 1
58 67 1
59 60 1
59 63 1
59 65 1
59 77 1
59 111 1
60 61 1
60 63 1
60 66 1
60 77 1
60 111 1
61 64 1
61 66 1
62 63 1
62 64 1
62 66 1
62 67 1
63 64 1
63 65 1
63 67 1
63 77 1
63 111 1
64 66 1
65 67 1
65 98 1
66 67 1
68 78 1
68 81 1
68 89 1
68 94 1
68 98 1
68 102 1
68 107 1
68 108 1
68 109 1
68 117 1
68 118 1
68 119 1
68 120 1
68 122 1
68 123 1
68 172 1
68 173 1
68 176 1
68 184 1
68 210 1
68 211 1
68 212 1
68 213 1
68 218 1
68 248 1
68 256 1
68 261 1
68 262 1
68 264 1
68 272 1
68 274 1
68 275 1
68 278 1
68 280 1
68 281 1
68 282 1
68 283 1
68 284 1
68 285 1
68 293 1
68 303 1
68 304 1
68 305 1
69 88 1
69 114 1
69 125 1
69 129 1
69 130 1
69 131 1
69 150 1
69 151 1
69 166 1
69 167 1
69 190 1
69 203 1
69 230 1
70 71 1
70 246 1
70 259 1
70 260 1
71 93 1
71 249 1
71 259 1
71 260 1
72 73 1
72 75 1
72 88 1
72 124 1
72 135 1
72 136 1
72 137 1
72 138 1
72 145 1
72 150 1
72 152 1
72 153 1
72 155 1
72 163 1
72 189 1
72 239 1
73 75 1
73 116 1
73 124 1
73 125 1
73 135 1
73 136 1
73 146 1
73 150 1
73 155 1
73 163 1
73 189 1
73 194 1
74 75 1
74 115 1
74 116 1
74 124 1
74 132 1
74 133 1
74 137 1
74 139 1
74 142 1
74 143 1
74 144 1
74 149 1
74 153 1
74 155 1
74 157 1
74 158 1
74 159 1
74 163 1
74 165 1
74 233 1
75 115 1
75 124 1
75 132 1
75 133 1
75 135 1
75 137 1
75 139 1
75 140 1
75 142 1
75 143 1
75 144 1
75 153 1
75 155 1
75 158 1
75 159 1
75 163 1
75 165 1
75 189 1
76 77 1
76 99 1
76 102 1
76 103 1
76 104 1
76 106 1
76 109 1
76 111 1
76 113 1
76 120 1
76 211 1
76 265 1
76 266 1
76 293 1
76 305 1
77 97 1
77 99 1
77 100 1
77 102 1
77 103 1
77 104 1
77 106 1
77 111 1
77 177 1
77 254 1
77 267 1
77 268 1
77 269 1
78 89 1
78 92 1
78 98 1
78 102 1
78 107 1
78 108 1
78 109 1
78 113 1
78 119 1
78 120 1
78 122 1
78 123 1
78 172 1
78 173 1
78 176 1
78 182 1
78 184 1
78 210 1
78 211 1
78 248 1
78 256 1
78 261 1
78 262 1
78 264 1
78 272 1
78 274 1
78 275 1
78 277 1
78 278 1
78 280 1
78 281 1
78 282 1
78 283 1
78 284 1
78 285 1
78 293 1
78 294 1
78 297 1
78 305 1
79 113 1
79 122 1
79 123 1
79 171 1
79 175 1
79 211 1
79 264 1
80 83 1
80 294 1
81 117 1
81 118 1
81 266 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 119 1
82 172 1
82 173 1
82 174 1
82 176 1
82 248 1
82 256 1
82 257 1
82 258 1
82 262 1
82 265 1
82 272 1
82 278 1
83 84 1
83 85 1
83 86 1
83 87 1
83 117 1
83 118 1
83 119 1
83 172 1
83 173 1
83 174 1
83 175 1
83 177 1
83 248 1
83 256 1
83 257 1
83 262 1
83 265 1
83 266 1
83 272 1
83 278 1
84 85 1
84 86 1
84 87 1
84 101 1
84 119 1
84 172 1
84 173 1
84 174 1
84 175 1
84 248 1
84 256 1
84 257 1
84 258 1
84 262 1
84 265 1
84 272 1
84 278 1
85 86 1
85 87 1
85 100 1
85 101 1
85 119 1
85 172 1
85 173 1
85 174 1
85 175 1
85 248 1
85 254 1
85 256 1
85 257 1
85 258 1
85 262 1
85 263 1
85 265 1
85 272 1
85 273 1
85 278 1
86 87 1
86 100 1
86 101 1
86 119 1
86 172 1
86 173 1
86 174 1
86 175 1
86 248 1
86 254 1
86 256 1
86 257 1
86 258 1
86 262 1
86 263 1
86 265 1
86 272 1
86 273 1
86 278 1
87 100 1
87 101 1
87 119 1
87 172 1
87 173 1
87 174 1
87 175 1
87 248 1
87 254 1
87 256 1
87 257 1
87 258 1
87 262 1
87 263 1
87 265 1
87 272 1
87 273 1
87 278 1
88 95 1
88 129 1
88 130 1
88 135 1
88 136 1
88 150 1
88 151 1
88 166 1
88 190 1
88 191 1
88 198 1
88 199 1
88 229 1
88 243 1
88 288 1
88 289 1
89 97 1
89 98 1
89 102 1
89 107 1
89 108 1
89 109 1
89 119 1
89 120 1
89 122 1
89 123 1
89 172 1
89 173 1
89 176 1
89 184 1
89 210 1
89 211 1
89 248 1
89 256 1
89 261 1
89 262 1
89 264 1
89 269 1
89 272 1
89 274 1
89 275 1
89 276 1
89 278 1
89 279 1
89 280 1
89 281 1
89 282 1
89 283 1
89 284 1
89 285 1
89 293 1
89 305 1
90 95 1
90 127 1
90 128 1
90 129 1
90 146 1
90 148 1
90 150 1
90 156 1
90 162 1
90 165 1
90 178 1
90 183 1
90 200 1
90 215 1
90 226 1
90 241 1
90 290 1
90 291 1
91 95 1
91 215 1
91 227 1
91 228 1
92 184 1
92 261 1
92 273 1
92 293 1
93 94 1
93 99 1
93 100 1
93 105 1
93 110 1
93 249 1
93 250 1
93 295 1
93 296 1
94 99 1
94 100 1
94 105 1
94 110 1
94 111 1
94 176 1
94 250 1
94 262 1
94 267 1
94 268 1
94 295 1
94 296 1
94 304 1
95 121 1
95 128 1
95 162 1
95 167 1
95 178 1
95 200 1
95 202 1
95 207 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 286 1
96 98 1
96 247 1
96 256 1
96 257 1
96 262 1
96 263 1
96 264 1
96 269 1
96 272 1
96 273 1
96 274 1
96 275 1
96 276 1
96 285 1
96 288 1
96 289 1
96 290 1
96 291 1
97 99 1
97 100 1
97 102 1
97 103 1
97 104 1
97 113 1
97 184 1
97 212 1
97 213 1
97 214 1
97 218 1
97 261 1
97 267 1
97 268 1
97 269 1
97 270 1
97 271 1
97 276 1
97 279 1
97 280 1
97 281 1
97 282 1
97 283 1
97 284 1
97 285 1
98 102 1
98 107 1
98 108 1
98 109 1
98 119 1
98 120 1
98 122 1
98 123 1
98 172 1
98 173 1
98 176 1
98 184 1
98 210 1
98 211 1
98 248 1
98 256 1
98 261 1
98 262 1
98 264 1
98 272 1
98 274 1
98 275 1
98 278 1
98 280 1
98 281 1
98 282 1
98 283 1
98 284 1
98 285 1
98 293 1
98 305 1
99 100 1
99 102 1
99 103 1
99 104 1
99 106 1
99 110 1
99 250 1
99 254 1
99 267 1
99 268 1
99 269 1
100 102 1
100 103 1
100 104 1
100 110 1
100 250 1
100 254 1
100 263 1
100 267 1
100 268 1
100 269 1
100 273 1
101 105 1
101 112 1
101 175 1
102 103 1
102 104 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 119 1
102 120 1
102 122 1
102 123 1
102 172 1
102 173 1
102 176 1
102 184 1
102 210 1
102 211 1
102 248 1
102 256 1
102 261 1
102 262 1
102 264 1
102 267 1
102 268 1
102 269 1
102 272 1
102 274 1
102 275 1
102 276 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 283 1
102 284 1
102 285 1
102 293 1
102 305 1
103 104 1
103 106 1
103 109 1
103 110 1
103 254 1
103 267 1
103 268 1
103 269 1
104 106 1
104 109 1
104 110 1
104 254 1
104 267 1
104 268 1
104 269 1
106 109 1
106 111 1
106 113 1
106 120 1
106 211 1
106 265 1
106 266 1
106 293 1
106 305 1
107 108 1
107 109 1
107 119 1
107 120 1
107 122 1
107 123 1
107 172 1
107 173 1
107 176 1
107 184 1
107 210 1
107 211 1
107 248 1
107 256 1
107 261 1
107 262 1
107 264 1
107 272 1
107 274 1
107 275 1
107 278 1
107 280 1
107 281 1
107 282 1
107 283 1
107 284 1
107 285 1
107 293 1
107 297 1
107 300 1
107 304 1
107 305 1
108 109 1
108 119 1
108 120 1
108 122 1
108 123 1
108 172 1
108 173 1
108 176 1
108 184 1
108 210 1
108 211 1
108 248 1
108 256 1
108 261 1
108 262 1
108 264 1
108 272 1
108 274 1
108 275 1
108 278 1
108 280 1
108 281 1
108 282 1
108 283 1
108 284 1
108 285 1
108 293 1
108 297 1
108 300 1
108 304 1
108 305 1
109 111 1
109 113 1
109 119 1
109 120 1
109 122 1
109 123 1
109 172 1
109 173 1
109 176 1
109 184 1
109 210 1
109 211 1
109 248 1
109 256 1
109 261 1
109 262 1
109 264 1
109 272 1
109 274 1
109 275 1
109 278 1
109 280 1
109 281 1
109 282 1
109 283 1
109 284 1
109 285 1
109 293 1
109 305 1
110 117 1
110 118 1
110 176 1
110 250 1
111 113 1
111 120 1
111 177 1
111 211 1
111 267 1
111 268 1
111 293 1
111 305 1
113 120 1
113 122 1
113 123 1
113 211 1
113 255 1
113 266 1
113 293 1
113 305 1
114 131 1
114 140 1
114 141 1
114 143 1
114 144 1
114 154 1
114 155 1
114 178 1
115 121 1
115 129 1
115 132 1
115 133 1
115 137 1
115 139 1
115 142 1
115 150 1
115 152 1
115 153 1
115 155 1
115 156 1
115 163 1
115 165 1
116 132 1
116 133 1
116 137 1
116 139 1
116 142 1
116 146 1
116 149 1
116 153 1
116 155 1
116 156 1
116 157 1
116 163 1
116 165 1
116 183 1
116 194 1
116 233 1
117 118 1
117 119 1
117 176 1
117 212 1
117 213 1
117 214 1
117 218 1
117 265 1
117 266 1
118 119 1
118 176 1
118 212 1
118 213 1
118 214 1
118 218 1
118 265 1
118 266 1
119 120 1
119 122 1
119 123 1
119 172 1
119 173 1
119 174 1
119 176 1
119 184 1
119 210 1
119 211 1
119 212 1
119 213 1
119 214 1
119 218 1
119 248 1
119 256 1
119 257 1
119 261 1
119 262 1
119 264 1
119 265 1
119 266 1
119 272 1
119 274 1
119 275 1
119 278 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 285 1
119 293 1
119 300 1
119 305 1
120 122 1
120 123 1
120 172 1
120 173 1
120 176 1
120 184 1
120 210 1
120 211 1
120 248 1
120 256 1
120 261 1
120 262 1
120 264 1
120 265 1
120 266 1
120 272 1
120 274 1
120 275 1
120 278 1
120 280 1
120 281 1
120 282 1
120 283 1
120 284 1
120 285 1
120 293 1
120 300 1
120 305 1
121 128 1
121 137 1
121 142 1
121 146 1
121 152 1
121 153 1
121 155 1
121 156 1
121 162 1
121 163 1
121 165 1
122 123 1
122 172 1
122 173 1
122 176 1
122 184 1
122 210 1
122 211 1
122 248 1
122 256 1
122 261 1
122 262 1
122 264 1
122 272 1
122 274 1
122 275 1
122 278 1
122 280 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 293 1
122 297 1
122 299 1
122 305 1
123 172 1
123 173 1
123 176 1
123 184 1
123 210 1
123 211 1
123 248 1
123 256 1
123 261 1
123 262 1
123 264 1
123 272 1
123 274 1
123 275 1
123 278 1
123 280 1
123 281 1
123 282 1
123 283 1
123 284 1
123 285 1
123 293 1
123 297 1
123 299 1
123 305 1
124 125 1
124 127 1
124 129 1
124 130 1
124 133 1
124 135 1
124 136 1
124 139 1
124 145 1
124 147 1
124 149 1
124 158 1
124 159 1
124 161 1
124 164 1
124 183 1
124 188 1
124 189 1
124 190 1
125 127 1
125 147 1
125 149 1
125 158 1
125 159 1
125 161 1
125 164 1
125 167 1
125 183 1
125 188 1
125 192 1
125 203 1
125 230 1
126 245 1
127 136 1
127 146 1
127 147 1
127 148 1
127 149 1
127 158 1
127 159 1
127 161 1
127 164 1
127 183 1
127 188 1
127 194 1
127 226 1
128 149 1
128 157 1
128 162 1
128 164 1
128 168 1
128 178 1
128 190 1
128 200 1
128 201 1
128 206 1
128 216 1
128 217 1
128 231 1
128 235 1
128 241 1
128 288 1
128 289 1
128 292 1
129 130 1
129 145 1
129 150 1
129 151 1
129 152 1
129 156 1
129 165 1
129 166 1
129 185 1
129 186 1
129 187 1
129 190 1
129 192 1
130 131 1
130 137 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 150 1
130 151 1
130 152 1
130 154 1
130 155 1
130 163 1
130 166 1
130 178 1
130 185 1
130 186 1
130 187 1
130 190 1
130 192 1
131 132 1
131 134 1
131 137 1
131 138 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 151 1
131 154 1
131 155 1
131 163 1
131 164 1
131 178 1
131 220 1
131 234 1
132 133 1
132 137 1
132 139 1
132 142 1
132 149 1
132 151 1
132 153 1
132 155 1
132 157 1
132 160 1
132 163 1
132 164 1
132 165 1
132 233 1
133 137 1
133 139 1
133 142 1
133 145 1
133 149 1
133 153 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 163 1
133 165 1
133 198 1
133 233 1
134 138 1
134 193 1
134 194 1
134 195 1
134 200 1
134 202 1
134 203 1
134 204 1
134 206 1
134 220 1
134 229 1
134 234 1
134 236 1
134 238 1
134 240 1
134 244 1
135 136 1
135 138 1
135 143 1
135 144 1
135 145 1
135 151 1
135 152 1
135 153 1
135 155 1
135 161 1
135 163 1
135 164 1
135 178 1
135 188 1
135 189 1
135 233 1
135 239 1
136 137 1
136 138 1
136 145 1
136 147 1
136 148 1
136 149 1
136 152 1
136 153 1
136 155 1
136 189 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 149 1
137 151 1
137 152 1
137 153 1
137 155 1
137 156 1
137 157 1
137 163 1
137 165 1
137 178 1
137 233 1
138 139 1
138 141 1
138 152 1
138 153 1
138 154 1
138 156 1
138 220 1
138 234 1
138 239 1
139 142 1
139 149 1
139 153 1
139 155 1
139 156 1
139 157 1
139 158 1
139 159 1
139 163 1
139 165 1
139 233 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 150 1
140 151 1
140 154 1
140 155 1
140 163 1
140 165 1
140 178 1
140 233 1
141 142 1
141 143 1
141 144 1
141 145 1
141 151 1
141 155 1
141 163 1
141 178 1
142 143 1
142 144 1
142 145 1
142 149 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 163 1
142 165 1
142 178 1
142 196 1
142 197 1
142 207 1
142 233 1
143 144 1
143 145 1
143 150 1
143 151 1
143 155 1
143 163 1
143 164 1
143 165 1
143 178 1
143 188 1
143 189 1
143 233 1
144 145 1
144 150 1
144 151 1
144 155 1
144 163 1
144 164 1
144 165 1
144 178 1
144 188 1
144 189 1
144 233 1
145 151 1
145 153 1
145 155 1
145 158 1
145 159 1
145 163 1
145 178 1
145 189 1
146 148 1
146 149 1
146 152 1
146 157 1
146 183 1
146 194 1
146 226 1
147 148 1
147 149 1
147 158 1
147 159 1
147 161 1
147 164 1
147 183 1
147 188 1
147 193 1
147 194 1
147 200 1
147 206 1
147 207 1
147 288 1
148 149 1
148 183 1
148 215 1
148 226 1
148 290 1
148 291 1
149 153 1
149 155 1
149 157 1
149 158 1
149 159 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 167 1
149 168 1
149 183 1
149 188 1
149 190 1
149 216 1
149 217 1
149 233 1
150 151 1
150 156 1
150 163 1
150 165 1
150 166 1
150 190 1
150 198 1
150 233 1
151 155 1
151 163 1
151 164 1
151 166 1
151 178 1
151 185 1
151 186 1
151 187 1
151 188 1
151 190 1
151 192 1
152 153 1
152 155 1
152 156 1
152 163 1
152 165 1
152 209 1
153 155 1
153 156 1
153 157 1
153 163 1
153 165 1
153 233 1
154 156 1
155 156 1
155 157 1
155 161 1
155 163 1
155 165 1
155 178 1
155 188 1
155 189 1
155 233 1
155 239 1
156 163 1
156 165 1
157 162 1
157 163 1
157 165 1
157 167 1
157 168 1
157 183 1
157 190 1
157 216 1
157 217 1
157 233 1
158 159 1
158 161 1
158 164 1
158 183 1
158 188 1
158 190 1
158 204 1
158 227 1
158 228 1
158 234 1
159 161 1
159 164 1
159 183 1
159 188 1
159 190 1
159 204 1
159 227 1
159 228 1
159 234 1
161 164 1
161 178 1
161 183 1
161 188 1
161 245 1
162 164 1
162 168 1
162 178 1
162 190 1
162 200 1
162 201 1
162 206 1
162 216 1
162 217 1
162 231 1
162 235 1
162 241 1
162 288 1
162 289 1
162 292 1
163 164 1
163 165 1
163 178 1
163 188 1
163 189 1
163 233 1
164 178 1
164 183 1
164 188 1
164 200 1
164 201 1
164 206 1
164 208 1
164 231 1
164 232 1
164 235 1
164 288 1
164 289 1
164 292 1
165 189 1
165 233 1
166 167 1
166 185 1
166 186 1
166 187 1
166 190 1
166 192 1
166 204 1
166 226 1
166 242 1
167 185 1
167 186 1
167 187 1
167 203 1
167 230 1
167 242 1
168 185 1
168 186 1
168 187 1
168 190 1
168 203 1
168 209 1
168 216 1
168 217 1
169 170 1
169 171 1
169 175 1
170 171 1
170 175 1
171 175 1
171 212 1
171 213 1
171 218 1
172 173 1
172 174 1
172 176 1
172 184 1
172 210 1
172 211 1
172 248 1
172 256 1
172 257 1
172 258 1
172 261 1
172 262 1
172 264 1
172 265 1
172 272 1
172 274 1
172 275 1
172 278 1
172 280 1
172 281 1
172 282 1
172 283 1
172 284 1
172 285 1
172 293 1
172 305 1
173 174 1
173 176 1
173 184 1
173 210 1
173 211 1
173 248 1
173 256 1
173 257 1
173 258 1
173 261 1
173 262 1
173 264 1
173 265 1
173 272 1
173 274 1
173 275 1
173 278 1
173 280 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 293 1
173 305 1
174 180 1
174 248 1
174 256 1
174 257 1
174 262 1
174 265 1
174 270 1
174 271 1
174 272 1
174 278 1
174 295 1
174 296 1
174 297 1
174 298 1
174 302 1
175 264 1
176 184 1
176 210 1
176 211 1
176 212 1
176 213 1
176 218 1
176 248 1
176 256 1
176 258 1
176 261 1
176 262 1
176 264 1
176 272 1
176 274 1
176 275 1
176 278 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 285 1
176 293 1
176 303 1
176 304 1
176 305 1
177 212 1
177 213 1
177 214 1
177 218 1
178 188 1
178 200 1
178 201 1
178 206 1
178 231 1
178 235 1
178 288 1
178 289 1
178 292 1
178 293 1
179 180 1
179 181 1
179 182 1
179 211 1
179 277 1
179 294 1
179 295 1
179 296 1
179 299 1
179 300 1
179 301 1
179 302 1
179 303 1
179 304 1
179 306 1
180 181 1
180 182 1
180 265 1
180 270 1
180 271 1
180 277 1
180 295 1
180 296 1
180 297 1
180 298 1
180 299 1
180 300 1
180 301 1
180 302 1
180 303 1
180 304 1
180 306 1
181 182 1
181 277 1
181 299 1
181 300 1
181 301 1
181 302 1
181 303 1
181 304 1
181 306 1
182 184 1
182 277 1
182 293 1
182 294 1
182 299 1
182 300 1
182 301 1
182 302 1
182 303 1
182 304 1
182 306 1
183 188 1
183 215 1
183 226 1
183 245 1
183 290 1
183 291 1
184 210 1
184 211 1
184 248 1
184 256 1
184 261 1
184 262 1
184 263 1
184 264 1
184 270 1
184 271 1
184 272 1
184 274 1
184 275 1
184 277 1
184 278 1
184 280 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 293 1
184 294 1
184 305 1
185 186 1
185 187 1
185 192 1
185 198 1
185 203 1
185 204 1
185 226 1
185 242 1
186 187 1
186 192 1
186 198 1
186 203 1
186 204 1
186 226 1
186 242 1
187 192 1
187 198 1
187 203 1
187 204 1
187 226 1
187 242 1
189 239 1
190 198 1
190 206 1
190 216 1
190 217 1
190 303 1
190 306 1
191 199 1
191 207 1
191 226 1
191 229 1
191 233 1
191 242 1
191 286 1
191 288 1
191 289 1
192 226 1
192 242 1
192 244 1
192 290 1
192 291 1
193 200 1
193 205 1
193 215 1
193 216 1
193 217 1
193 223 1
193 224 1
193 225 1
193 238 1
193 244 1
193 288 1
194 195 1
194 196 1
194 197 1
194 203 1
194 204 1
194 206 1
194 207 1
194 229 1
194 234 1
194 236 1
194 240 1
195 202 1
195 203 1
195 204 1
195 206 1
195 215 1
195 219 1
195 224 1
195 225 1
195 229 1
195 234 1
195 236 1
195 237 1
195 240 1
196 197 1
196 202 1
196 227 1
196 228 1
196 233 1
196 236 1
196 240 1
196 243 1
196 244 1
197 202 1
197 227 1
197 228 1
197 233 1
197 236 1
197 240 1
197 243 1
197 244 1
199 205 1
199 206 1
199 227 1
199 228 1
199 229 1
199 231 1
199 232 1
199 235 1
199 237 1
199 239 1
199 240 1
199 243 1
199 288 1
199 289 1
200 201 1
200 206 1
200 220 1
200 231 1
200 235 1
200 238 1
200 244 1
200 288 1
200 289 1
200 292 1
201 206 1
201 209 1
201 231 1
201 232 1
201 235 1
201 288 1
201 289 1
201 292 1
202 207 1
202 215 1
202 216 1
202 217 1
202 219 1
202 221 1
202 222 1
202 223 1
202 224 1
202 225 1
202 227 1
202 228 1
202 237 1
202 240 1
202 243 1
202 244 1
202 286 1
203 204 1
203 206 1
203 215 1
203 229 1
203 230 1
203 234 1
203 236 1
203 238 1
203 240 1
204 206 1
204 219 1
204 227 1
204 228 1
204 229 1
204 234 1
204 236 1
204 240 1
204 242 1
205 208 1
205 215 1
205 216 1
205 217 1
205 221 1
205 222 1
205 223 1
205 224 1
205 225 1
205 230 1
205 235 1
205 238 1
205 239 1
205 240 1
205 241 1
205 244 1
206 207 1
206 216 1
206 217 1
206 226 1
206 227 1
206 228 1
206 229 1
206 231 1
206 232 1
206 234 1
206 235 1
206 236 1
206 237 1
206 239 1
206 240 1
206 288 1
206 289 1
206 292 1
207 215 1
207 216 1
207 217 1
207 219 1
207 221 1
207 222 1
207 223 1
207 226 1
207 233 1
207 242 1
207 244 1
207 286 1
208 209 1
208 220 1
208 238 1
208 239 1
208 240 1
208 241 1
209 221 1
209 222 1
209 224 1
209 225 1
209 233 1
209 239 1
209 240 1
210 211 1
210 212 1
210 213 1
210 214 1
210 218 1
210 248 1
210 256 1
210 261 1
210 262 1
210 264 1
210 272 1
210 274 1
210 275 1
210 278 1
210 280 1
210 281 1
210 282 1
210 283 1
210 284 1
210 285 1
210 293 1
210 300 1
210 305 1
211 248 1
211 255 1
211 256 1
211 261 1
211 262 1
211 264 1
211 266 1
211 272 1
211 274 1
211 275 1
211 278 1
211 280 1
211 281 1
211 282 1
211 283 1
211 284 1
211 285 1
211 293 1
211 305 1
212 213 1
212 214 1
212 218 1
212 261 1
212 262 1
212 264 1
212 265 1
212 266 1
212 269 1
212 280 1
212 303 1
212 304 1
213 214 1
213 218 1
213 261 1
213 262 1
213 264 1
213 265 1
213 266 1
213 269 1
213 280 1
213 303 1
213 304 1
214 218 1
214 261 1
214 265 1
214 266 1
214 269 1
215 216 1
215 217 1
215 219 1
215 221 1
215 222 1
215 223 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 230 1
215 238 1
215 286 1
215 290 1
215 291 1
216 217 1
216 219 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 230 1
216 231 1
216 232 1
216 238 1
216 241 1
216 286 1
217 219 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 230 1
217 231 1
217 232 1
217 238 1
217 241 1
217 286 1
218 261 1
218 262 1
218 264 1
218 265 1
218 266 1
218 269 1
218 280 1
218 303 1
218 304 1
219 221 1
219 222 1
219 223 1
219 234 1
219 237 1
219 238 1
219 243 1
219 286 1
220 234 1
220 241 1
221 222 1
221 223 1
221 224 1
221 225 1
221 237 1
221 286 1
222 223 1
222 224 1
222 225 1
222 237 1
222 286 1
223 224 1
223 225 1
223 236 1
223 238 1
223 286 1
224 225 1
224 230 1
224 237 1
224 238 1
224 239 1
224 244 1
224 287 1
225 230 1
225 237 1
225 238 1
225 239 1
225 244 1
225 287 1
226 233 1
226 242 1
226 290 1
226 291 1
227 228 1
227 231 1
227 232 1
227 234 1
227 237 1
227 239 1
227 240 1
227 243 1
227 244 1
228 231 1
228 232 1
228 234 1
228 237 1
228 239 1
228 240 1
228 243 1
228 244 1
229 230 1
229 234 1
229 236 1
229 240 1
229 243 1
229 288 1
229 289 1
230 238 1
231 232 1
231 235 1
231 237 1
231 239 1
231 240 1
231 288 1
231 289 1
231 292 1
232 237 1
232 239 1
232 240 1
233 242 1
233 243 1
234 236 1
234 240 1
235 240 1
235 241 1
235 288 1
235 289 1
235 292 1
236 240 1
236 243 1
237 239 1
237 240 1
238 239 1
238 240 1
238 241 1
238 244 1
238 287 1
239 240 1
239 241 1
239 244 1
239 287 1
240 241 1
240 243 1
240 244 1
241 286 1
243 244 1
243 288 1
243 289 1
244 287 1
246 255 1
246 259 1
246 260 1
247 256 1
247 257 1
247 267 1
247 268 1
247 269 1
247 272 1
247 288 1
247 289 1
247 290 1
247 291 1
248 256 1
248 257 1
248 261 1
248 262 1
248 264 1
248 265 1
248 272 1
248 274 1
248 275 1
248 278 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 293 1
248 305 1
248 306 1
249 250 1
249 251 1
250 251 1
251 252 1
251 253 1
252 253 1
254 263 1
254 267 1
254 268 1
254 273 1
254 279 1
254 280 1
254 281 1
254 282 1
254 283 1
254 284 1
254 285 1
255 259 1
255 260 1
256 257 1
256 261 1
256 262 1
256 263 1
256 264 1
256 265 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 275 1
256 278 1
256 280 1
256 281 1
256 282 1
256 283 1
256 284 1
256 285 1
256 288 1
256 289 1
256 290 1
256 291 1
256 293 1
256 305 1
256 306 1
257 262 1
257 263 1
257 265 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 278 1
257 288 1
257 289 1
257 290 1
257 291 1
258 265 1
258 266 1
258 278 1
259 260 1
261 262 1
261 264 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 278 1
261 280 1
261 281 1
261 282 1
261 283 1
261 284 1
261 285 1
261 293 1
261 305 1
262 263 1
262 264 1
262 265 1
262 269 1
262 272 1
262 273 1
262 274 1
262 275 1
262 278 1
262 280 1
262 281 1
262 282 1
262 283 1
262 284 1
262 285 1
262 293 1
262 303 1
262 304 1
262 305 1
263 269 1
263 270 1
263 271 1
263 272 1
263 273 1
263 274 1
263 275 1
264 272 1
264 274 1
264 275 1
264 278 1
264 280 1
264 281 1
264 282 1
264 283 1
264 284 1
264 285 1
264 293 1
264 303 1
264 304 1
264 305 1
265 266 1
265 270 1
265 271 1
265 272 1
265 278 1
265 295 1
265 296 1
265 297 1
265 298 1
265 302 1
266 293 1
266 305 1
267 268 1
267 269 1
268 269 1
269 272 1
269 273 1
269 274 1
269 275 1
269 276 1
269 279 1
269 280 1
269 281 1
269 282 1
269 283 1
269 284 1
269 285 1
269 288 1
269 289 1
269 290 1
269 291 1
270 271 1
270 272 1
270 274 1
270 275 1
270 295 1
270 296 1
270 297 1
270 298 1
270 302 1
271 272 1
271 274 1
271 275 1
271 295 1
271 296 1
271 297 1
271 298 1
271 302 1
272 273 1
272 274 1
272 275 1
272 278 1
272 280 1
272 281 1
272 282 1
272 283 1
272 284 1
272 285 1
272 288 1
272 289 1
272 290 1
272 291 1
272 293 1
272 305 1
272 306 1
273 274 1
273 275 1
274 275 1
274 278 1
274 280 1
274 281 1
274 282 1
274 283 1
274 284 1
274 285 1
274 293 1
274 300 1
274 305 1
275 278 1
275 280 1
275 281 1
275 282 1
275 283 1
275 284 1
275 285 1
275 293 1
275 300 1
275 305 1
276 279 1
276 280 1
276 281 1
276 282 1
276 283 1
276 284 1
276 285 1
277 293 1
277 294 1
277 299 1
277 300 1
277 301 1
277 302 1
277 303 1
277 304 1
277 306 1
278 280 1
278 281 1
278 282 1
278 283 1
278 284 1
278 285 1
278 293 1
278 305 1
279 280 1
279 281 1
279 282 1
279 283 1
279 284 1
279 285 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 293 1
280 303 1
280 304 1
280 305 1
281 282 1
281 283 1
281 284 1
281 285 1
281 293 1
281 300 1
281 305 1
282 283 1
282 284 1
282 285 1
282 293 1
282 300 1
282 305 1
283 284 1
283 285 1
283 293 1
283 305 1
283 306 1
284 285 1
284 293 1
284 300 1
284 305 1
285 293 1
285 305 1
285 306 1
286 287 1
286 288 1
286 289 1
286 290 1
286 291 1
286 292 1
287 288 1
287 289 1
287 290 1
287 291 1
287 292 1
288 289 1
288 290 1
288 291 1
288 292 1
289 290 1
289 291 1
289 292 1
290 291 1
290 292 1
291 292 1
293 294 1
293 305 1
294 297 1
294 298 1
294 299 1
294 300 1
294 303 1
294 304 1
294 305 1
294 306 1
295 296 1
295 297 1
295 298 1
295 299 1
295 300 1
295 301 1
295 302 1
295 303 1
295 304 1
295 306 1
296 297 1
296 298 1
296 299 1
296 300 1
296 301 1
296 302 1
296 303 1
296 304 1
296 306 1
297 298 1
297 302 1
297 305 1
298 299 1
298 301 1
298 302 1
298 303 1
298 306 1
299 300 1
299 301 1
299 302 1
299 303 1
299 304 1
299 306 1
300 301 1
300 302 1
300 303 1
300 304 1
300 306 1
301 302 1
301 303 1
301 304 1
301 306 1
302 303 1
302 304 1
302 306 1
303 304 1
303 306 1
304 306 1
305 306 1


==> anc/graph-instances/network/moviegalaxies-52.dat <==
59 119
1 16 1
1 18 1
1 30 1
1 50 1
1 55 1
1 56 1
2 36 1
3 26 1
3 36 1
3 42 1
4 10 1
4 14 1
4 18 1
4 22 1
4 35 1
4 43 1
4 48 1
4 50 1
4 55 1
5 6 1
5 7 1
5 18 1
6 18 1
8 36 1
9 18 1
10 14 1
10 18 1
10 22 1
10 35 1
10 43 1
10 44 1
10 48 1
10 50 1
10 55 1
11 18 1
12 36 1
12 38 1
13 31 1
14 18 1
14 22 1
14 29 1
14 35 1
14 36 1
14 43 1
14 50 1
15 36 1
16 18 1
17 36 1
18 20 1
18 21 1
18 22 1
18 23 1
18 30 1
18 31 1
18 34 1
18 35 1
18 36 1
18 40 1
18 41 1
18 43 1
18 44 1
18 47 1
18 48 1
18 50 1
18 51 1
18 55 1
18 56 1
18 57 1
19 22 1
19 50 1
22 24 1
22 36 1
22 43 1
22 46 1
22 50 1
22 59 1
23 36 1
23 55 1
24 36 1
24 46 1
24 59 1
25 36 1
26 36 1
27 36 1
28 36 1
29 35 1
29 36 1
31 51 1
32 36 1
33 36 1
34 41 1
35 36 1
35 37 1
35 48 1
35 53 1
35 55 1
36 38 1
36 39 1
36 42 1
36 45 1
36 46 1
36 49 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
37 52 1
37 53 1
43 50 1
45 56 1
46 52 1
46 59 1
47 50 1
48 55 1
50 56 1
52 58 1


==> anc/graph-instances/network/moviegalaxies-567.dat <==
52 146
1 48 1
2 9 1
2 47 1
3 24 1
3 48 1
4 46 1
5 14 1
5 19 1
5 31 1
5 34 1
5 36 1
5 40 1
5 46 1
6 24 1
6 25 1
6 28 1
6 52 1
7 23 1
7 28 1
7 48 1
8 28 1
8 46 1
9 10 1
9 26 1
9 34 1
9 40 1
9 46 1
9 47 1
10 40 1
11 25 1
11 28 1
12 28 1
12 35 1
12 46 1
12 48 1
13 16 1
13 28 1
13 30 1
14 19 1
14 31 1
14 34 1
14 36 1
14 40 1
14 46 1
15 26 1
15 27 1
15 39 1
15 45 1
15 46 1
15 50 1
16 28 1
16 30 1
17 48 1
18 32 1
18 34 1
18 40 1
18 46 1
19 31 1
19 34 1
19 36 1
19 40 1
19 46 1
20 22 1
20 29 1
20 34 1
20 46 1
21 28 1
21 48 1
22 26 1
22 29 1
22 34 1
22 46 1
22 51 1
23 28 1
23 48 1
24 28 1
24 46 1
24 48 1
24 52 1
25 28 1
25 52 1
26 29 1
26 31 1
26 34 1
26 39 1
26 45 1
26 46 1
26 50 1
26 51 1
27 31 1
27 38 1
27 39 1
27 45 1
27 46 1
27 50 1
28 30 1
28 35 1
28 41 1
28 46 1
28 48 1
28 49 1
28 52 1
29 34 1
29 46 1
29 51 1
30 48 1
31 34 1
31 36 1
31 38 1
31 39 1
31 40 1
31 45 1
31 46 1
32 34 1
32 40 1
32 46 1
33 34 1
33 44 1
34 36 1
34 40 1
34 44 1
34 46 1
34 51 1
35 46 1
35 48 1
36 40 1
36 46 1
37 43 1
37 46 1
38 39 1
38 45 1
38 46 1
39 45 1
39 46 1
39 50 1
40 46 1
41 46 1
41 48 1
42 44 1
43 46 1
45 46 1
45 50 1
46 48 1
46 49 1
46 50 1
46 51 1


==> anc/graph-instances/network/revolution.dat <==
141 160
1 136 1
1 137 1
1 138 1
2 136 1
3 136 1
3 138 1
4 139 1
5 140 1
6 136 1
7 136 1
7 138 1
8 139 1
9 136 1
9 140 1
10 139 1
11 139 1
12 136 1
13 138 1
14 138 1
15 139 1
16 136 1
17 139 1
18 139 1
19 139 1
20 136 1
21 139 1
22 139 1
23 136 1
24 136 1
25 136 1
26 136 1
26 140 1
27 136 1
28 139 1
29 136 1
30 136 1
30 137 1
30 138 1
31 140 1
32 139 1
33 136 1
34 136 1
35 137 1
36 137 1
37 139 1
37 140 1
38 138 1
39 137 1
40 136 1
40 138 1
41 139 1
42 137 1
43 139 1
44 136 1
44 140 1
45 136 1
46 139 1
47 140 1
48 139 1
49 137 1
50 139 1
51 139 1
52 136 1
53 139 1
54 136 1
54 138 1
55 138 1
56 139 1
57 137 1
58 136 1
59 138 1
60 139 1
61 136 1
62 139 1
63 136 1
64 136 1
65 139 1
66 139 1
67 139 1
68 139 1
69 136 1
70 136 1
71 139 1
72 136 1
73 137 1
74 139 1
75 136 1
76 138 1
77 139 1
78 139 1
79 136 1
80 139 1
81 136 1
82 139 1
83 136 1
83 138 1
84 139 1
85 136 1
86 139 1
87 139 1
88 137 1
88 138 1
89 139 1
90 136 1
91 136 1
92 136 1
93 136 1
94 139 1
95 136 1
96 139 1
97 137 1
98 138 1
99 139 1
100 138 1
101 136 1
102 136 1
103 139 1
104 137 1
104 138 1
105 136 1
105 137 1
105 139 1
106 136 1
107 139 1
108 136 1
109 136 1
110 139 1
111 140 1
112 139 1
113 136 1
114 136 1
115 136 1
116 136 1
117 138 1
118 136 1
119 136 1
120 139 1
121 136 1
122 140 1
123 137 1
124 136 1
124 139 1
125 136 1
125 137 1
125 138 1
125 139 1
126 139 1
127 139 1
128 139 1
128 140 1
129 138 1
130 136 1
131 139 1
132 139 1
133 137 1
134 136 1
135 136 1
135 138 1
136 141 1
137 141 1


==> anc/graph-instances/network/sp_office.dat <==
92 9827
1 2
1 2
92 3
92 3
2 3
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
1 6
1 6
1 6
1 6
1 6
1 6
1 6
1 6
2 6
2 6
2 6
2 6
2 6
2 6
1 7
1 7
1 7
1 7
1 7
1 7
1 7
1 7
6 7
6 7
6 7
3 8
3 8
3 8
3 8
3 8
3 8
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
3 11
5 11
5 11
5 11
5 11
5 11
5 11
5 11
1 12
1 12
1 12
1 12
2 12
6 12
6 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
5 13
5 13
9 13
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
8 14
8 14
8 14
9 14
11 14
11 14
12 14
1 15
1 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
12 15
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
8 16
8 16
10 16
10 16
10 16
10 16
10 16
10 16
10 16
11 16
12 16
12 16
12 16
12 16
12 16
15 16
8 17
9 17
9 17
3 18
3 18
3 18
3 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
14 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
3 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
14 19
12 20
14 20
14 20
14 20
14 20
14 20
14 20
5 21
5 21
5 21
5 21
7 21
7 21
7 21
7 21
7 21
7 21
3 22
3 22
3 22
3 22
3 22
3 22
3 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
18 22
18 22
3 23
9 23
9 23
9 23
9 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
3 24
3 24
5 24
5 24
5 24
5 24
5 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
19 24
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
6 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
9 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
21 26
21 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
1 27
1 27
1 27
1 27
1 27
6 27
6 27
6 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
12 27
15 27
19 27
21 27
2 28
2 28
2 28
2 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
19 28
21 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
12 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
24 29
24 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
8 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
11 30
21 30
21 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
9 31
20 31
23 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
26 31
26 31
26 31
26 31
26 31
26 31
8 32
12 32
14 32
14 32
18 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
24 32
24 32
24 32
24 32
24 32
26 32
26 32
26 32
26 32
26 32
26 32
26 32
31 32
31 32
31 32
31 32
1 33
1 33
1 33
1 33
1 33
1 33
2 33
2 33
6 33
6 33
6 33
6 33
6 33
7 33
7 33
10 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
16 33
16 33
16 33
16 33
16 33
27 33
27 33
5 34
5 34
5 34
5 34
5 34
5 34
8 34
11 34
14 34
14 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
18 34
18 34
22 34
30 34
5 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
24 35
24 35
24 35
25 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
4 36
25 36
35 36
35 36
35 36
3 37
3 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
8 37
8 37
8 37
8 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
24 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
34 37
34 37
35 37
10 38
11 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
28 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
35 38
2 39
2 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
8 39
8 39
8 39
8 39
8 39
8 39
8 39
9 39
14 39
14 39
14 39
14 39
22 39
25 39
29 39
38 39
38 39
38 39
38 39
38 39
1 40
1 40
1 40
2 40
2 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
7 40
7 40
7 40
10 40
10 40
10 40
10 40
10 40
15 40
20 40
20 40
21 40
27 40
28 40
33 40
33 40
33 40
33 40
33 40
4 41
4 41
4 41
4 41
4 41
40 41
12 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
21 42
3 43
9 43
9 43
12 43
28 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
3 44
3 44
3 44
3 44
5 44
9 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
19 44
24 44
24 44
24 44
24 44
24 44
30 44
33 44
33 44
34 44
38 44
38 44
42 44
92 45
92 45
92 45
92 45
92 45
92 45
92 45
92 45
3 45
5 45
9 45
12 45
14 45
14 45
14 45
14 45
14 45
16 45
18 45
22 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
28 45
34 45
35 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
43 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
7 46
7 46
7 46
7 46
7 46
9 46
12 46
12 46
16 46
16 46
17 46
21 46
21 46
21 46
21 46
21 46
21 46
21 46
27 46
27 46
27 46
27 46
5 47
5 47
5 47
14 47
14 47
18 47
18 47
18 47
18 47
18 47
25 47
25 47
37 47
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
2 48
4 48
5 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
12 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
15 48
22 48
22 48
22 48
22 48
22 48
22 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
27 48
27 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
45 48
45 48
4 49
12 49
23 49
23 49
23 49
24 49
25 49
25 49
25 49
35 49
35 49
35 49
35 49
35 49
46 49
48 49
48 49
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
7 50
7 50
8 50
13 50
13 50
13 50
13 50
13 50
13 50
13 50
14 50
14 50
14 50
19 50
19 50
19 50
19 50
22 50
27 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
37 50
42 50
42 50
42 50
42 50
42 50
46 50
49 50
49 50
49 50
92 51
3 51
5 51
5 51
5 51
8 51
8 51
8 51
8 51
8 51
9 51
11 51
14 51
14 51
14 51
14 51
14 51
17 51
17 51
17 51
17 51
19 51
22 51
27 51
31 51
31 51
31 51
35 51
38 51
38 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
45 51
45 51
45 51
45 51
45 51
4 52
4 52
4 52
4 52
4 52
20 52
26 52
27 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
42 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
50 52
50 52
50 52
50 52
50 52
50 52
50 52
3 53
9 53
9 53
9 53
9 53
16 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
24 53
25 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
44 53
5 54
8 54
8 54
51 54
4 55
24 55
25 55
35 55
35 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
42 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
50 55
52 55
52 55
52 55
52 55
52 55
52 55
52 55
7 56
11 56
12 56
17 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
27 56
40 56
44 56
44 56
46 56
7 57
7 57
11 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
28 57
28 57
30 57
39 57
39 57
40 57
46 57
46 57
46 57
46 57
50 57
56 57
3 58
3 58
6 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
8 58
8 58
8 58
8 58
11 58
11 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
19 58
19 58
20 58
20 58
20 58
20 58
20 58
20 58
22 58
22 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
25 58
25 58
25 58
27 58
27 58
31 58
31 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
34 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
42 58
43 58
43 58
44 58
44 58
44 58
44 58
44 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
47 58
47 58
47 58
49 58
49 58
49 58
49 58
49 58
49 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
56 58
56 58
56 58
56 58
56 58
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
7 59
7 59
7 59
7 59
12 59
12 59
16 59
16 59
16 59
16 59
16 59
16 59
19 59
19 59
19 59
19 59
19 59
21 59
21 59
21 59
21 59
21 59
21 59
21 59
24 59
33 59
42 59
50 59
56 59
56 59
56 59
56 59
58 59
58 59
2 60
6 60
8 60
8 60
8 60
8 60
9 60
12 60
15 60
15 60
15 60
15 60
21 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
44 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
50 60
50 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
9 61
16 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
23 61
23 61
23 61
23 61
23 61
23 61
23 61
28 61
29 61
29 61
45 61
53 61
53 61
53 61
53 61
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
19 62
19 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
29 62
30 62
30 62
30 62
30 62
53 62
53 62
53 62
53 62
57 62
57 62
57 62
58 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
21 63
24 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
61 63
12 64
12 64
12 64
12 64
12 64
14 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
27 64
45 64
48 64
49 64
92 65
92 65
92 65
92 65
1 65
3 65
3 65
5 65
5 65
5 65
14 65
14 65
18 65
26 65
27 65
27 65
37 65
37 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
42 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
56 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
21 66
21 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
29 66
29 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
61 66
61 66
62 66
63 66
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
49 67
49 67
59 67
3 68
3 68
3 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
18 68
18 68
18 68
18 68
18 68
18 68
27 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
51 68
51 68
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
11 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
24 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
30 69
31 69
38 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
62 69
62 69
62 69
66 69
66 69
66 69
66 69
66 69
66 69
66 69
9 70
9 70
9 70
16 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
44 70
44 70
44 70
45 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
66 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
2 71
14 71
14 71
14 71
14 71
14 71
14 71
14 71
22 71
22 71
22 71
26 71
26 71
29 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
32 71
51 71
51 71
51 71
54 71
61 71
3 72
3 72
3 72
3 72
3 72
3 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
9 72
11 72
12 72
12 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
15 72
18 72
22 72
22 72
22 72
22 72
22 72
22 72
22 72
26 72
26 72
26 72
26 72
27 72
34 72
34 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
39 72
39 72
39 72
39 72
39 72
42 72
44 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
51 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
65 72
65 72
65 72
65 72
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
19 73
19 73
19 73
19 73
19 73
19 73
23 73
27 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
30 73
30 73
49 73
49 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
4 74
5 74
5 74
24 74
24 74
35 74
49 74
49 74
49 74
49 74
49 74
49 74
49 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
5 75
19 75
19 75
25 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
36 75
36 75
40 75
42 75
42 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
55 75
62 75
62 75
72 75
1 76
1 76
1 76
1 76
1 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
12 76
16 76
16 76
16 76
19 76
19 76
19 76
19 76
19 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
27 76
27 76
27 76
27 76
27 76
27 76
28 76
28 76
28 76
28 76
28 76
28 76
28 76
42 76
42 76
46 76
56 76
57 76
57 76
57 76
57 76
57 76
57 76
57 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
67 76
67 76
67 76
67 76
67 76
67 76
67 76
9 77
11 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
14 77
14 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
24 77
27 77
27 77
27 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
44 77
53 77
58 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
1 78
1 78
1 78
1 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
12 78
12 78
14 78
14 78
14 78
16 78
16 78
19 78
20 78
20 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
40 78
58 78
58 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
67 78
67 78
72 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
4 79
4 79
4 79
8 79
19 79
19 79
19 79
21 79
25 79
25 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
41 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
49 79
49 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
60 79
60 79
60 79
60 79
74 79
74 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
5 80
5 80
5 80
5 80
5 80
5 80
9 80
17 80
18 80
22 80
22 80
22 80
26 80
32 80
32 80
32 80
32 80
32 80
37 80
38 80
50 80
72 80
72 80
7 81
7 81
7 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
60 81
60 81
60 81
60 81
60 81
60 81
60 81
74 81
74 81
74 81
74 81
74 81
76 81
76 81
76 81
76 81
76 81
78 81
8 82
8 82
14 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
58 82
58 82
58 82
58 82
58 82
58 82
64 82
65 82
65 82
65 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
3 83
3 83
8 83
8 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
71 83
71 83
71 83
71 83
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
2 84
4 84
5 84
6 84
6 84
6 84
6 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
8 84
10 84
11 84
11 84
11 84
11 84
11 84
11 84
12 84
12 84
12 84
15 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
17 84
20 84
20 84
20 84
20 84
20 84
20 84
20 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
24 84
25 84
25 84
25 84
25 84
25 84
25 84
25 84
27 84
27 84
27 84
27 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
33 84
33 84
33 84
33 84
33 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
40 84
40 84
40 84
40 84
42 84
42 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
55 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
58 84
58 84
58 84
59 84
65 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
76 84
76 84
76 84
77 84
77 84
77 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
81 84
81 84
81 84
3 85
3 85
3 85
3 85
3 85
3 85
3 85
5 85
5 85
5 85
5 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
14 85
14 85
14 85
14 85
14 85
14 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
32 85
32 85
38 85
38 85
38 85
38 85
38 85
38 85
38 85
39 85
39 85
39 85
39 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
65 85
65 85
65 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
7 86
11 86
12 86
19 86
25 86
25 86
25 86
25 86
25 86
25 86
34 86
35 86
35 86
35 86
38 86
41 86
42 86
44 86
44 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
56 86
58 86
61 86
72 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
75 86
75 86
75 86
77 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
84 86
84 86
84 86
4 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
55 87
56 87
56 87
56 87
56 87
56 87
79 87
79 87
79 87
79 87
79 87
79 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
1 88
1 88
1 88
1 88
1 88
1 88
1 88
2 88
2 88
6 88
6 88
6 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
13 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
16 88
16 88
16 88
21 88
21 88
25 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
32 88
33 88
33 88
40 88
40 88
40 88
40 88
40 88
49 88
50 88
56 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
59 88
60 88
60 88
75 88
76 88
76 88
76 88
76 88
76 88
76 88
76 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
81 88
81 88
81 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
46 89
46 89
46 89
46 89
46 89
46 89
46 89
46 89
60 89
60 89
63 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
88 89
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
14 90
14 90
14 90
14 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
29 90
30 90
37 90
37 90
37 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
39 90
39 90
39 90
39 90
39 90
39 90
39 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
51 90
51 90
58 90
58 90
58 90
58 90
61 90
72 90
72 90
72 90
72 90
80 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
22 91
22 91
22 91
22 91
29 91
29 91
31 91
31 91
31 91
31 91
31 91
32 91
32 91
32 91
32 91
37 91
38 91
65 91
80 91
85 91
85 91
85 91
85 91
85 91
86 91


==> anc/graph-instances/network/swingers.dat <==
96 232
1 40 1
1 41 1
1 42 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 51 1
1 52 1
1 56 1
1 58 1
1 59 1
1 60 1
1 61 1
1 69 1
1 70 1
1 72 1
1 84 1
1 95 1
2 42 1
2 45 1
2 46 1
2 47 1
2 50 1
2 53 1
2 56 1
2 63 1
2 70 1
2 74 1
2 76 1
3 41 1
3 42 1
3 43 1
3 45 1
3 46 1
3 47 1
3 48 1
3 50 1
3 51 1
3 53 1
3 56 1
3 57 1
3 63 1
3 70 1
3 74 1
3 84 1
3 89 1
4 41 1
4 42 1
4 43 1
4 45 1
4 46 1
4 47 1
4 48 1
4 50 1
4 51 1
4 53 1
4 54 1
4 63 1
4 65 1
4 78 1
4 80 1
4 82 1
4 89 1
5 42 1
5 44 1
5 45 1
5 48 1
5 51 1
5 57 1
5 58 1
5 81 1
5 84 1
5 87 1
5 94 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 48 1
6 49 1
6 52 1
6 54 1
6 55 1
6 57 1
6 58 1
6 59 1
6 60 1
6 61 1
6 62 1
6 66 1
6 72 1
6 75 1
6 77 1
6 79 1
6 81 1
6 93 1
6 94 1
6 95 1
7 43 1
7 45 1
7 47 1
7 48 1
7 50 1
7 62 1
7 73 1
7 74 1
8 41 1
8 45 1
8 87 1
8 89 1
9 45 1
9 52 1
9 56 1
9 67 1
9 77 1
10 91 1
11 86 1
11 89 1
12 91 1
13 83 1
14 45 1
14 78 1
14 85 1
15 44 1
15 72 1
15 83 1
15 86 1
16 81 1
17 39 1
17 42 1
17 49 1
17 54 1
17 64 1
17 76 1
17 79 1
17 82 1
17 84 1
17 90 1
18 68 1
18 90 1
19 71 1
19 81 1
20 39 1
20 41 1
20 42 1
20 44 1
20 51 1
20 56 1
20 61 1
20 69 1
20 94 1
21 39 1
21 44 1
21 49 1
21 94 1
22 39 1
22 44 1
22 45 1
22 48 1
22 52 1
22 61 1
22 66 1
22 67 1
22 94 1
23 56 1
23 77 1
24 44 1
24 64 1
24 66 1
24 67 1
24 68 1
24 78 1
24 81 1
25 49 1
25 75 1
26 77 1
26 81 1
27 86 1
28 53 1
29 90 1
29 92 1
30 72 1
31 61 1
31 72 1
32 51 1
32 56 1
33 75 1
34 40 1
34 42 1
35 42 1
36 82 1
37 52 1
38 70 1
39 96 1
40 96 1
42 96 1
43 96 1
44 96 1
45 96 1
46 96 1
47 96 1
48 96 1
49 96 1
50 96 1
52 96 1
53 96 1
54 96 1
55 96 1
62 96 1
65 96 1
66 96 1
68 96 1
73 96 1
75 96 1
77 96 1
78 96 1
79 96 1
80 96 1
83 96 1
85 96 1
87 96 1
88 96 1
89 96 1
90 96 1
91 96 1
92 96 1


==> anc/graph-instances/network/terrorists-911.dat <==
62 152
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 62 1
4 5 1
5 7 1
5 9 1
6 9 1
7 10 1
8 9 1
9 12 1
9 13 1
10 14 1
11 13 1
11 15 1
11 24 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
12 13 1
12 15 1
12 16 1
12 17 1
13 24 1
14 15 1
15 17 1
15 22 1
15 23 1
15 24 1
16 17 1
16 18 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 22 1
22 23 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
25 26 1
26 29 1
26 31 1
27 29 1
27 31 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 37 1
30 31 1
30 41 1
30 42 1
30 43 1
30 47 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 43 1
31 47 1
31 48 1
34 35 1
34 36 1
35 36 1
35 38 1
35 39 1
35 40 1
35 45 1
36 38 1
36 39 1
36 40 1
37 46 1
38 39 1
38 40 1
39 40 1
39 49 1
39 50 1
40 43 1
40 47 1
40 51 1
41 43 1
41 52 1
42 48 1
42 53 1
43 44 1
43 47 1
43 51 1
43 52 1
43 55 1
43 56 1
43 57 1
43 58 1
44 47 1
44 48 1
44 53 1
44 54 1
44 55 1
44 56 1
44 59 1
44 60 1
44 61 1
45 48 1
47 51 1
47 55 1
47 56 1
48 51 1
48 53 1
48 54 1
49 50 1
49 53 1
50 51 1
50 53 1
52 57 1
52 58 1
53 54 1
55 56 1
56 59 1
56 60 1
59 60 1


==> anc/graph-instances/network/train_terrorists.dat <==
64 243
1 2 1
1 64 1
2 3 1
2 4 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 28 1
2 29 1
2 64 1
3 4 1
3 16 1
3 17 1
3 19 1
3 20 1
3 21 1
3 22 1
3 24 1
3 64 1
4 16 1
4 17 1
4 19 1
4 20 1
4 21 1
4 22 1
4 24 1
4 64 1
5 16 1
5 23 1
5 25 1
5 30 1
5 31 1
5 32 1
5 64 1
6 7 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 20 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 33 1
6 34 1
6 35 1
6 36 1
6 64 1
7 8 1
7 18 1
7 33 1
7 64 1
8 18 1
8 64 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 20 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 37 1
9 64 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 28 1
10 64 1
11 12 1
11 13 1
11 14 1
11 15 1
11 28 1
11 64 1
12 13 1
12 14 1
12 15 1
12 28 1
12 64 1
13 14 1
13 15 1
13 28 1
13 36 1
13 64 1
14 15 1
14 28 1
14 38 1
14 64 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 32 1
15 64 1
16 17 1
16 19 1
16 20 1
16 21 1
16 22 1
16 24 1
16 39 1
16 40 1
16 41 1
16 42 1
16 64 1
17 19 1
17 20 1
17 21 1
17 22 1
17 24 1
17 30 1
17 39 1
17 40 1
17 43 1
17 44 1
17 53 1
17 64 1
18 35 1
18 54 1
18 55 1
18 56 1
18 64 1
19 20 1
19 21 1
19 22 1
19 24 1
19 29 1
19 64 1
20 21 1
20 22 1
20 24 1
20 64 1
21 22 1
21 24 1
21 48 1
21 57 1
21 58 1
21 59 1
21 64 1
22 24 1
22 57 1
22 58 1
22 64 1
23 24 1
23 25 1
23 27 1
23 29 1
23 48 1
23 64 1
24 25 1
24 27 1
24 29 1
24 64 1
25 27 1
25 29 1
25 64 1
26 29 1
26 64 1
27 64 1
28 64 1
29 31 1
29 62 1
29 63 1
29 64 1
30 39 1
30 40 1
30 43 1
30 44 1
35 38 1
35 54 1
35 55 1
35 56 1
39 40 1
39 43 1
40 43 1
43 48 1
44 45 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 49 1
46 50 1
46 51 1
46 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 58 1
48 60 1
48 61 1
49 50 1
49 51 1
49 52 1
50 51 1
50 52 1
51 52 1
54 55 1
54 56 1
55 56 1
57 58 1
58 60 1
62 63 1


==> anc/graph-instances/rand01-polytopes/rand01-10-256-0.dat <==
256 11056
1 3 1
1 4 1
1 6 1
1 9 1
1 13 1
1 14 1
1 15 1
1 18 1
1 22 1
1 23 1
1 25 1
1 30 1
1 33 1
1 35 1
1 37 1
1 39 1
1 40 1
1 42 1
1 46 1
1 47 1
1 48 1
1 50 1
1 53 1
1 58 1
1 61 1
1 64 1
1 65 1
1 67 1
1 68 1
1 72 1
1 73 1
1 74 1
1 75 1
1 76 1
1 78 1
1 79 1
1 80 1
1 81 1
1 83 1
1 88 1
1 89 1
1 90 1
1 94 1
1 97 1
1 98 1
1 99 1
1 100 1
1 102 1
1 106 1
1 107 1
1 109 1
1 110 1
1 111 1
1 112 1
1 114 1
1 117 1
1 119 1
1 120 1
1 124 1
1 129 1
1 130 1
1 132 1
1 133 1
1 137 1
1 138 1
1 141 1
1 143 1
1 147 1
1 148 1
1 152 1
1 153 1
1 154 1
1 155 1
1 157 1
1 158 1
1 160 1
1 161 1
1 164 1
1 166 1
1 171 1
1 173 1
1 175 1
1 176 1
1 177 1
1 181 1
1 183 1
1 186 1
1 194 1
1 195 1
1 198 1
1 199 1
1 200 1
1 205 1
1 206 1
1 209 1
1 211 1
1 212 1
1 214 1
1 215 1
1 216 1
1 217 1
1 219 1
1 223 1
1 224 1
1 226 1
1 231 1
1 232 1
1 234 1
1 238 1
1 241 1
1 243 1
1 245 1
1 248 1
1 249 1
1 252 1
1 253 1
1 255 1
1 256 1
2 5 1
2 10 1
2 11 1
2 18 1
2 21 1
2 24 1
2 31 1
2 32 1
2 33 1
2 34 1
2 37 1
2 38 1
2 43 1
2 44 1
2 55 1
2 56 1
2 60 1
2 65 1
2 68 1
2 71 1
2 73 1
2 76 1
2 77 1
2 81 1
2 88 1
2 92 1
2 93 1
2 97 1
2 98 1
2 100 1
2 101 1
2 106 1
2 119 1
2 123 1
2 124 1
2 125 1
2 126 1
2 128 1
2 134 1
2 137 1
2 139 1
2 142 1
2 154 1
2 155 1
2 160 1
2 163 1
2 164 1
2 166 1
2 169 1
2 172 1
2 174 1
2 176 1
2 180 1
2 182 1
2 183 1
2 185 1
2 194 1
2 197 1
2 198 1
2 202 1
2 204 1
2 207 1
2 208 1
2 209 1
2 210 1
2 214 1
2 216 1
2 221 1
2 222 1
2 223 1
2 224 1
2 226 1
2 227 1
2 230 1
2 231 1
2 232 1
2 235 1
2 236 1
2 237 1
2 239 1
2 240 1
2 242 1
2 245 1
2 246 1
2 247 1
2 248 1
2 252 1
2 255 1
3 4 1
3 6 1
3 8 1
3 13 1
3 17 1
3 18 1
3 26 1
3 28 1
3 30 1
3 35 1
3 37 1
3 39 1
3 40 1
3 44 1
3 46 1
3 50 1
3 52 1
3 53 1
3 57 1
3 59 1
3 64 1
3 67 1
3 68 1
3 69 1
3 70 1
3 72 1
3 73 1
3 74 1
3 77 1
3 78 1
3 84 1
3 86 1
3 87 1
3 89 1
3 90 1
3 91 1
3 97 1
3 98 1
3 99 1
3 100 1
3 102 1
3 107 1
3 109 1
3 110 1
3 112 1
3 113 1
3 128 1
3 132 1
3 134 1
3 136 1
3 137 1
3 139 1
3 140 1
3 141 1
3 142 1
3 147 1
3 148 1
3 151 1
3 152 1
3 155 1
3 156 1
3 161 1
3 165 1
3 170 1
3 177 1
3 181 1
3 186 1
3 190 1
3 192 1
3 195 1
3 205 1
3 206 1
3 210 1
3 212 1
3 214 1
3 217 1
3 229 1
3 232 1
3 233 1
3 234 1
3 235 1
3 240 1
3 241 1
3 242 1
3 243 1
3 244 1
3 253 1
3 255 1
4 6 1
4 9 1
4 13 1
4 18 1
4 19 1
4 20 1
4 23 1
4 28 1
4 30 1
4 31 1
4 40 1
4 41 1
4 42 1
4 45 1
4 46 1
4 48 1
4 50 1
4 53 1
4 58 1
4 59 1
4 61 1
4 62 1
4 64 1
4 68 1
4 69 1
4 70 1
4 72 1
4 73 1
4 76 1
4 77 1
4 78 1
4 81 1
4 83 1
4 90 1
4 94 1
4 100 1
4 101 1
4 111 1
4 112 1
4 115 1
4 126 1
4 127 1
4 131 1
4 132 1
4 133 1
4 138 1
4 141 1
4 142 1
4 145 1
4 147 1
4 152 1
4 153 1
4 155 1
4 156 1
4 157 1
4 161 1
4 164 1
4 165 1
4 168 1
4 173 1
4 174 1
4 178 1
4 181 1
4 186 1
4 191 1
4 195 1
4 198 1
4 205 1
4 208 1
4 209 1
4 212 1
4 213 1
4 215 1
4 216 1
4 221 1
4 223 1
4 225 1
4 234 1
4 238 1
4 240 1
4 241 1
4 248 1
4 255 1
5 9 1
5 15 1
5 16 1
5 19 1
5 21 1
5 22 1
5 24 1
5 33 1
5 35 1
5 40 1
5 44 1
5 45 1
5 57 1
5 58 1
5 60 1
5 62 1
5 66 1
5 68 1
5 71 1
5 72 1
5 73 1
5 75 1
5 76 1
5 85 1
5 87 1
5 88 1
5 89 1
5 91 1
5 92 1
5 95 1
5 99 1
5 100 1
5 101 1
5 124 1
5 125 1
5 126 1
5 129 1
5 130 1
5 134 1
5 138 1
5 139 1
5 140 1
5 143 1
5 145 1
5 146 1
5 147 1
5 148 1
5 149 1
5 152 1
5 155 1
5 160 1
5 164 1
5 168 1
5 169 1
5 170 1
5 172 1
5 173 1
5 179 1
5 180 1
5 181 1
5 183 1
5 188 1
5 191 1
5 192 1
5 198 1
5 200 1
5 201 1
5 202 1
5 209 1
5 214 1
5 215 1
5 216 1
5 218 1
5 223 1
5 224 1
5 225 1
5 227 1
5 228 1
5 230 1
5 231 1
5 233 1
5 235 1
5 236 1
5 245 1
5 247 1
5 248 1
5 249 1
5 250 1
5 251 1
5 254 1
5 256 1
6 8 1
6 10 1
6 13 1
6 17 1
6 18 1
6 26 1
6 28 1
6 30 1
6 34 1
6 41 1
6 43 1
6 50 1
6 51 1
6 53 1
6 55 1
6 56 1
6 59 1
6 61 1
6 64 1
6 69 1
6 70 1
6 73 1
6 77 1
6 81 1
6 84 1
6 90 1
6 91 1
6 97 1
6 98 1
6 100 1
6 103 1
6 104 1
6 107 1
6 112 1
6 115 1
6 119 1
6 128 1
6 134 1
6 136 1
6 137 1
6 140 1
6 141 1
6 142 1
6 147 1
6 148 1
6 152 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 174 1
6 177 1
6 178 1
6 181 1
6 182 1
6 208 1
6 211 1
6 212 1
6 214 1
6 216 1
6 217 1
6 221 1
6 240 1
6 244 1
6 245 1
6 255 1
7 10 1
7 12 1
7 13 1
7 15 1
7 22 1
7 23 1
7 31 1
7 35 1
7 38 1
7 42 1
7 48 1
7 56 1
7 57 1
7 58 1
7 63 1
7 66 1
7 68 1
7 69 1
7 77 1
7 78 1
7 79 1
7 81 1
7 82 1
7 89 1
7 92 1
7 93 1
7 94 1
7 96 1
7 99 1
7 103 1
7 106 1
7 111 1
7 114 1
7 115 1
7 121 1
7 122 1
7 124 1
7 126 1
7 127 1
7 129 1
7 131 1
7 133 1
7 135 1
7 138 1
7 147 1
7 149 1
7 150 1
7 151 1
7 153 1
7 154 1
7 155 1
7 157 1
7 158 1
7 161 1
7 166 1
7 167 1
7 168 1
7 171 1
7 172 1
7 175 1
7 176 1
7 179 1
7 184 1
7 186 1
7 190 1
7 191 1
7 192 1
7 193 1
7 199 1
7 200 1
7 202 1
7 209 1
7 211 1
7 213 1
7 215 1
7 216 1
7 225 1
7 228 1
7 231 1
7 232 1
7 235 1
7 236 1
7 240 1
7 241 1
7 245 1
7 251 1
7 254 1
7 256 1
8 10 1
8 11 1
8 14 1
8 17 1
8 18 1
8 19 1
8 20 1
8 26 1
8 31 1
8 34 1
8 40 1
8 46 1
8 47 1
8 49 1
8 50 1
8 52 1
8 53 1
8 54 1
8 55 1
8 57 1
8 59 1
8 61 1
8 65 1
8 69 1
8 70 1
8 80 1
8 84 1
8 87 1
8 93 1
8 94 1
8 97 1
8 98 1
8 103 1
8 104 1
8 110 1
8 115 1
8 116 1
8 118 1
8 119 1
8 123 1
8 128 1
8 134 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 143 1
8 145 1
8 148 1
8 149 1
8 150 1
8 152 1
8 153 1
8 155 1
8 156 1
8 159 1
8 166 1
8 175 1
8 178 1
8 180 1
8 181 1
8 185 1
8 190 1
8 191 1
8 192 1
8 203 1
8 205 1
8 210 1
8 212 1
8 225 1
8 227 1
8 229 1
8 238 1
8 248 1
8 249 1
8 250 1
8 255 1
9 12 1
9 15 1
9 17 1
9 20 1
9 21 1
9 22 1
9 23 1
9 25 1
9 28 1
9 30 1
9 36 1
9 40 1
9 41 1
9 42 1
9 44 1
9 46 1
9 48 1
9 49 1
9 58 1
9 60 1
9 62 1
9 64 1
9 75 1
9 76 1
9 78 1
9 79 1
9 81 1
9 83 1
9 87 1
9 89 1
9 91 1
9 92 1
9 94 1
9 95 1
9 96 1
9 105 1
9 106 1
9 107 1
9 108 1
9 110 1
9 111 1
9 114 1
9 115 1
9 116 1
9 120 1
9 122 1
9 127 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 138 1
9 144 1
9 145 1
9 146 1
9 147 1
9 151 1
9 152 1
9 153 1
9 155 1
9 156 1
9 157 1
9 158 1
9 161 1
9 164 1
9 165 1
9 171 1
9 173 1
9 174 1
9 179 1
9 181 1
9 187 1
9 188 1
9 189 1
9 196 1
9 198 1
9 199 1
9 200 1
9 202 1
9 209 1
9 211 1
9 212 1
9 215 1
9 218 1
9 219 1
9 233 1
9 234 1
9 251 1
9 254 1
9 256 1
10 18 1
10 22 1
10 26 1
10 29 1
10 35 1
10 38 1
10 43 1
10 46 1
10 47 1
10 53 1
10 55 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 65 1
10 67 1
10 68 1
10 69 1
10 70 1
10 73 1
10 78 1
10 81 1
10 84 1
10 85 1
10 86 1
10 91 1
10 92 1
10 93 1
10 99 1
10 100 1
10 103 1
10 109 1
10 115 1
10 117 1
10 119 1
10 124 1
10 129 1
10 133 1
10 134 1
10 136 1
10 137 1
10 139 1
10 140 1
10 141 1
10 142 1
10 148 1
10 149 1
10 150 1
10 151 1
10 154 1
10 155 1
10 157 1
10 158 1
10 159 1
10 160 1
10 167 1
10 171 1
10 172 1
10 175 1
10 178 1
10 181 1
10 185 1
10 189 1
10 190 1
10 193 1
10 200 1
10 203 1
10 211 1
10 213 1
10 214 1
10 215 1
10 217 1
10 224 1
10 230 1
10 235 1
10 236 1
10 240 1
10 250 1
11 17 1
11 19 1
11 20 1
11 23 1
11 25 1
11 27 1
11 28 1
11 31 1
11 32 1
11 34 1
11 41 1
11 47 1
11 49 1
11 51 1
11 55 1
11 57 1
11 61 1
11 62 1
11 72 1
11 73 1
11 78 1
11 80 1
11 84 1
11 90 1
11 93 1
11 94 1
11 95 1
11 97 1
11 98 1
11 101 1
11 104 1
11 121 1
11 123 1
11 124 1
11 126 1
11 127 1
11 128 1
11 131 1
11 137 1
11 139 1
11 140 1
11 141 1
11 145 1
11 149 1
11 162 1
11 163 1
11 164 1
11 165 1
11 168 1
11 173 1
11 178 1
11 182 1
11 183 1
11 186 1
11 194 1
11 201 1
11 202 1
11 203 1
11 204 1
11 206 1
11 208 1
11 209 1
11 221 1
11 223 1
11 225 1
11 227 1
11 231 1
11 232 1
11 235 1
11 236 1
11 237 1
11 238 1
11 245 1
11 246 1
11 247 1
11 248 1
11 249 1
11 250 1
11 254 1
11 255 1
12 15 1
12 20 1
12 23 1
12 25 1
12 27 1
12 28 1
12 30 1
12 31 1
12 36 1
12 42 1
12 48 1
12 51 1
12 58 1
12 62 1
12 63 1
12 69 1
12 75 1
12 78 1
12 79 1
12 81 1
12 90 1
12 94 1
12 96 1
12 98 1
12 111 1
12 114 1
12 120 1
12 122 1
12 123 1
12 124 1
12 126 1
12 129 1
12 131 1
12 133 1
12 137 1
12 141 1
12 147 1
12 149 1
12 153 1
12 165 1
12 168 1
12 171 1
12 173 1
12 176 1
12 179 1
12 184 1
12 186 1
12 192 1
12 194 1
12 202 1
12 204 1
12 206 1
12 207 1
12 209 1
12 222 1
12 225 1
12 231 1
12 232 1
12 235 1
12 236 1
12 237 1
12 240 1
12 241 1
12 249 1
12 252 1
12 254 1
12 255 1
13 17 1
13 18 1
13 20 1
13 21 1
13 27 1
13 28 1
13 31 1
13 35 1
13 38 1
13 40 1
13 51 1
13 52 1
13 56 1
13 57 1
13 59 1
13 63 1
13 64 1
13 66 1
13 68 1
13 69 1
13 70 1
13 71 1
13 77 1
13 78 1
13 79 1
13 82 1
13 87 1
13 90 1
13 91 1
13 104 1
13 107 1
13 109 1
13 112 1
13 113 1
13 115 1
13 131 1
13 133 1
13 134 1
13 135 1
13 138 1
13 139 1
13 140 1
13 141 1
13 142 1
13 147 1
13 148 1
13 151 1
13 161 1
13 165 1
13 170 1
13 172 1
13 173 1
13 176 1
13 182 1
13 184 1
13 186 1
13 190 1
13 192 1
13 193 1
13 195 1
13 201 1
13 204 1
13 205 1
13 206 1
13 211 1
13 214 1
13 216 1
13 217 1
13 221 1
13 233 1
13 235 1
13 241 1
13 242 1
13 243 1
13 244 1
14 16 1
14 23 1
14 25 1
14 26 1
14 29 1
14 31 1
14 33 1
14 35 1
14 36 1
14 39 1
14 40 1
14 42 1
14 47 1
14 48 1
14 50 1
14 54 1
14 57 1
14 63 1
14 65 1
14 66 1
14 67 1
14 68 1
14 73 1
14 74 1
14 78 1
14 80 1
14 82 1
14 85 1
14 94 1
14 96 1
14 99 1
14 102 1
14 103 1
14 107 1
14 108 1
14 109 1
14 110 1
14 112 1
14 117 1
14 118 1
14 120 1
14 121 1
14 123 1
14 124 1
14 125 1
14 127 1
14 129 1
14 130 1
14 135 1
14 136 1
14 138 1
14 141 1
14 144 1
14 145 1
14 146 1
14 148 1
14 149 1
14 150 1
14 153 1
14 154 1
14 158 1
14 159 1
14 160 1
14 161 1
14 166 1
14 167 1
14 170 1
14 171 1
14 175 1
14 176 1
14 180 1
14 184 1
14 185 1
14 186 1
14 190 1
14 191 1
14 192 1
14 193 1
14 194 1
14 196 1
14 199 1
14 205 1
14 206 1
14 210 1
14 215 1
14 219 1
14 220 1
14 224 1
14 225 1
14 228 1
14 232 1
14 235 1
14 237 1
14 238 1
14 242 1
14 244 1
14 246 1
14 247 1
14 249 1
14 253 1
14 256 1
15 20 1
15 23 1
15 30 1
15 33 1
15 35 1
15 36 1
15 46 1
15 48 1
15 50 1
15 62 1
15 68 1
15 75 1
15 78 1
15 79 1
15 81 1
15 89 1
15 90 1
15 94 1
15 95 1
15 98 1
15 99 1
15 102 1
15 110 1
15 116 1
15 122 1
15 130 1
15 131 1
15 143 1
15 144 1
15 145 1
15 147 1
15 149 1
15 150 1
15 153 1
15 155 1
15 158 1
15 166 1
15 169 1
15 170 1
15 171 1
15 172 1
15 179 1
15 185 1
15 186 1
15 188 1
15 191 1
15 192 1
15 194 1
15 201 1
15 202 1
15 205 1
15 206 1
15 209 1
15 228 1
15 229 1
15 231 1
15 232 1
15 241 1
15 247 1
15 248 1
15 249 1
15 252 1
15 254 1
15 255 1
15 256 1
16 25 1
16 27 1
16 29 1
16 33 1
16 35 1
16 36 1
16 39 1
16 40 1
16 46 1
16 54 1
16 57 1
16 62 1
16 66 1
16 75 1
16 76 1
16 78 1
16 83 1
16 85 1
16 86 1
16 87 1
16 91 1
16 94 1
16 96 1
16 101 1
16 106 1
16 109 1
16 129 1
16 130 1
16 140 1
16 145 1
16 146 1
16 149 1
16 157 1
16 158 1
16 161 1
16 170 1
16 173 1
16 175 1
16 179 1
16 180 1
16 184 1
16 187 1
16 188 1
16 189 1
16 192 1
16 193 1
16 196 1
16 199 1
16 205 1
16 206 1
16 215 1
16 219 1
16 225 1
16 228 1
16 233 1
16 234 1
16 235 1
16 237 1
16 242 1
16 246 1
16 247 1
16 249 1
16 250 1
16 256 1
17 19 1
17 20 1
17 21 1
17 22 1
17 24 1
17 26 1
17 28 1
17 30 1
17 34 1
17 35 1
17 37 1
17 39 1
17 41 1
17 44 1
17 45 1
17 49 1
17 52 1
17 53 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 69 1
17 70 1
17 76 1
17 81 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 89 1
17 90 1
17 91 1
17 92 1
17 94 1
17 95 1
17 98 1
17 100 1
17 103 1
17 104 1
17 105 1
17 107 1
17 110 1
17 115 1
17 116 1
17 122 1
17 123 1
17 130 1
17 131 1
17 132 1
17 134 1
17 138 1
17 139 1
17 140 1
17 142 1
17 143 1
17 145 1
17 147 1
17 148 1
17 151 1
17 156 1
17 162 1
17 163 1
17 164 1
17 165 1
17 169 1
17 170 1
17 173 1
17 174 1
17 178 1
17 180 1
17 181 1
17 182 1
17 187 1
17 188 1
17 189 1
17 190 1
17 195 1
17 197 1
17 198 1
17 201 1
17 202 1
17 204 1
17 208 1
17 212 1
17 218 1
17 219 1
17 221 1
17 223 1
17 225 1
17 227 1
17 229 1
17 230 1
17 233 1
17 243 1
17 248 1
17 250 1
17 251 1
17 254 1
18 19 1
18 25 1
18 29 1
18 31 1
18 38 1
18 40 1
18 45 1
18 46 1
18 50 1
18 55 1
18 57 1
18 59 1
18 62 1
18 63 1
18 65 1
18 68 1
18 70 1
18 72 1
18 73 1
18 74 1
18 76 1
18 80 1
18 83 1
18 84 1
18 100 1
18 101 1
18 109 1
18 113 1
18 124 1
18 128 1
18 134 1
18 135 1
18 137 1
18 138 1
18 139 1
18 141 1
18 142 1
18 145 1
18 148 1
18 149 1
18 150 1
18 152 1
18 154 1
18 155 1
18 161 1
18 166 1
18 170 1
18 173 1
18 181 1
18 186 1
18 192 1
18 195 1
18 199 1
18 205 1
18 206 1
18 210 1
18 212 1
18 213 1
18 214 1
18 215 1
18 216 1
18 217 1
18 221 1
18 227 1
18 231 1
18 234 1
18 235 1
18 236 1
18 237 1
18 245 1
18 246 1
18 249 1
18 253 1
18 255 1
19 22 1
19 26 1
19 31 1
19 34 1
19 40 1
19 41 1
19 44 1
19 46 1
19 47 1
19 49 1
19 53 1
19 57 1
19 58 1
19 60 1
19 62 1
19 66 1
19 70 1
19 72 1
19 76 1
19 80 1
19 84 1
19 85 1
19 86 1
19 87 1
19 89 1
19 94 1
19 100 1
19 101 1
19 110 1
19 115 1
19 125 1
19 130 1
19 134 1
19 138 1
19 139 1
19 140 1
19 141 1
19 143 1
19 145 1
19 146 1
19 147 1
19 148 1
19 152 1
19 155 1
19 166 1
19 169 1
19 178 1
19 180 1
19 181 1
19 188 1
19 191 1
19 192 1
19 218 1
19 219 1
19 223 1
19 225 1
19 227 1
19 229 1
19 230 1
19 233 1
19 238 1
19 243 1
19 246 1
19 247 1
19 248 1
19 249 1
19 250 1
19 255 1
20 21 1
20 23 1
20 28 1
20 30 1
20 34 1
20 39 1
20 44 1
20 46 1
20 48 1
20 49 1
20 51 1
20 52 1
20 54 1
20 59 1
20 62 1
20 69 1
20 70 1
20 79 1
20 81 1
20 86 1
20 87 1
20 89 1
20 90 1
20 91 1
20 94 1
20 95 1
20 96 1
20 97 1
20 98 1
20 102 1
20 104 1
20 107 1
20 108 1
20 110 1
20 112 1
20 116 1
20 122 1
20 123 1
20 131 1
20 132 1
20 138 1
20 140 1
20 143 1
20 145 1
20 147 1
20 151 1
20 156 1
20 159 1
20 162 1
20 163 1
20 164 1
20 165 1
20 168 1
20 170 1
20 172 1
20 173 1
20 177 1
20 178 1
20 179 1
20 180 1
20 183 1
20 186 1
20 187 1
20 189 1
20 190 1
20 191 1
20 192 1
20 195 1
20 197 1
20 201 1
20 202 1
20 204 1
20 206 1
20 208 1
20 209 1
20 219 1
20 222 1
20 225 1
20 227 1
20 229 1
20 233 1
20 240 1
20 241 1
20 243 1
20 244 1
20 248 1
20 249 1
20 251 1
20 254 1
21 22 1
21 24 1
21 30 1
21 31 1
21 38 1
21 44 1
21 45 1
21 53 1
21 56 1
21 57 1
21 58 1
21 62 1
21 66 1
21 69 1
21 71 1
21 81 1
21 86 1
21 87 1
21 89 1
21 91 1
21 92 1
21 95 1
21 100 1
21 101 1
21 103 1
21 111 1
21 116 1
21 122 1
21 126 1
21 134 1
21 138 1
21 139 1
21 140 1
21 142 1
21 145 1
21 147 1
21 148 1
21 151 1
21 164 1
21 169 1
21 170 1
21 172 1
21 173 1
21 179 1
21 181 1
21 187 1
21 188 1
21 189 1
21 191 1
21 198 1
21 200 1
21 201 1
21 202 1
21 204 1
21 208 1
21 209 1
21 215 1
21 216 1
21 218 1
21 221 1
21 225 1
21 227 1
21 229 1
21 230 1
21 233 1
21 236 1
21 248 1
21 251 1
21 254 1
22 25 1
22 26 1
22 35 1
22 36 1
22 39 1
22 41 1
22 46 1
22 49 1
22 53 1
22 57 1
22 58 1
22 59 1
22 60 1
22 62 1
22 66 1
22 67 1
22 69 1
22 70 1
22 72 1
22 73 1
22 75 1
22 78 1
22 81 1
22 86 1
22 89 1
22 92 1
22 95 1
22 99 1
22 100 1
22 102 1
22 111 1
22 117 1
22 122 1
22 124 1
22 129 1
22 130 1
22 131 1
22 133 1
22 134 1
22 137 1
22 141 1
22 143 1
22 146 1
22 150 1
22 152 1
22 155 1
22 156 1
22 164 1
22 168 1
22 171 1
22 174 1
22 178 1
22 179 1
22 181 1
22 187 1
22 188 1
22 189 1
22 194 1
22 196 1
22 198 1
22 200 1
22 203 1
22 217 1
22 218 1
22 219 1
22 223 1
22 224 1
22 225 1
22 229 1
22 230 1
22 232 1
22 234 1
22 235 1
22 236 1
22 247 1
22 248 1
22 250 1
22 251 1
22 254 1
23 31 1
23 36 1
23 40 1
23 46 1
23 47 1
23 48 1
23 49 1
23 51 1
23 52 1
23 58 1
23 59 1
23 62 1
23 66 1
23 69 1
23 70 1
23 78 1
23 79 1
23 81 1
23 82 1
23 90 1
23 94 1
23 96 1
23 102 1
23 103 1
23 104 1
23 107 1
23 108 1
23 110 1
23 111 1
23 112 1
23 114 1
23 115 1
23 120 1
23 122 1
23 127 1
23 131 1
23 137 1
23 138 1
23 144 1
23 147 1
23 149 1
23 150 1
23 153 1
23 156 1
23 157 1
23 158 1
23 161 1
23 165 1
23 171 1
23 172 1
23 178 1
23 179 1
23 186 1
23 187 1
23 190 1
23 191 1
23 192 1
23 193 1
23 201 1
23 205 1
23 211 1
23 215 1
23 219 1
23 225 1
23 240 1
23 241 1
23 248 1
23 249 1
23 250 1
23 254 1
24 29 1
24 32 1
24 33 1
24 34 1
24 37 1
24 38 1
24 41 1
24 43 1
24 44 1
24 45 1
24 56 1
24 60 1
24 61 1
24 62 1
24 64 1
24 65 1
24 67 1
24 71 1
24 73 1
24 75 1
24 76 1
24 77 1
24 83 1
24 84 1
24 85 1
24 87 1
24 88 1
24 92 1
24 93 1
24 100 1
24 101 1
24 105 1
24 106 1
24 109 1
24 119 1
24 125 1
24 126 1
24 132 1
24 134 1
24 137 1
24 139 1
24 142 1
24 145 1
24 148 1
24 151 1
24 154 1
24 157 1
24 160 1
24 163 1
24 164 1
24 165 1
24 167 1
24 173 1
24 174 1
24 180 1
24 181 1
24 182 1
24 183 1
24 187 1
24 188 1
24 189 1
24 195 1
24 197 1
24 198 1
24 200 1
24 202 1
24 207 1
24 208 1
24 209 1
24 210 1
24 211 1
24 212 1
24 213 1
24 214 1
24 215 1
24 216 1
24 217 1
24 218 1
24 221 1
24 223 1
24 224 1
24 226 1
24 230 1
24 236 1
24 239 1
24 242 1
24 243 1
24 245 1
24 246 1
24 252 1
24 253 1
25 26 1
25 27 1
25 28 1
25 29 1
25 32 1
25 33 1
25 34 1
25 36 1
25 37 1
25 40 1
25 41 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 54 1
25 59 1
25 63 1
25 67 1
25 72 1
25 74 1
25 75 1
25 76 1
25 78 1
25 80 1
25 83 1
25 84 1
25 85 1
25 86 1
25 89 1
25 94 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
25 109 1
25 111 1
25 117 1
25 120 1
25 123 1
25 127 1
25 129 1
25 132 1
25 136 1
25 141 1
25 152 1
25 154 1
25 161 1
25 162 1
25 171 1
25 174 1
25 175 1
25 184 1
25 186 1
25 187 1
25 194 1
25 199 1
25 200 1
25 205 1
25 206 1
25 211 1
25 212 1
25 219 1
25 222 1
25 223 1
25 224 1
25 231 1
25 232 1
25 234 1
25 235 1
25 236 1
25 237 1
25 238 1
25 242 1
25 243 1
25 246 1
25 250 1
25 255 1
26 29 1
26 32 1
26 34 1
26 37 1
26 39 1
26 40 1
26 41 1
26 46 1
26 47 1
26 49 1
26 50 1
26 53 1
26 54 1
26 55 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 65 1
26 67 1
26 69 1
26 70 1
26 72 1
26 73 1
26 74 1
26 76 1
26 78 1
26 80 1
26 81 1
26 84 1
26 85 1
26 86 1
26 87 1
26 92 1
26 99 1
26 100 1
26 103 1
26 107 1
26 109 1
26 110 1
26 114 1
26 115 1
26 117 1
26 119 1
26 127 1
26 128 1
26 129 1
26 132 1
26 133 1
26 134 1
26 136 1
26 137 1
26 139 1
26 140 1
26 141 1
26 142 1
26 146 1
26 148 1
26 149 1
26 152 1
26 154 1
26 156 1
26 159 1
26 160 1
26 161 1
26 167 1
26 171 1
26 174 1
26 175 1
26 178 1
26 181 1
26 185 1
26 187 1
26 189 1
26 190 1
26 193 1
26 194 1
26 196 1
26 200 1
26 203 1
26 210 1
26 211 1
26 212 1
26 213 1
26 215 1
26 217 1
26 219 1
26 223 1
26 224 1
26 230 1
26 238 1
26 243 1
26 250 1
26 255 1
27 28 1
27 31 1
27 32 1
27 33 1
27 40 1
27 41 1
27 42 1
27 43 1
27 48 1
27 51 1
27 54 1
27 62 1
27 73 1
27 75 1
27 82 1
27 83 1
27 87 1
27 90 1
27 94 1
27 96 1
27 97 1
27 112 1
27 121 1
27 126 1
27 127 1
27 145 1
27 149 1
27 152 1
27 153 1
27 157 1
27 158 1
27 161 1
27 162 1
27 168 1
27 170 1
27 173 1
27 176 1
27 179 1
27 180 1
27 182 1
27 183 1
27 184 1
27 186 1
27 188 1
27 192 1
27 195 1
27 201 1
27 204 1
27 205 1
27 206 1
27 208 1
27 212 1
27 215 1
27 220 1
27 225 1
27 231 1
27 235 1
27 238 1
27 239 1
27 241 1
27 242 1
27 243 1
27 246 1
27 249 1
27 252 1
27 253 1
27 256 1
28 31 1
28 36 1
28 38 1
28 41 1
28 45 1
28 46 1
28 47 1
28 48 1
28 51 1
28 59 1
28 61 1
28 62 1
28 66 1
28 69 1
28 71 1
28 72 1
28 74 1
28 75 1
28 78 1
28 83 1
28 84 1
28 86 1
28 90 1
28 91 1
28 94 1
28 101 1
28 106 1
28 107 1
28 111 1
28 115 1
28 120 1
28 121 1
28 123 1
28 126 1
28 131 1
28 132 1
28 133 1
28 135 1
28 138 1
28 139 1
28 140 1
28 141 1
28 142 1
28 147 1
28 161 1
28 162 1
28 164 1
28 165 1
28 168 1
28 173 1
28 174 1
28 178 1
28 183 1
28 184 1
28 186 1
28 187 1
28 198 1
28 199 1
28 206 1
28 211 1
28 213 1
28 217 1
28 221 1
28 225 1
28 234 1
28 235 1
28 236 1
28 237 1
28 242 1
28 244 1
28 250 1
29 32 1
29 33 1
29 34 1
29 40 1
29 41 1
29 42 1
29 45 1
29 49 1
29 55 1
29 57 1
29 61 1
29 65 1
29 72 1
29 73 1
29 74 1
29 76 1
29 78 1
29 80 1
29 84 1
29 85 1
29 101 1
29 109 1
29 123 1
29 124 1
29 139 1
29 140 1
29 141 1
29 146 1
29 148 1
29 152 1
29 161 1
29 174 1
29 194 1
29 199 1
29 205 1
29 213 1
29 215 1
29 221 1
29 223 1
29 224 1
29 225 1
29 235 1
29 236 1
29 237 1
29 238 1
29 242 1
29 243 1
29 250 1
30 35 1
30 37 1
30 44 1
30 48 1
30 56 1
30 59 1
30 62 1
30 64 1
30 67 1
30 68 1
30 69 1
30 70 1
30 71 1
30 75 1
30 77 1
30 78 1
30 79 1
30 81 1
30 86 1
30 88 1
30 89 1
30 90 1
30 95 1
30 97 1
30 98 1
30 100 1
30 102 1
30 105 1
30 106 1
30 111 1
30 116 1
30 122 1
30 131 1
30 133 1
30 134 1
30 147 1
30 151 1
30 162 1
30 163 1
30 164 1
30 165 1
30 172 1
30 174 1
30 177 1
30 181 1
30 182 1
30 186 1
30 187 1
30 198 1
30 202 1
30 204 1
30 206 1
30 209 1
30 211 1
30 214 1
30 216 1
30 217 1
30 222 1
30 229 1
30 231 1
30 232 1
30 234 1
30 235 1
30 239 1
30 240 1
30 241 1
30 242 1
30 251 1
30 254 1
30 255 1
31 38 1
31 40 1
31 42 1
31 43 1
31 45 1
31 55 1
31 57 1
31 62 1
31 63 1
31 65 1
31 66 1
31 70 1
31 73 1
31 76 1
31 80 1
31 82 1
31 83 1
31 90 1
31 101 1
31 103 1
31 104 1
31 112 1
31 113 1
31 115 1
31 118 1
31 121 1
31 124 1
31 126 1
31 127 1
31 128 1
31 133 1
31 135 1
31 138 1
31 141 1
31 142 1
31 145 1
31 148 1
31 149 1
31 150 1
31 152 1
31 153 1
31 156 1
31 157 1
31 158 1
31 161 1
31 164 1
31 166 1
31 167 1
31 170 1
31 173 1
31 176 1
31 182 1
31 183 1
31 184 1
31 186 1
31 191 1
31 192 1
31 195 1
31 198 1
31 199 1
31 201 1
31 202 1
31 204 1
31 205 1
31 206 1
31 208 1
31 210 1
31 212 1
31 213 1
31 215 1
31 216 1
31 221 1
31 225 1
31 227 1
31 231 1
31 235 1
31 237 1
31 241 1
31 245 1
31 246 1
31 247 1
31 255 1
32 33 1
32 34 1
32 37 1
32 38 1
32 41 1
32 43 1
32 44 1
32 45 1
32 49 1
32 50 1
32 51 1
32 54 1
32 55 1
32 59 1
32 60 1
32 61 1
32 63 1
32 65 1
32 67 1
32 74 1
32 76 1
32 84 1
32 85 1
32 86 1
32 88 1
32 93 1
32 97 1
32 98 1
32 100 1
32 103 1
32 106 1
32 113 1
32 119 1
32 120 1
32 121 1
32 123 1
32 124 1
32 125 1
32 126 1
32 128 1
32 132 1
32 135 1
32 137 1
32 139 1
32 140 1
32 141 1
32 144 1
32 154 1
32 159 1
32 162 1
32 163 1
32 167 1
32 170 1
32 174 1
32 175 1
32 180 1
32 184 1
32 189 1
32 194 1
32 196 1
32 197 1
32 200 1
32 203 1
32 204 1
32 207 1
32 208 1
32 210 1
32 213 1
32 221 1
32 222 1
32 224 1
32 225 1
32 226 1
32 227 1
32 228 1
32 230 1
32 232 1
32 235 1
32 236 1
32 237 1
32 239 1
32 242 1
32 246 1
32 250 1
32 253 1
33 34 1
33 36 1
33 37 1
33 40 1
33 42 1
33 43 1
33 44 1
33 48 1
33 50 1
33 54 1
33 60 1
33 63 1
33 67 1
33 68 1
33 71 1
33 73 1
33 75 1
33 76 1
33 78 1
33 83 1
33 86 1
33 87 1
33 88 1
33 93 1
33 94 1
33 97 1
33 98 1
33 99 1
33 106 1
33 108 1
33 111 1
33 116 1
33 117 1
33 120 1
33 123 1
33 124 1
33 125 1
33 126 1
33 129 1
33 143 1
33 144 1
33 154 1
33 158 1
33 162 1
33 163 1
33 166 1
33 170 1
33 171 1
33 175 1
33 176 1
33 180 1
33 183 1
33 184 1
33 188 1
33 194 1
33 199 1
33 205 1
33 206 1
33 207 1
33 209 1
33 214 1
33 223 1
33 224 1
33 226 1
33 228 1
33 229 1
33 231 1
33 232 1
33 234 1
33 235 1
33 237 1
33 238 1
33 239 1
33 241 1
33 242 1
33 243 1
33 245 1
33 246 1
33 247 1
33 252 1
33 253 1
33 255 1
33 256 1
34 37 1
34 41 1
34 48 1
34 49 1
34 50 1
34 51 1
34 53 1
34 54 1
34 55 1
34 60 1
34 61 1
34 65 1
34 67 1
34 74 1
34 76 1
34 80 1
34 84 1
34 85 1
34 88 1
34 90 1
34 94 1
34 95 1
34 97 1
34 98 1
34 100 1
34 104 1
34 108 1
34 110 1
34 112 1
34 116 1
34 117 1
34 118 1
34 119 1
34 121 1
34 123 1
34 125 1
34 128 1
34 132 1
34 136 1
34 137 1
34 139 1
34 141 1
34 143 1
34 145 1
34 148 1
34 152 1
34 153 1
34 156 1
34 159 1
34 160 1
34 162 1
34 163 1
34 168 1
34 174 1
34 178 1
34 180 1
34 181 1
34 182 1
34 189 1
34 194 1
34 198 1
34 207 1
34 208 1
34 210 1
34 212 1
34 218 1
34 221 1
34 223 1
34 226 1
34 227 1
34 229 1
34 232 1
34 238 1
34 239 1
34 243 1
34 244 1
34 246 1
34 248 1
34 249 1
34 253 1
34 255 1
34 256 1
35 36 1
35 38 1
35 39 1
35 40 1
35 44 1
35 46 1
35 47 1
35 52 1
35 54 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 63 1
35 66 1
35 67 1
35 68 1
35 69 1
35 70 1
35 77 1
35 78 1
35 82 1
35 85 1
35 86 1
35 87 1
35 89 1
35 91 1
35 99 1
35 100 1
35 102 1
35 109 1
35 110 1
35 113 1
35 117 1
35 124 1
35 129 1
35 131 1
35 134 1
35 135 1
35 136 1
35 137 1
35 138 1
35 140 1
35 147 1
35 148 1
35 149 1
35 150 1
35 151 1
35 154 1
35 155 1
35 157 1
35 158 1
35 160 1
35 167 1
35 170 1
35 171 1
35 172 1
35 174 1
35 175 1
35 176 1
35 179 1
35 181 1
35 185 1
35 187 1
35 190 1
35 193 1
35 214 1
35 215 1
35 216 1
35 217 1
35 219 1
35 228 1
35 229 1
35 230 1
35 232 1
35 233 1
35 235 1
35 236 1
35 240 1
35 242 1
35 247 1
35 250 1
35 251 1
35 253 1
36 47 1
36 49 1
36 50 1
36 51 1
36 54 1
36 58 1
36 59 1
36 66 1
36 67 1
36 68 1
36 69 1
36 75 1
36 78 1
36 86 1
36 89 1
36 94 1
36 95 1
36 96 1
36 108 1
36 110 1
36 111 1
36 114 1
36 120 1
36 122 1
36 123 1
36 124 1
36 129 1
36 130 1
36 131 1
36 141 1
36 144 1
36 147 1
36 149 1
36 171 1
36 175 1
36 178 1
36 179 1
36 184 1
36 187 1
36 194 1
36 196 1
36 203 1
36 206 1
36 219 1
36 225 1
36 228 1
36 229 1
36 231 1
36 232 1
36 233 1
36 234 1
36 235 1
36 236 1
36 237 1
36 247 1
36 249 1
36 250 1
36 251 1
36 254 1
36 256 1
37 39 1
37 41 1
37 43 1
37 44 1
37 48 1
37 50 1
37 54 1
37 59 1
37 60 1
37 61 1
37 64 1
37 67 1
37 69 1
37 71 1
37 73 1
37 75 1
37 76 1
37 78 1
37 79 1
37 83 1
37 86 1
37 88 1
37 89 1
37 97 1
37 98 1
37 100 1
37 102 1
37 105 1
37 106 1
37 108 1
37 110 1
37 111 1
37 116 1
37 120 1
37 125 1
37 129 1
37 130 1
37 139 1
37 143 1
37 154 1
37 160 1
37 162 1
37 163 1
37 174 1
37 177 1
37 181 1
37 194 1
37 195 1
37 207 1
37 210 1
37 212 1
37 214 1
37 218 1
37 223 1
37 224 1
37 226 1
37 229 1
37 230 1
37 232 1
37 234 1
37 235 1
37 236 1
37 239 1
37 242 1
37 243 1
37 256 1
38 42 1
38 43 1
38 45 1
38 51 1
38 55 1
38 56 1
38 57 1
38 58 1
38 59 1
38 60 1
38 63 1
38 64 1
38 65 1
38 66 1
38 68 1
38 69 1
38 70 1
38 71 1
38 73 1
38 77 1
38 78 1
38 81 1
38 82 1
38 88 1
38 91 1
38 92 1
38 93 1
38 100 1
38 103 1
38 106 1
38 109 1
38 111 1
38 115 1
38 119 1
38 124 1
38 126 1
38 128 1
38 133 1
38 134 1
38 135 1
38 137 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 150 1
38 151 1
38 154 1
38 157 1
38 158 1
38 160 1
38 164 1
38 167 1
38 172 1
38 173 1
38 174 1
38 176 1
38 182 1
38 185 1
38 186 1
38 191 1
38 193 1
38 199 1
38 200 1
38 202 1
38 207 1
38 209 1
38 210 1
38 211 1
38 212 1
38 213 1
38 214 1
38 215 1
38 216 1
38 217 1
38 218 1
38 221 1
38 222 1
38 224 1
38 225 1
38 226 1
38 228 1
38 230 1
38 232 1
38 235 1
38 236 1
38 240 1
38 241 1
38 242 1
38 244 1
38 245 1
38 251 1
38 254 1
39 40 1
39 44 1
39 46 1
39 47 1
39 49 1
39 52 1
39 54 1
39 57 1
39 58 1
39 59 1
39 60 1
39 63 1
39 64 1
39 65 1
39 66 1
39 67 1
39 69 1
39 70 1
39 74 1
39 78 1
39 79 1
39 80 1
39 82 1
39 84 1
39 85 1
39 86 1
39 87 1
39 91 1
39 99 1
39 102 1
39 107 1
39 108 1
39 109 1
39 110 1
39 115 1
39 117 1
39 120 1
39 123 1
39 129 1
39 130 1
39 131 1
39 134 1
39 136 1
39 137 1
39 140 1
39 141 1
39 147 1
39 148 1
39 149 1
39 151 1
39 152 1
39 154 1
39 156 1
39 158 1
39 159 1
39 160 1
39 161 1
39 162 1
39 165 1
39 170 1
39 171 1
39 175 1
39 178 1
39 181 1
39 190 1
39 193 1
39 195 1
39 214 1
39 215 1
39 219 1
39 228 1
39 233 1
39 242 1
39 243 1
39 250 1
40 46 1
40 50 1
40 52 1
40 57 1
40 62 1
40 64 1
40 65 1
40 68 1
40 73 1
40 74 1
40 75 1
40 76 1
40 78 1
40 82 1
40 83 1
40 87 1
40 91 1
40 94 1
40 96 1
40 99 1
40 101 1
40 107 1
40 109 1
40 110 1
40 112 1
40 113 1
40 118 1
40 125 1
40 127 1
40 128 1
40 130 1
40 132 1
40 134 1
40 135 1
40 138 1
40 141 1
40 145 1
40 146 1
40 148 1
40 149 1
40 151 1
40 152 1
40 153 1
40 155 1
40 156 1
40 157 1
40 161 1
40 166 1
40 170 1
40 172 1
40 173 1
40 175 1
40 180 1
40 181 1
40 185 1
40 188 1
40 192 1
40 193 1
40 195 1
40 199 1
40 205 1
40 213 1
40 214 1
40 215 1
40 219 1
40 220 1
40 227 1
40 231 1
40 233 1
40 234 1
40 235 1
40 238 1
40 242 1
40 243 1
40 246 1
40 249 1
40 253 1
40 255 1
40 256 1
41 42 1
41 45 1
41 48 1
41 49 1
41 51 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 67 1
41 72 1
41 73 1
41 76 1
41 80 1
41 83 1
41 84 1
41 85 1
41 86 1
41 90 1
41 92 1
41 94 1
41 95 1
41 96 1
41 105 1
41 106 1
41 107 1
41 108 1
41 111 1
41 112 1
41 114 1
41 115 1
41 117 1
41 119 1
41 120 1
41 121 1
41 123 1
41 127 1
41 131 1
41 132 1
41 133 1
41 136 1
41 137 1
41 140 1
41 141 1
41 143 1
41 144 1
41 145 1
41 146 1
41 152 1
41 156 1
41 159 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 168 1
41 173 1
41 174 1
41 178 1
41 183 1
41 184 1
41 186 1
41 187 1
41 189 1
41 194 1
41 196 1
41 198 1
41 199 1
41 200 1
41 207 1
41 208 1
41 211 1
41 212 1
41 215 1
41 219 1
41 221 1
41 223 1
41 224 1
41 225 1
41 234 1
41 236 1
41 237 1
41 238 1
41 242 1
41 243 1
41 250 1
41 254 1
42 43 1
42 45 1
42 48 1
42 50 1
42 51 1
42 55 1
42 61 1
42 64 1
42 65 1
42 67 1
42 73 1
42 74 1
42 78 1
42 80 1
42 81 1
42 83 1
42 90 1
42 103 1
42 112 1
42 114 1
42 117 1
42 119 1
42 120 1
42 121 1
42 124 1
42 125 1
42 126 1
42 127 1
42 129 1
42 133 1
42 136 1
42 137 1
42 141 1
42 144 1
42 147 1
42 152 1
42 153 1
42 154 1
42 157 1
42 158 1
42 161 1
42 162 1
42 166 1
42 167 1
42 168 1
42 171 1
42 174 1
42 176 1
42 177 1
42 181 1
42 183 1
42 184 1
42 186 1
42 187 1
42 194 1
42 198 1
42 200 1
42 205 1
42 207 1
42 208 1
42 210 1
42 211 1
42 212 1
42 213 1
42 215 1
42 216 1
42 221 1
42 223 1
42 224 1
42 226 1
42 237 1
42 238 1
42 240 1
42 241 1
42 245 1
42 246 1
42 248 1
42 252 1
42 255 1
43 45 1
43 53 1
43 55 1
43 56 1
43 60 1
43 64 1
43 65 1
43 67 1
43 71 1
43 73 1
43 77 1
43 81 1
43 83 1
43 88 1
43 90 1
43 98 1
43 100 1
43 104 1
43 112 1
43 118 1
43 119 1
43 121 1
43 124 1
43 125 1
43 126 1
43 127 1
43 128 1
43 134 1
43 137 1
43 142 1
43 145 1
43 148 1
43 151 1
43 153 1
43 154 1
43 157 1
43 158 1
43 159 1
43 160 1
43 163 1
43 164 1
43 166 1
43 167 1
43 172 1
43 176 1
43 177 1
43 181 1
43 182 1
43 183 1
43 185 1
43 194 1
43 195 1
43 197 1
43 198 1
43 200 1
43 202 1
43 205 1
43 207 1
43 208 1
43 210 1
43 211 1
43 212 1
43 213 1
43 214 1
43 215 1
43 216 1
43 217 1
43 220 1
43 221 1
43 222 1
43 224 1
43 226 1
43 237 1
43 239 1
43 240 1
43 241 1
43 245 1
43 246 1
43 252 1
43 253 1
43 255 1
44 46 1
44 54 1
44 60 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 73 1
44 75 1
44 76 1
44 79 1
44 83 1
44 86 1
44 87 1
44 88 1
44 89 1
44 99 1
44 100 1
44 101 1
44 102 1
44 105 1
44 106 1
44 108 1
44 110 1
44 116 1
44 125 1
44 129 1
44 130 1
44 134 1
44 138 1
44 139 1
44 143 1
44 144 1
44 146 1
44 151 1
44 154 1
44 156 1
44 160 1
44 169 1
44 170 1
44 172 1
44 175 1
44 180 1
44 181 1
44 185 1
44 187 1
44 188 1
44 189 1
44 193 1
44 195 1
44 197 1
44 201 1
44 202 1
44 207 1
44 209 1
44 210 1
44 214 1
44 218 1
44 220 1
44 223 1
44 224 1
44 226 1
44 228 1
44 229 1
44 230 1
44 231 1
44 234 1
44 235 1
44 236 1
44 239 1
44 242 1
44 251 1
44 256 1
45 55 1
45 57 1
45 62 1
45 66 1
45 71 1
45 73 1
45 76 1
45 83 1
45 91 1
45 92 1
45 96 1
45 101 1
45 106 1
45 115 1
45 121 1
45 124 1
45 126 1
45 132 1
45 133 1
45 139 1
45 140 1
45 141 1
45 142 1
45 145 1
45 146 1
45 156 1
45 161 1
45 164 1
45 165 1
45 173 1
45 174 1
45 186 1
45 188 1
45 189 1
45 198 1
45 199 1
45 200 1
45 205 1
45 208 1
45 212 1
45 213 1
45 215 1
45 216 1
45 218 1
45 221 1
45 225 1
45 235 1
45 236 1
45 242 1
45 250 1
46 47 1
46 50 1
46 52 1
46 53 1
46 57 1
46 58 1
46 59 1
46 62 1
46 64 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 72 1
46 74 1
46 78 1
46 82 1
46 83 1
46 87 1
46 89 1
46 90 1
46 91 1
46 94 1
46 99 1
46 100 1
46 102 1
46 104 1
46 107 1
46 110 1
46 112 1
46 113 1
46 115 1
46 129 1
46 130 1
46 131 1
46 132 1
46 134 1
46 138 1
46 139 1
46 140 1
46 141 1
46 147 1
46 148 1
46 149 1
46 151 1
46 152 1
46 153 1
46 155 1
46 156 1
46 161 1
46 165 1
46 166 1
46 170 1
46 171 1
46 181 1
46 186 1
46 190 1
46 191 1
46 192 1
46 195 1
46 205 1
46 206 1
46 212 1
46 214 1
46 219 1
46 227 1
46 233 1
46 234 1
46 235 1
46 241 1
46 243 1
46 248 1
46 249 1
46 250 1
46 255 1
47 48 1
47 49 1
47 50 1
47 52 1
47 54 1
47 55 1
47 57 1
47 59 1
47 68 1
47 69 1
47 74 1
47 78 1
47 80 1
47 91 1
47 93 1
47 94 1
47 96 1
47 103 1
47 108 1
47 110 1
47 113 1
47 115 1
47 120 1
47 123 1
47 124 1
47 130 1
47 131 1
47 136 1
47 137 1
47 140 1
47 141 1
47 149 1
47 150 1
47 153 1
47 161 1
47 166 1
47 170 1
47 171 1
47 175 1
47 178 1
47 184 1
47 186 1
47 190 1
47 191 1
47 192 1
47 194 1
47 203 1
47 205 1
47 206 1
47 219 1
47 225 1
47 227 1
47 228 1
47 233 1
47 234 1
47 235 1
47 237 1
47 241 1
47 248 1
47 249 1
47 250 1
47 255 1
48 50 1
48 62 1
48 64 1
48 75 1
48 79 1
48 80 1
48 81 1
48 83 1
48 88 1
48 89 1
48 90 1
48 94 1
48 95 1
48 97 1
48 98 1
48 105 1
48 110 1
48 111 1
48 112 1
48 116 1
48 117 1
48 120 1
48 130 1
48 132 1
48 133 1
48 137 1
48 143 1
48 144 1
48 147 1
48 153 1
48 157 1
48 158 1
48 161 1
48 162 1
48 163 1
48 165 1
48 171 1
48 173 1
48 177 1
48 179 1
48 183 1
48 186 1
48 194 1
48 198 1
48 202 1
48 204 1
48 205 1
48 206 1
48 209 1
48 222 1
48 229 1
48 231 1
48 232 1
48 234 1
48 238 1
48 239 1
48 241 1
48 252 1
48 255 1
48 256 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 60 1
49 61 1
49 62 1
49 65 1
49 67 1
49 74 1
49 79 1
49 80 1
49 81 1
49 84 1
49 85 1
49 86 1
49 87 1
49 91 1
49 93 1
49 94 1
49 95 1
49 96 1
49 97 1
49 98 1
49 100 1
49 102 1
49 103 1
49 104 1
49 107 1
49 108 1
49 110 1
49 116 1
49 117 1
49 118 1
49 119 1
49 120 1
49 121 1
49 122 1
49 123 1
49 127 1
49 130 1
49 132 1
49 136 1
49 137 1
49 140 1
49 141 1
49 143 1
49 144 1
49 145 1
49 146 1
49 149 1
49 152 1
49 156 1
49 159 1
49 160 1
49 162 1
49 163 1
49 167 1
49 169 1
49 170 1
49 171 1
49 174 1
49 175 1
49 178 1
49 180 1
49 181 1
49 183 1
49 184 1
49 185 1
49 187 1
49 189 1
49 190 1
49 194 1
49 196 1
49 197 1
49 198 1
49 203 1
49 208 1
49 210 1
49 218 1
49 219 1
49 222 1
49 223 1
49 225 1
49 227 1
49 228 1
49 229 1
49 230 1
49 232 1
49 233 1
49 237 1
49 238 1
49 242 1
49 243 1
49 247 1
49 248 1
49 249 1
49 250 1
49 255 1
50 52 1
50 53 1
50 54 1
50 61 1
50 64 1
50 65 1
50 67 1
50 74 1
50 75 1
50 76 1
50 80 1
50 86 1
50 94 1
50 97 1
50 98 1
50 100 1
50 102 1
50 108 1
50 110 1
50 112 1
50 113 1
50 116 1
50 117 1
50 119 1
50 120 1
50 123 1
50 128 1
50 136 1
50 137 1
50 143 1
50 148 1
50 152 1
50 153 1
50 159 1
50 161 1
50 162 1
50 166 1
50 171 1
50 175 1
50 176 1
50 177 1
50 181 1
50 184 1
50 186 1
50 194 1
50 195 1
50 205 1
50 206 1
50 207 1
50 210 1
50 212 1
50 226 1
50 229 1
50 232 1
50 234 1
50 237 1
50 238 1
50 241 1
50 242 1
50 243 1
50 253 1
50 255 1
51 54 1
51 59 1
51 61 1
51 62 1
51 63 1
51 66 1
51 69 1
51 71 1
51 74 1
51 82 1
51 84 1
51 90 1
51 91 1
51 94 1
51 96 1
51 97 1
51 98 1
51 104 1
51 106 1
51 107 1
51 108 1
51 119 1
51 120 1
51 121 1
51 122 1
51 123 1
51 127 1
51 131 1
51 132 1
51 135 1
51 137 1
51 140 1
51 141 1
51 149 1
51 159 1
51 161 1
51 162 1
51 163 1
51 164 1
51 165 1
51 168 1
51 174 1
51 178 1
51 179 1
51 182 1
51 184 1
51 186 1
51 187 1
51 189 1
51 190 1
51 193 1
51 194 1
51 199 1
51 201 1
51 204 1
51 206 1
51 207 1
51 211 1
51 219 1
51 221 1
51 222 1
51 225 1
51 228 1
51 235 1
51 238 1
51 242 1
51 244 1
51 249 1
52 54 1
52 57 1
52 59 1
52 63 1
52 69 1
52 70 1
52 79 1
52 82 1
52 84 1
52 87 1
52 90 1
52 91 1
52 94 1
52 97 1
52 102 1
52 104 1
52 107 1
52 110 1
52 112 1
52 113 1
52 123 1
52 134 1
52 136 1
52 138 1
52 140 1
52 147 1
52 148 1
52 149 1
52 151 1
52 153 1
52 166 1
52 170 1
52 172 1
52 175 1
52 178 1
52 181 1
52 185 1
52 186 1
52 190 1
52 192 1
52 193 1
52 201 1
52 205 1
52 206 1
52 214 1
52 228 1
52 229 1
52 233 1
52 241 1
52 243 1
52 244 1
52 249 1
52 250 1
52 255 1
52 256 1
53 57 1
53 58 1
53 59 1
53 64 1
53 65 1
53 68 1
53 69 1
53 70 1
53 73 1
53 78 1
53 79 1
53 81 1
53 86 1
53 89 1
53 93 1
53 98 1
53 100 1
53 102 1
53 103 1
53 108 1
53 110 1
53 116 1
53 117 1
53 118 1
53 119 1
53 122 1
53 124 1
53 128 1
53 133 1
53 134 1
53 137 1
53 141 1
53 143 1
53 147 1
53 150 1
53 152 1
53 153 1
53 155 1
53 159 1
53 163 1
53 166 1
53 167 1
53 169 1
53 171 1
53 174 1
53 175 1
53 177 1
53 178 1
53 180 1
53 181 1
53 185 1
53 190 1
53 191 1
53 196 1
53 197 1
53 203 1
53 210 1
53 212 1
53 214 1
53 216 1
53 217 1
53 223 1
53 226 1
53 229 1
53 230 1
53 231 1
53 245 1
53 248 1
53 255 1
54 55 1
54 59 1
54 60 1
54 63 1
54 65 1
54 66 1
54 67 1
54 74 1
54 82 1
54 85 1
54 86 1
54 87 1
54 88 1
54 91 1
54 93 1
54 94 1
54 96 1
54 97 1
54 103 1
54 106 1
54 107 1
54 108 1
54 109 1
54 110 1
54 112 1
54 116 1
54 120 1
54 122 1
54 123 1
54 125 1
54 129 1
54 130 1
54 131 1
54 132 1
54 135 1
54 136 1
54 140 1
54 144 1
54 146 1
54 148 1
54 149 1
54 159 1
54 162 1
54 167 1
54 170 1
54 175 1
54 176 1
54 178 1
54 180 1
54 184 1
54 187 1
54 189 1
54 190 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
54 201 1
54 204 1
54 205 1
54 206 1
54 207 1
54 208 1
54 219 1
54 220 1
54 221 1
54 225 1
54 226 1
54 227 1
54 228 1
54 229 1
54 231 1
54 232 1
54 235 1
54 237 1
54 238 1
54 239 1
54 242 1
54 243 1
54 244 1
54 246 1
54 247 1
54 249 1
54 250 1
54 251 1
54 253 1
54 256 1
55 57 1
55 59 1
55 61 1
55 63 1
55 65 1
55 70 1
55 73 1
55 80 1
55 84 1
55 90 1
55 91 1
55 93 1
55 98 1
55 101 1
55 103 1
55 104 1
55 109 1
55 119 1
55 121 1
55 123 1
55 124 1
55 127 1
55 128 1
55 133 1
55 136 1
55 137 1
55 139 1
55 140 1
55 141 1
55 142 1
55 148 1
55 149 1
55 150 1
55 154 1
55 159 1
55 167 1
55 168 1
55 172 1
55 174 1
55 175 1
55 176 1
55 178 1
55 182 1
55 185 1
55 186 1
55 203 1
55 205 1
55 207 1
55 213 1
55 214 1
55 215 1
55 217 1
55 221 1
55 225 1
55 226 1
55 227 1
55 230 1
55 231 1
55 232 1
55 235 1
55 236 1
55 237 1
55 240 1
55 242 1
55 244 1
55 247 1
55 250 1
55 255 1
56 57 1
56 58 1
56 62 1
56 64 1
56 69 1
56 70 1
56 77 1
56 81 1
56 82 1
56 87 1
56 91 1
56 92 1
56 102 1
56 103 1
56 104 1
56 115 1
56 118 1
56 134 1
56 138 1
56 140 1
56 142 1
56 145 1
56 147 1
56 148 1
56 151 1
56 153 1
56 155 1
56 156 1
56 157 1
56 160 1
56 164 1
56 167 1
56 172 1
56 181 1
56 182 1
56 185 1
56 189 1
56 191 1
56 192 1
56 193 1
56 198 1
56 200 1
56 201 1
56 202 1
56 209 1
56 212 1
56 213 1
56 215 1
56 216 1
56 217 1
56 218 1
56 225 1
56 227 1
56 245 1
56 251 1
57 58 1
57 59 1
57 62 1
57 63 1
57 65 1
57 66 1
57 68 1
57 70 1
57 73 1
57 78 1
57 80 1
57 82 1
57 84 1
57 85 1
57 89 1
57 91 1
57 92 1
57 99 1
57 101 1
57 103 1
57 104 1
57 109 1
57 113 1
57 115 1
57 117 1
57 121 1
57 124 1
57 125 1
57 126 1
57 127 1
57 128 1
57 129 1
57 131 1
57 133 1
57 134 1
57 135 1
57 137 1
57 138 1
57 140 1
57 141 1
57 142 1
57 145 1
57 146 1
57 147 1
57 148 1
57 149 1
57 150 1
57 152 1
57 154 1
57 155 1
57 157 1
57 158 1
57 160 1
57 161 1
57 166 1
57 167 1
57 170 1
57 171 1
57 180 1
57 185 1
57 186 1
57 190 1
57 191 1
57 192 1
57 193 1
57 210 1
57 213 1
57 215 1
57 216 1
57 219 1
57 221 1
57 224 1
57 225 1
57 227 1
57 230 1
57 233 1
57 235 1
57 236 1
57 237 1
57 246 1
57 247 1
57 250 1
57 255 1
58 60 1
58 61 1
58 62 1
58 64 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 73 1
58 78 1
58 81 1
58 86 1
58 90 1
58 92 1
58 95 1
58 99 1
58 100 1
58 103 1
58 107 1
58 111 1
58 114 1
58 115 1
58 117 1
58 126 1
58 129 1
58 130 1
58 131 1
58 133 1
58 134 1
58 137 1
58 138 1
58 141 1
58 144 1
58 147 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 159 1
58 160 1
58 161 1
58 164 1
58 167 1
58 171 1
58 174 1
58 178 1
58 179 1
58 181 1
58 187 1
58 188 1
58 189 1
58 190 1
58 191 1
58 198 1
58 200 1
58 203 1
58 209 1
58 211 1
58 215 1
58 216 1
58 217 1
58 218 1
58 219 1
58 223 1
58 224 1
58 225 1
58 236 1
58 240 1
58 247 1
58 248 1
58 251 1
58 254 1
58 255 1
59 61 1
59 63 1
59 66 1
59 67 1
59 68 1
59 69 1
59 70 1
59 71 1
59 74 1
59 77 1
59 78 1
59 82 1
59 84 1
59 86 1
59 87 1
59 89 1
59 91 1
59 100 1
59 102 1
59 103 1
59 106 1
59 107 1
59 109 1
59 111 1
59 115 1
59 123 1
59 131 1
59 133 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 147 1
59 148 1
59 149 1
59 154 1
59 161 1
59 165 1
59 170 1
59 171 1
59 174 1
59 178 1
59 181 1
59 186 1
59 187 1
59 190 1
59 193 1
59 205 1
59 211 1
59 213 1
59 214 1
59 217 1
59 219 1
59 221 1
59 222 1
59 229 1
59 230 1
59 232 1
59 233 1
59 234 1
59 235 1
59 236 1
59 240 1
59 242 1
59 243 1
59 244 1
59 250 1
59 251 1
60 61 1
60 65 1
60 67 1
60 76 1
60 81 1
60 85 1
60 86 1
60 88 1
60 92 1
60 93 1
60 98 1
60 100 1
60 106 1
60 108 1
60 114 1
60 117 1
60 119 1
60 121 1
60 124 1
60 125 1
60 129 1
60 130 1
60 137 1
60 139 1
60 143 1
60 144 1
60 146 1
60 150 1
60 151 1
60 154 1
60 155 1
60 157 1
60 159 1
60 160 1
60 163 1
60 166 1
60 167 1
60 169 1
60 174 1
60 175 1
60 180 1
60 181 1
60 187 1
60 189 1
60 193 1
60 194 1
60 196 1
60 197 1
60 198 1
60 200 1
60 207 1
60 211 1
60 213 1
60 214 1
60 215 1
60 217 1
60 218 1
60 223 1
60 224 1
60 226 1
60 228 1
60 230 1
60 232 1
60 237 1
60 239 1
60 242 1
60 247 1
60 251 1
60 256 1
61 65 1
61 67 1
61 70 1
61 73 1
61 74 1
61 80 1
61 84 1
61 85 1
61 86 1
61 90 1
61 91 1
61 100 1
61 103 1
61 105 1
61 106 1
61 107 1
61 108 1
61 112 1
61 114 1
61 115 1
61 119 1
61 120 1
61 121 1
61 123 1
61 127 1
61 131 1
61 132 1
61 133 1
61 135 1
61 136 1
61 137 1
61 140 1
61 141 1
61 152 1
61 156 1
61 159 1
61 161 1
61 162 1
61 163 1
61 165 1
61 167 1
61 168 1
61 174 1
61 178 1
61 181 1
61 182 1
61 184 1
61 186 1
61 187 1
61 189 1
61 190 1
61 194 1
61 198 1
61 200 1
61 207 1
61 208 1
61 211 1
61 212 1
61 213 1
61 215 1
61 217 1
61 218 1
61 221 1
61 223 1
61 224 1
61 238 1
61 242 1
61 243 1
61 244 1
61 250 1
61 255 1
62 66 1
62 70 1
62 72 1
62 76 1
62 81 1
62 83 1
62 87 1
62 89 1
62 90 1
62 92 1
62 94 1
62 95 1
62 101 1
62 104 1
62 111 1
62 115 1
62 121 1
62 122 1
62 126 1
62 127 1
62 131 1
62 132 1
62 133 1
62 138 1
62 140 1
62 142 1
62 145 1
62 146 1
62 147 1
62 148 1
62 152 1
62 153 1
62 155 1
62 156 1
62 157 1
62 161 1
62 162 1
62 164 1
62 165 1
62 168 1
62 173 1
62 174 1
62 178 1
62 179 1
62 181 1
62 183 1
62 187 1
62 188 1
62 189 1
62 191 1
62 192 1
62 198 1
62 200 1
62 201 1
62 202 1
62 204 1
62 206 1
62 208 1
62 209 1
62 212 1
62 215 1
62 216 1
62 218 1
62 219 1
62 221 1
62 225 1
62 227 1
62 233 1
62 234 1
62 236 1
62 238 1
62 241 1
62 245 1
62 248 1
62 249 1
62 250 1
62 254 1
63 65 1
63 68 1
63 71 1
63 77 1
63 78 1
63 82 1
63 88 1
63 91 1
63 102 1
63 106 1
63 109 1
63 110 1
63 113 1
63 120 1
63 123 1
63 124 1
63 126 1
63 135 1
63 136 1
63 137 1
63 139 1
63 140 1
63 141 1
63 148 1
63 149 1
63 150 1
63 154 1
63 170 1
63 171 1
63 172 1
63 173 1
63 175 1
63 176 1
63 179 1
63 182 1
63 184 1
63 185 1
63 186 1
63 192 1
63 194 1
63 204 1
63 205 1
63 206 1
63 207 1
63 214 1
63 221 1
63 222 1
63 226 1
63 228 1
63 230 1
63 231 1
63 232 1
63 235 1
63 236 1
63 237 1
63 240 1
63 241 1
63 242 1
63 244 1
63 247 1
63 251 1
63 253 1
63 255 1
64 67 1
64 69 1
64 70 1
64 73 1
64 74 1
64 77 1
64 78 1
64 79 1
64 81 1
64 83 1
64 86 1
64 100 1
64 102 1
64 105 1
64 106 1
64 107 1
64 110 1
64 111 1
64 112 1
64 118 1
64 119 1
64 130 1
64 132 1
64 133 1
64 137 1
64 147 1
64 151 1
64 153 1
64 154 1
64 156 1
64 157 1
64 160 1
64 161 1
64 163 1
64 164 1
64 165 1
64 173 1
64 176 1
64 177 1
64 181 1
64 186 1
64 187 1
64 195 1
64 198 1
64 200 1
64 209 1
64 211 1
64 212 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 223 1
64 226 1
64 239 1
64 240 1
64 241 1
64 243 1
64 244 1
64 252 1
65 67 1
65 73 1
65 74 1
65 80 1
65 82 1
65 84 1
65 85 1
65 90 1
65 93 1
65 96 1
65 100 1
65 103 1
65 109 1
65 110 1
65 112 1
65 117 1
65 119 1
65 120 1
65 121 1
65 124 1
65 126 1
65 127 1
65 135 1
65 136 1
65 137 1
65 139 1
65 141 1
65 145 1
65 146 1
65 148 1
65 150 1
65 152 1
65 154 1
65 158 1
65 159 1
65 160 1
65 161 1
65 166 1
65 167 1
65 175 1
65 176 1
65 180 1
65 181 1
65 182 1
65 184 1
65 185 1
65 186 1
65 189 1
65 193 1
65 194 1
65 200 1
65 205 1
65 208 1
65 210 1
65 213 1
65 215 1
65 221 1
65 223 1
65 224 1
65 226 1
65 232 1
65 237 1
65 238 1
65 244 1
65 253 1
65 255 1
66 68 1
66 69 1
66 77 1
66 78 1
66 82 1
66 83 1
66 87 1
66 89 1
66 91 1
66 92 1
66 94 1
66 96 1
66 101 1
66 103 1
66 111 1
66 115 1
66 123 1
66 126 1
66 129 1
66 131 1
66 133 1
66 135 1
66 138 1
66 140 1
66 142 1
66 144 1
66 145 1
66 146 1
66 147 1
66 149 1
66 155 1
66 157 1
66 158 1
66 161 1
66 170 1
66 171 1
66 173 1
66 179 1
66 184 1
66 186 1
66 187 1
66 188 1
66 189 1
66 191 1
66 192 1
66 193 1
66 199 1
66 200 1
66 201 1
66 204 1
66 206 1
66 209 1
66 213 1
66 215 1
66 216 1
66 221 1
66 225 1
66 227 1
66 228 1
66 230 1
66 231 1
66 233 1
66 235 1
66 236 1
66 247 1
66 249 1
66 250 1
66 251 1
66 254 1
66 256 1
67 69 1
67 73 1
67 74 1
67 75 1
67 78 1
67 79 1
67 86 1
67 89 1
67 99 1
67 100 1
67 102 1
67 106 1
67 108 1
67 110 1
67 111 1
67 117 1
67 119 1
67 120 1
67 124 1
67 129 1
67 133 1
67 136 1
67 137 1
67 141 1
67 151 1
67 154 1
67 158 1
67 161 1
67 162 1
67 167 1
67 171 1
67 174 1
67 175 1
67 176 1
67 177 1
67 181 1
67 186 1
67 194 1
67 205 1
67 207 1
67 210 1
67 211 1
67 212 1
67 214 1
67 215 1
67 217 1
67 219 1
67 223 1
67 224 1
67 226 1
67 230 1
67 232 1
67 236 1
67 240 1
67 242 1
67 251 1
68 72 1
68 73 1
68 75 1
68 76 1
68 77 1
68 78 1
68 83 1
68 87 1
68 89 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 109 1
68 113 1
68 124 1
68 128 1
68 129 1
68 135 1
68 137 1
68 138 1
68 147 1
68 149 1
68 150 1
68 154 1
68 155 1
68 157 1
68 158 1
68 161 1
68 166 1
68 170 1
68 171 1
68 172 1
68 173 1
68 175 1
68 179 1
68 184 1
68 185 1
68 186 1
68 192 1
68 195 1
68 199 1
68 200 1
68 205 1
68 206 1
68 209 1
68 211 1
68 214 1
68 215 1
68 216 1
68 223 1
68 224 1
68 226 1
68 231 1
68 233 1
68 234 1
68 235 1
68 236 1
68 241 1
68 242 1
68 243 1
68 245 1
68 247 1
68 248 1
68 252 1
68 255 1
69 70 1
69 77 1
69 78 1
69 79 1
69 81 1
69 82 1
69 86 1
69 87 1
69 89 1
69 91 1
69 92 1
69 99 1
69 100 1
69 102 1
69 103 1
69 107 1
69 108 1
69 111 1
69 114 1
69 115 1
69 116 1
69 117 1
69 119 1
69 120 1
69 122 1
69 129 1
69 131 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 140 1
69 147 1
69 150 1
69 151 1
69 156 1
69 157 1
69 158 1
69 159 1
69 161 1
69 164 1
69 165 1
69 167 1
69 171 1
69 172 1
69 174 1
69 175 1
69 176 1
69 178 1
69 179 1
69 181 1
69 186 1
69 187 1
69 190 1
69 193 1
69 203 1
69 211 1
69 214 1
69 217 1
69 219 1
69 220 1
69 222 1
69 229 1
69 230 1
69 232 1
69 233 1
69 240 1
69 244 1
69 250 1
69 251 1
70 77 1
70 79 1
70 81 1
70 82 1
70 84 1
70 87 1
70 89 1
70 91 1
70 92 1
70 94 1
70 100 1
70 102 1
70 103 1
70 104 1
70 107 1
70 112 1
70 115 1
70 131 1
70 134 1
70 138 1
70 139 1
70 140 1
70 141 1
70 142 1
70 145 1
70 147 1
70 148 1
70 151 1
70 152 1
70 153 1
70 155 1
70 156 1
70 159 1
70 164 1
70 165 1
70 170 1
70 172 1
70 178 1
70 181 1
70 189 1
70 190 1
70 191 1
70 193 1
70 198 1
70 201 1
70 213 1
70 215 1
70 217 1
70 227 1
70 250 1
71 76 1
71 77 1
71 83 1
71 87 1
71 88 1
71 89 1
71 91 1
71 92 1
71 100 1
71 105 1
71 106 1
71 111 1
71 116 1
71 122 1
71 123 1
71 126 1
71 129 1
71 132 1
71 138 1
71 139 1
71 142 1
71 147 1
71 151 1
71 164 1
71 165 1
71 170 1
71 172 1
71 173 1
71 174 1
71 179 1
71 182 1
71 188 1
71 195 1
71 200 1
71 201 1
71 202 1
71 204 1
71 207 1
71 209 1
71 214 1
71 216 1
71 218 1
71 221 1
71 222 1
71 224 1
71 229 1
71 230 1
71 232 1
71 233 1
71 234 1
71 235 1
71 236 1
71 239 1
71 241 1
71 242 1
71 243 1
71 245 1
71 251 1
72 76 1
72 78 1
72 83 1
72 84 1
72 89 1
72 100 1
72 101 1
72 111 1
72 123 1
72 132 1
72 133 1
72 141 1
72 152 1
72 155 1
72 164 1
72 165 1
72 168 1
72 173 1
72 174 1
72 178 1
72 194 1
72 198 1
72 208 1
72 209 1
72 212 1
72 216 1
72 221 1
72 223 1
72 225 1
72 231 1
72 232 1
72 234 1
72 235 1
72 236 1
72 238 1
72 243 1
72 248 1
72 250 1
72 255 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 80 1
73 83 1
73 84 1
73 87 1
73 90 1
73 98 1
73 99 1
73 100 1
73 101 1
73 106 1
73 109 1
73 114 1
73 117 1
73 118 1
73 119 1
73 121 1
73 124 1
73 125 1
73 127 1
73 128 1
73 133 1
73 134 1
73 135 1
73 137 1
73 139 1
73 141 1
73 142 1
73 145 1
73 146 1
73 147 1
73 148 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 160 1
73 161 1
73 164 1
73 166 1
73 167 1
73 176 1
73 181 1
73 183 1
73 185 1
73 188 1
73 194 1
73 195 1
73 198 1
73 199 1
73 200 1
73 205 1
73 209 1
73 210 1
73 211 1
73 212 1
73 213 1
73 214 1
73 215 1
73 216 1
73 217 1
73 218 1
73 223 1
73 224 1
73 226 1
73 231 1
73 236 1
73 237 1
73 238 1
73 241 1
73 243 1
73 245 1
73 246 1
73 248 1
73 252 1
73 253 1
73 255 1
74 76 1
74 78 1
74 80 1
74 84 1
74 86 1
74 107 1
74 108 1
74 109 1
74 112 1
74 119 1
74 120 1
74 123 1
74 132 1
74 135 1
74 136 1
74 137 1
74 141 1
74 148 1
74 152 1
74 159 1
74 161 1
74 162 1
74 174 1
74 175 1
74 176 1
74 181 1
74 184 1
74 187 1
74 194 1
74 195 1
74 205 1
74 207 1
74 210 1
74 211 1
74 212 1
74 223 1
74 238 1
74 242 1
74 243 1
74 244 1
75 76 1
75 78 1
75 83 1
75 86 1
75 87 1
75 89 1
75 94 1
75 98 1
75 99 1
75 100 1
75 101 1
75 105 1
75 106 1
75 111 1
75 120 1
75 129 1
75 130 1
75 132 1
75 143 1
75 147 1
75 152 1
75 154 1
75 161 1
75 187 1
75 188 1
75 194 1
75 198 1
75 199 1
75 200 1
75 205 1
75 206 1
75 209 1
75 211 1
75 223 1
75 224 1
75 231 1
75 232 1
75 234 1
75 235 1
75 236 1
75 238 1
75 242 1
75 243 1
75 252 1
76 83 1
76 84 1
76 85 1
76 87 1
76 94 1
76 99 1
76 101 1
76 109 1
76 125 1
76 129 1
76 130 1
76 132 1
76 138 1
76 139 1
76 141 1
76 142 1
76 143 1
76 145 1
76 146 1
76 148 1
76 152 1
76 155 1
76 156 1
76 157 1
76 160 1
76 161 1
76 166 1
76 180 1
76 188 1
76 189 1
76 195 1
76 198 1
76 200 1
76 205 1
76 208 1
76 209 1
76 210 1
76 212 1
76 213 1
76 214 1
76 215 1
76 216 1
76 218 1
76 219 1
76 223 1
76 224 1
76 226 1
76 233 1
76 234 1
76 235 1
76 238 1
76 239 1
76 242 1
76 243 1
76 246 1
76 252 1
76 253 1
76 256 1
77 78 1
77 81 1
77 82 1
77 88 1
77 98 1
77 102 1
77 106 1
77 111 1
77 113 1
77 133 1
77 135 1
77 137 1
77 138 1
77 142 1
77 147 1
77 151 1
77 154 1
77 157 1
77 160 1
77 161 1
77 164 1
77 172 1
77 176 1
77 177 1
77 182 1
77 185 1
77 186 1
77 193 1
77 195 1
77 202 1
77 204 1
77 209 1
77 211 1
77 214 1
77 216 1
77 217 1
77 220 1
77 226 1
77 228 1
77 235 1
77 239 1
77 240 1
77 241 1
77 245 1
77 251 1
77 252 1
78 80 1
78 86 1
78 89 1
78 90 1
78 98 1
78 99 1
78 100 1
78 102 1
78 109 1
78 111 1
78 114 1
78 115 1
78 117 1
78 120 1
78 123 1
78 124 1
78 129 1
78 130 1
78 131 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 141 1
78 147 1
78 149 1
78 150 1
78 152 1
78 154 1
78 155 1
78 157 1
78 158 1
78 161 1
78 168 1
78 171 1
78 174 1
78 176 1
78 179 1
78 181 1
78 184 1
78 186 1
78 187 1
78 194 1
78 196 1
78 199 1
78 200 1
78 203 1
78 205 1
78 206 1
78 211 1
78 214 1
78 215 1
78 217 1
78 219 1
78 223 1
78 224 1
78 226 1
78 228 1
78 230 1
78 231 1
78 232 1
78 233 1
78 234 1
78 235 1
78 236 1
78 240 1
78 241 1
78 245 1
78 248 1
78 250 1
78 255 1
79 81 1
79 86 1
79 90 1
79 94 1
79 96 1
79 99 1
79 102 1
79 104 1
79 107 1
79 108 1
79 110 1
79 112 1
79 114 1
79 116 1
79 117 1
79 118 1
79 119 1
79 120 1
79 122 1
79 127 1
79 130 1
79 132 1
79 138 1
79 143 1
79 147 1
79 151 1
79 152 1
79 153 1
79 156 1
79 157 1
79 158 1
79 159 1
79 161 1
79 163 1
79 166 1
79 167 1
79 171 1
79 172 1
79 175 1
79 176 1
79 177 1
79 181 1
79 187 1
79 190 1
79 192 1
79 205 1
79 211 1
79 218 1
79 219 1
79 220 1
79 226 1
79 240 1
79 241 1
79 256 1
80 85 1
80 94 1
80 96 1
80 103 1
80 108 1
80 109 1
80 110 1
80 115 1
80 117 1
80 119 1
80 120 1
80 123 1
80 124 1
80 125 1
80 127 1
80 128 1
80 130 1
80 136 1
80 137 1
80 141 1
80 143 1
80 145 1
80 146 1
80 148 1
80 149 1
80 150 1
80 152 1
80 153 1
80 159 1
80 161 1
80 162 1
80 166 1
80 167 1
80 168 1
80 175 1
80 178 1
80 180 1
80 181 1
80 184 1
80 185 1
80 186 1
80 191 1
80 192 1
80 194 1
80 196 1
80 203 1
80 205 1
80 210 1
80 212 1
80 215 1
80 219 1
80 225 1
80 227 1
80 237 1
80 238 1
80 246 1
80 247 1
80 248 1
80 249 1
80 250 1
80 255 1
81 89 1
81 90 1
81 92 1
81 93 1
81 95 1
81 97 1
81 98 1
81 102 1
81 103 1
81 104 1
81 108 1
81 114 1
81 116 1
81 118 1
81 119 1
81 122 1
81 126 1
81 133 1
81 137 1
81 147 1
81 150 1
81 153 1
81 155 1
81 156 1
81 159 1
81 163 1
81 164 1
81 167 1
81 168 1
81 171 1
81 172 1
81 174 1
81 177 1
81 178 1
81 181 1
81 182 1
81 183 1
81 185 1
81 187 1
81 190 1
81 191 1
81 192 1
81 196 1
81 197 1
81 202 1
81 204 1
81 212 1
81 216 1
81 217 1
81 218 1
81 221 1
81 222 1
81 229 1
81 240 1
81 241 1
81 245 1
81 248 1
81 254 1
82 91 1
82 94 1
82 96 1
82 102 1
82 103 1
82 104 1
82 108 1
82 110 1
82 112 1
82 113 1
82 115 1
82 122 1
82 123 1
82 127 1
82 134 1
82 135 1
82 137 1
82 138 1
82 140 1
82 144 1
82 145 1
82 148 1
82 149 1
82 150 1
82 158 1
82 159 1
82 162 1
82 167 1
82 170 1
82 171 1
82 172 1
82 173 1
82 175 1
82 176 1
82 178 1
82 179 1
82 180 1
82 182 1
82 184 1
82 185 1
82 186 1
82 189 1
82 190 1
82 192 1
82 193 1
82 195 1
82 201 1
82 202 1
82 204 1
82 205 1
82 207 1
82 208 1
82 215 1
82 220 1
82 221 1
82 222 1
82 225 1
82 228 1
82 240 1
82 241 1
82 244 1
82 251 1
82 253 1
83 87 1
83 88 1
83 91 1
83 94 1
83 96 1
83 99 1
83 105 1
83 106 1
83 107 1
83 109 1
83 111 1
83 112 1
83 129 1
83 130 1
83 131 1
83 132 1
83 138 1
83 139 1
83 142 1
83 145 1
83 146 1
83 147 1
83 148 1
83 152 1
83 153 1
83 154 1
83 156 1
83 157 1
83 161 1
83 173 1
83 188 1
83 189 1
83 193 1
83 195 1
83 198 1
83 199 1
83 200 1
83 201 1
83 204 1
83 205 1
83 208 1
83 209 1
83 212 1
83 214 1
83 215 1
83 216 1
83 218 1
83 219 1
83 224 1
83 233 1
83 234 1
83 235 1
83 238 1
83 239 1
83 241 1
83 242 1
83 243 1
83 252 1
83 253 1
83 256 1
84 85 1
84 86 1
84 87 1
84 97 1
84 98 1
84 100 1
84 104 1
84 123 1
84 128 1
84 132 1
84 134 1
84 136 1
84 137 1
84 139 1
84 140 1
84 141 1
84 148 1
84 152 1
84 156 1
84 164 1
84 165 1
84 170 1
84 174 1
84 178 1
84 180 1
84 181 1
84 182 1
84 189 1
84 194 1
84 198 1
84 204 1
84 208 1
84 210 1
84 212 1
84 217 1
84 218 1
84 221 1
84 223 1
84 227 1
84 229 1
84 233 1
84 234 1
84 235 1
84 236 1
84 242 1
84 243 1
84 250 1
84 255 1
85 86 1
85 87 1
85 91 1
85 93 1
85 103 1
85 109 1
85 130 1
85 139 1
85 140 1
85 143 1
85 146 1
85 148 1
85 150 1
85 152 1
85 156 1
85 159 1
85 166 1
85 167 1
85 174 1
85 175 1
85 180 1
85 181 1
85 189 1
85 193 1
85 208 1
85 212 1
85 213 1
85 215 1
85 218 1
85 219 1
85 223 1
85 225 1
85 242 1
85 243 1
85 250 1
86 87 1
86 89 1
86 91 1
86 93 1
86 98 1
86 99 1
86 100 1
86 102 1
86 106 1
86 108 1
86 110 1
86 111 1
86 116 1
86 117 1
86 119 1
86 120 1
86 122 1
86 123 1
86 129 1
86 130 1
86 131 1
86 134 1
86 137 1
86 140 1
86 143 1
86 151 1
86 154 1
86 156 1
86 158 1
86 160 1
86 163 1
86 165 1
86 167 1
86 170 1
86 171 1
86 174 1
86 175 1
86 178 1
86 181 1
86 187 1
86 193 1
86 194 1
86 196 1
86 203 1
86 207 1
86 217 1
86 218 1
86 219 1
86 223 1
86 224 1
86 228 1
86 229 1
86 230 1
86 232 1
86 233 1
86 234 1
86 235 1
86 236 1
86 242 1
86 243 1
86 250 1
86 251 1
86 256 1
87 88 1
87 91 1
87 94 1
87 96 1
87 101 1
87 106 1
87 107 1
87 109 1
87 110 1
87 113 1
87 116 1
87 123 1
87 125 1
87 130 1
87 131 1
87 132 1
87 134 1
87 138 1
87 139 1
87 140 1
87 142 1
87 145 1
87 146 1
87 148 1
87 149 1
87 151 1
87 152 1
87 156 1
87 162 1
87 165 1
87 170 1
87 173 1
87 175 1
87 180 1
87 181 1
87 187 1
87 188 1
87 189 1
87 193 1
87 195 1
87 197 1
87 199 1
87 201 1
87 204 1
87 205 1
87 206 1
87 208 1
87 210 1
87 214 1
87 218 1
87 219 1
87 220 1
87 223 1
87 227 1
87 228 1
87 229 1
87 231 1
87 233 1
87 234 1
87 235 1
87 238 1
87 239 1
87 242 1
87 243 1
87 246 1
87 249 1
87 253 1
87 256 1
88 89 1
88 91 1
88 97 1
88 98 1
88 100 1
88 102 1
88 106 1
88 113 1
88 122 1
88 123 1
88 124 1
88 126 1
88 129 1
88 137 1
88 139 1
88 154 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 176 1
88 177 1
88 179 1
88 180 1
88 182 1
88 184 1
88 185 1
88 201 1
88 202 1
88 204 1
88 207 1
88 208 1
88 214 1
88 220 1
88 221 1
88 222 1
88 224 1
88 226 1
88 228 1
88 229 1
88 230 1
88 231 1
88 232 1
88 234 1
88 235 1
88 236 1
88 239 1
88 240 1
88 241 1
88 242 1
88 243 1
88 246 1
88 253 1
88 256 1
89 99 1
89 100 1
89 102 1
89 111 1
89 117 1
89 122 1
89 129 1
89 130 1
89 131 1
89 133 1
89 134 1
89 138 1
89 139 1
89 147 1
89 149 1
89 152 1
89 155 1
89 164 1
89 170 1
89 171 1
89 172 1
89 179 1
89 181 1
89 187 1
89 188 1
89 198 1
89 201 1
89 209 1
89 214 1
89 216 1
89 219 1
89 223 1
89 228 1
89 229 1
89 230 1
89 231 1
89 232 1
89 233 1
89 234 1
89 235 1
89 236 1
89 248 1
89 251 1
89 254 1
89 255 1
89 256 1
90 94 1
90 95 1
90 97 1
90 98 1
90 102 1
90 103 1
90 104 1
90 110 1
90 112 1
90 113 1
90 114 1
90 115 1
90 119 1
90 121 1
90 124 1
90 127 1
90 133 1
90 137 1
90 141 1
90 145 1
90 147 1
90 150 1
90 152 1
90 153 1
90 156 1
90 157 1
90 159 1
90 161 1
90 162 1
90 163 1
90 164 1
90 165 1
90 168 1
90 171 1
90 173 1
90 177 1
90 178 1
90 182 1
90 183 1
90 186 1
90 191 1
90 192 1
90 202 1
90 204 1
90 205 1
90 206 1
90 208 1
90 209 1
90 210 1
90 212 1
90 217 1
90 221 1
90 222 1
90 225 1
90 238 1
90 240 1
90 241 1
90 244 1
90 245 1
90 248 1
90 249 1
90 254 1
90 255 1
91 92 1
91 93 1
91 94 1
91 96 1
91 103 1
91 106 1
91 107 1
91 108 1
91 109 1
91 115 1
91 122 1
91 123 1
91 131 1
91 132 1
91 134 1
91 135 1
91 138 1
91 139 1
91 140 1
91 141 1
91 142 1
91 147 1
91 148 1
91 149 1
91 151 1
91 162 1
91 165 1
91 170 1
91 172 1
91 173 1
91 174 1
91 178 1
91 179 1
91 184 1
91 187 1
91 188 1
91 189 1
91 190 1
91 193 1
91 195 1
91 199 1
91 201 1
91 204 1
91 207 1
91 211 1
91 213 1
91 214 1
91 215 1
91 217 1
91 218 1
91 219 1
91 221 1
91 225 1
91 228 1
91 229 1
91 233 1
91 235 1
91 242 1
91 243 1
91 244 1
91 251 1
92 93 1
92 101 1
92 103 1
92 106 1
92 108 1
92 111 1
92 114 1
92 115 1
92 122 1
92 126 1
92 129 1
92 131 1
92 133 1
92 139 1
92 140 1
92 142 1
92 144 1
92 146 1
92 150 1
92 151 1
92 155 1
92 156 1
92 157 1
92 158 1
92 159 1
92 167 1
92 172 1
92 173 1
92 174 1
92 178 1
92 179 1
92 181 1
92 187 1
92 188 1
92 189 1
92 191 1
92 193 1
92 197 1
92 198 1
92 200 1
92 202 1
92 207 1
92 209 1
92 215 1
92 216 1
92 217 1
92 218 1
92 221 1
92 222 1
92 225 1
92 230 1
92 236 1
92 247 1
92 250 1
92 251 1
92 254 1
93 98 1
93 103 1
93 108 1
93 117 1
93 119 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 136 1
93 137 1
93 140 1
93 144 1
93 149 1
93 150 1
93 154 1
93 159 1
93 163 1
93 166 1
93 167 1
93 168 1
93 169 1
93 171 1
93 172 1
93 174 1
93 175 1
93 176 1
93 178 1
93 179 1
93 180 1
93 185 1
93 189 1
93 190 1
93 194 1
93 196 1
93 197 1
93 201 1
93 202 1
93 203 1
93 207 1
93 221 1
93 222 1
93 224 1
93 225 1
93 227 1
93 228 1
93 229 1
93 230 1
93 232 1
93 235 1
93 236 1
93 240 1
93 247 1
93 254 1
94 95 1
94 96 1
94 99 1
94 104 1
94 107 1
94 108 1
94 110 1
94 112 1
94 114 1
94 115 1
94 116 1
94 117 1
94 120 1
94 121 1
94 122 1
94 123 1
94 127 1
94 130 1
94 131 1
94 132 1
94 138 1
94 143 1
94 144 1
94 145 1
94 147 1
94 151 1
94 152 1
94 153 1
94 156 1
94 157 1
94 158 1
94 159 1
94 161 1
94 162 1
94 165 1
94 166 1
94 168 1
94 170 1
94 171 1
94 173 1
94 178 1
94 179 1
94 180 1
94 183 1
94 184 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 192 1
94 193 1
94 195 1
94 196 1
94 198 1
94 199 1
94 201 1
94 205 1
94 206 1
94 209 1
94 212 1
94 215 1
94 218 1
94 219 1
94 220 1
94 225 1
94 233 1
94 234 1
94 238 1
94 243 1
94 246 1
94 249 1
94 250 1
94 252 1
94 254 1
94 255 1
94 256 1
95 96 1
95 104 1
95 108 1
95 110 1
95 114 1
95 116 1
95 120 1
95 121 1
95 125 1
95 126 1
95 127 1
95 131 1
95 132 1
95 143 1
95 144 1
95 145 1
95 146 1
95 147 1
95 152 1
95 153 1
95 156 1
95 159 1
95 163 1
95 164 1
95 174 1
95 178 1
95 179 1
95 180 1
95 181 1
95 183 1
95 187 1
95 188 1
95 189 1
95 191 1
95 196 1
95 197 1
95 198 1
95 200 1
95 202 1
95 209 1
95 215 1
95 218 1
95 219 1
95 220 1
95 227 1
95 238 1
95 248 1
95 252 1
95 254 1
95 256 1
96 103 1
96 106 1
96 107 1
96 108 1
96 110 1
96 112 1
96 116 1
96 120 1
96 121 1
96 122 1
96 123 1
96 125 1
96 127 1
96 131 1
96 132 1
96 138 1
96 144 1
96 145 1
96 146 1
96 149 1
96 157 1
96 158 1
96 159 1
96 161 1
96 162 1
96 167 1
96 170 1
96 176 1
96 178 1
96 179 1
96 184 1
96 187 1
96 188 1
96 189 1
96 190 1
96 192 1
96 193 1
96 196 1
96 197 1
96 199 1
96 201 1
96 207 1
96 208 1
96 215 1
96 219 1
96 220 1
96 221 1
96 225 1
96 231 1
96 235 1
96 237 1
96 239 1
96 246 1
96 247 1
96 249 1
96 253 1
96 254 1
96 256 1
97 98 1
97 100 1
97 102 1
97 104 1
97 110 1
97 112 1
97 113 1
97 123 1
97 128 1
97 136 1
97 139 1
97 162 1
97 165 1
97 170 1
97 177 1
97 178 1
97 182 1
97 204 1
97 206 1
97 221 1
97 222 1
97 227 1
97 229 1
97 232 1
97 233 1
97 234 1
97 235 1
97 240 1
97 241 1
97 242 1
97 243 1
97 244 1
97 246 1
97 249 1
97 253 1
97 255 1
97 256 1
98 100 1
98 102 1
98 104 1
98 108 1
98 112 1
98 113 1
98 122 1
98 123 1
98 124 1
98 128 1
98 133 1
98 137 1
98 143 1
98 147 1
98 155 1
98 163 1
98 164 1
98 166 1
98 168 1
98 169 1
98 174 1
98 175 1
98 177 1
98 178 1
98 181 1
98 182 1
98 183 1
98 194 1
98 196 1
98 202 1
98 203 1
98 204 1
98 206 1
98 208 1
98 210 1
98 212 1
98 214 1
98 221 1
98 222 1
98 223 1
98 226 1
98 227 1
98 229 1
98 231 1
98 232 1
98 236 1
98 238 1
98 240 1
98 241 1
98 244 1
98 245 1
98 248 1
98 254 1
98 255 1
99 102 1
99 110 1
99 113 1
99 117 1
99 124 1
99 125 1
99 129 1
99 130 1
99 134 1
99 138 1
99 146 1
99 147 1
99 149 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 157 1
99 158 1
99 160 1
99 161 1
99 166 1
99 170 1
99 171 1
99 172 1
99 175 1
99 179 1
99 181 1
99 185 1
99 188 1
99 191 1
99 192 1
99 193 1
99 195 1
99 199 1
99 205 1
99 214 1
99 215 1
99 219 1
99 220 1
99 226 1
99 241 1
99 242 1
99 256 1
100 101 1
100 102 1
100 106 1
100 111 1
100 116 1
100 119 1
100 124 1
100 128 1
100 130 1
100 133 1
100 134 1
100 137 1
100 139 1
100 141 1
100 142 1
100 143 1
100 147 1
100 154 1
100 155 1
100 160 1
100 163 1
100 164 1
100 168 1
100 169 1
100 174 1
100 178 1
100 180 1
100 181 1
100 194 1
100 196 1
100 209 1
100 210 1
100 212 1
100 213 1
100 214 1
100 216 1
100 217 1
100 218 1
100 223 1
100 224 1
100 226 1
100 229 1
100 230 1
100 231 1
100 232 1
100 234 1
100 235 1
100 236 1
100 242 1
100 248 1
100 255 1
101 113 1
101 115 1
101 121 1
101 124 1
101 126 1
101 128 1
101 138 1
101 139 1
101 140 1
101 141 1
101 142 1
101 145 1
101 146 1
101 148 1
101 149 1
101 164 1
101 170 1
101 173 1
101 174 1
101 183 1
101 189 1
101 192 1
101 198 1
101 200 1
101 202 1
101 204 1
101 205 1
101 206 1
101 208 1
101 209 1
101 215 1
101 216 1
101 221 1
101 223 1
101 225 1
101 227 1
101 231 1
101 233 1
101 234 1
101 235 1
101 236 1
101 237 1
101 245 1
101 246 1
101 247 1
101 249 1
101 250 1
101 256 1
102 108 1
102 110 1
102 113 1
102 117 1
102 122 1
102 124 1
102 130 1
102 134 1
102 136 1
102 137 1
102 143 1
102 147 1
102 149 1
102 151 1
102 152 1
102 153 1
102 155 1
102 159 1
102 160 1
102 166 1
102 170 1
102 171 1
102 172 1
102 175 1
102 177 1
102 181 1
102 185 1
102 186 1
102 190 1
102 191 1
102 192 1
102 194 1
102 205 1
102 206 1
102 214 1
102 217 1
102 220 1
102 226 1
102 228 1
102 229 1
102 231 1
102 232 1
102 240 1
102 241 1
102 255 1
102 256 1
103 104 1
103 107 1
103 110 1
103 114 1
103 115 1
103 118 1
103 119 1
103 121 1
103 122 1
103 124 1
103 126 1
103 127 1
103 128 1
103 133 1
103 134 1
103 137 1
103 138 1
103 140 1
103 142 1
103 145 1
103 146 1
103 148 1
103 149 1
103 150 1
103 156 1
103 158 1
103 159 1
103 166 1
103 167 1
103 168 1
103 172 1
103 175 1
103 176 1
103 178 1
103 179 1
103 180 1
103 182 1
103 185 1
103 186 1
103 189 1
103 190 1
103 191 1
103 192 1
103 193 1
103 197 1
103 201 1
103 202 1
103 208 1
103 210 1
103 213 1
103 215 1
103 216 1
103 217 1
103 221 1
103 225 1
103 227 1
103 240 1
103 244 1
103 245 1
103 254 1
103 255 1
104 110 1
104 112 1
104 115 1
104 116 1
104 118 1
104 119 1
104 127 1
104 137 1
104 141 1
104 145 1
104 147 1
104 148 1
104 150 1
104 152 1
104 153 1
104 156 1
104 159 1
104 162 1
104 163 1
104 164 1
104 166 1
104 172 1
104 178 1
104 180 1
104 182 1
104 185 1
104 189 1
104 190 1
104 191 1
104 192 1
104 195 1
104 197 1
104 201 1
104 202 1
104 208 1
104 210 1
104 212 1
104 215 1
104 217 1
104 220 1
104 225 1
104 227 1
104 238 1
104 244 1
104 248 1
104 249 1
104 254 1
105 106 1
105 108 1
105 111 1
105 116 1
105 120 1
105 132 1
105 151 1
105 156 1
105 161 1
105 162 1
105 163 1
105 164 1
105 174 1
105 177 1
105 181 1
105 187 1
105 188 1
105 194 1
105 195 1
105 198 1
105 199 1
105 207 1
105 209 1
105 211 1
105 212 1
105 218 1
105 222 1
105 239 1
105 252 1
106 111 1
106 119 1
106 120 1
106 126 1
106 129 1
106 132 1
106 135 1
106 139 1
106 144 1
106 151 1
106 154 1
106 157 1
106 158 1
106 163 1
106 165 1
106 167 1
106 174 1
106 175 1
106 176 1
106 179 1
106 187 1
106 188 1
106 189 1
106 193 1
106 194 1
106 195 1
106 199 1
106 200 1
106 204 1
106 207 1
106 208 1
106 209 1
106 211 1
106 213 1
106 218 1
106 221 1
106 222 1
106 224 1
106 228 1
106 230 1
106 231 1
106 232 1
106 235 1
106 236 1
106 239 1
106 240 1
106 242 1
106 251 1
106 252 1
107 108 1
107 110 1
107 112 1
107 114 1
107 115 1
107 116 1
107 127 1
107 129 1
107 131 1
107 132 1
107 135 1
107 138 1
107 147 1
107 151 1
107 152 1
107 153 1
107 156 1
107 157 1
107 158 1
107 159 1
107 161 1
107 162 1
107 165 1
107 167 1
107 171 1
107 174 1
107 175 1
107 176 1
107 178 1
107 181 1
107 184 1
107 187 1
107 189 1
107 190 1
107 192 1
107 193 1
107 195 1
107 199 1
107 211 1
107 212 1
107 215 1
107 219 1
107 233 1
107 242 1
107 244 1
108 110 1
108 112 1
108 114 1
108 116 1
108 117 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 127 1
108 130 1
108 131 1
108 136 1
108 137 1
108 144 1
108 145 1
108 147 1
108 158 1
108 159 1
108 162 1
108 163 1
108 167 1
108 168 1
108 171 1
108 174 1
108 175 1
108 176 1
108 177 1
108 178 1
108 181 1
108 184 1
108 187 1
108 189 1
108 190 1
108 193 1
108 194 1
108 196 1
108 197 1
108 200 1
108 201 1
108 207 1
108 208 1
108 211 1
108 219 1
108 220 1
108 222 1
108 226 1
108 228 1
108 229 1
108 232 1
108 240 1
108 242 1
108 244 1
108 249 1
108 251 1
108 254 1
108 256 1
109 113 1
109 124 1
109 128 1
109 135 1
109 138 1
109 139 1
109 140 1
109 141 1
109 142 1
109 146 1
109 148 1
109 149 1
109 151 1
109 152 1
109 154 1
109 161 1
109 175 1
109 176 1
109 184 1
109 193 1
109 195 1
109 199 1
109 205 1
109 210 1
109 212 1
109 213 1
109 214 1
109 215 1
109 234 1
109 235 1
109 236 1
109 237 1
109 242 1
109 243 1
109 253 1
110 112 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 123 1
110 127 1
110 130 1
110 132 1
110 136 1
110 137 1
110 138 1
110 143 1
110 145 1
110 148 1
110 151 1
110 152 1
110 153 1
110 156 1
110 159 1
110 160 1
110 161 1
110 162 1
110 166 1
110 170 1
110 171 1
110 175 1
110 180 1
110 181 1
110 185 1
110 190 1
110 192 1
110 193 1
110 195 1
110 196 1
110 201 1
110 205 1
110 210 1
110 214 1
110 219 1
110 220 1
110 226 1
110 229 1
110 232 1
110 233 1
110 238 1
110 243 1
110 249 1
110 253 1
110 255 1
110 256 1
111 120 1
111 122 1
111 126 1
111 129 1
111 130 1
111 131 1
111 133 1
111 135 1
111 138 1
111 141 1
111 144 1
111 147 1
111 157 1
111 158 1
111 161 1
111 164 1
111 168 1
111 171 1
111 174 1
111 176 1
111 179 1
111 186 1
111 187 1
111 188 1
111 194 1
111 198 1
111 199 1
111 200 1
111 209 1
111 211 1
111 217 1
111 219 1
111 221 1
111 222 1
111 223 1
111 224 1
111 228 1
111 230 1
111 231 1
111 232 1
111 234 1
111 235 1
111 236 1
111 240 1
111 241 1
111 242 1
111 251 1
111 254 1
112 113 1
112 118 1
112 119 1
112 120 1
112 121 1
112 127 1
112 132 1
112 135 1
112 137 1
112 138 1
112 145 1
112 147 1
112 152 1
112 153 1
112 156 1
112 157 1
112 158 1
112 159 1
112 161 1
112 162 1
112 163 1
112 165 1
112 172 1
112 173 1
112 176 1
112 177 1
112 182 1
112 183 1
112 184 1
112 186 1
112 190 1
112 192 1
112 193 1
112 195 1
112 201 1
112 204 1
112 205 1
112 206 1
112 208 1
112 210 1
112 211 1
112 212 1
112 213 1
112 220 1
112 234 1
112 238 1
112 239 1
112 241 1
112 244 1
112 253 1
113 124 1
113 128 1
113 134 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 148 1
113 149 1
113 151 1
113 155 1
113 170 1
113 171 1
113 172 1
113 173 1
113 175 1
113 176 1
113 177 1
113 182 1
113 185 1
113 186 1
113 192 1
113 193 1
113 201 1
113 204 1
113 205 1
113 206 1
113 214 1
113 226 1
113 228 1
113 231 1
113 234 1
113 235 1
113 240 1
113 241 1
113 242 1
113 243 1
113 244 1
113 246 1
113 249 1
113 253 1
113 255 1
113 256 1
114 117 1
114 119 1
114 120 1
114 121 1
114 122 1
114 125 1
114 126 1
114 127 1
114 129 1
114 131 1
114 137 1
114 144 1
114 145 1
114 147 1
114 150 1
114 151 1
114 152 1
114 153 1
114 154 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 166 1
114 167 1
114 171 1
114 174 1
114 175 1
114 181 1
114 187 1
114 188 1
114 189 1
114 190 1
114 191 1
114 196 1
114 198 1
114 200 1
114 211 1
114 215 1
114 216 1
114 218 1
114 219 1
114 225 1
114 240 1
114 247 1
114 254 1
115 121 1
115 124 1
115 127 1
115 131 1
115 133 1
115 135 1
115 137 1
115 138 1
115 140 1
115 141 1
115 142 1
115 145 1
115 147 1
115 150 1
115 152 1
115 153 1
115 155 1
115 156 1
115 159 1
115 161 1
115 168 1
115 174 1
115 178 1
115 186 1
115 187 1
115 189 1
115 190 1
115 191 1
115 192 1
115 193 1
115 198 1
115 203 1
115 213 1
115 215 1
115 216 1
115 217 1
115 219 1
115 221 1
115 225 1
115 236 1
115 244 1
115 248 1
115 250 1
115 254 1
115 255 1
116 122 1
116 130 1
116 132 1
116 143 1
116 144 1
116 147 1
116 151 1
116 156 1
116 159 1
116 162 1
116 163 1
116 164 1
116 170 1
116 172 1
116 175 1
116 177 1
116 178 1
116 179 1
116 180 1
116 181 1
116 187 1
116 188 1
116 189 1
116 193 1
116 194 1
116 197 1
116 201 1
116 202 1
116 209 1
116 218 1
116 220 1
116 222 1
116 226 1
116 228 1
116 229 1
116 232 1
116 239 1
116 243 1
116 251 1
116 252 1
116 256 1
117 118 1
117 119 1
117 120 1
117 122 1
117 124 1
117 129 1
117 130 1
117 133 1
117 136 1
117 137 1
117 141 1
117 143 1
117 146 1
117 147 1
117 150 1
117 152 1
117 153 1
117 154 1
117 155 1
117 158 1
117 159 1
117 160 1
117 161 1
117 166 1
117 167 1
117 171 1
117 175 1
117 177 1
117 181 1
117 185 1
117 194 1
117 196 1
117 203 1
117 205 1
117 210 1
117 213 1
117 215 1
117 217 1
117 219 1
117 223 1
117 224 1
117 226 1
117 232 1
117 237 1
117 238 1
117 248 1
117 255 1
117 256 1
118 119 1
118 127 1
118 138 1
118 142 1
118 143 1
118 145 1
118 148 1
118 151 1
118 153 1
118 156 1
118 157 1
118 158 1
118 159 1
118 160 1
118 163 1
118 166 1
118 167 1
118 172 1
118 175 1
118 180 1
118 181 1
118 182 1
118 185 1
118 189 1
118 191 1
118 192 1
118 193 1
118 195 1
118 197 1
118 200 1
118 201 1
118 202 1
118 205 1
118 208 1
118 210 1
118 213 1
118 215 1
118 216 1
118 218 1
118 220 1
118 226 1
118 227 1
118 252 1
119 120 1
119 121 1
119 122 1
119 123 1
119 124 1
119 126 1
119 136 1
119 137 1
119 153 1
119 154 1
119 156 1
119 159 1
119 160 1
119 161 1
119 162 1
119 163 1
119 167 1
119 168 1
119 174 1
119 175 1
119 176 1
119 177 1
119 178 1
119 181 1
119 182 1
119 184 1
119 187 1
119 189 1
119 194 1
119 196 1
119 198 1
119 200 1
119 202 1
119 207 1
119 208 1
119 210 1
119 211 1
119 212 1
119 213 1
119 217 1
119 218 1
119 221 1
119 222 1
119 223 1
119 224 1
119 226 1
119 232 1
119 240 1
119 244 1
119 245 1
119 254 1
119 255 1
120 121 1
120 123 1
120 124 1
120 126 1
120 127 1
120 129 1
120 130 1
120 131 1
120 132 1
120 136 1
120 144 1
120 147 1
120 154 1
120 157 1
120 158 1
120 159 1
120 161 1
120 162 1
120 163 1
120 168 1
120 171 1
120 174 1
120 175 1
120 176 1
120 177 1
120 178 1
120 183 1
120 184 1
120 186 1
120 187 1
120 188 1
120 194 1
120 196 1
120 198 1
120 199 1
120 200 1
120 205 1
120 206 1
120 207 1
120 211 1
120 219 1
120 222 1
120 224 1
120 226 1
120 232 1
120 235 1
120 238 1
120 240 1
120 241 1
120 244 1
120 252 1
120 254 1
120 256 1
121 124 1
121 125 1
121 126 1
121 127 1
121 133 1
121 141 1
121 144 1
121 145 1
121 146 1
121 149 1
121 150 1
121 158 1
121 159 1
121 161 1
121 162 1
121 163 1
121 166 1
121 167 1
121 168 1
121 173 1
121 174 1
121 176 1
121 178 1
121 182 1
121 183 1
121 184 1
121 186 1
121 189 1
121 191 1
121 194 1
121 196 1
121 197 1
121 200 1
121 205 1
121 207 1
121 208 1
121 210 1
121 212 1
121 213 1
121 215 1
121 221 1
121 225 1
121 235 1
121 237 1
121 238 1
121 244 1
121 245 1
121 246 1
121 247 1
121 252 1
121 254 1
122 123 1
122 126 1
122 131 1
122 137 1
122 140 1
122 147 1
122 150 1
122 159 1
122 163 1
122 164 1
122 165 1
122 167 1
122 171 1
122 172 1
122 174 1
122 175 1
122 176 1
122 178 1
122 179 1
122 187 1
122 190 1
122 201 1
122 202 1
122 203 1
122 207 1
122 217 1
122 219 1
122 221 1
122 222 1
122 228 1
122 229 1
122 230 1
122 232 1
122 239 1
122 240 1
122 250 1
122 251 1
122 254 1
123 124 1
123 126 1
123 131 1
123 136 1
123 137 1
123 139 1
123 140 1
123 141 1
123 149 1
123 162 1
123 165 1
123 168 1
123 170 1
123 174 1
123 178 1
123 179 1
123 184 1
123 186 1
123 190 1
123 194 1
123 203 1
123 204 1
123 205 1
123 206 1
123 207 1
123 219 1
123 221 1
123 225 1
123 227 1
123 228 1
123 229 1
123 231 1
123 232 1
123 233 1
123 234 1
123 235 1
123 236 1
123 237 1
123 238 1
123 242 1
123 243 1
123 247 1
123 249 1
123 250 1
123 253 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 141 1
124 144 1
124 149 1
124 150 1
124 154 1
124 155 1
124 158 1
124 160 1
124 161 1
124 166 1
124 167 1
124 168 1
124 171 1
124 172 1
124 175 1
124 176 1
124 179 1
124 184 1
124 185 1
124 186 1
124 194 1
124 199 1
124 200 1
124 203 1
124 205 1
124 206 1
124 207 1
124 210 1
124 213 1
124 214 1
124 215 1
124 216 1
124 223 1
124 224 1
124 225 1
124 226 1
124 228 1
124 231 1
124 232 1
124 235 1
124 236 1
124 237 1
124 240 1
124 241 1
124 245 1
124 246 1
124 247 1
124 248 1
124 252 1
124 255 1
125 126 1
125 129 1
125 130 1
125 143 1
125 144 1
125 145 1
125 146 1
125 148 1
125 149 1
125 152 1
125 160 1
125 163 1
125 166 1
125 167 1
125 169 1
125 175 1
125 179 1
125 180 1
125 183 1
125 188 1
125 191 1
125 192 1
125 194 1
125 196 1
125 197 1
125 198 1
125 200 1
125 202 1
125 207 1
125 210 1
125 215 1
125 216 1
125 218 1
125 223 1
125 224 1
125 226 1
125 227 1
125 231 1
125 236 1
125 237 1
125 245 1
125 246 1
125 247 1
125 248 1
125 249 1
125 252 1
125 256 1
126 133 1
126 137 1
126 139 1
126 141 1
126 144 1
126 145 1
126 149 1
126 150 1
126 158 1
126 163 1
126 164 1
126 166 1
126 167 1
126 168 1
126 172 1
126 173 1
126 174 1
126 176 1
126 179 1
126 183 1
126 184 1
126 186 1
126 188 1
126 191 1
126 194 1
126 196 1
126 197 1
126 198 1
126 199 1
126 200 1
126 202 1
126 204 1
126 206 1
126 207 1
126 208 1
126 209 1
126 215 1
126 216 1
126 221 1
126 222 1
126 224 1
126 225 1
126 228 1
126 231 1
126 232 1
126 235 1
126 236 1
126 237 1
126 239 1
126 240 1
126 241 1
126 245 1
126 246 1
126 247 1
126 248 1
126 251 1
126 252 1
126 254 1
127 131 1
127 135 1
127 137 1
127 138 1
127 141 1
127 145 1
127 146 1
127 147 1
127 148 1
127 149 1
127 150 1
127 152 1
127 153 1
127 156 1
127 157 1
127 158 1
127 159 1
127 161 1
127 162 1
127 166 1
127 167 1
127 168 1
127 176 1
127 178 1
127 183 1
127 184 1
127 186 1
127 187 1
127 189 1
127 191 1
127 192 1
127 193 1
127 194 1
127 196 1
127 205 1
127 208 1
127 210 1
127 212 1
127 213 1
127 215 1
127 219 1
127 220 1
127 221 1
127 225 1
127 238 1
127 246 1
127 248 1
127 249 1
127 250 1
127 254 1
128 134 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 148 1
128 149 1
128 150 1
128 166 1
128 177 1
128 181 1
128 182 1
128 185 1
128 192 1
128 204 1
128 205 1
128 208 1
128 210 1
128 214 1
128 216 1
128 221 1
128 226 1
128 227 1
128 231 1
128 245 1
128 246 1
128 255 1
129 130 1
129 131 1
129 144 1
129 146 1
129 147 1
129 149 1
129 150 1
129 151 1
129 152 1
129 154 1
129 155 1
129 157 1
129 158 1
129 161 1
129 166 1
129 170 1
129 171 1
129 175 1
129 179 1
129 181 1
129 184 1
129 187 1
129 188 1
129 189 1
129 193 1
129 194 1
129 196 1
129 199 1
129 200 1
129 205 1
129 207 1
129 209 1
129 211 1
129 214 1
129 215 1
129 219 1
129 224 1
129 228 1
129 230 1
129 231 1
129 232 1
129 235 1
129 236 1
129 237 1
129 242 1
129 247 1
129 251 1
129 252 1
129 256 1
130 143 1
130 144 1
130 145 1
130 146 1
130 147 1
130 151 1
130 152 1
130 153 1
130 155 1
130 156 1
130 158 1
130 160 1
130 171 1
130 175 1
130 181 1
130 188 1
130 196 1
130 205 1
130 218 1
130 219 1
130 223 1
130 226 1
130 229 1
130 233 1
130 238 1
130 243 1
130 249 1
130 256 1
131 132 1
131 138 1
131 141 1
131 144 1
131 146 1
131 147 1
131 152 1
131 157 1
131 158 1
131 161 1
131 165 1
131 171 1
131 173 1
131 174 1
131 178 1
131 179 1
131 187 1
131 189 1
131 190 1
131 192 1
131 199 1
131 200 1
131 209 1
131 215 1
131 219 1
131 225 1
131 232 1
131 233 1
131 235 1
131 249 1
131 250 1
131 251 1
131 254 1
132 135 1
132 138 1
132 139 1
132 142 1
132 145 1
132 147 1
132 151 1
132 152 1
132 156 1
132 159 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 174 1
132 178 1
132 180 1
132 187 1
132 188 1
132 189 1
132 193 1
132 195 1
132 198 1
132 199 1
132 201 1
132 204 1
132 208 1
132 211 1
132 212 1
132 213 1
132 218 1
132 219 1
132 221 1
132 233 1
132 234 1
132 238 1
132 239 1
132 242 1
132 243 1
132 244 1
133 137 1
133 138 1
133 141 1
133 147 1
133 152 1
133 153 1
133 154 1
133 155 1
133 157 1
133 158 1
133 161 1
133 164 1
133 168 1
133 171 1
133 174 1
133 176 1
133 177 1
133 181 1
133 183 1
133 186 1
133 187 1
133 194 1
133 198 1
133 199 1
133 200 1
133 203 1
133 211 1
133 212 1
133 213 1
133 215 1
133 216 1
133 217 1
133 221 1
133 223 1
133 224 1
133 235 1
133 236 1
133 240 1
133 241 1
133 245 1
133 248 1
133 250 1
133 255 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 147 1
134 148 1
134 149 1
134 151 1
134 152 1
134 155 1
134 160 1
134 169 1
134 170 1
134 172 1
134 181 1
134 185 1
134 214 1
134 216 1
134 217 1
134 227 1
134 229 1
134 230 1
134 233 1
134 236 1
135 138 1
135 141 1
135 149 1
135 151 1
135 154 1
135 157 1
135 158 1
135 159 1
135 161 1
135 162 1
135 165 1
135 174 1
135 176 1
135 182 1
135 184 1
135 186 1
135 189 1
135 192 1
135 193 1
135 195 1
135 199 1
135 200 1
135 204 1
135 205 1
135 207 1
135 208 1
135 211 1
135 213 1
135 215 1
135 216 1
135 217 1
135 221 1
135 235 1
135 240 1
135 241 1
135 242 1
135 244 1
135 251 1
135 253 1
136 137 1
136 140 1
136 141 1
136 159 1
136 171 1
136 175 1
136 176 1
136 178 1
136 184 1
136 186 1
136 190 1
136 194 1
136 205 1
136 206 1
136 214 1
136 226 1
136 228 1
136 231 1
136 232 1
136 235 1
136 237 1
136 238 1
136 240 1
136 241 1
136 244 1
136 250 1
136 255 1
137 140 1
137 141 1
137 150 1
137 154 1
137 155 1
137 159 1
137 160 1
137 166 1
137 167 1
137 168 1
137 171 1
137 174 1
137 175 1
137 176 1
137 177 1
137 178 1
137 181 1
137 182 1
137 185 1
137 186 1
137 190 1
137 194 1
137 196 1
137 202 1
137 203 1
137 207 1
137 210 1
137 212 1
137 214 1
137 216 1
137 217 1
137 221 1
137 222 1
137 223 1
137 224 1
137 226 1
137 228 1
137 230 1
137 231 1
137 232 1
137 236 1
137 240 1
137 241 1
137 242 1
137 244 1
137 245 1
137 248 1
137 250 1
137 254 1
137 255 1
138 139 1
138 140 1
138 141 1
138 142 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 151 1
138 152 1
138 153 1
138 155 1
138 156 1
138 157 1
138 158 1
138 161 1
138 165 1
138 170 1
138 172 1
138 173 1
138 179 1
138 186 1
138 188 1
138 189 1
138 190 1
138 191 1
138 192 1
138 193 1
138 195 1
138 199 1
138 201 1
138 205 1
138 209 1
138 214 1
138 215 1
138 216 1
138 218 1
138 225 1
138 227 1
138 231 1
138 233 1
138 235 1
138 241 1
138 251 1
138 256 1
139 140 1
139 141 1
139 142 1
139 145 1
139 148 1
139 154 1
139 160 1
139 164 1
139 165 1
139 169 1
139 170 1
139 173 1
139 174 1
139 180 1
139 182 1
139 189 1
139 195 1
139 201 1
139 202 1
139 204 1
139 208 1
139 210 1
139 212 1
139 213 1
139 214 1
139 216 1
139 218 1
139 221 1
139 224 1
139 225 1
139 226 1
139 227 1
139 230 1
139 232 1
139 233 1
139 234 1
139 235 1
139 236 1
139 239 1
139 242 1
139 243 1
139 246 1
139 253 1
140 141 1
140 142 1
140 145 1
140 146 1
140 148 1
140 149 1
140 170 1
140 174 1
140 178 1
140 181 1
140 187 1
140 189 1
140 190 1
140 193 1
140 213 1
140 217 1
140 219 1
140 221 1
140 225 1
140 227 1
140 228 1
140 229 1
140 230 1
140 233 1
140 235 1
140 236 1
140 237 1
140 242 1
140 243 1
140 247 1
140 250 1
141 142 1
141 146 1
141 149 1
141 150 1
141 152 1
141 154 1
141 155 1
141 159 1
141 161 1
141 168 1
141 171 1
141 174 1
141 178 1
141 181 1
141 186 1
141 194 1
141 203 1
141 205 1
141 206 1
141 210 1
141 212 1
141 213 1
141 214 1
141 215 1
141 217 1
141 219 1
141 221 1
141 223 1
141 224 1
141 225 1
141 230 1
141 232 1
141 234 1
141 235 1
141 236 1
141 237 1
141 238 1
141 244 1
141 250 1
141 255 1
142 145 1
142 148 1
142 156 1
142 157 1
142 160 1
142 164 1
142 165 1
142 173 1
142 174 1
142 182 1
142 186 1
142 189 1
142 193 1
142 195 1
142 201 1
142 204 1
142 208 1
142 210 1
142 212 1
142 213 1
142 214 1
142 215 1
142 216 1
142 218 1
142 221 1
142 225 1
142 227 1
142 235 1
142 244 1
143 145 1
143 146 1
143 152 1
143 153 1
143 155 1
143 156 1
143 163 1
143 166 1
143 169 1
143 175 1
143 177 1
143 180 1
143 181 1
143 183 1
143 194 1
143 196 1
143 197 1
143 205 1
143 218 1
143 219 1
143 223 1
143 226 1
143 229 1
143 238 1
143 248 1
143 249 1
143 255 1
143 256 1
144 145 1
144 146 1
144 151 1
144 158 1
144 161 1
144 167 1
144 175 1
144 179 1
144 183 1
144 184 1
144 187 1
144 188 1
144 189 1
144 191 1
144 192 1
144 193 1
144 194 1
144 196 1
144 197 1
144 199 1
144 200 1
144 201 1
144 207 1
144 209 1
144 215 1
144 218 1
144 219 1
144 220 1
144 224 1
144 225 1
144 228 1
144 237 1
144 239 1
144 247 1
144 251 1
144 252 1
144 254 1
144 256 1
145 146 1
145 148 1
145 149 1
145 151 1
145 152 1
145 153 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 166 1
145 167 1
145 170 1
145 173 1
145 178 1
145 179 1
145 180 1
145 182 1
145 183 1
145 188 1
145 189 1
145 191 1
145 192 1
145 193 1
145 195 1
145 196 1
145 197 1
145 198 1
145 200 1
145 201 1
145 202 1
145 204 1
145 205 1
145 208 1
145 209 1
145 210 1
145 212 1
145 215 1
145 216 1
145 218 1
145 220 1
145 225 1
145 227 1
145 231 1
145 233 1
145 237 1
145 238 1
145 245 1
145 246 1
145 248 1
145 249 1
145 250 1
145 252 1
145 253 1
145 255 1
145 256 1
146 148 1
146 149 1
146 150 1
146 152 1
146 154 1
146 155 1
146 158 1
146 160 1
146 166 1
146 167 1
146 180 1
146 187 1
146 188 1
146 189 1
146 196 1
146 198 1
146 200 1
146 215 1
146 218 1
146 219 1
146 223 1
146 224 1
146 225 1
146 227 1
146 230 1
146 235 1
146 236 1
146 237 1
146 238 1
146 246 1
146 247 1
146 249 1
146 250 1
146 254 1
147 151 1
147 152 1
147 153 1
147 155 1
147 156 1
147 157 1
147 158 1
147 161 1
147 164 1
147 165 1
147 166 1
147 168 1
147 171 1
147 172 1
147 173 1
147 177 1
147 179 1
147 181 1
147 183 1
147 186 1
147 188 1
147 190 1
147 191 1
147 192 1
147 198 1
147 201 1
147 202 1
147 206 1
147 209 1
147 211 1
147 214 1
147 216 1
147 217 1
147 219 1
147 223 1
147 229 1
147 233 1
147 234 1
147 240 1
147 241 1
147 244 1
147 245 1
147 248 1
147 249 1
147 251 1
147 254 1
147 255 1
148 149 1
148 150 1
148 151 1
148 152 1
148 155 1
148 156 1
148 157 1
148 159 1
148 160 1
148 166 1
148 167 1
148 170 1
148 172 1
148 175 1
148 180 1
148 181 1
148 182 1
148 185 1
148 189 1
148 191 1
148 192 1
148 193 1
148 195 1
148 201 1
148 208 1
148 210 1
148 212 1
148 213 1
148 214 1
148 215 1
148 216 1
148 218 1
148 220 1
148 227 1
148 242 1
148 243 1
148 246 1
148 253 1
149 150 1
149 152 1
149 154 1
149 155 1
149 161 1
149 166 1
149 170 1
149 171 1
149 172 1
149 175 1
149 178 1
149 179 1
149 184 1
149 185 1
149 186 1
149 192 1
149 193 1
149 199 1
149 201 1
149 204 1
149 205 1
149 206 1
149 215 1
149 225 1
149 226 1
149 227 1
149 228 1
149 231 1
149 233 1
149 235 1
149 237 1
149 241 1
149 246 1
149 247 1
149 249 1
149 250 1
149 255 1
149 256 1
150 154 1
150 155 1
150 158 1
150 166 1
150 167 1
150 171 1
150 175 1
150 180 1
150 185 1
150 191 1
150 200 1
150 203 1
150 215 1
150 216 1
150 224 1
150 225 1
150 226 1
150 227 1
150 228 1
150 231 1
150 236 1
150 237 1
150 241 1
150 246 1
150 247 1
150 248 1
150 254 1
150 255 1
150 256 1
151 153 1
151 154 1
151 156 1
151 157 1
151 158 1
151 160 1
151 165 1
151 167 1
151 172 1
151 175 1
151 176 1
151 181 1
151 187 1
151 188 1
151 193 1
151 195 1
151 200 1
151 201 1
151 211 1
151 212 1
151 213 1
151 214 1
151 215 1
151 216 1
151 218 1
151 220 1
151 226 1
151 229 1
151 239 1
151 251 1
151 253 1
152 153 1
152 155 1
152 156 1
152 157 1
152 160 1
152 161 1
152 166 1
152 180 1
152 181 1
152 188 1
152 191 1
152 192 1
152 196 1
152 198 1
152 205 1
152 210 1
152 212 1
152 213 1
152 215 1
152 216 1
152 218 1
152 219 1
152 223 1
152 224 1
152 227 1
152 233 1
152 234 1
152 238 1
152 243 1
152 246 1
152 248 1
152 249 1
152 250 1
152 255 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 163 1
153 166 1
153 168 1
153 171 1
153 177 1
153 180 1
153 181 1
153 183 1
153 186 1
153 187 1
153 191 1
153 192 1
153 195 1
153 198 1
153 200 1
153 205 1
153 208 1
153 210 1
153 212 1
153 215 1
153 216 1
153 217 1
153 218 1
153 220 1
153 223 1
153 238 1
153 240 1
153 241 1
153 245 1
153 246 1
153 248 1
153 249 1
153 252 1
153 254 1
153 255 1
153 256 1
154 157 1
154 158 1
154 160 1
154 161 1
154 163 1
154 167 1
154 174 1
154 175 1
154 176 1
154 179 1
154 184 1
154 187 1
154 193 1
154 194 1
154 195 1
154 199 1
154 200 1
154 205 1
154 207 1
154 210 1
154 211 1
154 212 1
154 213 1
154 214 1
154 215 1
154 216 1
154 224 1
154 226 1
154 228 1
154 230 1
154 231 1
154 232 1
154 235 1
154 236 1
154 237 1
154 240 1
154 242 1
154 252 1
155 157 1
155 160 1
155 164 1
155 166 1
155 167 1
155 170 1
155 171 1
155 172 1
155 181 1
155 185 1
155 191 1
155 192 1
155 198 1
155 200 1
155 205 1
155 209 1
155 215 1
155 216 1
155 218 1
155 223 1
155 224 1
155 227 1
155 228 1
155 231 1
155 236 1
155 245 1
155 248 1
155 249 1
155 251 1
155 255 1
155 256 1
156 157 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 167 1
156 174 1
156 180 1
156 181 1
156 182 1
156 187 1
156 188 1
156 189 1
156 191 1
156 192 1
156 193 1
156 195 1
156 197 1
156 198 1
156 201 1
156 205 1
156 208 1
156 210 1
156 211 1
156 212 1
156 213 1
156 215 1
156 216 1
156 217 1
156 218 1
156 219 1
156 220 1
156 223 1
156 233 1
156 238 1
156 243 1
157 158 1
157 160 1
157 161 1
157 166 1
157 167 1
157 172 1
157 176 1
157 177 1
157 181 1
157 187 1
157 188 1
157 191 1
157 192 1
157 193 1
157 195 1
157 198 1
157 199 1
157 200 1
157 205 1
157 209 1
157 211 1
157 212 1
157 213 1
157 215 1
157 216 1
157 218 1
157 219 1
157 220 1
157 226 1
157 241 1
157 245 1
157 251 1
157 252 1
157 256 1
158 159 1
158 161 1
158 166 1
158 167 1
158 171 1
158 175 1
158 176 1
158 177 1
158 184 1
158 186 1
158 187 1
158 190 1
158 191 1
158 192 1
158 193 1
158 194 1
158 195 1
158 199 1
158 200 1
158 205 1
158 209 1
158 211 1
158 215 1
158 216 1
158 219 1
158 220 1
158 224 1
158 225 1
158 226 1
158 235 1
158 237 1
158 240 1
158 241 1
158 245 1
158 251 1
158 252 1
158 256 1
159 161 1
159 162 1
159 163 1
159 167 1
159 174 1
159 175 1
159 176 1
159 178 1
159 180 1
159 181 1
159 182 1
159 184 1
159 187 1
159 189 1
159 190 1
159 192 1
159 193 1
159 195 1
159 197 1
159 201 1
159 207 1
159 208 1
159 210 1
159 212 1
159 213 1
159 215 1
159 217 1
159 218 1
159 220 1
159 221 1
159 225 1
159 244 1
159 253 1
159 255 1
160 163 1
160 166 1
160 167 1
160 169 1
160 175 1
160 180 1
160 181 1
160 185 1
160 189 1
160 193 1
160 194 1
160 195 1
160 197 1
160 200 1
160 210 1
160 211 1
160 212 1
160 213 1
160 214 1
160 215 1
160 218 1
160 220 1
160 223 1
160 226 1
160 242 1
161 162 1
161 165 1
161 171 1
161 173 1
161 176 1
161 177 1
161 183 1
161 184 1
161 186 1
161 187 1
161 192 1
161 193 1
161 195 1
161 198 1
161 199 1
161 200 1
161 205 1
161 206 1
161 209 1
161 211 1
161 212 1
161 213 1
161 215 1
161 216 1
161 217 1
161 219 1
161 224 1
161 233 1
161 234 1
161 235 1
161 237 1
161 238 1
161 241 1
161 243 1
161 244 1
161 252 1
161 255 1
162 163 1
162 165 1
162 170 1
162 177 1
162 178 1
162 180 1
162 182 1
162 183 1
162 184 1
162 186 1
162 189 1
162 190 1
162 193 1
162 195 1
162 201 1
162 204 1
162 206 1
162 207 1
162 208 1
162 211 1
162 212 1
162 219 1
162 220 1
162 222 1
162 232 1
162 238 1
162 239 1
162 242 1
162 243 1
162 253 1
162 256 1
163 164 1
163 168 1
163 174 1
163 175 1
163 177 1
163 178 1
163 181 1
163 182 1
163 183 1
163 187 1
163 189 1
163 194 1
163 196 1
163 197 1
163 198 1
163 200 1
163 202 1
163 204 1
163 207 1
163 208 1
163 212 1
163 218 1
163 221 1
163 222 1
163 223 1
163 226 1
163 232 1
163 239 1
163 240 1
163 241 1
163 244 1
163 245 1
163 246 1
163 254 1
163 255 1
164 165 1
164 168 1
164 173 1
164 174 1
164 177 1
164 178 1
164 181 1
164 182 1
164 183 1
164 187 1
164 191 1
164 198 1
164 200 1
164 202 1
164 204 1
164 208 1
164 209 1
164 212 1
164 216 1
164 217 1
164 218 1
164 221 1
164 222 1
164 229 1
164 236 1
164 240 1
164 245 1
164 248 1
164 254 1
165 168 1
165 170 1
165 173 1
165 174 1
165 183 1
165 186 1
165 187 1
165 188 1
165 189 1
165 190 1
165 192 1
165 198 1
165 199 1
165 201 1
165 204 1
165 206 1
165 208 1
165 211 1
165 213 1
165 217 1
165 221 1
165 229 1
165 233 1
165 234 1
165 235 1
165 241 1
165 242 1
165 243 1
165 244 1
166 167 1
166 170 1
166 171 1
166 172 1
166 175 1
166 176 1
166 180 1
166 181 1
166 183 1
166 185 1
166 191 1
166 192 1
166 194 1
166 200 1
166 205 1
166 210 1
166 215 1
166 218 1
166 220 1
166 224 1
166 226 1
166 227 1
166 231 1
166 237 1
166 238 1
166 241 1
166 245 1
166 246 1
166 248 1
166 249 1
166 252 1
166 253 1
166 255 1
166 256 1
167 171 1
167 172 1
167 175 1
167 176 1
167 178 1
167 179 1
167 180 1
167 181 1
167 185 1
167 187 1
167 189 1
167 190 1
167 191 1
167 193 1
167 194 1
167 196 1
167 197 1
167 200 1
167 202 1
167 207 1
167 208 1
167 211 1
167 213 1
167 215 1
167 216 1
167 217 1
167 218 1
167 220 1
167 221 1
167 222 1
167 224 1
167 225 1
167 228 1
167 237 1
167 240 1
167 245 1
167 247 1
167 251 1
167 254 1
168 171 1
168 173 1
168 174 1
168 178 1
168 182 1
168 183 1
168 186 1
168 194 1
168 198 1
168 200 1
168 202 1
168 203 1
168 204 1
168 207 1
168 209 1
168 216 1
168 217 1
168 221 1
168 222 1
168 223 1
168 225 1
168 231 1
168 232 1
168 235 1
168 236 1
168 237 1
168 238 1
168 240 1
168 244 1
168 245 1
168 248 1
168 250 1
168 254 1
168 255 1
169 170 1
169 172 1
169 175 1
169 178 1
169 179 1
169 180 1
169 181 1
169 185 1
169 191 1
169 197 1
169 202 1
169 218 1
169 220 1
169 226 1
169 227 1
169 228 1
169 229 1
169 230 1
169 231 1
169 247 1
169 248 1
169 256 1
170 172 1
170 173 1
170 175 1
170 178 1
170 179 1
170 180 1
170 184 1
170 185 1
170 188 1
170 190 1
170 192 1
170 197 1
170 201 1
170 204 1
170 205 1
170 206 1
170 209 1
170 214 1
170 220 1
170 221 1
170 225 1
170 226 1
170 227 1
170 228 1
170 229 1
170 230 1
170 231 1
170 233 1
170 234 1
170 235 1
170 237 1
170 239 1
170 242 1
170 246 1
170 247 1
170 249 1
170 251 1
170 253 1
170 256 1
171 175 1
171 176 1
171 177 1
171 181 1
171 186 1
171 187 1
171 190 1
171 191 1
171 192 1
171 194 1
171 203 1
171 205 1
171 206 1
171 211 1
171 214 1
171 219 1
171 226 1
171 228 1
171 231 1
171 232 1
171 240 1
171 241 1
171 245 1
171 248 1
171 254 1
171 255 1
171 256 1
172 175 1
172 176 1
172 177 1
172 179 1
172 182 1
172 185 1
172 188 1
172 190 1
172 191 1
172 192 1
172 201 1
172 202 1
172 204 1
172 207 1
172 209 1
172 214 1
172 220 1
172 221 1
172 222 1
172 226 1
172 228 1
172 229 1
172 231 1
172 239 1
172 240 1
172 241 1
172 244 1
172 245 1
172 251 1
172 252 1
172 256 1
173 174 1
173 179 1
173 183 1
173 184 1
173 186 1
173 188 1
173 189 1
173 191 1
173 192 1
173 198 1
173 199 1
173 201 1
173 202 1
173 204 1
173 205 1
173 206 1
173 208 1
173 209 1
173 214 1
173 216 1
173 221 1
173 225 1
173 231 1
173 233 1
173 234 1
173 235 1
173 236 1
173 241 1
173 242 1
173 243 1
173 249 1
173 256 1
174 178 1
174 181 1
174 187 1
174 189 1
174 194 1
174 196 1
174 198 1
174 200 1
174 202 1
174 203 1
174 207 1
174 208 1
174 209 1
174 211 1
174 213 1
174 214 1
174 216 1
174 217 1
174 218 1
174 221 1
174 222 1
174 223 1
174 224 1
174 225 1
174 230 1
174 232 1
174 235 1
174 236 1
174 242 1
174 243 1
174 250 1
174 251 1
174 254 1
175 176 1
175 177 1
175 180 1
175 181 1
175 185 1
175 187 1
175 190 1
175 193 1
175 194 1
175 196 1
175 197 1
175 207 1
175 210 1
175 211 1
175 215 1
175 220 1
175 224 1
175 226 1
175 228 1
175 229 1
175 231 1
175 232 1
175 237 1
175 239 1
175 240 1
175 247 1
175 251 1
175 253 1
175 256 1
176 177 1
176 182 1
176 184 1
176 185 1
176 186 1
176 187 1
176 190 1
176 192 1
176 193 1
176 194 1
176 195 1
176 199 1
176 200 1
176 202 1
176 204 1
176 205 1
176 207 1
176 208 1
176 211 1
176 213 1
176 214 1
176 216 1
176 220 1
176 221 1
176 224 1
176 226 1
176 228 1
176 231 1
176 232 1
176 235 1
176 237 1
176 239 1
176 240 1
176 241 1
176 244 1
176 245 1
176 251 1
176 252 1
176 253 1
177 181 1
177 182 1
177 183 1
177 186 1
177 194 1
177 195 1
177 204 1
177 205 1
177 206 1
177 207 1
177 211 1
177 212 1
177 214 1
177 217 1
177 220 1
177 222 1
177 226 1
177 229 1
177 231 1
177 232 1
177 239 1
177 240 1
177 241 1
177 245 1
177 252 1
177 255 1
178 180 1
178 181 1
178 183 1
178 186 1
178 187 1
178 189 1
178 190 1
178 197 1
178 201 1
178 202 1
178 203 1
178 208 1
178 212 1
178 217 1
178 218 1
178 221 1
178 222 1
178 225 1
178 227 1
178 228 1
178 229 1
178 230 1
178 232 1
178 237 1
178 238 1
178 240 1
178 244 1
178 248 1
178 249 1
178 250 1
178 254 1
178 255 1
179 184 1
179 186 1
179 187 1
179 188 1
179 191 1
179 192 1
179 199 1
179 200 1
179 201 1
179 202 1
179 204 1
179 206 1
179 207 1
179 209 1
179 215 1
179 216 1
179 221 1
179 222 1
179 225 1
179 228 1
179 229 1
179 231 1
179 235 1
179 236 1
179 239 1
179 241 1
179 247 1
179 248 1
179 249 1
179 251 1
179 252 1
179 254 1
179 256 1
180 181 1
180 182 1
180 185 1
180 189 1
180 192 1
180 193 1
180 195 1
180 197 1
180 201 1
180 205 1
180 208 1
180 210 1
180 215 1
180 218 1
180 219 1
180 220 1
180 221 1
180 223 1
180 225 1
180 226 1
180 227 1
180 229 1
180 237 1
180 238 1
180 239 1
180 246 1
180 247 1
180 249 1
180 253 1
180 256 1
181 187 1
181 194 1
181 196 1
181 197 1
181 198 1
181 200 1
181 210 1
181 211 1
181 212 1
181 214 1
181 215 1
181 216 1
181 217 1
181 218 1
181 223 1
181 224 1
181 226 1
181 227 1
181 229 1
181 230 1
181 233 1
181 238 1
181 243 1
181 248 1
181 254 1
181 255 1
181 256 1
182 184 1
182 185 1
182 191 1
182 192 1
182 195 1
182 201 1
182 202 1
182 204 1
182 208 1
182 210 1
182 212 1
182 213 1
182 215 1
182 217 1
182 220 1
182 221 1
182 222 1
182 225 1
182 227 1
182 240 1
182 241 1
182 244 1
182 245 1
182 253 1
183 194 1
183 197 1
183 198 1
183 200 1
183 202 1
183 204 1
183 205 1
183 207 1
183 208 1
183 209 1
183 212 1
183 223 1
183 224 1
183 226 1
183 231 1
183 238 1
183 245 1
183 246 1
183 248 1
183 252 1
183 255 1
184 186 1
184 189 1
184 192 1
184 199 1
184 200 1
184 204 1
184 205 1
184 206 1
184 207 1
184 208 1
184 209 1
184 215 1
184 221 1
184 224 1
184 225 1
184 228 1
184 231 1
184 232 1
184 235 1
184 237 1
184 238 1
184 241 1
184 242 1
184 244 1
184 252 1
184 253 1
185 191 1
185 192 1
185 202 1
185 210 1
185 214 1
185 220 1
185 226 1
185 227 1
185 228 1
185 231 1
185 241 1
185 245 1
185 248 1
185 249 1
185 253 1
185 255 1
185 256 1
186 192 1
186 194 1
186 195 1
186 199 1
186 204 1
186 205 1
186 206 1
186 213 1
186 215 1
186 216 1
186 221 1
186 225 1
186 231 1
186 234 1
186 235 1
186 237 1
186 238 1
186 240 1
186 241 1
186 244 1
186 245 1
186 250 1
186 255 1
187 188 1
187 189 1
187 193 1
187 194 1
187 196 1
187 198 1
187 199 1
187 200 1
187 211 1
187 215 1
187 217 1
187 218 1
187 219 1
187 222 1
187 229 1
187 233 1
187 242 1
187 250 1
187 251 1
187 254 1
188 189 1
188 191 1
188 192 1
188 193 1
188 197 1
188 198 1
188 199 1
188 200 1
188 201 1
188 202 1
188 209 1
188 215 1
188 216 1
188 218 1
188 220 1
188 223 1
188 224 1
188 225 1
188 229 1
188 233 1
188 239 1
188 241 1
188 249 1
188 251 1
188 252 1
188 254 1
188 256 1
189 193 1
189 195 1
189 196 1
189 197 1
189 199 1
189 200 1
189 201 1
189 202 1
189 207 1
189 208 1
189 212 1
189 213 1
189 215 1
189 218 1
189 219 1
189 221 1
189 225 1
189 227 1
189 239 1
189 242 1
189 250 1
189 251 1
189 254 1
190 192 1
190 217 1
190 219 1
190 228 1
190 240 1
190 244 1
190 250 1
190 254 1
191 192 1
191 197 1
191 200 1
191 202 1
191 209 1
191 215 1
191 216 1
191 218 1
191 220 1
191 225 1
191 227 1
191 231 1
191 241 1
191 245 1
191 247 1
191 248 1
191 252 1
191 254 1
191 255 1
191 256 1
192 193 1
192 195 1
192 201 1
192 204 1
192 205 1
192 206 1
192 208 1
192 209 1
192 210 1
192 215 1
192 220 1
192 225 1
192 227 1
192 231 1
192 241 1
192 244 1
192 246 1
192 247 1
192 249 1
192 252 1
192 253 1
192 254 1
192 255 1
192 256 1
193 195 1
193 199 1
193 201 1
193 207 1
193 208 1
193 210 1
193 211 1
193 213 1
193 215 1
193 220 1
193 239 1
193 242 1
193 251 1
193 253 1
194 196 1
194 197 1
194 198 1
194 200 1
194 203 1
194 205 1
194 206 1
194 207 1
194 210 1
194 211 1
194 217 1
194 222 1
194 223 1
194 224 1
194 226 1
194 228 1
194 230 1
194 231 1
194 232 1
194 234 1
194 235 1
194 236 1
194 237 1
194 238 1
194 242 1
194 246 1
194 247 1
194 248 1
194 250 1
194 252 1
194 255 1
195 198 1
195 200 1
195 201 1
195 204 1
195 205 1
195 208 1
195 210 1
195 212 1
195 213 1
195 214 1
195 215 1
195 216 1
195 218 1
195 220 1
195 226 1
195 239 1
195 241 1
195 242 1
195 243 1
195 252 1
195 253 1
196 197 1
196 198 1
196 200 1
196 203 1
196 207 1
196 219 1
196 223 1
196 224 1
196 225 1
196 228 1
196 229 1
196 232 1
196 237 1
196 238 1
196 247 1
196 249 1
196 250 1
196 254 1
196 256 1
197 200 1
197 201 1
197 202 1
197 207 1
197 208 1
197 218 1
197 220 1
197 221 1
197 224 1
197 225 1
197 226 1
197 228 1
197 239 1
197 245 1
197 247 1
197 251 1
197 252 1
197 254 1
197 256 1
198 199 1
198 200 1
198 205 1
198 208 1
198 209 1
198 211 1
198 212 1
198 215 1
198 216 1
198 217 1
198 218 1
198 223 1
198 234 1
198 236 1
198 238 1
198 248 1
198 252 1
198 254 1
199 200 1
199 204 1
199 205 1
199 208 1
199 209 1
199 215 1
199 216 1
199 219 1
199 221 1
199 224 1
199 235 1
199 241 1
199 242 1
199 252 1
200 207 1
200 209 1
200 211 1
200 213 1
200 215 1
200 216 1
200 217 1
200 218 1
200 221 1
200 224 1
200 225 1
200 236 1
200 241 1
200 245 1
200 246 1
200 247 1
200 251 1
200 252 1
200 254 1
201 202 1
201 204 1
201 207 1
201 208 1
201 209 1
201 218 1
201 220 1
201 221 1
201 225 1
201 227 1
201 228 1
201 229 1
201 231 1
201 233 1
201 239 1
201 241 1
201 249 1
201 251 1
201 252 1
201 253 1
201 256 1
202 204 1
202 207 1
202 208 1
202 209 1
202 221 1
202 222 1
202 225 1
202 227 1
202 228 1
202 229 1
202 231 1
202 239 1
202 240 1
202 241 1
202 245 1
202 247 1
202 248 1
202 251 1
202 252 1
202 254 1
202 256 1
203 221 1
203 225 1
203 227 1
203 229 1
203 231 1
203 232 1
203 235 1
203 236 1
203 237 1
203 247 1
203 248 1
203 249 1
203 250 1
203 254 1
203 255 1
204 206 1
204 207 1
204 208 1
204 209 1
204 220 1
204 221 1
204 222 1
204 225 1
204 227 1
204 228 1
204 231 1
204 235 1
204 237 1
204 239 1
204 240 1
204 241 1
204 242 1
204 243 1
204 244 1
204 245 1
204 246 1
204 251 1
204 252 1
204 253 1
205 206 1
205 210 1
205 212 1
205 213 1
205 215 1
205 216 1
205 219 1
205 220 1
205 224 1
205 226 1
205 227 1
205 231 1
205 234 1
205 235 1
205 237 1
205 238 1
205 241 1
205 242 1
205 243 1
205 245 1
205 246 1
205 249 1
205 252 1
205 253 1
205 255 1
205 256 1
206 209 1
206 221 1
206 225 1
206 231 1
206 232 1
206 234 1
206 235 1
206 236 1
206 237 1
206 238 1
206 240 1
206 241 1
206 242 1
206 243 1
206 246 1
206 247 1
206 249 1
206 250 1
206 255 1
207 208 1
207 209 1
207 211 1
207 213 1
207 220 1
207 221 1
207 222 1
207 224 1
207 226 1
207 228 1
207 231 1
207 232 1
207 235 1
207 236 1
207 237 1
207 239 1
207 241 1
207 242 1
207 247 1
207 251 1
207 252 1
207 253 1
207 256 1
208 209 1
208 210 1
208 212 1
208 213 1
208 218 1
208 220 1
208 221 1
208 227 1
208 238 1
208 239 1
208 242 1
208 243 1
208 245 1
208 246 1
208 252 1
208 253 1
209 211 1
209 216 1
209 223 1
209 224 1
209 225 1
209 231 1
209 234 1
209 235 1
209 236 1
209 241 1
209 242 1
209 245 1
209 248 1
209 251 1
209 252 1
209 254 1
210 212 1
210 213 1
210 214 1
210 215 1
210 226 1
210 238 1
210 242 1
210 243 1
210 245 1
210 246 1
210 253 1
210 255 1
211 213 1
211 215 1
211 216 1
211 217 1
211 218 1
211 222 1
211 240 1
211 241 1
211 244 1
211 252 1
212 213 1
212 214 1
212 215 1
212 216 1
212 217 1
212 223 1
212 238 1
212 243 1
212 246 1
212 255 1
213 215 1
213 216 1
213 218 1
213 221 1
213 224 1
213 235 1
213 242 1
213 244 1
213 245 1
214 216 1
214 217 1
214 224 1
214 226 1
214 229 1
214 230 1
214 232 1
214 233 1
214 234 1
214 235 1
214 236 1
214 240 1
214 241 1
214 242 1
214 243 1
214 245 1
214 253 1
214 255 1
215 216 1
215 218 1
215 219 1
215 220 1
215 224 1
215 225 1
215 237 1
215 241 1
215 245 1
215 246 1
215 247 1
215 251 1
215 254 1
216 217 1
216 218 1
216 223 1
216 225 1
216 231 1
216 235 1
216 236 1
216 241 1
216 245 1
216 248 1
216 251 1
216 252 1
216 254 1
216 255 1
217 218 1
217 221 1
217 223 1
217 224 1
217 232 1
217 236 1
217 240 1
217 244 1
217 245 1
217 250 1
217 254 1
218 223 1
218 224 1
218 229 1
218 239 1
218 243 1
218 251 1
219 223 1
219 224 1
219 228 1
219 233 1
219 235 1
219 237 1
219 238 1
219 242 1
219 243 1
219 249 1
219 250 1
219 256 1
220 226 1
220 228 1
220 229 1
220 239 1
220 241 1
220 251 1
220 252 1
220 253 1
220 256 1
221 222 1
221 225 1
221 227 1
221 228 1
221 230 1
221 231 1
221 232 1
221 235 1
221 236 1
221 237 1
221 239 1
221 240 1
221 241 1
221 242 1
221 244 1
221 246 1
221 247 1
221 250 1
221 251 1
222 228 1
222 229 1
222 232 1
222 235 1
222 236 1
222 239 1
222 240 1
222 241 1
222 245 1
222 251 1
223 224 1
223 226 1
223 231 1
223 236 1
223 238 1
223 243 1
223 245 1
223 246 1
223 248 1
223 250 1
223 255 1
224 226 1
224 228 1
224 232 1
224 235 1
224 236 1
224 237 1
224 242 1
224 246 1
224 247 1
225 227 1
225 228 1
225 231 1
225 235 1
225 236 1
225 237 1
225 238 1
225 246 1
225 247 1
225 248 1
225 249 1
225 250 1
225 254 1
225 255 1
225 256 1
226 229 1
226 231 1
226 232 1
226 238 1
226 239 1
226 240 1
226 241 1
226 242 1
226 245 1
226 252 1
226 253 1
226 255 1
226 256 1
227 229 1
227 231 1
227 235 1
227 237 1
227 246 1
227 247 1
227 248 1
227 249 1
227 250 1
227 255 1
228 229 1
228 230 1
228 231 1
228 232 1
228 233 1
228 235 1
228 236 1
228 237 1
228 239 1
228 240 1
228 242 1
228 247 1
228 251 1
228 256 1
229 230 1
229 232 1
229 233 1
229 241 1
229 243 1
229 248 1
229 249 1
229 250 1
229 251 1
229 256 1
230 232 1
230 235 1
230 236 1
230 242 1
230 247 1
230 251 1
231 232 1
231 233 1
231 234 1
231 235 1
231 236 1
231 237 1
231 241 1
231 245 1
231 246 1
231 247 1
231 248 1
231 249 1
231 252 1
231 255 1
231 256 1
232 234 1
232 235 1
232 236 1
232 237 1
232 239 1
232 240 1
232 242 1
232 247 1
232 251 1
232 256 1
233 234 1
233 235 1
233 238 1
233 242 1
233 243 1
233 247 1
233 249 1
233 250 1
233 256 1
234 235 1
234 236 1
234 238 1
234 241 1
234 243 1
234 250 1
234 255 1
235 236 1
235 237 1
235 241 1
235 242 1
235 246 1
235 247 1
235 249 1
235 250 1
235 251 1
235 255 1
236 237 1
236 242 1
236 245 1
236 246 1
236 247 1
236 248 1
236 250 1
236 251 1
237 238 1
237 242 1
237 246 1
237 247 1
237 249 1
237 250 1
237 255 1
237 256 1
238 243 1
238 246 1
238 249 1
238 250 1
238 254 1
238 255 1
238 256 1
239 240 1
239 241 1
239 242 1
239 243 1
239 245 1
239 251 1
239 252 1
239 253 1
239 256 1
240 241 1
240 244 1
240 245 1
240 251 1
240 254 1
240 255 1
241 244 1
241 245 1
241 252 1
241 253 1
241 255 1
241 256 1
242 243 1
242 246 1
242 251 1
242 253 1
243 246 1
243 249 1
243 253 1
243 256 1
245 246 1
245 247 1
245 248 1
245 252 1
245 255 1
246 247 1
246 249 1
246 252 1
246 253 1
246 255 1
246 256 1
247 248 1
247 249 1
247 250 1
247 254 1
247 256 1
248 249 1
248 254 1
248 255 1
249 250 1
249 254 1
249 255 1
249 256 1
250 254 1
250 255 1
251 254 1
252 256 1
253 256 1


==> anc/graph-instances/rand01-polytopes/rand01-10-256-1.dat <==
256 10611
1 6 1
1 8 1
1 10 1
1 11 1
1 12 1
1 18 1
1 19 1
1 23 1
1 27 1
1 35 1
1 39 1
1 40 1
1 41 1
1 43 1
1 50 1
1 51 1
1 53 1
1 54 1
1 55 1
1 57 1
1 67 1
1 68 1
1 71 1
1 73 1
1 75 1
1 80 1
1 82 1
1 85 1
1 86 1
1 87 1
1 88 1
1 96 1
1 97 1
1 104 1
1 106 1
1 108 1
1 109 1
1 113 1
1 118 1
1 119 1
1 121 1
1 122 1
1 125 1
1 132 1
1 134 1
1 139 1
1 149 1
1 150 1
1 151 1
1 154 1
1 158 1
1 164 1
1 165 1
1 168 1
1 170 1
1 171 1
1 173 1
1 178 1
1 181 1
1 184 1
1 185 1
1 186 1
1 188 1
1 191 1
1 195 1
1 197 1
1 202 1
1 203 1
1 205 1
1 206 1
1 210 1
1 211 1
1 214 1
1 215 1
1 223 1
1 224 1
1 225 1
1 227 1
1 229 1
1 234 1
1 239 1
1 241 1
1 243 1
1 247 1
1 250 1
1 253 1
2 6 1
2 14 1
2 15 1
2 16 1
2 24 1
2 26 1
2 30 1
2 31 1
2 35 1
2 36 1
2 43 1
2 47 1
2 48 1
2 52 1
2 56 1
2 58 1
2 61 1
2 62 1
2 69 1
2 79 1
2 80 1
2 84 1
2 86 1
2 87 1
2 88 1
2 94 1
2 101 1
2 102 1
2 103 1
2 107 1
2 108 1
2 109 1
2 116 1
2 122 1
2 124 1
2 125 1
2 127 1
2 130 1
2 132 1
2 136 1
2 137 1
2 141 1
2 146 1
2 150 1
2 152 1
2 153 1
2 154 1
2 155 1
2 158 1
2 160 1
2 161 1
2 164 1
2 166 1
2 167 1
2 174 1
2 175 1
2 180 1
2 182 1
2 183 1
2 188 1
2 189 1
2 190 1
2 193 1
2 195 1
2 196 1
2 207 1
2 209 1
2 220 1
2 222 1
2 223 1
2 226 1
2 228 1
2 229 1
2 230 1
2 234 1
2 237 1
2 238 1
2 242 1
2 243 1
2 245 1
2 248 1
2 250 1
2 255 1
2 256 1
3 5 1
3 7 1
3 9 1
3 13 1
3 15 1
3 18 1
3 20 1
3 25 1
3 26 1
3 29 1
3 30 1
3 32 1
3 34 1
3 38 1
3 39 1
3 42 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 52 1
3 53 1
3 55 1
3 56 1
3 57 1
3 61 1
3 67 1
3 70 1
3 71 1
3 72 1
3 73 1
3 74 1
3 76 1
3 77 1
3 78 1
3 80 1
3 83 1
3 84 1
3 85 1
3 91 1
3 92 1
3 93 1
3 94 1
3 95 1
3 97 1
3 98 1
3 99 1
3 101 1
3 102 1
3 103 1
3 104 1
3 105 1
3 106 1
3 111 1
3 112 1
3 113 1
3 114 1
3 117 1
3 118 1
3 120 1
3 121 1
3 123 1
3 128 1
3 136 1
3 138 1
3 139 1
3 140 1
3 142 1
3 143 1
3 144 1
3 145 1
3 154 1
3 155 1
3 157 1
3 159 1
3 160 1
3 162 1
3 163 1
3 165 1
3 167 1
3 169 1
3 171 1
3 173 1
3 175 1
3 178 1
3 179 1
3 181 1
3 182 1
3 185 1
3 187 1
3 191 1
3 194 1
3 196 1
3 197 1
3 198 1
3 200 1
3 201 1
3 204 1
3 205 1
3 208 1
3 211 1
3 213 1
3 215 1
3 216 1
3 217 1
3 221 1
3 224 1
3 225 1
3 226 1
3 231 1
3 232 1
3 241 1
3 242 1
3 244 1
3 248 1
3 250 1
3 251 1
3 252 1
3 256 1
4 12 1
4 19 1
4 20 1
4 21 1
4 22 1
4 24 1
4 27 1
4 30 1
4 31 1
4 33 1
4 36 1
4 37 1
4 40 1
4 48 1
4 49 1
4 50 1
4 64 1
4 65 1
4 66 1
4 68 1
4 71 1
4 73 1
4 81 1
4 82 1
4 83 1
4 84 1
4 89 1
4 94 1
4 95 1
4 100 1
4 110 1
4 132 1
4 134 1
4 135 1
4 136 1
4 137 1
4 141 1
4 147 1
4 149 1
4 150 1
4 165 1
4 168 1
4 171 1
4 179 1
4 180 1
4 181 1
4 183 1
4 191 1
4 197 1
4 200 1
4 205 1
4 207 1
4 219 1
4 224 1
4 228 1
4 229 1
4 230 1
4 234 1
4 235 1
4 236 1
4 237 1
4 239 1
4 245 1
4 246 1
4 247 1
4 254 1
5 7 1
5 9 1
5 14 1
5 15 1
5 16 1
5 22 1
5 24 1
5 25 1
5 26 1
5 32 1
5 42 1
5 52 1
5 53 1
5 59 1
5 61 1
5 72 1
5 74 1
5 76 1
5 78 1
5 83 1
5 84 1
5 90 1
5 93 1
5 97 1
5 99 1
5 101 1
5 102 1
5 103 1
5 105 1
5 106 1
5 124 1
5 128 1
5 129 1
5 133 1
5 139 1
5 140 1
5 159 1
5 160 1
5 161 1
5 162 1
5 173 1
5 174 1
5 181 1
5 190 1
5 194 1
5 196 1
5 199 1
5 200 1
5 201 1
5 204 1
5 208 1
5 221 1
5 224 1
5 231 1
5 232 1
5 237 1
5 241 1
5 246 1
5 248 1
5 250 1
5 251 1
5 252 1
6 10 1
6 11 1
6 14 1
6 16 1
6 21 1
6 22 1
6 23 1
6 30 1
6 35 1
6 37 1
6 40 1
6 43 1
6 46 1
6 47 1
6 48 1
6 52 1
6 58 1
6 59 1
6 62 1
6 65 1
6 66 1
6 67 1
6 73 1
6 75 1
6 76 1
6 77 1
6 81 1
6 87 1
6 90 1
6 96 1
6 99 1
6 101 1
6 106 1
6 118 1
6 119 1
6 122 1
6 124 1
6 125 1
6 129 1
6 130 1
6 131 1
6 132 1
6 133 1
6 134 1
6 136 1
6 137 1
6 141 1
6 147 1
6 149 1
6 150 1
6 154 1
6 155 1
6 156 1
6 158 1
6 160 1
6 161 1
6 164 1
6 166 1
6 168 1
6 170 1
6 172 1
6 174 1
6 175 1
6 180 1
6 183 1
6 188 1
6 190 1
6 193 1
6 194 1
6 195 1
6 199 1
6 200 1
6 202 1
6 204 1
6 206 1
6 208 1
6 216 1
6 219 1
6 220 1
6 228 1
6 229 1
6 230 1
6 231 1
6 232 1
6 233 1
6 234 1
6 236 1
6 237 1
6 238 1
6 243 1
6 245 1
6 246 1
6 247 1
6 250 1
6 251 1
6 253 1
6 255 1
6 256 1
7 9 1
7 10 1
7 11 1
7 13 1
7 14 1
7 17 1
7 19 1
7 20 1
7 22 1
7 32 1
7 43 1
7 44 1
7 45 1
7 53 1
7 59 1
7 60 1
7 64 1
7 65 1
7 67 1
7 71 1
7 72 1
7 74 1
7 75 1
7 77 1
7 78 1
7 79 1
7 85 1
7 90 1
7 91 1
7 92 1
7 93 1
7 96 1
7 97 1
7 98 1
7 99 1
7 102 1
7 103 1
7 104 1
7 105 1
7 106 1
7 118 1
7 119 1
7 120 1
7 122 1
7 124 1
7 129 1
7 133 1
7 139 1
7 140 1
7 142 1
7 143 1
7 145 1
7 147 1
7 160 1
7 162 1
7 163 1
7 164 1
7 166 1
7 170 1
7 172 1
7 173 1
7 174 1
7 177 1
7 181 1
7 194 1
7 199 1
7 200 1
7 204 1
7 205 1
7 206 1
7 208 1
7 214 1
7 215 1
7 216 1
7 217 1
7 224 1
7 231 1
7 232 1
7 234 1
7 236 1
7 241 1
7 246 1
7 250 1
7 252 1
7 255 1
8 10 1
8 11 1
8 12 1
8 14 1
8 16 1
8 21 1
8 22 1
8 23 1
8 24 1
8 27 1
8 28 1
8 29 1
8 32 1
8 39 1
8 40 1
8 43 1
8 48 1
8 50 1
8 55 1
8 60 1
8 63 1
8 64 1
8 65 1
8 66 1
8 70 1
8 71 1
8 73 1
8 74 1
8 80 1
8 87 1
8 89 1
8 90 1
8 92 1
8 93 1
8 95 1
8 96 1
8 104 1
8 106 1
8 110 1
8 112 1
8 114 1
8 115 1
8 116 1
8 119 1
8 124 1
8 127 1
8 134 1
8 142 1
8 143 1
8 145 1
8 146 1
8 147 1
8 149 1
8 150 1
8 151 1
8 153 1
8 156 1
8 157 1
8 164 1
8 165 1
8 166 1
8 168 1
8 170 1
8 174 1
8 176 1
8 177 1
8 178 1
8 180 1
8 186 1
8 188 1
8 194 1
8 195 1
8 198 1
8 199 1
8 202 1
8 204 1
8 205 1
8 206 1
8 209 1
8 214 1
8 215 1
8 220 1
8 221 1
8 224 1
8 225 1
8 228 1
8 236 1
8 239 1
8 241 1
8 242 1
8 244 1
8 245 1
8 247 1
8 249 1
8 251 1
8 253 1
8 255 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 27 1
9 28 1
9 32 1
9 34 1
9 42 1
9 47 1
9 53 1
9 57 1
9 63 1
9 64 1
9 66 1
9 71 1
9 72 1
9 75 1
9 77 1
9 78 1
9 85 1
9 89 1
9 90 1
9 92 1
9 93 1
9 94 1
9 95 1
9 97 1
9 98 1
9 99 1
9 101 1
9 102 1
9 103 1
9 106 1
9 120 1
9 128 1
9 129 1
9 135 1
9 138 1
9 139 1
9 143 1
9 144 1
9 145 1
9 147 1
9 151 1
9 155 1
9 160 1
9 163 1
9 166 1
9 167 1
9 168 1
9 174 1
9 175 1
9 181 1
9 190 1
9 193 1
9 194 1
9 197 1
9 199 1
9 200 1
9 201 1
9 205 1
9 215 1
9 217 1
9 219 1
9 229 1
9 230 1
9 232 1
9 237 1
9 241 1
9 244 1
9 245 1
9 246 1
9 252 1
10 23 1
10 24 1
10 27 1
10 32 1
10 35 1
10 40 1
10 43 1
10 50 1
10 51 1
10 53 1
10 55 1
10 56 1
10 58 1
10 60 1
10 62 1
10 67 1
10 69 1
10 70 1
10 71 1
10 73 1
10 74 1
10 79 1
10 80 1
10 81 1
10 85 1
10 86 1
10 87 1
10 90 1
10 96 1
10 97 1
10 102 1
10 103 1
10 106 1
10 109 1
10 113 1
10 116 1
10 119 1
10 122 1
10 124 1
10 125 1
10 129 1
10 133 1
10 138 1
10 139 1
10 146 1
10 147 1
10 149 1
10 150 1
10 153 1
10 154 1
10 155 1
10 158 1
10 164 1
10 166 1
10 173 1
10 174 1
10 177 1
10 178 1
10 181 1
10 185 1
10 186 1
10 188 1
10 189 1
10 193 1
10 194 1
10 195 1
10 198 1
10 199 1
10 204 1
10 205 1
10 206 1
10 207 1
10 209 1
10 210 1
10 214 1
10 216 1
10 220 1
10 223 1
10 224 1
10 225 1
10 226 1
10 228 1
10 230 1
10 239 1
10 242 1
10 243 1
10 249 1
10 251 1
10 253 1
11 12 1
11 13 1
11 16 1
11 18 1
11 19 1
11 23 1
11 27 1
11 28 1
11 32 1
11 35 1
11 40 1
11 41 1
11 43 1
11 47 1
11 50 1
11 53 1
11 55 1
11 62 1
11 63 1
11 67 1
11 71 1
11 75 1
11 85 1
11 86 1
11 87 1
11 90 1
11 92 1
11 93 1
11 95 1
11 96 1
11 98 1
11 103 1
11 106 1
11 108 1
11 112 1
11 113 1
11 118 1
11 121 1
11 124 1
11 125 1
11 139 1
11 142 1
11 146 1
11 147 1
11 149 1
11 150 1
11 153 1
11 158 1
11 163 1
11 166 1
11 167 1
11 170 1
11 173 1
11 174 1
11 178 1
11 188 1
11 193 1
11 194 1
11 197 1
11 198 1
11 199 1
11 202 1
11 206 1
11 209 1
11 210 1
11 212 1
11 213 1
11 215 1
11 229 1
11 234 1
11 241 1
11 242 1
11 243 1
11 246 1
11 250 1
11 255 1
12 13 1
12 16 1
12 17 1
12 18 1
12 19 1
12 22 1
12 24 1
12 26 1
12 27 1
12 28 1
12 29 1
12 31 1
12 33 1
12 37 1
12 40 1
12 42 1
12 46 1
12 49 1
12 50 1
12 51 1
12 54 1
12 57 1
12 61 1
12 63 1
12 64 1
12 67 1
12 68 1
12 69 1
12 71 1
12 76 1
12 80 1
12 88 1
12 93 1
12 94 1
12 95 1
12 96 1
12 97 1
12 98 1
12 102 1
12 104 1
12 105 1
12 112 1
12 113 1
12 115 1
12 121 1
12 123 1
12 125 1
12 126 1
12 127 1
12 135 1
12 138 1
12 143 1
12 145 1
12 148 1
12 149 1
12 150 1
12 151 1
12 160 1
12 161 1
12 164 1
12 165 1
12 167 1
12 169 1
12 170 1
12 171 1
12 172 1
12 174 1
12 177 1
12 179 1
12 181 1
12 186 1
12 188 1
12 189 1
12 197 1
12 198 1
12 199 1
12 201 1
12 202 1
12 203 1
12 204 1
12 206 1
12 207 1
12 209 1
12 211 1
12 212 1
12 214 1
12 215 1
12 218 1
12 219 1
12 222 1
12 224 1
12 226 1
12 228 1
12 230 1
12 238 1
12 239 1
12 240 1
12 241 1
12 243 1
12 245 1
12 255 1
13 19 1
13 24 1
13 27 1
13 30 1
13 31 1
13 32 1
13 35 1
13 40 1
13 41 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 50 1
13 51 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 61 1
13 63 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 71 1
13 72 1
13 73 1
13 74 1
13 76 1
13 81 1
13 83 1
13 85 1
13 86 1
13 88 1
13 92 1
13 93 1
13 94 1
13 95 1
13 97 1
13 98 1
13 102 1
13 103 1
13 105 1
13 111 1
13 113 1
13 118 1
13 120 1
13 121 1
13 124 1
13 127 1
13 132 1
13 138 1
13 139 1
13 141 1
13 143 1
13 144 1
13 147 1
13 148 1
13 150 1
13 151 1
13 163 1
13 164 1
13 165 1
13 167 1
13 169 1
13 170 1
13 171 1
13 173 1
13 174 1
13 181 1
13 186 1
13 187 1
13 197 1
13 200 1
13 202 1
13 210 1
13 211 1
13 213 1
13 215 1
13 219 1
13 220 1
13 223 1
13 229 1
13 230 1
13 239 1
13 240 1
13 246 1
13 247 1
13 252 1
13 254 1
14 15 1
14 16 1
14 21 1
14 24 1
14 26 1
14 28 1
14 29 1
14 31 1
14 32 1
14 42 1
14 46 1
14 47 1
14 48 1
14 58 1
14 61 1
14 62 1
14 63 1
14 64 1
14 66 1
14 67 1
14 70 1
14 73 1
14 74 1
14 77 1
14 78 1
14 80 1
14 84 1
14 89 1
14 90 1
14 92 1
14 93 1
14 94 1
14 99 1
14 101 1
14 102 1
14 103 1
14 105 1
14 112 1
14 116 1
14 118 1
14 123 1
14 124 1
14 127 1
14 130 1
14 135 1
14 136 1
14 137 1
14 140 1
14 142 1
14 144 1
14 146 1
14 150 1
14 153 1
14 155 1
14 160 1
14 166 1
14 167 1
14 168 1
14 174 1
14 175 1
14 176 1
14 180 1
14 182 1
14 183 1
14 187 1
14 190 1
14 193 1
14 194 1
14 195 1
14 196 1
14 198 1
14 199 1
14 200 1
14 201 1
14 208 1
14 209 1
14 216 1
14 219 1
14 220 1
14 221 1
14 229 1
14 230 1
14 232 1
14 233 1
14 237 1
14 238 1
14 242 1
14 244 1
14 245 1
14 248 1
14 249 1
14 251 1
14 256 1
15 20 1
15 24 1
15 26 1
15 27 1
15 29 1
15 30 1
15 36 1
15 38 1
15 39 1
15 42 1
15 49 1
15 52 1
15 53 1
15 55 1
15 56 1
15 57 1
15 61 1
15 68 1
15 72 1
15 74 1
15 79 1
15 83 1
15 84 1
15 89 1
15 94 1
15 99 1
15 101 1
15 102 1
15 103 1
15 105 1
15 109 1
15 110 1
15 111 1
15 120 1
15 128 1
15 129 1
15 135 1
15 137 1
15 144 1
15 146 1
15 154 1
15 155 1
15 156 1
15 157 1
15 160 1
15 167 1
15 173 1
15 174 1
15 175 1
15 176 1
15 180 1
15 182 1
15 190 1
15 191 1
15 196 1
15 200 1
15 201 1
15 207 1
15 208 1
15 217 1
15 222 1
15 230 1
15 234 1
15 237 1
15 245 1
15 248 1
15 250 1
15 252 1
16 20 1
16 21 1
16 23 1
16 25 1
16 26 1
16 28 1
16 29 1
16 31 1
16 42 1
16 44 1
16 47 1
16 48 1
16 49 1
16 58 1
16 59 1
16 60 1
16 62 1
16 70 1
16 71 1
16 75 1
16 78 1
16 80 1
16 84 1
16 87 1
16 91 1
16 96 1
16 98 1
16 99 1
16 101 1
16 104 1
16 112 1
16 115 1
16 116 1
16 118 1
16 123 1
16 124 1
16 125 1
16 127 1
16 130 1
16 131 1
16 134 1
16 135 1
16 136 1
16 137 1
16 140 1
16 142 1
16 145 1
16 146 1
16 147 1
16 149 1
16 153 1
16 154 1
16 155 1
16 161 1
16 163 1
16 166 1
16 167 1
16 168 1
16 174 1
16 175 1
16 176 1
16 178 1
16 180 1
16 183 1
16 188 1
16 190 1
16 193 1
16 194 1
16 195 1
16 196 1
16 198 1
16 199 1
16 201 1
16 206 1
16 208 1
16 209 1
16 211 1
16 212 1
16 216 1
16 221 1
16 228 1
16 231 1
16 233 1
16 234 1
16 238 1
16 239 1
16 243 1
16 244 1
16 245 1
16 248 1
16 249 1
16 250 1
16 253 1
16 255 1
17 19 1
17 22 1
17 23 1
17 25 1
17 26 1
17 28 1
17 31 1
17 32 1
17 33 1
17 37 1
17 40 1
17 44 1
17 59 1
17 61 1
17 64 1
17 67 1
17 68 1
17 69 1
17 71 1
17 75 1
17 76 1
17 78 1
17 79 1
17 82 1
17 85 1
17 87 1
17 88 1
17 91 1
17 94 1
17 96 1
17 97 1
17 102 1
17 104 1
17 107 1
17 109 1
17 113 1
17 116 1
17 119 1
17 121 1
17 124 1
17 125 1
17 126 1
17 129 1
17 130 1
17 133 1
17 135 1
17 138 1
17 152 1
17 158 1
17 161 1
17 164 1
17 167 1
17 169 1
17 170 1
17 171 1
17 172 1
17 173 1
17 176 1
17 177 1
17 182 1
17 188 1
17 197 1
17 199 1
17 202 1
17 203 1
17 205 1
17 206 1
17 207 1
17 212 1
17 214 1
17 215 1
17 218 1
17 224 1
17 227 1
17 228 1
17 230 1
17 231 1
17 234 1
17 236 1
17 238 1
17 240 1
17 243 1
17 248 1
17 252 1
17 253 1
17 255 1
18 21 1
18 31 1
18 33 1
18 34 1
18 46 1
18 48 1
18 54 1
18 57 1
18 63 1
18 66 1
18 67 1
18 71 1
18 72 1
18 73 1
18 75 1
18 77 1
18 80 1
18 86 1
18 92 1
18 95 1
18 97 1
18 106 1
18 108 1
18 113 1
18 117 1
18 118 1
18 119 1
18 121 1
18 123 1
18 125 1
18 132 1
18 134 1
18 136 1
18 142 1
18 143 1
18 145 1
18 149 1
18 150 1
18 151 1
18 165 1
18 171 1
18 172 1
18 181 1
18 182 1
18 184 1
18 185 1
18 186 1
18 187 1
18 191 1
18 202 1
18 203 1
18 204 1
18 206 1
18 211 1
18 212 1
18 213 1
18 215 1
18 223 1
18 225 1
18 229 1
18 234 1
18 239 1
18 241 1
18 243 1
18 246 1
18 247 1
18 255 1
18 256 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 27 1
19 28 1
19 31 1
19 32 1
19 35 1
19 40 1
19 43 1
19 45 1
19 47 1
19 53 1
19 54 1
19 56 1
19 61 1
19 63 1
19 65 1
19 66 1
19 68 1
19 71 1
19 76 1
19 77 1
19 83 1
19 85 1
19 87 1
19 90 1
19 94 1
19 95 1
19 98 1
19 102 1
19 103 1
19 113 1
19 118 1
19 121 1
19 124 1
19 130 1
19 138 1
19 141 1
19 142 1
19 145 1
19 147 1
19 148 1
19 151 1
19 154 1
19 158 1
19 160 1
19 161 1
19 164 1
19 165 1
19 166 1
19 167 1
19 170 1
19 174 1
19 179 1
19 186 1
19 190 1
19 193 1
19 194 1
19 197 1
19 199 1
19 200 1
19 201 1
19 202 1
19 208 1
19 209 1
19 210 1
19 212 1
19 213 1
19 215 1
19 219 1
19 228 1
19 229 1
19 230 1
19 234 1
19 238 1
19 240 1
19 246 1
19 247 1
20 21 1
20 22 1
20 23 1
20 24 1
20 26 1
20 27 1
20 28 1
20 29 1
20 32 1
20 33 1
20 36 1
20 39 1
20 40 1
20 48 1
20 56 1
20 59 1
20 65 1
20 71 1
20 72 1
20 75 1
20 78 1
20 82 1
20 84 1
20 87 1
20 89 1
20 90 1
20 91 1
20 93 1
20 95 1
20 99 1
20 101 1
20 104 1
20 110 1
20 117 1
20 121 1
20 128 1
20 129 1
20 137 1
20 138 1
20 141 1
20 145 1
20 154 1
20 161 1
20 167 1
20 176 1
20 179 1
20 180 1
20 183 1
20 184 1
20 194 1
20 197 1
20 198 1
20 199 1
20 201 1
20 205 1
20 208 1
20 212 1
20 215 1
20 217 1
20 227 1
20 228 1
20 231 1
20 236 1
20 240 1
20 241 1
20 246 1
20 247 1
20 248 1
20 252 1
20 253 1
21 22 1
21 23 1
21 31 1
21 35 1
21 39 1
21 40 1
21 41 1
21 43 1
21 46 1
21 47 1
21 48 1
21 54 1
21 62 1
21 64 1
21 65 1
21 66 1
21 67 1
21 71 1
21 73 1
21 75 1
21 77 1
21 78 1
21 82 1
21 87 1
21 89 1
21 92 1
21 95 1
21 100 1
21 106 1
21 110 1
21 118 1
21 121 1
21 124 1
21 130 1
21 132 1
21 134 1
21 136 1
21 137 1
21 141 1
21 142 1
21 145 1
21 149 1
21 150 1
21 156 1
21 160 1
21 161 1
21 166 1
21 168 1
21 170 1
21 172 1
21 175 1
21 179 1
21 180 1
21 182 1
21 183 1
21 184 1
21 187 1
21 188 1
21 193 1
21 194 1
21 197 1
21 199 1
21 202 1
21 205 1
21 206 1
21 208 1
21 209 1
21 212 1
21 213 1
21 215 1
21 225 1
21 228 1
21 229 1
21 233 1
21 234 1
21 236 1
21 241 1
21 243 1
21 245 1
21 246 1
21 247 1
21 255 1
21 256 1
22 23 1
22 24 1
22 27 1
22 28 1
22 29 1
22 31 1
22 32 1
22 33 1
22 40 1
22 41 1
22 46 1
22 50 1
22 59 1
22 62 1
22 64 1
22 66 1
22 67 1
22 71 1
22 75 1
22 76 1
22 78 1
22 82 1
22 89 1
22 90 1
22 91 1
22 93 1
22 95 1
22 97 1
22 99 1
22 102 1
22 104 1
22 115 1
22 119 1
22 121 1
22 124 1
22 129 1
22 130 1
22 135 1
22 138 1
22 145 1
22 147 1
22 149 1
22 151 1
22 160 1
22 161 1
22 163 1
22 167 1
22 170 1
22 172 1
22 174 1
22 176 1
22 179 1
22 197 1
22 199 1
22 201 1
22 202 1
22 205 1
22 206 1
22 215 1
22 218 1
22 219 1
22 224 1
22 228 1
22 230 1
22 231 1
22 233 1
22 234 1
22 236 1
22 237 1
22 240 1
22 243 1
22 245 1
22 246 1
22 255 1
22 256 1
23 24 1
23 27 1
23 28 1
23 31 1
23 32 1
23 35 1
23 39 1
23 40 1
23 43 1
23 47 1
23 48 1
23 53 1
23 54 1
23 55 1
23 56 1
23 65 1
23 71 1
23 75 1
23 78 1
23 80 1
23 82 1
23 85 1
23 87 1
23 89 1
23 90 1
23 92 1
23 94 1
23 96 1
23 97 1
23 103 1
23 106 1
23 110 1
23 116 1
23 124 1
23 128 1
23 129 1
23 134 1
23 136 1
23 138 1
23 139 1
23 141 1
23 149 1
23 151 1
23 152 1
23 154 1
23 155 1
23 158 1
23 161 1
23 166 1
23 167 1
23 168 1
23 174 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 182 1
23 188 1
23 193 1
23 194 1
23 195 1
23 197 1
23 198 1
23 199 1
23 202 1
23 205 1
23 206 1
23 212 1
23 214 1
23 225 1
23 228 1
23 229 1
23 231 1
23 236 1
23 238 1
23 240 1
23 241 1
23 243 1
23 246 1
23 247 1
23 250 1
23 252 1
23 253 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 33 1
24 37 1
24 42 1
24 43 1
24 49 1
24 50 1
24 53 1
24 56 1
24 64 1
24 68 1
24 69 1
24 71 1
24 74 1
24 78 1
24 79 1
24 84 1
24 87 1
24 88 1
24 89 1
24 90 1
24 93 1
24 94 1
24 102 1
24 104 1
24 105 1
24 116 1
24 128 1
24 129 1
24 133 1
24 135 1
24 138 1
24 141 1
24 146 1
24 152 1
24 154 1
24 155 1
24 157 1
24 158 1
24 160 1
24 161 1
24 164 1
24 165 1
24 167 1
24 170 1
24 173 1
24 174 1
24 176 1
24 177 1
24 180 1
24 183 1
24 186 1
24 188 1
24 190 1
24 195 1
24 196 1
24 198 1
24 199 1
24 200 1
24 201 1
24 205 1
24 207 1
24 214 1
24 219 1
24 222 1
24 224 1
24 228 1
24 230 1
24 236 1
24 237 1
24 238 1
24 240 1
24 245 1
24 247 1
24 248 1
24 249 1
24 251 1
24 252 1
24 253 1
25 26 1
25 29 1
25 33 1
25 34 1
25 37 1
25 39 1
25 42 1
25 52 1
25 57 1
25 58 1
25 59 1
25 61 1
25 68 1
25 69 1
25 72 1
25 76 1
25 77 1
25 78 1
25 84 1
25 91 1
25 99 1
25 101 1
25 105 1
25 116 1
25 117 1
25 123 1
25 126 1
25 128 1
25 131 1
25 134 1
25 135 1
25 136 1
25 140 1
25 160 1
25 162 1
25 179 1
25 180 1
25 182 1
25 183 1
25 191 1
25 192 1
25 197 1
25 201 1
25 207 1
25 208 1
25 221 1
25 231 1
25 233 1
25 235 1
25 244 1
25 245 1
25 248 1
25 252 1
26 27 1
26 28 1
26 29 1
26 31 1
26 36 1
26 42 1
26 45 1
26 47 1
26 49 1
26 50 1
26 53 1
26 55 1
26 56 1
26 57 1
26 59 1
26 61 1
26 68 1
26 69 1
26 71 1
26 72 1
26 78 1
26 79 1
26 80 1
26 84 1
26 91 1
26 94 1
26 97 1
26 98 1
26 101 1
26 102 1
26 103 1
26 104 1
26 105 1
26 116 1
26 117 1
26 120 1
26 126 1
26 127 1
26 128 1
26 130 1
26 135 1
26 138 1
26 139 1
26 140 1
26 143 1
26 146 1
26 151 1
26 152 1
26 154 1
26 155 1
26 157 1
26 159 1
26 160 1
26 161 1
26 162 1
26 167 1
26 173 1
26 174 1
26 176 1
26 177 1
26 178 1
26 179 1
26 180 1
26 182 1
26 190 1
26 193 1
26 195 1
26 196 1
26 197 1
26 198 1
26 201 1
26 203 1
26 207 1
26 208 1
26 211 1
26 221 1
26 222 1
26 228 1
26 233 1
26 238 1
26 240 1
26 241 1
26 242 1
26 244 1
26 248 1
26 249 1
26 250 1
26 252 1
27 30 1
27 31 1
27 32 1
27 36 1
27 40 1
27 43 1
27 45 1
27 48 1
27 50 1
27 51 1
27 53 1
27 55 1
27 56 1
27 57 1
27 63 1
27 65 1
27 68 1
27 70 1
27 71 1
27 80 1
27 82 1
27 84 1
27 87 1
27 89 1
27 90 1
27 94 1
27 95 1
27 97 1
27 98 1
27 102 1
27 105 1
27 110 1
27 111 1
27 128 1
27 129 1
27 138 1
27 139 1
27 141 1
27 143 1
27 144 1
27 147 1
27 148 1
27 151 1
27 152 1
27 154 1
27 155 1
27 157 1
27 158 1
27 159 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 174 1
27 176 1
27 178 1
27 179 1
27 180 1
27 182 1
27 183 1
27 186 1
27 188 1
27 191 1
27 195 1
27 197 1
27 198 1
27 200 1
27 201 1
27 203 1
27 205 1
27 207 1
27 219 1
27 222 1
27 225 1
27 227 1
27 228 1
27 229 1
27 230 1
27 240 1
27 241 1
27 244 1
27 247 1
27 252 1
27 253 1
28 29 1
28 31 1
28 32 1
28 47 1
28 49 1
28 50 1
28 63 1
28 64 1
28 66 1
28 69 1
28 71 1
28 78 1
28 80 1
28 84 1
28 89 1
28 92 1
28 93 1
28 94 1
28 96 1
28 97 1
28 98 1
28 101 1
28 103 1
28 104 1
28 105 1
28 112 1
28 116 1
28 124 1
28 127 1
28 135 1
28 138 1
28 139 1
28 146 1
28 151 1
28 155 1
28 161 1
28 167 1
28 168 1
28 170 1
28 172 1
28 174 1
28 180 1
28 182 1
28 188 1
28 193 1
28 195 1
28 198 1
28 199 1
28 201 1
28 202 1
28 204 1
28 206 1
28 209 1
28 211 1
28 214 1
28 221 1
28 224 1
28 228 1
28 231 1
28 232 1
28 233 1
28 237 1
28 238 1
28 239 1
28 240 1
28 241 1
28 243 1
28 244 1
28 245 1
28 248 1
28 249 1
28 255 1
29 31 1
29 32 1
29 42 1
29 45 1
29 49 1
29 50 1
29 56 1
29 63 1
29 64 1
29 70 1
29 71 1
29 73 1
29 74 1
29 78 1
29 80 1
29 81 1
29 84 1
29 89 1
29 91 1
29 92 1
29 93 1
29 94 1
29 96 1
29 97 1
29 98 1
29 100 1
29 101 1
29 104 1
29 105 1
29 112 1
29 115 1
29 123 1
29 126 1
29 127 1
29 135 1
29 136 1
29 138 1
29 143 1
29 145 1
29 146 1
29 157 1
29 159 1
29 161 1
29 162 1
29 167 1
29 168 1
29 170 1
29 176 1
29 177 1
29 180 1
29 187 1
29 188 1
29 192 1
29 195 1
29 198 1
29 199 1
29 201 1
29 206 1
29 209 1
29 211 1
29 218 1
29 221 1
29 224 1
29 225 1
29 233 1
29 238 1
29 239 1
29 240 1
29 241 1
29 244 1
29 245 1
29 248 1
29 249 1
29 255 1
29 256 1
30 36 1
30 38 1
30 47 1
30 49 1
30 52 1
30 53 1
30 57 1
30 58 1
30 62 1
30 65 1
30 66 1
30 68 1
30 72 1
30 77 1
30 83 1
30 84 1
30 86 1
30 87 1
30 88 1
30 94 1
30 99 1
30 100 1
30 101 1
30 109 1
30 132 1
30 134 1
30 135 1
30 136 1
30 137 1
30 141 1
30 154 1
30 155 1
30 160 1
30 165 1
30 175 1
30 179 1
30 180 1
30 182 1
30 183 1
30 185 1
30 187 1
30 190 1
30 191 1
30 200 1
30 207 1
30 208 1
30 219 1
30 222 1
30 223 1
30 227 1
30 229 1
30 230 1
30 234 1
30 235 1
30 237 1
30 245 1
30 247 1
30 252 1
30 254 1
31 33 1
31 37 1
31 46 1
31 47 1
31 54 1
31 61 1
31 63 1
31 64 1
31 66 1
31 68 1
31 69 1
31 76 1
31 77 1
31 80 1
31 92 1
31 94 1
31 96 1
31 102 1
31 113 1
31 116 1
31 123 1
31 124 1
31 126 1
31 127 1
31 130 1
31 135 1
31 136 1
31 138 1
31 149 1
31 150 1
31 151 1
31 160 1
31 161 1
31 164 1
31 167 1
31 172 1
31 174 1
31 179 1
31 180 1
31 182 1
31 186 1
31 188 1
31 189 1
31 193 1
31 195 1
31 197 1
31 199 1
31 202 1
31 206 1
31 207 1
31 209 1
31 211 1
31 212 1
31 213 1
31 214 1
31 219 1
31 220 1
31 228 1
31 229 1
31 230 1
31 233 1
31 237 1
31 238 1
31 239 1
31 240 1
31 243 1
31 245 1
31 247 1
31 252 1
31 255 1
31 256 1
32 40 1
32 43 1
32 44 1
32 45 1
32 50 1
32 53 1
32 55 1
32 56 1
32 59 1
32 67 1
32 71 1
32 76 1
32 78 1
32 79 1
32 85 1
32 87 1
32 88 1
32 89 1
32 90 1
32 91 1
32 93 1
32 96 1
32 97 1
32 98 1
32 99 1
32 102 1
32 103 1
32 104 1
32 106 1
32 116 1
32 124 1
32 128 1
32 129 1
32 130 1
32 138 1
32 139 1
32 141 1
32 147 1
32 152 1
32 154 1
32 158 1
32 160 1
32 164 1
32 166 1
32 167 1
32 169 1
32 170 1
32 173 1
32 174 1
32 176 1
32 177 1
32 193 1
32 194 1
32 195 1
32 197 1
32 199 1
32 205 1
32 206 1
32 208 1
32 216 1
32 217 1
32 228 1
32 230 1
32 231 1
32 232 1
32 234 1
32 241 1
32 243 1
32 246 1
32 248 1
32 250 1
32 251 1
32 252 1
32 253 1
33 34 1
33 37 1
33 54 1
33 57 1
33 59 1
33 61 1
33 64 1
33 66 1
33 67 1
33 68 1
33 69 1
33 72 1
33 75 1
33 76 1
33 78 1
33 82 1
33 88 1
33 94 1
33 95 1
33 97 1
33 113 1
33 117 1
33 119 1
33 126 1
33 129 1
33 135 1
33 138 1
33 162 1
33 171 1
33 172 1
33 179 1
33 197 1
33 206 1
33 207 1
33 215 1
33 218 1
33 219 1
33 224 1
33 228 1
33 230 1
33 231 1
33 233 1
33 235 1
33 237 1
33 245 1
34 39 1
34 54 1
34 58 1
34 66 1
34 72 1
34 75 1
34 77 1
34 78 1
34 84 1
34 86 1
34 95 1
34 101 1
34 103 1
34 117 1
34 118 1
34 123 1
34 128 1
34 134 1
34 136 1
34 151 1
34 154 1
34 168 1
34 175 1
34 179 1
34 182 1
34 191 1
34 194 1
34 196 1
34 197 1
34 201 1
34 208 1
34 215 1
34 221 1
34 225 1
34 231 1
34 232 1
34 233 1
34 235 1
34 241 1
34 244 1
34 245 1
34 247 1
34 249 1
34 250 1
34 252 1
35 36 1
35 40 1
35 41 1
35 43 1
35 45 1
35 47 1
35 48 1
35 56 1
35 58 1
35 62 1
35 65 1
35 85 1
35 86 1
35 87 1
35 98 1
35 100 1
35 106 1
35 107 1
35 108 1
35 109 1
35 110 1
35 113 1
35 118 1
35 120 1
35 121 1
35 122 1
35 124 1
35 125 1
35 132 1
35 134 1
35 136 1
35 137 1
35 139 1
35 141 1
35 142 1
35 146 1
35 149 1
35 150 1
35 153 1
35 154 1
35 155 1
35 156 1
35 158 1
35 164 1
35 166 1
35 170 1
35 175 1
35 178 1
35 180 1
35 181 1
35 184 1
35 185 1
35 188 1
35 189 1
35 193 1
35 194 1
35 198 1
35 202 1
35 209 1
35 210 1
35 212 1
35 213 1
35 214 1
35 217 1
35 220 1
35 223 1
35 228 1
35 229 1
35 234 1
35 242 1
35 246 1
35 247 1
35 250 1
36 38 1
36 40 1
36 43 1
36 45 1
36 47 1
36 48 1
36 49 1
36 50 1
36 53 1
36 55 1
36 56 1
36 57 1
36 68 1
36 70 1
36 71 1
36 80 1
36 94 1
36 100 1
36 105 1
36 108 1
36 109 1
36 110 1
36 111 1
36 120 1
36 136 1
36 141 1
36 146 1
36 148 1
36 152 1
36 155 1
36 157 1
36 165 1
36 171 1
36 173 1
36 176 1
36 178 1
36 179 1
36 180 1
36 182 1
36 183 1
36 186 1
36 188 1
36 191 1
36 195 1
36 197 1
36 198 1
36 201 1
36 203 1
36 207 1
36 210 1
36 211 1
36 212 1
36 222 1
36 223 1
36 225 1
36 227 1
36 228 1
36 229 1
36 230 1
36 239 1
36 240 1
36 244 1
36 247 1
36 252 1
36 254 1
37 49 1
37 50 1
37 51 1
37 52 1
37 58 1
37 59 1
37 64 1
37 67 1
37 68 1
37 69 1
37 78 1
37 81 1
37 82 1
37 84 1
37 86 1
37 87 1
37 88 1
37 89 1
37 90 1
37 97 1
37 119 1
37 122 1
37 128 1
37 129 1
37 131 1
37 133 1
37 134 1
37 135 1
37 138 1
37 152 1
37 158 1
37 164 1
37 165 1
37 171 1
37 172 1
37 183 1
37 191 1
37 192 1
37 195 1
37 203 1
37 207 1
37 214 1
37 215 1
37 218 1
37 224 1
37 228 1
37 230 1
37 233 1
37 235 1
37 236 1
37 237 1
37 239 1
37 243 1
37 245 1
37 249 1
37 253 1
38 41 1
38 42 1
38 45 1
38 46 1
38 52 1
38 53 1
38 55 1
38 56 1
38 57 1
38 67 1
38 68 1
38 72 1
38 74 1
38 76 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 86 1
38 100 1
38 109 1
38 111 1
38 117 1
38 118 1
38 120 1
38 121 1
38 122 1
38 128 1
38 137 1
38 139 1
38 141 1
38 154 1
38 155 1
38 157 1
38 159 1
38 162 1
38 169 1
38 171 1
38 173 1
38 181 1
38 182 1
38 184 1
38 185 1
38 186 1
38 187 1
38 191 1
38 192 1
38 196 1
38 203 1
38 204 1
38 207 1
38 208 1
38 210 1
38 215 1
38 217 1
38 223 1
38 225 1
38 227 1
38 234 1
38 235 1
38 252 1
38 254 1
38 256 1
39 43 1
39 48 1
39 55 1
39 59 1
39 60 1
39 70 1
39 75 1
39 77 1
39 82 1
39 84 1
39 91 1
39 101 1
39 106 1
39 110 1
39 114 1
39 116 1
39 117 1
39 118 1
39 119 1
39 121 1
39 128 1
39 134 1
39 137 1
39 139 1
39 142 1
39 143 1
39 145 1
39 152 1
39 154 1
39 156 1
39 157 1
39 159 1
39 168 1
39 175 1
39 176 1
39 178 1
39 180 1
39 182 1
39 184 1
39 185 1
39 188 1
39 190 1
39 191 1
39 196 1
39 198 1
39 201 1
39 202 1
39 205 1
39 206 1
39 208 1
39 215 1
39 216 1
39 217 1
39 221 1
39 225 1
39 231 1
39 234 1
39 241 1
39 242 1
39 244 1
39 249 1
39 250 1
39 252 1
39 253 1
39 255 1
40 41 1
40 43 1
40 45 1
40 48 1
40 49 1
40 50 1
40 53 1
40 55 1
40 56 1
40 64 1
40 65 1
40 68 1
40 71 1
40 73 1
40 81 1
40 82 1
40 85 1
40 86 1
40 87 1
40 89 1
40 90 1
40 95 1
40 97 1
40 100 1
40 104 1
40 106 1
40 108 1
40 110 1
40 111 1
40 115 1
40 119 1
40 121 1
40 122 1
40 124 1
40 129 1
40 132 1
40 134 1
40 137 1
40 139 1
40 141 1
40 145 1
40 147 1
40 149 1
40 150 1
40 156 1
40 161 1
40 164 1
40 165 1
40 168 1
40 170 1
40 171 1
40 173 1
40 177 1
40 178 1
40 179 1
40 181 1
40 183 1
40 184 1
40 188 1
40 192 1
40 195 1
40 197 1
40 198 1
40 200 1
40 202 1
40 203 1
40 205 1
40 210 1
40 212 1
40 214 1
40 215 1
40 218 1
40 224 1
40 225 1
40 227 1
40 228 1
40 229 1
40 230 1
40 236 1
40 238 1
40 240 1
40 246 1
40 247 1
40 252 1
40 255 1
41 42 1
41 43 1
41 45 1
41 46 1
41 48 1
41 49 1
41 62 1
41 64 1
41 65 1
41 67 1
41 73 1
41 81 1
41 82 1
41 85 1
41 92 1
41 95 1
41 100 1
41 106 1
41 110 1
41 111 1
41 115 1
41 117 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 131 1
41 132 1
41 136 1
41 137 1
41 142 1
41 145 1
41 147 1
41 149 1
41 150 1
41 153 1
41 156 1
41 160 1
41 161 1
41 163 1
41 164 1
41 170 1
41 171 1
41 179 1
41 181 1
41 183 1
41 184 1
41 185 1
41 187 1
41 188 1
41 190 1
41 202 1
41 205 1
41 208 1
41 209 1
41 210 1
41 212 1
41 215 1
41 217 1
41 218 1
41 222 1
41 227 1
41 234 1
41 236 1
41 238 1
41 240 1
41 246 1
41 254 1
41 255 1
42 44 1
42 45 1
42 46 1
42 50 1
42 52 1
42 56 1
42 62 1
42 63 1
42 74 1
42 76 1
42 79 1
42 81 1
42 84 1
42 93 1
42 94 1
42 98 1
42 99 1
42 101 1
42 102 1
42 105 1
42 109 1
42 111 1
42 112 1
42 115 1
42 122 1
42 127 1
42 140 1
42 144 1
42 146 1
42 147 1
42 148 1
42 153 1
42 155 1
42 159 1
42 160 1
42 161 1
42 162 1
42 163 1
42 167 1
42 169 1
42 174 1
42 187 1
42 190 1
42 192 1
42 196 1
42 201 1
42 204 1
42 218 1
42 221 1
42 222 1
42 230 1
42 238 1
42 248 1
42 254 1
42 255 1
42 256 1
43 45 1
43 50 1
43 53 1
43 55 1
43 56 1
43 62 1
43 65 1
43 71 1
43 73 1
43 85 1
43 86 1
43 87 1
43 89 1
43 90 1
43 103 1
43 106 1
43 110 1
43 113 1
43 124 1
43 129 1
43 134 1
43 139 1
43 141 1
43 146 1
43 147 1
43 149 1
43 150 1
43 153 1
43 154 1
43 155 1
43 156 1
43 158 1
43 163 1
43 164 1
43 166 1
43 168 1
43 173 1
43 174 1
43 175 1
43 177 1
43 178 1
43 181 1
43 186 1
43 188 1
43 189 1
43 193 1
43 194 1
43 195 1
43 198 1
43 200 1
43 202 1
43 205 1
43 206 1
43 209 1
43 210 1
43 214 1
43 220 1
43 225 1
43 228 1
43 229 1
43 230 1
43 234 1
43 242 1
43 247 1
43 251 1
43 253 1
44 50 1
44 53 1
44 55 1
44 67 1
44 71 1
44 79 1
44 80 1
44 85 1
44 93 1
44 96 1
44 97 1
44 98 1
44 104 1
44 105 1
44 112 1
44 115 1
44 116 1
44 118 1
44 120 1
44 121 1
44 122 1
44 125 1
44 130 1
44 139 1
44 140 1
44 146 1
44 147 1
44 153 1
44 169 1
44 170 1
44 173 1
44 174 1
44 178 1
44 190 1
44 193 1
44 198 1
44 199 1
44 208 1
44 209 1
44 210 1
44 214 1
44 216 1
44 217 1
44 218 1
44 238 1
44 242 1
44 248 1
44 250 1
44 252 1
45 49 1
45 50 1
45 51 1
45 53 1
45 55 1
45 56 1
45 65 1
45 71 1
45 74 1
45 79 1
45 85 1
45 98 1
45 105 1
45 109 1
45 110 1
45 111 1
45 114 1
45 115 1
45 120 1
45 129 1
45 139 1
45 146 1
45 147 1
45 148 1
45 153 1
45 154 1
45 155 1
45 156 1
45 157 1
45 163 1
45 164 1
45 165 1
45 173 1
45 174 1
45 177 1
45 178 1
45 181 1
45 186 1
45 188 1
45 190 1
45 193 1
45 195 1
45 198 1
45 200 1
45 205 1
45 209 1
45 210 1
45 217 1
45 222 1
45 223 1
45 228 1
45 238 1
45 242 1
46 51 1
46 52 1
46 61 1
46 62 1
46 63 1
46 64 1
46 66 1
46 67 1
46 69 1
46 72 1
46 76 1
46 77 1
46 81 1
46 90 1
46 92 1
46 93 1
46 95 1
46 97 1
46 102 1
46 113 1
46 115 1
46 117 1
46 118 1
46 120 1
46 122 1
46 124 1
46 127 1
46 142 1
46 147 1
46 148 1
46 149 1
46 150 1
46 160 1
46 161 1
46 162 1
46 163 1
46 169 1
46 170 1
46 172 1
46 173 1
46 174 1
46 181 1
46 187 1
46 194 1
46 199 1
46 202 1
46 204 1
46 206 1
46 218 1
46 219 1
46 220 1
46 222 1
46 224 1
46 226 1
46 230 1
46 232 1
46 233 1
46 237 1
46 238 1
46 245 1
46 246 1
46 255 1
46 256 1
47 54 1
47 58 1
47 61 1
47 62 1
47 63 1
47 66 1
47 69 1
47 75 1
47 76 1
47 77 1
47 80 1
47 85 1
47 86 1
47 87 1
47 92 1
47 94 1
47 99 1
47 101 1
47 103 1
47 105 1
47 113 1
47 116 1
47 118 1
47 120 1
47 121 1
47 124 1
47 125 1
47 127 1
47 130 1
47 132 1
47 135 1
47 136 1
47 137 1
47 141 1
47 142 1
47 144 1
47 151 1
47 154 1
47 155 1
47 158 1
47 160 1
47 161 1
47 174 1
47 175 1
47 180 1
47 182 1
47 184 1
47 185 1
47 187 1
47 193 1
47 194 1
47 202 1
47 208 1
47 209 1
47 211 1
47 212 1
47 213 1
47 219 1
47 220 1
47 223 1
47 226 1
47 229 1
47 233 1
47 234 1
47 244 1
47 246 1
47 247 1
47 250 1
47 256 1
48 56 1
48 58 1
48 59 1
48 62 1
48 65 1
48 75 1
48 77 1
48 84 1
48 87 1
48 91 1
48 92 1
48 99 1
48 101 1
48 103 1
48 108 1
48 110 1
48 116 1
48 117 1
48 118 1
48 121 1
48 123 1
48 128 1
48 134 1
48 136 1
48 137 1
48 141 1
48 142 1
48 145 1
48 149 1
48 152 1
48 154 1
48 155 1
48 156 1
48 161 1
48 166 1
48 168 1
48 175 1
48 176 1
48 178 1
48 180 1
48 182 1
48 183 1
48 184 1
48 188 1
48 190 1
48 193 1
48 194 1
48 195 1
48 196 1
48 198 1
48 199 1
48 205 1
48 206 1
48 208 1
48 212 1
48 216 1
48 218 1
48 221 1
48 231 1
48 234 1
48 241 1
48 244 1
48 245 1
48 247 1
48 250 1
48 252 1
48 253 1
48 255 1
49 50 1
49 51 1
49 52 1
49 56 1
49 61 1
49 62 1
49 64 1
49 70 1
49 71 1
49 74 1
49 80 1
49 81 1
49 84 1
49 94 1
49 98 1
49 100 1
49 104 1
49 105 1
49 115 1
49 121 1
49 122 1
49 123 1
49 126 1
49 127 1
49 135 1
49 141 1
49 146 1
49 149 1
49 152 1
49 155 1
49 157 1
49 159 1
49 161 1
49 162 1
49 164 1
49 165 1
49 167 1
49 176 1
49 177 1
49 178 1
49 180 1
49 183 1
49 187 1
49 188 1
49 189 1
49 191 1
49 192 1
49 198 1
49 201 1
49 203 1
49 207 1
49 210 1
49 211 1
49 214 1
49 218 1
49 222 1
49 227 1
49 228 1
49 230 1
49 236 1
49 237 1
49 238 1
49 239 1
49 240 1
49 245 1
49 248 1
49 252 1
49 255 1
49 256 1
50 51 1
50 55 1
50 63 1
50 64 1
50 68 1
50 69 1
50 70 1
50 71 1
50 73 1
50 74 1
50 78 1
50 79 1
50 80 1
50 81 1
50 88 1
50 89 1
50 92 1
50 93 1
50 95 1
50 96 1
50 97 1
50 98 1
50 100 1
50 102 1
50 104 1
50 105 1
50 107 1
50 110 1
50 111 1
50 112 1
50 113 1
50 115 1
50 129 1
50 143 1
50 144 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 157 1
50 159 1
50 164 1
50 165 1
50 168 1
50 170 1
50 173 1
50 174 1
50 177 1
50 178 1
50 186 1
50 188 1
50 189 1
50 190 1
50 195 1
50 198 1
50 199 1
50 202 1
50 203 1
50 204 1
50 205 1
50 209 1
50 211 1
50 214 1
50 221 1
50 222 1
50 224 1
50 225 1
50 228 1
50 236 1
50 238 1
50 239 1
50 240 1
50 241 1
50 253 1
51 53 1
51 63 1
51 65 1
51 67 1
51 69 1
51 74 1
51 81 1
51 86 1
51 88 1
51 93 1
51 96 1
51 98 1
51 102 1
51 105 1
51 109 1
51 111 1
51 113 1
51 127 1
51 146 1
51 150 1
51 158 1
51 164 1
51 165 1
51 169 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 181 1
51 186 1
51 188 1
51 189 1
51 200 1
51 202 1
51 203 1
51 204 1
51 210 1
51 214 1
51 220 1
51 222 1
51 223 1
51 224 1
51 226 1
51 228 1
51 229 1
51 230 1
51 239 1
51 254 1
52 53 1
52 56 1
52 58 1
52 59 1
52 61 1
52 62 1
52 72 1
52 74 1
52 76 1
52 79 1
52 81 1
52 82 1
52 83 1
52 84 1
52 86 1
52 88 1
52 99 1
52 101 1
52 102 1
52 105 1
52 109 1
52 111 1
52 118 1
52 122 1
52 129 1
52 130 1
52 131 1
52 133 1
52 135 1
52 137 1
52 140 1
52 141 1
52 152 1
52 153 1
52 154 1
52 155 1
52 158 1
52 159 1
52 160 1
52 162 1
52 169 1
52 173 1
52 180 1
52 182 1
52 183 1
52 184 1
52 190 1
52 191 1
52 192 1
52 196 1
52 204 1
52 207 1
52 208 1
52 217 1
52 222 1
52 230 1
52 234 1
52 235 1
52 237 1
52 245 1
52 248 1
52 252 1
52 253 1
52 254 1
52 256 1
53 55 1
53 56 1
53 57 1
53 61 1
53 63 1
53 65 1
53 68 1
53 70 1
53 71 1
53 72 1
53 73 1
53 79 1
53 80 1
53 82 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 88 1
53 90 1
53 94 1
53 97 1
53 98 1
53 99 1
53 101 1
53 102 1
53 103 1
53 105 1
53 106 1
53 109 1
53 111 1
53 113 1
53 114 1
53 120 1
53 128 1
53 129 1
53 130 1
53 133 1
53 138 1
53 139 1
53 141 1
53 144 1
53 147 1
53 148 1
53 152 1
53 154 1
53 155 1
53 157 1
53 158 1
53 159 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 171 1
53 173 1
53 174 1
53 175 1
53 177 1
53 178 1
53 181 1
53 182 1
53 185 1
53 186 1
53 190 1
53 191 1
53 194 1
53 195 1
53 196 1
53 197 1
53 200 1
53 201 1
53 203 1
53 204 1
53 205 1
53 207 1
53 208 1
53 210 1
53 215 1
53 217 1
53 219 1
53 220 1
53 222 1
53 223 1
53 225 1
53 227 1
53 228 1
53 229 1
53 230 1
53 234 1
53 248 1
53 249 1
53 250 1
53 251 1
53 252 1
53 253 1
53 254 1
54 55 1
54 57 1
54 61 1
54 66 1
54 68 1
54 69 1
54 71 1
54 72 1
54 75 1
54 77 1
54 80 1
54 85 1
54 86 1
54 87 1
54 88 1
54 94 1
54 95 1
54 97 1
54 102 1
54 103 1
54 113 1
54 116 1
54 120 1
54 121 1
54 124 1
54 128 1
54 138 1
54 139 1
54 151 1
54 165 1
54 168 1
54 178 1
54 179 1
54 182 1
54 191 1
54 195 1
54 197 1
54 198 1
54 201 1
54 202 1
54 203 1
54 211 1
54 219 1
54 225 1
54 229 1
54 230 1
54 231 1
54 240 1
54 241 1
54 243 1
54 247 1
54 249 1
54 250 1
54 252 1
55 56 1
55 57 1
55 59 1
55 63 1
55 68 1
55 71 1
55 79 1
55 80 1
55 82 1
55 84 1
55 85 1
55 87 1
55 91 1
55 96 1
55 97 1
55 98 1
55 104 1
55 105 1
55 106 1
55 109 1
55 110 1
55 111 1
55 117 1
55 120 1
55 121 1
55 128 1
55 129 1
55 137 1
55 138 1
55 139 1
55 143 1
55 145 1
55 146 1
55 151 1
55 152 1
55 154 1
55 155 1
55 157 1
55 159 1
55 165 1
55 171 1
55 173 1
55 176 1
55 177 1
55 178 1
55 180 1
55 181 1
55 182 1
55 186 1
55 188 1
55 191 1
55 197 1
55 198 1
55 203 1
55 205 1
55 207 1
55 217 1
55 221 1
55 223 1
55 224 1
55 225 1
55 227 1
55 228 1
55 240 1
55 241 1
55 250 1
55 252 1
55 253 1
56 61 1
56 65 1
56 68 1
56 71 1
56 74 1
56 79 1
56 82 1
56 84 1
56 85 1
56 87 1
56 88 1
56 89 1
56 90 1
56 94 1
56 99 1
56 102 1
56 105 1
56 106 1
56 109 1
56 110 1
56 116 1
56 120 1
56 124 1
56 128 1
56 129 1
56 134 1
56 137 1
56 141 1
56 146 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 157 1
56 158 1
56 164 1
56 166 1
56 167 1
56 168 1
56 173 1
56 174 1
56 175 1
56 176 1
56 177 1
56 178 1
56 180 1
56 186 1
56 188 1
56 190 1
56 193 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
56 200 1
56 201 1
56 205 1
56 207 1
56 208 1
56 209 1
56 217 1
56 220 1
56 222 1
56 228 1
56 229 1
56 230 1
56 238 1
56 242 1
56 247 1
56 248 1
56 252 1
56 253 1
57 61 1
57 68 1
57 71 1
57 72 1
57 80 1
57 84 1
57 86 1
57 94 1
57 95 1
57 97 1
57 98 1
57 103 1
57 104 1
57 105 1
57 108 1
57 113 1
57 114 1
57 117 1
57 118 1
57 120 1
57 121 1
57 123 1
57 126 1
57 128 1
57 138 1
57 139 1
57 143 1
57 151 1
57 155 1
57 157 1
57 159 1
57 165 1
57 171 1
57 173 1
57 178 1
57 179 1
57 182 1
57 191 1
57 197 1
57 198 1
57 201 1
57 202 1
57 203 1
57 205 1
57 207 1
57 208 1
57 211 1
57 215 1
57 223 1
57 225 1
57 226 1
57 227 1
57 240 1
57 241 1
57 250 1
57 252 1
58 59 1
58 61 1
58 62 1
58 67 1
58 69 1
58 70 1
58 75 1
58 76 1
58 77 1
58 80 1
58 83 1
58 84 1
58 86 1
58 87 1
58 88 1
58 100 1
58 101 1
58 106 1
58 107 1
58 108 1
58 109 1
58 113 1
58 116 1
58 118 1
58 119 1
58 122 1
58 123 1
58 124 1
58 125 1
58 129 1
58 130 1
58 131 1
58 132 1
58 133 1
58 134 1
58 135 1
58 136 1
58 137 1
58 141 1
58 150 1
58 152 1
58 154 1
58 155 1
58 156 1
58 158 1
58 160 1
58 161 1
58 168 1
58 172 1
58 175 1
58 180 1
58 182 1
58 183 1
58 184 1
58 185 1
58 189 1
58 190 1
58 191 1
58 192 1
58 193 1
58 196 1
58 203 1
58 204 1
58 207 1
58 208 1
58 209 1
58 214 1
58 216 1
58 217 1
58 220 1
58 226 1
58 229 1
58 231 1
58 232 1
58 233 1
58 234 1
58 235 1
58 237 1
58 239 1
58 242 1
58 243 1
58 245 1
58 247 1
58 249 1
58 250 1
58 251 1
58 253 1
58 255 1
58 256 1
59 60 1
59 62 1
59 67 1
59 75 1
59 76 1
59 78 1
59 82 1
59 84 1
59 91 1
59 99 1
59 101 1
59 104 1
59 107 1
59 108 1
59 110 1
59 116 1
59 117 1
59 118 1
59 119 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 128 1
59 129 1
59 130 1
59 131 1
59 133 1
59 134 1
59 136 1
59 140 1
59 152 1
59 154 1
59 158 1
59 160 1
59 161 1
59 176 1
59 179 1
59 180 1
59 182 1
59 183 1
59 184 1
59 190 1
59 192 1
59 196 1
59 197 1
59 208 1
59 212 1
59 215 1
59 216 1
59 217 1
59 218 1
59 221 1
59 227 1
59 231 1
59 233 1
59 234 1
59 236 1
59 243 1
59 248 1
59 252 1
59 253 1
59 255 1
59 256 1
60 70 1
60 79 1
60 80 1
60 82 1
60 84 1
60 91 1
60 101 1
60 104 1
60 106 1
60 107 1
60 115 1
60 116 1
60 119 1
60 122 1
60 129 1
60 131 1
60 140 1
60 142 1
60 145 1
60 146 1
60 147 1
60 152 1
60 153 1
60 154 1
60 155 1
60 159 1
60 168 1
60 175 1
60 176 1
60 177 1
60 178 1
60 180 1
60 185 1
60 188 1
60 190 1
60 195 1
60 196 1
60 198 1
60 204 1
60 205 1
60 206 1
60 208 1
60 214 1
60 216 1
60 217 1
60 221 1
60 224 1
60 225 1
60 231 1
60 234 1
60 242 1
60 245 1
60 248 1
60 251 1
60 252 1
60 253 1
60 255 1
61 68 1
61 69 1
61 72 1
61 76 1
61 77 1
61 83 1
61 85 1
61 86 1
61 88 1
61 94 1
61 99 1
61 101 1
61 102 1
61 103 1
61 105 1
61 109 1
61 113 1
61 116 1
61 120 1
61 124 1
61 126 1
61 127 1
61 130 1
61 135 1
61 138 1
61 140 1
61 141 1
61 154 1
61 155 1
61 158 1
61 160 1
61 169 1
61 170 1
61 174 1
61 180 1
61 182 1
61 190 1
61 196 1
61 197 1
61 201 1
61 207 1
61 208 1
61 220 1
61 222 1
61 226 1
61 228 1
61 230 1
61 232 1
61 233 1
61 238 1
61 242 1
61 248 1
61 250 1
61 252 1
62 67 1
62 70 1
62 79 1
62 81 1
62 96 1
62 99 1
62 100 1
62 106 1
62 107 1
62 110 1
62 115 1
62 116 1
62 118 1
62 119 1
62 122 1
62 125 1
62 130 1
62 131 1
62 132 1
62 136 1
62 137 1
62 140 1
62 141 1
62 142 1
62 147 1
62 149 1
62 150 1
62 152 1
62 153 1
62 154 1
62 156 1
62 158 1
62 160 1
62 161 1
62 163 1
62 164 1
62 170 1
62 175 1
62 180 1
62 181 1
62 183 1
62 184 1
62 185 1
62 188 1
62 189 1
62 190 1
62 192 1
62 193 1
62 202 1
62 208 1
62 209 1
62 210 1
62 214 1
62 216 1
62 222 1
62 226 1
62 234 1
62 236 1
62 237 1
62 238 1
62 239 1
62 242 1
62 245 1
62 246 1
62 250 1
62 251 1
62 254 1
62 255 1
62 256 1
63 66 1
63 71 1
63 77 1
63 80 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 97 1
63 98 1
63 102 1
63 103 1
63 105 1
63 112 1
63 113 1
63 114 1
63 124 1
63 127 1
63 139 1
63 142 1
63 143 1
63 144 1
63 146 1
63 148 1
63 150 1
63 151 1
63 155 1
63 165 1
63 167 1
63 170 1
63 172 1
63 173 1
63 174 1
63 186 1
63 193 1
63 194 1
63 198 1
63 202 1
63 204 1
63 206 1
63 211 1
63 213 1
63 214 1
63 219 1
63 220 1
63 229 1
63 239 1
63 240 1
63 241 1
63 244 1
63 247 1
64 66 1
64 67 1
64 71 1
64 74 1
64 78 1
64 81 1
64 89 1
64 91 1
64 92 1
64 93 1
64 95 1
64 97 1
64 100 1
64 112 1
64 115 1
64 119 1
64 123 1
64 124 1
64 135 1
64 136 1
64 145 1
64 147 1
64 149 1
64 157 1
64 161 1
64 162 1
64 164 1
64 165 1
64 168 1
64 170 1
64 171 1
64 172 1
64 183 1
64 187 1
64 192 1
64 199 1
64 201 1
64 202 1
64 205 1
64 206 1
64 211 1
64 215 1
64 218 1
64 219 1
64 224 1
64 233 1
64 236 1
64 237 1
64 238 1
64 239 1
64 240 1
64 241 1
64 245 1
64 255 1
64 256 1
65 66 1
65 67 1
65 68 1
65 71 1
65 73 1
65 81 1
65 82 1
65 83 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 90 1
65 95 1
65 99 1
65 106 1
65 110 1
65 119 1
65 122 1
65 129 1
65 130 1
65 132 1
65 133 1
65 134 1
65 137 1
65 141 1
65 147 1
65 149 1
65 150 1
65 152 1
65 156 1
65 158 1
65 163 1
65 164 1
65 165 1
65 166 1
65 168 1
65 171 1
65 175 1
65 176 1
65 181 1
65 186 1
65 194 1
65 200 1
65 202 1
65 205 1
65 208 1
65 210 1
65 215 1
65 217 1
65 219 1
65 228 1
65 229 1
65 230 1
65 234 1
65 236 1
65 237 1
65 246 1
65 247 1
65 254 1
66 73 1
66 77 1
66 78 1
66 89 1
66 92 1
66 93 1
66 94 1
66 95 1
66 100 1
66 112 1
66 113 1
66 118 1
66 124 1
66 132 1
66 134 1
66 135 1
66 136 1
66 150 1
66 151 1
66 160 1
66 168 1
66 172 1
66 174 1
66 175 1
66 179 1
66 181 1
66 187 1
66 191 1
66 194 1
66 197 1
66 199 1
66 201 1
66 202 1
66 211 1
66 213 1
66 219 1
66 220 1
66 229 1
66 232 1
66 233 1
66 234 1
66 239 1
66 240 1
66 241 1
66 244 1
66 245 1
66 247 1
66 255 1
66 256 1
67 69 1
67 72 1
67 75 1
67 76 1
67 77 1
67 79 1
67 81 1
67 82 1
67 83 1
67 85 1
67 88 1
67 90 1
67 92 1
67 96 1
67 97 1
67 98 1
67 102 1
67 104 1
67 106 1
67 109 1
67 113 1
67 117 1
67 118 1
67 119 1
67 120 1
67 121 1
67 122 1
67 123 1
67 124 1
67 125 1
67 126 1
67 129 1
67 130 1
67 131 1
67 133 1
67 140 1
67 142 1
67 145 1
67 147 1
67 149 1
67 150 1
67 158 1
67 160 1
67 161 1
67 162 1
67 163 1
67 164 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 177 1
67 181 1
67 185 1
67 187 1
67 190 1
67 192 1
67 194 1
67 199 1
67 202 1
67 203 1
67 204 1
67 205 1
67 206 1
67 208 1
67 209 1
67 210 1
67 214 1
67 215 1
67 216 1
67 217 1
67 218 1
67 224 1
67 226 1
67 227 1
67 231 1
67 232 1
67 233 1
67 234 1
67 236 1
67 237 1
67 238 1
67 243 1
67 246 1
67 251 1
67 255 1
67 256 1
68 69 1
68 71 1
68 72 1
68 80 1
68 82 1
68 83 1
68 85 1
68 86 1
68 87 1
68 88 1
68 94 1
68 95 1
68 97 1
68 102 1
68 108 1
68 109 1
68 113 1
68 120 1
68 126 1
68 128 1
68 129 1
68 135 1
68 138 1
68 139 1
68 141 1
68 152 1
68 154 1
68 155 1
68 165 1
68 171 1
68 173 1
68 177 1
68 178 1
68 179 1
68 181 1
68 182 1
68 186 1
68 191 1
68 195 1
68 197 1
68 201 1
68 203 1
68 205 1
68 207 1
68 208 1
68 210 1
68 214 1
68 219 1
68 224 1
68 225 1
68 227 1
68 228 1
68 229 1
68 230 1
68 235 1
68 239 1
68 240 1
68 241 1
68 247 1
68 249 1
68 252 1
68 253 1
69 70 1
69 76 1
69 77 1
69 80 1
69 85 1
69 86 1
69 87 1
69 88 1
69 96 1
69 97 1
69 101 1
69 102 1
69 103 1
69 107 1
69 113 1
69 116 1
69 123 1
69 124 1
69 126 1
69 138 1
69 139 1
69 158 1
69 165 1
69 169 1
69 170 1
69 172 1
69 173 1
69 174 1
69 180 1
69 182 1
69 189 1
69 191 1
69 195 1
69 196 1
69 202 1
69 203 1
69 204 1
69 206 1
69 207 1
69 211 1
69 214 1
69 220 1
69 224 1
69 225 1
69 226 1
69 228 1
69 231 1
69 232 1
69 233 1
69 239 1
69 241 1
69 243 1
69 245 1
69 247 1
69 249 1
69 250 1
69 251 1
70 73 1
70 74 1
70 80 1
70 84 1
70 86 1
70 100 1
70 105 1
70 106 1
70 107 1
70 109 1
70 112 1
70 114 1
70 115 1
70 116 1
70 119 1
70 122 1
70 123 1
70 131 1
70 132 1
70 135 1
70 136 1
70 139 1
70 146 1
70 150 1
70 153 1
70 155 1
70 157 1
70 159 1
70 168 1
70 172 1
70 173 1
70 175 1
70 176 1
70 177 1
70 178 1
70 180 1
70 182 1
70 183 1
70 185 1
70 188 1
70 189 1
70 191 1
70 192 1
70 195 1
70 196 1
70 198 1
70 203 1
70 204 1
70 206 1
70 207 1
70 211 1
70 214 1
70 216 1
70 217 1
70 221 1
70 224 1
70 225 1
70 226 1
70 239 1
70 242 1
70 244 1
70 245 1
70 249 1
70 251 1
70 255 1
70 256 1
71 72 1
71 73 1
71 74 1
71 78 1
71 79 1
71 82 1
71 85 1
71 87 1
71 89 1
71 90 1
71 91 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 102 1
71 103 1
71 104 1
71 110 1
71 111 1
71 113 1
71 115 1
71 120 1
71 121 1
71 128 1
71 138 1
71 139 1
71 143 1
71 144 1
71 145 1
71 147 1
71 149 1
71 151 1
71 157 1
71 161 1
71 163 1
71 164 1
71 165 1
71 167 1
71 168 1
71 170 1
71 171 1
71 173 1
71 174 1
71 176 1
71 177 1
71 178 1
71 179 1
71 186 1
71 188 1
71 194 1
71 197 1
71 198 1
71 199 1
71 200 1
71 201 1
71 202 1
71 205 1
71 206 1
71 211 1
71 212 1
71 214 1
71 215 1
71 218 1
71 224 1
71 225 1
71 228 1
71 231 1
71 236 1
71 238 1
71 240 1
71 241 1
71 243 1
71 246 1
71 252 1
71 253 1
71 255 1
72 75 1
72 76 1
72 77 1
72 78 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 88 1
72 92 1
72 93 1
72 94 1
72 95 1
72 97 1
72 101 1
72 102 1
72 103 1
72 106 1
72 113 1
72 117 1
72 118 1
72 120 1
72 128 1
72 129 1
72 138 1
72 139 1
72 160 1
72 167 1
72 171 1
72 179 1
72 181 1
72 182 1
72 187 1
72 194 1
72 197 1
72 201 1
72 204 1
72 205 1
72 208 1
72 215 1
72 217 1
72 219 1
72 234 1
72 235 1
72 241 1
72 246 1
72 252 1
73 74 1
73 77 1
73 81 1
73 83 1
73 86 1
73 89 1
73 92 1
73 95 1
73 100 1
73 103 1
73 106 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 132 1
73 134 1
73 139 1
73 146 1
73 147 1
73 149 1
73 150 1
73 153 1
73 156 1
73 157 1
73 163 1
73 165 1
73 166 1
73 168 1
73 171 1
73 173 1
73 174 1
73 175 1
73 181 1
73 184 1
73 185 1
73 186 1
73 194 1
73 195 1
73 198 1
73 200 1
73 202 1
73 204 1
73 205 1
73 211 1
73 219 1
73 220 1
73 225 1
73 229 1
73 234 1
73 239 1
73 247 1
73 249 1
73 251 1
73 254 1
74 78 1
74 79 1
74 81 1
74 84 1
74 89 1
74 90 1
74 93 1
74 95 1
74 102 1
74 106 1
74 109 1
74 111 1
74 112 1
74 114 1
74 115 1
74 122 1
74 129 1
74 133 1
74 140 1
74 146 1
74 147 1
74 150 1
74 153 1
74 157 1
74 159 1
74 165 1
74 166 1
74 168 1
74 171 1
74 173 1
74 174 1
74 175 1
74 176 1
74 180 1
74 181 1
74 185 1
74 186 1
74 190 1
74 195 1
74 196 1
74 199 1
74 200 1
74 204 1
74 205 1
74 217 1
74 220 1
74 222 1
74 224 1
74 230 1
74 236 1
74 237 1
74 239 1
74 245 1
74 249 1
74 251 1
75 76 1
75 77 1
75 78 1
75 82 1
75 84 1
75 85 1
75 87 1
75 91 1
75 96 1
75 101 1
75 103 1
75 106 1
75 108 1
75 113 1
75 116 1
75 117 1
75 118 1
75 119 1
75 121 1
75 123 1
75 124 1
75 128 1
75 129 1
75 131 1
75 134 1
75 136 1
75 139 1
75 142 1
75 168 1
75 172 1
75 178 1
75 179 1
75 182 1
75 184 1
75 194 1
75 197 1
75 198 1
75 202 1
75 205 1
75 206 1
75 208 1
75 212 1
75 215 1
75 218 1
75 221 1
75 231 1
75 233 1
75 234 1
75 241 1
75 243 1
75 246 1
75 250 1
75 252 1
75 255 1
76 77 1
76 82 1
76 85 1
76 88 1
76 90 1
76 96 1
76 97 1
76 101 1
76 102 1
76 113 1
76 118 1
76 123 1
76 124 1
76 125 1
76 127 1
76 129 1
76 130 1
76 133 1
76 140 1
76 150 1
76 158 1
76 160 1
76 162 1
76 169 1
76 170 1
76 172 1
76 173 1
76 174 1
76 181 1
76 185 1
76 187 1
76 204 1
76 208 1
76 219 1
76 220 1
76 224 1
76 226 1
76 230 1
76 231 1
76 232 1
76 233 1
76 234 1
76 237 1
76 243 1
76 246 1
76 256 1
77 83 1
77 85 1
77 86 1
77 92 1
77 96 1
77 99 1
77 101 1
77 103 1
77 106 1
77 113 1
77 117 1
77 118 1
77 120 1
77 123 1
77 124 1
77 125 1
77 127 1
77 128 1
77 130 1
77 132 1
77 133 1
77 136 1
77 137 1
77 139 1
77 142 1
77 144 1
77 150 1
77 154 1
77 158 1
77 160 1
77 168 1
77 172 1
77 174 1
77 175 1
77 181 1
77 182 1
77 185 1
77 187 1
77 194 1
77 196 1
77 200 1
77 204 1
77 208 1
77 213 1
77 215 1
77 219 1
77 220 1
77 225 1
77 226 1
77 229 1
77 232 1
77 233 1
77 234 1
77 237 1
77 241 1
77 243 1
77 244 1
77 245 1
77 246 1
77 250 1
77 251 1
77 256 1
78 82 1
78 84 1
78 89 1
78 90 1
78 91 1
78 92 1
78 93 1
78 95 1
78 97 1
78 101 1
78 103 1
78 105 1
78 115 1
78 117 1
78 128 1
78 129 1
78 135 1
78 138 1
78 143 1
78 145 1
78 147 1
78 151 1
78 159 1
78 161 1
78 162 1
78 168 1
78 171 1
78 172 1
78 176 1
78 177 1
78 197 1
78 199 1
78 201 1
78 204 1
78 205 1
78 206 1
78 208 1
78 215 1
78 221 1
78 224 1
78 231 1
78 232 1
78 233 1
78 236 1
78 237 1
78 241 1
78 244 1
78 245 1
78 246 1
78 248 1
78 249 1
78 252 1
78 253 1
79 84 1
79 85 1
79 86 1
79 88 1
79 90 1
79 105 1
79 107 1
79 109 1
79 111 1
79 115 1
79 120 1
79 122 1
79 125 1
79 129 1
79 130 1
79 139 1
79 140 1
79 141 1
79 146 1
79 147 1
79 152 1
79 153 1
79 154 1
79 155 1
79 158 1
79 159 1
79 164 1
79 173 1
79 177 1
79 181 1
79 183 1
79 188 1
79 190 1
79 196 1
79 205 1
79 207 1
79 210 1
79 214 1
79 217 1
79 222 1
79 224 1
79 227 1
79 228 1
79 230 1
79 238 1
79 242 1
79 248 1
80 86 1
80 88 1
80 96 1
80 97 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 107 1
80 108 1
80 109 1
80 112 1
80 113 1
80 114 1
80 115 1
80 116 1
80 118 1
80 120 1
80 121 1
80 123 1
80 125 1
80 126 1
80 127 1
80 135 1
80 136 1
80 138 1
80 139 1
80 142 1
80 143 1
80 144 1
80 146 1
80 151 1
80 153 1
80 154 1
80 155 1
80 157 1
80 159 1
80 165 1
80 172 1
80 173 1
80 174 1
80 176 1
80 177 1
80 178 1
80 180 1
80 182 1
80 185 1
80 186 1
80 188 1
80 189 1
80 191 1
80 193 1
80 195 1
80 196 1
80 198 1
80 202 1
80 203 1
80 204 1
80 206 1
80 207 1
80 209 1
80 211 1
80 212 1
80 213 1
80 214 1
80 216 1
80 221 1
80 223 1
80 225 1
80 226 1
80 231 1
80 232 1
80 239 1
80 240 1
80 241 1
80 242 1
80 243 1
80 244 1
80 247 1
80 249 1
80 250 1
80 251 1
80 252 1
80 253 1
80 255 1
81 95 1
81 100 1
81 109 1
81 115 1
81 119 1
81 122 1
81 133 1
81 135 1
81 147 1
81 149 1
81 150 1
81 160 1
81 164 1
81 165 1
81 171 1
81 172 1
81 173 1
81 181 1
81 183 1
81 190 1
81 192 1
81 200 1
81 204 1
81 215 1
81 219 1
81 222 1
81 224 1
81 229 1
81 236 1
81 237 1
81 238 1
81 239 1
81 254 1
81 256 1
82 83 1
82 84 1
82 85 1
82 87 1
82 88 1
82 89 1
82 90 1
82 99 1
82 100 1
82 110 1
82 117 1
82 119 1
82 121 1
82 122 1
82 128 1
82 129 1
82 130 1
82 131 1
82 133 1
82 134 1
82 137 1
82 141 1
82 147 1
82 149 1
82 152 1
82 154 1
82 158 1
82 161 1
82 164 1
82 171 1
82 176 1
82 179 1
82 181 1
82 182 1
82 183 1
82 184 1
82 192 1
82 194 1
82 197 1
82 199 1
82 205 1
82 208 1
82 214 1
82 215 1
82 217 1
82 218 1
82 227 1
82 228 1
82 231 1
82 234 1
82 235 1
82 236 1
82 246 1
82 252 1
82 253 1
83 85 1
83 86 1
83 88 1
83 94 1
83 106 1
83 120 1
83 122 1
83 128 1
83 129 1
83 132 1
83 133 1
83 137 1
83 141 1
83 150 1
83 152 1
83 154 1
83 165 1
83 168 1
83 175 1
83 181 1
83 182 1
83 185 1
83 196 1
83 200 1
83 205 1
83 208 1
83 217 1
83 219 1
83 225 1
83 227 1
83 229 1
83 230 1
83 234 1
83 235 1
83 237 1
83 245 1
83 251 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 99 1
84 100 1
84 101 1
84 102 1
84 105 1
84 109 1
84 110 1
84 116 1
84 117 1
84 122 1
84 128 1
84 129 1
84 131 1
84 133 1
84 134 1
84 135 1
84 136 1
84 137 1
84 138 1
84 140 1
84 146 1
84 152 1
84 154 1
84 155 1
84 157 1
84 159 1
84 160 1
84 168 1
84 173 1
84 175 1
84 176 1
84 177 1
84 178 1
84 179 1
84 180 1
84 182 1
84 183 1
84 184 1
84 190 1
84 191 1
84 192 1
84 195 1
84 196 1
84 200 1
84 201 1
84 205 1
84 207 1
84 208 1
84 217 1
84 221 1
84 222 1
84 224 1
84 227 1
84 231 1
84 235 1
84 237 1
84 244 1
84 245 1
84 248 1
84 249 1
84 251 1
84 252 1
84 253 1
85 86 1
85 87 1
85 88 1
85 94 1
85 96 1
85 97 1
85 98 1
85 99 1
85 102 1
85 103 1
85 106 1
85 108 1
85 109 1
85 113 1
85 118 1
85 120 1
85 121 1
85 122 1
85 124 1
85 125 1
85 128 1
85 129 1
85 130 1
85 133 1
85 139 1
85 141 1
85 147 1
85 152 1
85 154 1
85 158 1
85 163 1
85 164 1
85 167 1
85 169 1
85 170 1
85 173 1
85 181 1
85 182 1
85 194 1
85 197 1
85 202 1
85 205 1
85 208 1
85 210 1
85 212 1
85 213 1
85 214 1
85 215 1
85 217 1
85 227 1
85 228 1
85 234 1
85 238 1
85 243 1
85 246 1
85 248 1
85 250 1
85 252 1
86 87 1
86 88 1
86 94 1
86 103 1
86 106 1
86 107 1
86 108 1
86 109 1
86 113 1
86 118 1
86 119 1
86 120 1
86 124 1
86 125 1
86 128 1
86 130 1
86 133 1
86 134 1
86 136 1
86 139 1
86 141 1
86 146 1
86 150 1
86 152 1
86 154 1
86 155 1
86 158 1
86 164 1
86 165 1
86 166 1
86 168 1
86 171 1
86 172 1
86 173 1
86 175 1
86 178 1
86 180 1
86 181 1
86 182 1
86 185 1
86 186 1
86 189 1
86 191 1
86 195 1
86 196 1
86 200 1
86 203 1
86 207 1
86 208 1
86 210 1
86 214 1
86 220 1
86 223 1
86 225 1
86 226 1
86 227 1
86 229 1
86 232 1
86 233 1
86 234 1
86 235 1
86 239 1
86 242 1
86 245 1
86 247 1
86 249 1
86 250 1
86 251 1
87 90 1
87 96 1
87 103 1
87 106 1
87 107 1
87 108 1
87 110 1
87 113 1
87 116 1
87 118 1
87 124 1
87 125 1
87 128 1
87 129 1
87 130 1
87 134 1
87 136 1
87 138 1
87 141 1
87 149 1
87 151 1
87 152 1
87 154 1
87 156 1
87 158 1
87 166 1
87 168 1
87 176 1
87 177 1
87 178 1
87 179 1
87 180 1
87 182 1
87 183 1
87 186 1
87 188 1
87 191 1
87 193 1
87 195 1
87 197 1
87 199 1
87 202 1
87 205 1
87 207 1
87 208 1
87 212 1
87 214 1
87 225 1
87 227 1
87 228 1
87 229 1
87 231 1
87 234 1
87 241 1
87 243 1
87 245 1
87 247 1
87 249 1
87 250 1
87 252 1
87 253 1
88 94 1
88 96 1
88 97 1
88 102 1
88 109 1
88 113 1
88 120 1
88 122 1
88 124 1
88 126 1
88 129 1
88 130 1
88 133 1
88 138 1
88 141 1
88 150 1
88 152 1
88 154 1
88 158 1
88 164 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 181 1
88 190 1
88 195 1
88 196 1
88 203 1
88 204 1
88 207 1
88 210 1
88 214 1
88 220 1
88 226 1
88 227 1
88 228 1
88 230 1
88 232 1
88 239 1
88 242 1
88 248 1
88 249 1
88 251 1
88 253 1
89 90 1
89 92 1
89 93 1
89 95 1
89 97 1
89 110 1
89 115 1
89 128 1
89 135 1
89 137 1
89 143 1
89 145 1
89 147 1
89 151 1
89 157 1
89 165 1
89 168 1
89 171 1
89 176 1
89 180 1
89 194 1
89 197 1
89 199 1
89 200 1
89 201 1
89 205 1
89 215 1
89 224 1
89 225 1
89 236 1
89 237 1
89 239 1
89 241 1
89 245 1
89 246 1
89 249 1
89 253 1
90 93 1
90 99 1
90 102 1
90 106 1
90 110 1
90 122 1
90 124 1
90 129 1
90 130 1
90 135 1
90 141 1
90 146 1
90 147 1
90 155 1
90 156 1
90 158 1
90 160 1
90 164 1
90 166 1
90 167 1
90 170 1
90 173 1
90 174 1
90 176 1
90 177 1
90 186 1
90 190 1
90 194 1
90 197 1
90 199 1
90 200 1
90 205 1
90 217 1
90 224 1
90 228 1
90 229 1
90 230 1
90 236 1
90 237 1
90 245 1
90 246 1
90 249 1
90 251 1
90 252 1
90 253 1
91 97 1
91 101 1
91 104 1
91 105 1
91 110 1
91 115 1
91 116 1
91 117 1
91 118 1
91 119 1
91 121 1
91 122 1
91 128 1
91 129 1
91 140 1
91 143 1
91 145 1
91 159 1
91 161 1
91 162 1
91 170 1
91 176 1
91 177 1
91 198 1
91 199 1
91 201 1
91 205 1
91 206 1
91 208 1
91 215 1
91 216 1
91 217 1
91 218 1
91 221 1
91 224 1
91 231 1
91 236 1
91 238 1
91 241 1
91 248 1
91 252 1
91 253 1
91 255 1
92 93 1
92 95 1
92 101 1
92 103 1
92 106 1
92 112 1
92 113 1
92 114 1
92 118 1
92 124 1
92 132 1
92 136 1
92 139 1
92 142 1
92 143 1
92 144 1
92 145 1
92 147 1
92 149 1
92 150 1
92 151 1
92 153 1
92 163 1
92 166 1
92 168 1
92 172 1
92 174 1
92 175 1
92 181 1
92 185 1
92 187 1
92 193 1
92 194 1
92 198 1
92 199 1
92 202 1
92 204 1
92 205 1
92 206 1
92 211 1
92 213 1
92 215 1
92 219 1
92 229 1
92 232 1
92 234 1
92 239 1
92 241 1
92 244 1
92 245 1
92 246 1
92 255 1
92 256 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 102 1
93 104 1
93 105 1
93 112 1
93 124 1
93 127 1
93 135 1
93 138 1
93 139 1
93 142 1
93 143 1
93 144 1
93 145 1
93 146 1
93 147 1
93 150 1
93 151 1
93 160 1
93 162 1
93 163 1
93 166 1
93 167 1
93 168 1
93 170 1
93 173 1
93 174 1
93 181 1
93 194 1
93 199 1
93 204 1
93 205 1
93 206 1
93 224 1
93 230 1
93 232 1
93 237 1
93 239 1
93 241 1
93 244 1
93 245 1
93 246 1
93 249 1
93 255 1
94 99 1
94 101 1
94 102 1
94 103 1
94 105 1
94 109 1
94 113 1
94 116 1
94 120 1
94 121 1
94 124 1
94 127 1
94 130 1
94 135 1
94 137 1
94 138 1
94 141 1
94 144 1
94 146 1
94 148 1
94 151 1
94 152 1
94 154 1
94 155 1
94 160 1
94 161 1
94 165 1
94 167 1
94 170 1
94 174 1
94 179 1
94 180 1
94 182 1
94 187 1
94 197 1
94 200 1
94 201 1
94 207 1
94 208 1
94 212 1
94 219 1
94 222 1
94 223 1
94 228 1
94 229 1
94 230 1
94 238 1
94 240 1
94 246 1
94 247 1
94 250 1
94 252 1
95 97 1
95 100 1
95 110 1
95 111 1
95 117 1
95 118 1
95 123 1
95 128 1
95 132 1
95 136 1
95 138 1
95 142 1
95 143 1
95 144 1
95 145 1
95 147 1
95 149 1
95 150 1
95 151 1
95 156 1
95 157 1
95 161 1
95 163 1
95 165 1
95 168 1
95 170 1
95 171 1
95 179 1
95 181 1
95 184 1
95 187 1
95 194 1
95 197 1
95 199 1
95 200 1
95 201 1
95 202 1
95 205 1
95 206 1
95 211 1
95 212 1
95 213 1
95 215 1
95 218 1
95 219 1
95 224 1
95 225 1
95 229 1
95 235 1
95 236 1
95 238 1
95 239 1
95 240 1
95 241 1
95 246 1
95 254 1
95 255 1
95 256 1
96 97 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 112 1
96 113 1
96 116 1
96 118 1
96 119 1
96 121 1
96 124 1
96 125 1
96 127 1
96 129 1
96 138 1
96 139 1
96 146 1
96 147 1
96 149 1
96 150 1
96 153 1
96 158 1
96 166 1
96 169 1
96 170 1
96 172 1
96 173 1
96 174 1
96 178 1
96 188 1
96 193 1
96 194 1
96 197 1
96 198 1
96 199 1
96 202 1
96 204 1
96 205 1
96 206 1
96 209 1
96 210 1
96 214 1
96 215 1
96 216 1
96 220 1
96 226 1
96 228 1
96 231 1
96 232 1
96 234 1
96 239 1
96 242 1
96 243 1
96 248 1
96 249 1
96 250 1
96 252 1
97 102 1
97 104 1
97 105 1
97 113 1
97 116 1
97 117 1
97 119 1
97 120 1
97 121 1
97 126 1
97 127 1
97 128 1
97 138 1
97 139 1
97 143 1
97 144 1
97 146 1
97 151 1
97 157 1
97 159 1
97 162 1
97 164 1
97 165 1
97 169 1
97 170 1
97 171 1
97 172 1
97 173 1
97 174 1
97 177 1
97 178 1
97 181 1
97 195 1
97 197 1
97 199 1
97 202 1
97 203 1
97 204 1
97 205 1
97 206 1
97 211 1
97 214 1
97 215 1
97 218 1
97 221 1
97 224 1
97 225 1
97 226 1
97 227 1
97 240 1
97 241 1
97 243 1
97 249 1
97 252 1
97 253 1
98 102 1
98 104 1
98 105 1
98 112 1
98 114 1
98 115 1
98 118 1
98 120 1
98 121 1
98 125 1
98 127 1
98 130 1
98 139 1
98 142 1
98 143 1
98 144 1
98 145 1
98 146 1
98 147 1
98 148 1
98 151 1
98 153 1
98 155 1
98 163 1
98 167 1
98 170 1
98 173 1
98 174 1
98 178 1
98 190 1
98 193 1
98 198 1
98 199 1
98 202 1
98 208 1
98 209 1
98 210 1
98 212 1
98 213 1
98 215 1
98 217 1
98 222 1
98 238 1
98 240 1
98 242 1
98 250 1
98 252 1
99 101 1
99 110 1
99 124 1
99 128 1
99 129 1
99 130 1
99 136 1
99 137 1
99 140 1
99 142 1
99 144 1
99 154 1
99 156 1
99 160 1
99 161 1
99 163 1
99 167 1
99 170 1
99 174 1
99 175 1
99 179 1
99 187 1
99 190 1
99 193 1
99 194 1
99 196 1
99 199 1
99 200 1
99 201 1
99 205 1
99 208 1
99 209 1
99 212 1
99 215 1
99 216 1
99 217 1
99 219 1
99 231 1
99 234 1
99 238 1
99 244 1
99 246 1
99 248 1
99 250 1
99 252 1
100 110 1
100 115 1
100 117 1
100 121 1
100 123 1
100 131 1
100 132 1
100 135 1
100 136 1
100 137 1
100 143 1
100 145 1
100 149 1
100 157 1
100 161 1
100 162 1
100 165 1
100 168 1
100 171 1
100 175 1
100 179 1
100 180 1
100 183 1
100 184 1
100 187 1
100 188 1
100 191 1
100 192 1
100 202 1
100 207 1
100 211 1
100 212 1
100 215 1
100 218 1
100 224 1
100 225 1
100 227 1
100 235 1
100 236 1
100 237 1
100 238 1
100 239 1
100 240 1
100 245 1
100 247 1
100 254 1
100 255 1
100 256 1
101 102 1
101 103 1
101 105 1
101 106 1
101 112 1
101 114 1
101 116 1
101 117 1
101 118 1
101 120 1
101 123 1
101 124 1
101 125 1
101 128 1
101 129 1
101 130 1
101 131 1
101 136 1
101 139 1
101 140 1
101 142 1
101 146 1
101 155 1
101 158 1
101 159 1
101 160 1
101 162 1
101 166 1
101 167 1
101 169 1
101 174 1
101 175 1
101 179 1
101 180 1
101 182 1
101 184 1
101 185 1
101 187 1
101 190 1
101 191 1
101 194 1
101 196 1
101 201 1
101 204 1
101 208 1
101 213 1
101 216 1
101 217 1
101 221 1
101 226 1
101 231 1
101 232 1
101 233 1
101 234 1
101 241 1
101 242 1
101 243 1
101 244 1
101 248 1
101 249 1
101 250 1
101 252 1
101 255 1
101 256 1
102 103 1
102 105 1
102 113 1
102 116 1
102 120 1
102 124 1
102 129 1
102 138 1
102 139 1
102 146 1
102 151 1
102 154 1
102 155 1
102 158 1
102 160 1
102 167 1
102 169 1
102 170 1
102 173 1
102 174 1
102 190 1
102 195 1
102 196 1
102 200 1
102 204 1
102 219 1
102 226 1
102 230 1
102 232 1
102 238 1
102 242 1
102 248 1
102 251 1
102 252 1
103 105 1
103 106 1
103 113 1
103 116 1
103 120 1
103 124 1
103 125 1
103 128 1
103 129 1
103 130 1
103 134 1
103 138 1
103 139 1
103 144 1
103 146 1
103 151 1
103 154 1
103 155 1
103 158 1
103 166 1
103 167 1
103 168 1
103 173 1
103 174 1
103 175 1
103 178 1
103 182 1
103 185 1
103 186 1
103 193 1
103 194 1
103 195 1
103 196 1
103 197 1
103 200 1
103 201 1
103 205 1
103 219 1
103 225 1
103 226 1
103 229 1
103 231 1
103 232 1
103 234 1
103 241 1
103 242 1
103 243 1
103 244 1
103 249 1
103 250 1
103 251 1
103 252 1
103 253 1
104 105 1
104 107 1
104 112 1
104 115 1
104 116 1
104 121 1
104 125 1
104 126 1
104 130 1
104 138 1
104 139 1
104 143 1
104 145 1
104 146 1
104 147 1
104 149 1
104 152 1
104 153 1
104 159 1
104 161 1
104 167 1
104 170 1
104 176 1
104 177 1
104 178 1
104 188 1
104 197 1
104 198 1
104 199 1
104 202 1
104 205 1
104 206 1
104 209 1
104 212 1
104 214 1
104 215 1
104 216 1
104 218 1
104 228 1
104 231 1
104 238 1
104 240 1
104 241 1
104 242 1
104 243 1
104 248 1
104 250 1
104 252 1
104 255 1
105 109 1
105 111 1
105 112 1
105 120 1
105 126 1
105 127 1
105 139 1
105 140 1
105 142 1
105 143 1
105 144 1
105 146 1
105 148 1
105 154 1
105 155 1
105 157 1
105 159 1
105 162 1
105 167 1
105 169 1
105 170 1
105 173 1
105 174 1
105 177 1
105 178 1
105 182 1
105 185 1
105 186 1
105 190 1
105 193 1
105 196 1
105 203 1
105 204 1
105 213 1
105 216 1
105 221 1
105 222 1
105 224 1
105 226 1
105 238 1
105 240 1
105 242 1
105 244 1
105 248 1
105 250 1
105 252 1
106 108 1
106 113 1
106 114 1
106 118 1
106 119 1
106 121 1
106 122 1
106 128 1
106 129 1
106 131 1
106 132 1
106 133 1
106 134 1
106 139 1
106 142 1
106 147 1
106 149 1
106 150 1
106 153 1
106 154 1
106 156 1
106 163 1
106 164 1
106 166 1
106 167 1
106 168 1
106 171 1
106 173 1
106 175 1
106 178 1
106 181 1
106 184 1
106 185 1
106 186 1
106 194 1
106 196 1
106 197 1
106 200 1
106 202 1
106 204 1
106 205 1
106 206 1
106 208 1
106 210 1
106 215 1
106 216 1
106 217 1
106 224 1
106 225 1
106 231 1
106 232 1
106 234 1
106 241 1
106 242 1
106 246 1
106 250 1
106 251 1
106 253 1
107 108 1
107 109 1
107 116 1
107 121 1
107 122 1
107 123 1
107 125 1
107 126 1
107 131 1
107 146 1
107 152 1
107 154 1
107 158 1
107 164 1
107 177 1
107 178 1
107 180 1
107 182 1
107 185 1
107 188 1
107 189 1
107 191 1
107 195 1
107 196 1
107 198 1
107 203 1
107 206 1
107 207 1
107 210 1
107 211 1
107 212 1
107 214 1
107 218 1
107 226 1
107 227 1
107 238 1
107 239 1
107 242 1
107 243 1
107 249 1
107 253 1
107 255 1
108 109 1
108 110 1
108 113 1
108 116 1
108 118 1
108 120 1
108 121 1
108 122 1
108 123 1
108 125 1
108 130 1
108 136 1
108 141 1
108 152 1
108 154 1
108 155 1
108 158 1
108 178 1
108 180 1
108 182 1
108 183 1
108 184 1
108 185 1
108 188 1
108 191 1
108 203 1
108 206 1
108 207 1
108 208 1
108 211 1
108 212 1
108 213 1
108 217 1
108 223 1
108 226 1
108 227 1
108 234 1
108 242 1
108 243 1
108 247 1
108 250 1
108 252 1
109 111 1
109 112 1
109 113 1
109 119 1
109 120 1
109 122 1
109 125 1
109 130 1
109 131 1
109 133 1
109 139 1
109 141 1
109 146 1
109 150 1
109 152 1
109 154 1
109 155 1
109 158 1
109 159 1
109 164 1
109 165 1
109 169 1
109 172 1
109 173 1
109 178 1
109 181 1
109 182 1
109 185 1
109 189 1
109 192 1
109 196 1
109 203 1
109 204 1
109 207 1
109 210 1
109 214 1
109 216 1
109 222 1
109 223 1
109 226 1
109 227 1
109 238 1
109 242 1
109 256 1
110 111 1
110 115 1
110 117 1
110 122 1
110 128 1
110 134 1
110 137 1
110 141 1
110 145 1
110 146 1
110 147 1
110 149 1
110 155 1
110 156 1
110 157 1
110 159 1
110 163 1
110 166 1
110 168 1
110 175 1
110 176 1
110 178 1
110 180 1
110 183 1
110 184 1
110 188 1
110 190 1
110 192 1
110 194 1
110 195 1
110 198 1
110 200 1
110 202 1
110 205 1
110 208 1
110 210 1
110 212 1
110 215 1
110 217 1
110 218 1
110 225 1
110 227 1
110 236 1
110 247 1
110 253 1
110 255 1
111 114 1
111 115 1
111 120 1
111 122 1
111 128 1
111 144 1
111 146 1
111 147 1
111 148 1
111 153 1
111 155 1
111 156 1
111 157 1
111 159 1
111 163 1
111 165 1
111 173 1
111 181 1
111 186 1
111 190 1
111 196 1
111 200 1
111 205 1
111 217 1
111 222 1
111 223 1
111 224 1
111 225 1
111 251 1
111 254 1
112 114 1
112 116 1
112 118 1
112 122 1
112 124 1
112 127 1
112 139 1
112 142 1
112 143 1
112 144 1
112 146 1
112 150 1
112 153 1
112 155 1
112 166 1
112 168 1
112 172 1
112 174 1
112 180 1
112 185 1
112 193 1
112 194 1
112 195 1
112 196 1
112 198 1
112 199 1
112 204 1
112 206 1
112 209 1
112 211 1
112 213 1
112 216 1
112 221 1
112 226 1
112 239 1
112 244 1
112 249 1
112 250 1
112 251 1
112 255 1
112 256 1
113 118 1
113 119 1
113 120 1
113 121 1
113 124 1
113 125 1
113 126 1
113 127 1
113 132 1
113 133 1
113 139 1
113 150 1
113 154 1
113 158 1
113 164 1
113 165 1
113 169 1
113 170 1
113 171 1
113 172 1
113 173 1
113 174 1
113 181 1
113 182 1
113 185 1
113 186 1
113 187 1
113 189 1
113 191 1
113 197 1
113 202 1
113 203 1
113 204 1
113 209 1
113 210 1
113 211 1
113 212 1
113 213 1
113 214 1
113 215 1
113 220 1
113 223 1
113 225 1
113 226 1
113 229 1
113 232 1
113 234 1
113 239 1
113 242 1
113 243 1
113 246 1
113 247 1
113 250 1
113 256 1
114 132 1
114 139 1
114 142 1
114 143 1
114 144 1
114 146 1
114 150 1
114 153 1
114 154 1
114 155 1
114 156 1
114 157 1
114 168 1
114 173 1
114 175 1
114 178 1
114 180 1
114 182 1
114 185 1
114 186 1
114 188 1
114 191 1
114 196 1
114 198 1
114 204 1
114 211 1
114 213 1
114 216 1
114 217 1
114 221 1
114 223 1
114 225 1
114 226 1
114 239 1
114 241 1
114 242 1
114 244 1
114 250 1
114 255 1
115 119 1
115 121 1
115 122 1
115 129 1
115 131 1
115 140 1
115 145 1
115 146 1
115 147 1
115 149 1
115 153 1
115 157 1
115 159 1
115 161 1
115 163 1
115 164 1
115 170 1
115 171 1
115 174 1
115 176 1
115 177 1
115 178 1
115 180 1
115 183 1
115 188 1
115 190 1
115 192 1
115 195 1
115 198 1
115 199 1
115 205 1
115 209 1
115 210 1
115 215 1
115 217 1
115 218 1
115 222 1
115 224 1
115 227 1
115 228 1
115 236 1
115 238 1
115 239 1
115 253 1
115 254 1
115 255 1
116 118 1
116 121 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 130 1
116 131 1
116 134 1
116 135 1
116 138 1
116 139 1
116 146 1
116 151 1
116 152 1
116 154 1
116 155 1
116 158 1
116 161 1
116 166 1
116 167 1
116 168 1
116 174 1
116 176 1
116 177 1
116 178 1
116 180 1
116 182 1
116 184 1
116 188 1
116 190 1
116 193 1
116 195 1
116 196 1
116 198 1
116 199 1
116 206 1
116 207 1
116 209 1
116 211 1
116 212 1
116 214 1
116 216 1
116 218 1
116 221 1
116 226 1
116 228 1
116 231 1
116 232 1
116 233 1
116 234 1
116 238 1
116 241 1
116 242 1
116 243 1
116 244 1
116 248 1
116 249 1
116 250 1
116 251 1
116 252 1
116 253 1
116 255 1
117 118 1
117 120 1
117 121 1
117 123 1
117 128 1
117 136 1
117 143 1
117 145 1
117 157 1
117 159 1
117 162 1
117 163 1
117 171 1
117 179 1
117 181 1
117 182 1
117 184 1
117 185 1
117 187 1
117 191 1
117 192 1
117 197 1
117 198 1
117 201 1
117 205 1
117 207 1
117 208 1
117 211 1
117 212 1
117 213 1
117 215 1
117 217 1
117 218 1
117 221 1
117 224 1
117 225 1
117 227 1
117 235 1
117 240 1
117 241 1
117 244 1
117 252 1
117 255 1
118 119 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 131 1
118 132 1
118 136 1
118 137 1
118 139 1
118 140 1
118 142 1
118 145 1
118 148 1
118 149 1
118 150 1
118 154 1
118 156 1
118 162 1
118 163 1
118 169 1
118 170 1
118 172 1
118 175 1
118 178 1
118 179 1
118 181 1
118 182 1
118 184 1
118 185 1
118 187 1
118 191 1
118 193 1
118 194 1
118 196 1
118 198 1
118 202 1
118 204 1
118 206 1
118 208 1
118 209 1
118 210 1
118 211 1
118 212 1
118 213 1
118 215 1
118 216 1
118 217 1
118 218 1
118 221 1
118 226 1
118 227 1
118 233 1
118 234 1
118 238 1
118 241 1
118 242 1
118 244 1
118 246 1
118 250 1
118 252 1
118 255 1
118 256 1
119 122 1
119 124 1
119 125 1
119 129 1
119 131 1
119 133 1
119 134 1
119 147 1
119 149 1
119 150 1
119 152 1
119 153 1
119 158 1
119 164 1
119 166 1
119 171 1
119 172 1
119 173 1
119 177 1
119 181 1
119 184 1
119 185 1
119 191 1
119 192 1
119 202 1
119 204 1
119 205 1
119 206 1
119 214 1
119 215 1
119 216 1
119 218 1
119 224 1
119 225 1
119 226 1
119 227 1
119 231 1
119 232 1
119 233 1
119 234 1
119 236 1
119 239 1
119 243 1
119 245 1
119 249 1
119 251 1
119 253 1
119 255 1
120 121 1
120 122 1
120 125 1
120 130 1
120 139 1
120 140 1
120 141 1
120 148 1
120 154 1
120 155 1
120 163 1
120 164 1
120 165 1
120 167 1
120 169 1
120 170 1
120 173 1
120 178 1
120 181 1
120 182 1
120 185 1
120 186 1
120 187 1
120 196 1
120 198 1
120 205 1
120 207 1
120 208 1
120 210 1
120 213 1
120 215 1
120 217 1
120 218 1
120 223 1
120 226 1
120 227 1
120 238 1
120 242 1
120 248 1
120 250 1
120 252 1
121 122 1
121 123 1
121 125 1
121 126 1
121 130 1
121 136 1
121 137 1
121 139 1
121 140 1
121 141 1
121 145 1
121 148 1
121 152 1
121 161 1
121 163 1
121 167 1
121 169 1
121 170 1
121 172 1
121 173 1
121 178 1
121 179 1
121 182 1
121 184 1
121 187 1
121 188 1
121 197 1
121 198 1
121 202 1
121 206 1
121 208 1
121 210 1
121 212 1
121 214 1
121 215 1
121 217 1
121 218 1
121 221 1
121 227 1
121 228 1
121 238 1
121 240 1
121 241 1
121 243 1
121 246 1
121 250 1
121 252 1
122 123 1
122 125 1
122 129 1
122 130 1
122 131 1
122 133 1
122 137 1
122 140 1
122 141 1
122 147 1
122 149 1
122 150 1
122 152 1
122 153 1
122 154 1
122 158 1
122 159 1
122 160 1
122 161 1
122 162 1
122 164 1
122 169 1
122 171 1
122 172 1
122 173 1
122 176 1
122 177 1
122 181 1
122 183 1
122 184 1
122 185 1
122 187 1
122 188 1
122 190 1
122 192 1
122 196 1
122 203 1
122 204 1
122 205 1
122 208 1
122 210 1
122 214 1
122 215 1
122 216 1
122 217 1
122 218 1
122 222 1
122 224 1
122 226 1
122 227 1
122 234 1
122 236 1
122 237 1
122 238 1
122 242 1
122 248 1
122 251 1
122 254 1
122 256 1
123 125 1
123 126 1
123 127 1
123 131 1
123 135 1
123 136 1
123 142 1
123 143 1
123 150 1
123 162 1
123 172 1
123 180 1
123 182 1
123 184 1
123 185 1
123 188 1
123 189 1
123 191 1
123 192 1
123 203 1
123 204 1
123 206 1
123 207 1
123 211 1
123 212 1
123 213 1
123 216 1
123 218 1
123 221 1
123 226 1
123 231 1
123 233 1
123 239 1
123 243 1
123 245 1
123 255 1
123 256 1
124 125 1
124 127 1
124 130 1
124 136 1
124 137 1
124 140 1
124 141 1
124 146 1
124 149 1
124 150 1
124 151 1
124 152 1
124 158 1
124 160 1
124 161 1
124 164 1
124 166 1
124 167 1
124 170 1
124 172 1
124 174 1
124 180 1
124 183 1
124 188 1
124 190 1
124 193 1
124 194 1
124 195 1
124 199 1
124 202 1
124 204 1
124 206 1
124 208 1
124 209 1
124 212 1
124 213 1
124 214 1
124 216 1
124 219 1
124 220 1
124 226 1
124 228 1
124 229 1
124 230 1
124 231 1
124 232 1
124 233 1
124 234 1
124 237 1
124 238 1
124 242 1
124 243 1
124 246 1
124 247 1
124 248 1
124 250 1
124 255 1
124 256 1
125 126 1
125 130 1
125 131 1
125 136 1
125 139 1
125 140 1
125 142 1
125 150 1
125 154 1
125 158 1
125 164 1
125 169 1
125 170 1
125 172 1
125 174 1
125 178 1
125 180 1
125 182 1
125 185 1
125 189 1
125 198 1
125 202 1
125 204 1
125 206 1
125 209 1
125 210 1
125 212 1
125 213 1
125 214 1
125 215 1
125 216 1
125 218 1
125 226 1
125 227 1
125 232 1
125 233 1
125 238 1
125 242 1
125 243 1
125 248 1
125 250 1
125 255 1
125 256 1
126 127 1
126 130 1
126 135 1
126 138 1
126 152 1
126 159 1
126 161 1
126 162 1
126 169 1
126 170 1
126 171 1
126 172 1
126 180 1
126 182 1
126 188 1
126 202 1
126 203 1
126 207 1
126 209 1
126 211 1
126 212 1
126 214 1
126 215 1
126 218 1
126 226 1
126 238 1
126 240 1
126 243 1
126 255 1
127 135 1
127 136 1
127 146 1
127 148 1
127 150 1
127 160 1
127 167 1
127 169 1
127 170 1
127 172 1
127 173 1
127 174 1
127 180 1
127 182 1
127 188 1
127 189 1
127 193 1
127 198 1
127 202 1
127 204 1
127 206 1
127 209 1
127 211 1
127 213 1
127 214 1
127 220 1
127 222 1
127 226 1
127 230 1
127 238 1
127 239 1
127 240 1
127 248 1
127 255 1
127 256 1
128 129 1
128 133 1
128 134 1
128 138 1
128 143 1
128 151 1
128 152 1
128 154 1
128 155 1
128 157 1
128 159 1
128 168 1
128 171 1
128 175 1
128 176 1
128 177 1
128 178 1
128 181 1
128 182 1
128 185 1
128 191 1
128 194 1
128 196 1
128 197 1
128 200 1
128 201 1
128 205 1
128 208 1
128 215 1
128 217 1
128 224 1
128 225 1
128 231 1
128 232 1
128 234 1
128 235 1
128 236 1
128 241 1
128 244 1
128 249 1
128 250 1
128 251 1
128 252 1
128 253 1
129 130 1
129 133 1
129 137 1
129 138 1
129 140 1
129 141 1
129 147 1
129 150 1
129 152 1
129 153 1
129 154 1
129 158 1
129 159 1
129 164 1
129 166 1
129 173 1
129 175 1
129 176 1
129 177 1
129 181 1
129 183 1
129 190 1
129 194 1
129 195 1
129 196 1
129 200 1
129 205 1
129 208 1
129 214 1
129 216 1
129 217 1
129 218 1
129 224 1
129 228 1
129 231 1
129 232 1
129 234 1
129 236 1
129 242 1
129 246 1
129 248 1
129 249 1
129 250 1
129 251 1
129 252 1
129 253 1
130 131 1
130 133 1
130 137 1
130 140 1
130 141 1
130 152 1
130 154 1
130 158 1
130 160 1
130 161 1
130 164 1
130 167 1
130 169 1
130 170 1
130 180 1
130 182 1
130 183 1
130 185 1
130 190 1
130 193 1
130 197 1
130 208 1
130 209 1
130 210 1
130 212 1
130 214 1
130 216 1
130 218 1
130 222 1
130 227 1
130 228 1
130 230 1
130 231 1
130 232 1
130 233 1
130 236 1
130 237 1
130 238 1
130 240 1
130 242 1
130 243 1
130 246 1
130 248 1
130 250 1
130 252 1
131 134 1
131 136 1
131 137 1
131 149 1
131 150 1
131 152 1
131 154 1
131 158 1
131 175 1
131 177 1
131 180 1
131 182 1
131 183 1
131 184 1
131 185 1
131 188 1
131 189 1
131 190 1
131 191 1
131 192 1
131 204 1
131 205 1
131 206 1
131 207 1
131 208 1
131 216 1
131 218 1
131 226 1
131 227 1
131 231 1
131 233 1
131 234 1
131 239 1
131 242 1
131 243 1
131 245 1
131 249 1
131 253 1
131 255 1
132 134 1
132 135 1
132 136 1
132 137 1
132 142 1
132 143 1
132 149 1
132 150 1
132 156 1
132 165 1
132 168 1
132 171 1
132 175 1
132 180 1
132 181 1
132 183 1
132 184 1
132 185 1
132 187 1
132 188 1
132 189 1
132 191 1
132 192 1
132 194 1
132 202 1
132 211 1
132 212 1
132 213 1
132 219 1
132 223 1
132 229 1
132 234 1
132 239 1
132 245 1
132 246 1
132 247 1
132 254 1
132 255 1
132 256 1
133 150 1
133 152 1
133 158 1
133 164 1
133 172 1
133 173 1
133 181 1
133 192 1
133 200 1
133 204 1
133 208 1
133 220 1
133 224 1
133 226 1
133 233 1
133 234 1
133 236 1
133 237 1
133 245 1
133 251 1
133 253 1
134 136 1
134 137 1
134 149 1
134 152 1
134 154 1
134 156 1
134 158 1
134 166 1
134 168 1
134 171 1
134 175 1
134 176 1
134 180 1
134 182 1
134 183 1
134 184 1
134 188 1
134 191 1
134 194 1
134 196 1
134 205 1
134 206 1
134 207 1
134 208 1
134 215 1
134 225 1
134 233 1
134 234 1
134 235 1
134 236 1
134 239 1
134 243 1
134 244 1
134 245 1
134 247 1
134 249 1
134 252 1
134 253 1
135 136 1
135 138 1
135 157 1
135 160 1
135 161 1
135 162 1
135 167 1
135 175 1
135 176 1
135 179 1
135 180 1
135 182 1
135 183 1
135 187 1
135 192 1
135 195 1
135 199 1
135 201 1
135 207 1
135 211 1
135 219 1
135 221 1
135 228 1
135 230 1
135 233 1
135 236 1
135 237 1
135 238 1
135 239 1
135 240 1
135 244 1
135 245 1
135 249 1
135 255 1
135 256 1
136 137 1
136 141 1
136 142 1
136 143 1
136 145 1
136 149 1
136 151 1
136 154 1
136 155 1
136 160 1
136 161 1
136 168 1
136 175 1
136 179 1
136 180 1
136 182 1
136 183 1
136 184 1
136 185 1
136 187 1
136 188 1
136 191 1
136 194 1
136 207 1
136 208 1
136 211 1
136 212 1
136 213 1
136 219 1
136 223 1
136 229 1
136 233 1
136 234 1
136 235 1
136 239 1
136 243 1
136 244 1
136 245 1
136 246 1
136 247 1
136 249 1
136 250 1
136 255 1
136 256 1
137 141 1
137 142 1
137 149 1
137 152 1
137 154 1
137 156 1
137 158 1
137 160 1
137 161 1
137 164 1
137 166 1
137 168 1
137 175 1
137 176 1
137 179 1
137 180 1
137 182 1
137 183 1
137 184 1
137 185 1
137 187 1
137 190 1
137 193 1
137 194 1
137 196 1
137 197 1
137 208 1
137 209 1
137 212 1
137 215 1
137 217 1
137 222 1
137 227 1
137 229 1
137 234 1
137 237 1
137 238 1
137 245 1
137 246 1
137 247 1
137 252 1
137 255 1
137 256 1
138 151 1
138 152 1
138 158 1
138 167 1
138 173 1
138 176 1
138 177 1
138 178 1
138 179 1
138 195 1
138 197 1
138 199 1
138 201 1
138 205 1
138 207 1
138 214 1
138 219 1
138 224 1
138 225 1
138 230 1
138 231 1
138 232 1
138 240 1
138 241 1
138 243 1
138 249 1
138 252 1
138 253 1
139 142 1
139 143 1
139 146 1
139 151 1
139 154 1
139 155 1
139 156 1
139 157 1
139 165 1
139 171 1
139 172 1
139 173 1
139 174 1
139 178 1
139 181 1
139 182 1
139 185 1
139 186 1
139 191 1
139 194 1
139 195 1
139 196 1
139 197 1
139 198 1
139 202 1
139 203 1
139 204 1
139 205 1
139 211 1
139 213 1
139 214 1
139 215 1
139 216 1
139 217 1
139 220 1
139 221 1
139 223 1
139 225 1
139 226 1
139 241 1
139 242 1
139 244 1
139 249 1
139 250 1
139 251 1
139 252 1
140 147 1
140 153 1
140 159 1
140 160 1
140 161 1
140 162 1
140 163 1
140 169 1
140 173 1
140 187 1
140 190 1
140 196 1
140 201 1
140 204 1
140 208 1
140 215 1
140 216 1
140 217 1
140 218 1
140 221 1
140 231 1
140 238 1
140 248 1
140 250 1
140 252 1
140 255 1
140 256 1
141 152 1
141 154 1
141 155 1
141 158 1
141 160 1
141 161 1
141 164 1
141 165 1
141 167 1
141 179 1
141 180 1
141 182 1
141 183 1
141 185 1
141 188 1
141 190 1
141 193 1
141 197 1
141 200 1
141 202 1
141 207 1
141 208 1
141 209 1
141 210 1
141 212 1
141 217 1
141 220 1
141 222 1
141 223 1
141 227 1
141 228 1
141 229 1
141 230 1
141 234 1
141 238 1
141 240 1
141 242 1
141 243 1
141 247 1
141 250 1
141 252 1
142 143 1
142 144 1
142 145 1
142 146 1
142 147 1
142 149 1
142 153 1
142 156 1
142 163 1
142 170 1
142 175 1
142 178 1
142 184 1
142 187 1
142 191 1
142 193 1
142 194 1
142 198 1
142 199 1
142 202 1
142 206 1
142 209 1
142 211 1
142 212 1
142 213 1
142 215 1
142 216 1
142 217 1
142 221 1
142 241 1
142 242 1
142 244 1
142 246 1
142 250 1
142 255 1
142 256 1
143 144 1
143 145 1
143 146 1
143 151 1
143 155 1
143 157 1
143 159 1
143 165 1
143 168 1
143 171 1
143 178 1
143 179 1
143 187 1
143 191 1
143 198 1
143 199 1
143 201 1
143 205 1
143 211 1
143 215 1
143 221 1
143 224 1
143 239 1
143 240 1
143 241 1
143 244 1
143 252 1
143 255 1
143 256 1
144 146 1
144 148 1
144 155 1
144 160 1
144 163 1
144 167 1
144 173 1
144 174 1
144 175 1
144 181 1
144 187 1
144 193 1
144 198 1
144 201 1
144 205 1
144 213 1
144 244 1
145 147 1
145 149 1
145 161 1
145 163 1
145 168 1
145 170 1
145 179 1
145 184 1
145 187 1
145 194 1
145 198 1
145 199 1
145 202 1
145 205 1
145 206 1
145 208 1
145 210 1
145 212 1
145 215 1
145 217 1
145 218 1
145 221 1
145 238 1
145 240 1
145 241 1
145 246 1
145 252 1
145 255 1
146 147 1
146 148 1
146 150 1
146 151 1
146 153 1
146 155 1
146 156 1
146 157 1
146 159 1
146 164 1
146 166 1
146 167 1
146 170 1
146 173 1
146 174 1
146 175 1
146 176 1
146 177 1
146 178 1
146 180 1
146 185 1
146 186 1
146 188 1
146 189 1
146 190 1
146 193 1
146 195 1
146 196 1
146 198 1
146 203 1
146 204 1
146 207 1
146 209 1
146 211 1
146 213 1
146 214 1
146 220 1
146 222 1
146 223 1
146 226 1
146 228 1
146 230 1
146 238 1
146 239 1
146 240 1
146 242 1
146 244 1
146 245 1
146 248 1
146 250 1
146 251 1
147 149 1
147 150 1
147 153 1
147 156 1
147 159 1
147 161 1
147 163 1
147 164 1
147 166 1
147 170 1
147 173 1
147 174 1
147 177 1
147 181 1
147 183 1
147 190 1
147 194 1
147 199 1
147 200 1
147 202 1
147 204 1
147 205 1
147 214 1
147 215 1
147 217 1
147 222 1
147 224 1
147 228 1
147 234 1
147 236 1
147 238 1
147 246 1
147 251 1
147 255 1
148 155 1
148 160 1
148 169 1
148 173 1
148 174 1
148 186 1
148 187 1
148 208 1
148 210 1
148 212 1
148 213 1
148 222 1
148 223 1
148 238 1
148 240 1
148 254 1
149 150 1
149 156 1
149 163 1
149 164 1
149 168 1
149 170 1
149 171 1
149 172 1
149 181 1
149 183 1
149 184 1
149 188 1
149 192 1
149 194 1
149 195 1
149 199 1
149 202 1
149 205 1
149 206 1
149 209 1
149 212 1
149 214 1
149 215 1
149 218 1
149 220 1
149 224 1
149 225 1
149 228 1
149 229 1
149 233 1
149 234 1
149 236 1
149 239 1
149 243 1
149 245 1
149 246 1
149 247 1
149 253 1
149 255 1
150 153 1
150 158 1
150 164 1
150 165 1
150 166 1
150 170 1
150 172 1
150 173 1
150 174 1
150 175 1
150 181 1
150 185 1
150 186 1
150 189 1
150 192 1
150 195 1
150 196 1
150 199 1
150 202 1
150 204 1
150 209 1
150 213 1
150 214 1
150 215 1
150 219 1
150 220 1
150 223 1
150 224 1
150 225 1
150 226 1
150 229 1
150 232 1
150 233 1
150 234 1
150 237 1
150 239 1
150 242 1
150 245 1
150 246 1
150 251 1
150 256 1
151 154 1
151 155 1
151 157 1
151 165 1
151 167 1
151 168 1
151 174 1
151 175 1
151 178 1
151 179 1
151 180 1
151 182 1
151 186 1
151 193 1
151 194 1
151 195 1
151 197 1
151 198 1
151 199 1
151 200 1
151 201 1
151 202 1
151 211 1
151 219 1
151 225 1
151 229 1
151 230 1
151 231 1
151 232 1
151 239 1
151 240 1
151 241 1
151 244 1
151 247 1
151 249 1
151 250 1
151 252 1
152 154 1
152 158 1
152 161 1
152 164 1
152 167 1
152 176 1
152 177 1
152 178 1
152 179 1
152 180 1
152 182 1
152 183 1
152 184 1
152 188 1
152 190 1
152 192 1
152 195 1
152 196 1
152 197 1
152 203 1
152 207 1
152 208 1
152 210 1
152 212 1
152 214 1
152 217 1
152 218 1
152 222 1
152 227 1
152 228 1
152 230 1
152 233 1
152 234 1
152 236 1
152 238 1
152 240 1
152 242 1
152 243 1
152 245 1
152 247 1
152 248 1
152 250 1
152 252 1
152 253 1
153 154 1
153 155 1
153 156 1
153 159 1
153 163 1
153 164 1
153 166 1
153 174 1
153 175 1
153 176 1
153 178 1
153 180 1
153 185 1
153 188 1
153 190 1
153 193 1
153 195 1
153 196 1
153 198 1
153 199 1
153 204 1
153 209 1
153 216 1
153 217 1
153 222 1
153 234 1
153 238 1
153 239 1
153 242 1
153 245 1
153 248 1
153 251 1
153 255 1
154 155 1
154 156 1
154 158 1
154 166 1
154 168 1
154 174 1
154 175 1
154 176 1
154 177 1
154 178 1
154 180 1
154 182 1
154 183 1
154 184 1
154 185 1
154 186 1
154 188 1
154 190 1
154 191 1
154 193 1
154 194 1
154 195 1
154 196 1
154 200 1
154 205 1
154 207 1
154 208 1
154 209 1
154 210 1
154 216 1
154 217 1
154 223 1
154 225 1
154 226 1
154 227 1
154 228 1
154 229 1
154 234 1
154 235 1
154 242 1
154 244 1
154 248 1
154 249 1
154 250 1
154 251 1
154 252 1
154 253 1
155 156 1
155 157 1
155 159 1
155 166 1
155 167 1
155 168 1
155 174 1
155 175 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 182 1
155 185 1
155 186 1
155 188 1
155 190 1
155 191 1
155 193 1
155 194 1
155 195 1
155 196 1
155 198 1
155 200 1
155 201 1
155 203 1
155 207 1
155 211 1
155 212 1
155 213 1
155 220 1
155 222 1
155 223 1
155 225 1
155 226 1
155 229 1
155 230 1
155 240 1
155 244 1
155 247 1
155 248 1
155 249 1
155 250 1
155 251 1
155 252 1
156 163 1
156 166 1
156 168 1
156 175 1
156 176 1
156 178 1
156 183 1
156 184 1
156 185 1
156 188 1
156 190 1
156 193 1
156 194 1
156 196 1
156 198 1
156 200 1
156 202 1
156 208 1
156 212 1
156 215 1
156 216 1
156 217 1
156 229 1
156 234 1
156 242 1
156 255 1
157 159 1
157 165 1
157 168 1
157 171 1
157 173 1
157 175 1
157 176 1
157 177 1
157 178 1
157 180 1
157 182 1
157 186 1
157 188 1
157 191 1
157 195 1
157 198 1
157 201 1
157 202 1
157 205 1
157 211 1
157 217 1
157 224 1
157 225 1
157 237 1
157 239 1
157 244 1
157 245 1
157 255 1
158 164 1
158 166 1
158 170 1
158 172 1
158 174 1
158 180 1
158 181 1
158 182 1
158 185 1
158 188 1
158 189 1
158 190 1
158 194 1
158 195 1
158 196 1
158 204 1
158 207 1
158 209 1
158 210 1
158 214 1
158 216 1
158 220 1
158 226 1
158 227 1
158 228 1
158 229 1
158 230 1
158 231 1
158 232 1
158 233 1
158 234 1
158 236 1
158 242 1
158 243 1
158 245 1
158 248 1
158 249 1
158 250 1
158 251 1
158 253 1
159 162 1
159 171 1
159 173 1
159 177 1
159 190 1
159 191 1
159 192 1
159 196 1
159 203 1
159 204 1
159 205 1
159 217 1
159 221 1
159 222 1
159 224 1
159 225 1
159 239 1
159 241 1
159 252 1
160 161 1
160 162 1
160 163 1
160 167 1
160 169 1
160 170 1
160 174 1
160 179 1
160 183 1
160 187 1
160 190 1
160 192 1
160 193 1
160 201 1
160 207 1
160 208 1
160 209 1
160 216 1
160 218 1
160 219 1
160 220 1
160 222 1
160 230 1
160 233 1
160 237 1
160 238 1
160 245 1
160 246 1
160 248 1
160 254 1
160 256 1
161 163 1
161 167 1
161 174 1
161 176 1
161 179 1
161 180 1
161 182 1
161 183 1
161 184 1
161 187 1
161 188 1
161 190 1
161 193 1
161 197 1
161 198 1
161 208 1
161 209 1
161 210 1
161 212 1
161 215 1
161 216 1
161 218 1
161 228 1
161 233 1
161 238 1
161 240 1
161 243 1
161 245 1
161 246 1
161 248 1
161 252 1
161 255 1
162 169 1
162 171 1
162 172 1
162 181 1
162 187 1
162 192 1
162 204 1
162 208 1
162 215 1
162 218 1
162 221 1
162 222 1
162 224 1
162 238 1
162 240 1
162 241 1
162 255 1
162 256 1
163 170 1
163 181 1
163 187 1
163 190 1
163 194 1
163 199 1
163 200 1
163 202 1
163 205 1
163 208 1
163 212 1
163 215 1
163 217 1
163 218 1
163 238 1
163 241 1
163 246 1
163 250 1
163 252 1
163 255 1
163 256 1
164 166 1
164 170 1
164 171 1
164 173 1
164 174 1
164 177 1
164 181 1
164 183 1
164 185 1
164 188 1
164 189 1
164 190 1
164 192 1
164 195 1
164 200 1
164 202 1
164 203 1
164 205 1
164 209 1
164 210 1
164 214 1
164 217 1
164 218 1
164 220 1
164 222 1
164 224 1
164 227 1
164 228 1
164 229 1
164 230 1
164 234 1
164 236 1
164 237 1
164 238 1
164 242 1
164 248 1
165 168 1
165 171 1
165 172 1
165 173 1
165 178 1
165 181 1
165 186 1
165 188 1
165 189 1
165 191 1
165 197 1
165 198 1
165 200 1
165 202 1
165 203 1
165 205 1
165 210 1
165 211 1
165 214 1
165 215 1
165 223 1
165 225 1
165 227 1
165 228 1
165 229 1
165 230 1
165 236 1
165 239 1
165 240 1
165 241 1
165 245 1
165 247 1
165 254 1
166 168 1
166 173 1
166 174 1
166 175 1
166 176 1
166 180 1
166 186 1
166 188 1
166 190 1
166 193 1
166 194 1
166 195 1
166 196 1
166 199 1
166 200 1
166 204 1
166 205 1
166 206 1
166 208 1
166 216 1
166 220 1
166 228 1
166 229 1
166 231 1
166 232 1
166 234 1
166 236 1
166 237 1
166 242 1
166 245 1
166 247 1
166 248 1
166 249 1
166 250 1
166 251 1
166 253 1
167 170 1
167 174 1
167 176 1
167 180 1
167 188 1
167 190 1
167 193 1
167 194 1
167 198 1
167 199 1
167 201 1
167 205 1
167 208 1
167 212 1
167 217 1
167 222 1
167 228 1
167 230 1
167 238 1
167 240 1
167 248 1
167 250 1
167 252 1
168 174 1
168 175 1
168 176 1
168 178 1
168 180 1
168 182 1
168 183 1
168 184 1
168 185 1
168 186 1
168 188 1
168 191 1
168 194 1
168 195 1
168 198 1
168 199 1
168 200 1
168 202 1
168 205 1
168 211 1
168 212 1
168 220 1
168 221 1
168 224 1
168 225 1
168 228 1
168 229 1
168 231 1
168 232 1
168 234 1
168 235 1
168 236 1
168 239 1
168 241 1
168 244 1
168 245 1
168 247 1
168 249 1
168 251 1
168 252 1
168 253 1
169 170 1
169 172 1
169 173 1
169 181 1
169 187 1
169 204 1
169 208 1
169 214 1
169 218 1
169 222 1
169 226 1
169 238 1
169 256 1
170 172 1
170 173 1
170 174 1
170 176 1
170 187 1
170 188 1
170 194 1
170 197 1
170 199 1
170 202 1
170 206 1
170 209 1
170 210 1
170 214 1
170 215 1
170 218 1
170 226 1
170 228 1
170 230 1
170 234 1
170 237 1
170 238 1
170 240 1
170 243 1
170 246 1
170 255 1
171 172 1
171 173 1
171 181 1
171 184 1
171 191 1
171 192 1
171 203 1
171 205 1
171 214 1
171 215 1
171 224 1
171 225 1
171 227 1
171 235 1
171 236 1
171 239 1
171 241 1
171 247 1
172 173 1
172 181 1
172 185 1
172 188 1
172 191 1
172 192 1
172 195 1
172 199 1
172 202 1
172 203 1
172 204 1
172 206 1
172 209 1
172 211 1
172 214 1
172 215 1
172 216 1
172 218 1
172 221 1
172 224 1
172 225 1
172 226 1
172 233 1
172 239 1
172 241 1
172 243 1
172 249 1
172 251 1
172 255 1
172 256 1
173 174 1
173 177 1
173 178 1
173 181 1
173 185 1
173 186 1
173 189 1
173 190 1
173 195 1
173 196 1
173 197 1
173 203 1
173 204 1
173 205 1
173 207 1
173 210 1
173 214 1
173 215 1
173 217 1
173 220 1
173 222 1
173 224 1
173 225 1
173 226 1
173 227 1
173 228 1
173 230 1
173 239 1
173 242 1
173 249 1
173 251 1
173 253 1
174 175 1
174 182 1
174 186 1
174 190 1
174 193 1
174 194 1
174 195 1
174 196 1
174 198 1
174 199 1
174 200 1
174 201 1
174 204 1
174 209 1
174 219 1
174 220 1
174 222 1
174 226 1
174 229 1
174 230 1
174 231 1
174 232 1
174 237 1
174 238 1
174 242 1
174 243 1
174 245 1
174 248 1
174 250 1
174 251 1
174 253 1
174 256 1
175 176 1
175 180 1
175 182 1
175 183 1
175 184 1
175 185 1
175 187 1
175 190 1
175 191 1
175 193 1
175 194 1
175 195 1
175 196 1
175 200 1
175 207 1
175 208 1
175 217 1
175 219 1
175 220 1
175 225 1
175 229 1
175 232 1
175 234 1
175 235 1
175 237 1
175 241 1
175 244 1
175 245 1
175 247 1
175 250 1
175 251 1
175 253 1
176 177 1
176 178 1
176 180 1
176 183 1
176 188 1
176 190 1
176 191 1
176 195 1
176 196 1
176 198 1
176 199 1
176 201 1
176 205 1
176 207 1
176 208 1
176 217 1
176 224 1
176 228 1
176 231 1
176 236 1
176 237 1
176 238 1
176 242 1
176 244 1
176 245 1
176 247 1
176 248 1
176 249 1
176 252 1
176 253 1
177 178 1
177 180 1
177 188 1
177 192 1
177 195 1
177 198 1
177 199 1
177 203 1
177 205 1
177 206 1
177 207 1
177 210 1
177 214 1
177 215 1
177 217 1
177 218 1
177 224 1
177 227 1
177 228 1
177 236 1
177 238 1
177 242 1
177 248 1
177 249 1
177 252 1
177 253 1
178 180 1
178 181 1
178 182 1
178 185 1
178 186 1
178 188 1
178 191 1
178 195 1
178 198 1
178 203 1
178 205 1
178 206 1
178 207 1
178 211 1
178 213 1
178 214 1
178 215 1
178 216 1
178 217 1
178 223 1
178 225 1
178 226 1
178 228 1
178 231 1
178 241 1
178 242 1
178 244 1
178 247 1
178 249 1
178 250 1
178 252 1
178 253 1
179 180 1
179 182 1
179 183 1
179 184 1
179 187 1
179 191 1
179 197 1
179 201 1
179 207 1
179 208 1
179 212 1
179 215 1
179 219 1
179 227 1
179 228 1
179 235 1
179 240 1
179 246 1
179 247 1
179 252 1
179 255 1
180 182 1
180 183 1
180 184 1
180 188 1
180 189 1
180 191 1
180 192 1
180 193 1
180 195 1
180 196 1
180 198 1
180 199 1
180 201 1
180 203 1
180 207 1
180 209 1
180 211 1
180 212 1
180 214 1
180 220 1
180 221 1
180 223 1
180 226 1
180 228 1
180 230 1
180 233 1
180 235 1
180 237 1
180 238 1
180 239 1
180 240 1
180 242 1
180 243 1
180 244 1
180 245 1
180 247 1
180 248 1
180 249 1
180 252 1
180 253 1
180 255 1
180 256 1
181 184 1
181 185 1
181 186 1
181 187 1
181 192 1
181 200 1
181 202 1
181 204 1
181 205 1
181 208 1
181 210 1
181 214 1
181 215 1
181 217 1
181 219 1
181 223 1
181 224 1
181 225 1
181 226 1
181 227 1
181 229 1
181 234 1
181 241 1
181 246 1
181 251 1
181 254 1
182 184 1
182 185 1
182 186 1
182 191 1
182 193 1
182 195 1
182 196 1
182 197 1
182 198 1
182 201 1
182 203 1
182 207 1
182 208 1
182 209 1
182 211 1
182 212 1
182 213 1
182 221 1
182 223 1
182 225 1
182 226 1
182 227 1
182 233 1
182 234 1
182 235 1
182 240 1
182 241 1
182 243 1
182 244 1
182 247 1
182 249 1
182 250 1
182 252 1
182 255 1
183 184 1
183 188 1
183 190 1
183 191 1
183 192 1
183 197 1
183 207 1
183 209 1
183 210 1
183 212 1
183 215 1
183 217 1
183 218 1
183 222 1
183 227 1
183 228 1
183 230 1
183 234 1
183 235 1
183 236 1
183 237 1
183 238 1
183 239 1
183 243 1
183 245 1
183 247 1
183 253 1
183 254 1
183 255 1
184 185 1
184 188 1
184 191 1
184 192 1
184 202 1
184 205 1
184 206 1
184 208 1
184 212 1
184 215 1
184 217 1
184 218 1
184 225 1
184 227 1
184 234 1
184 242 1
184 245 1
184 247 1
184 250 1
184 252 1
184 255 1
185 186 1
185 187 1
185 189 1
185 191 1
185 192 1
185 196 1
185 204 1
185 207 1
185 208 1
185 213 1
185 214 1
185 216 1
185 217 1
185 221 1
185 223 1
185 225 1
185 226 1
185 234 1
185 241 1
185 242 1
185 244 1
185 245 1
185 250 1
185 251 1
185 256 1
186 188 1
186 189 1
186 194 1
186 195 1
186 196 1
186 198 1
186 200 1
186 202 1
186 203 1
186 204 1
186 205 1
186 210 1
186 211 1
186 214 1
186 217 1
186 220 1
186 222 1
186 223 1
186 225 1
186 227 1
186 229 1
186 230 1
186 239 1
186 242 1
186 247 1
186 251 1
186 254 1
187 202 1
187 204 1
187 208 1
187 209 1
187 211 1
187 212 1
187 213 1
187 215 1
187 218 1
187 219 1
187 222 1
187 238 1
187 240 1
187 246 1
187 254 1
187 255 1
187 256 1
188 189 1
188 190 1
188 191 1
188 193 1
188 195 1
188 198 1
188 199 1
188 202 1
188 206 1
188 209 1
188 210 1
188 211 1
188 212 1
188 214 1
188 218 1
188 220 1
188 222 1
188 223 1
188 227 1
188 228 1
188 238 1
188 239 1
188 242 1
188 243 1
188 244 1
188 247 1
188 248 1
188 253 1
188 255 1
189 191 1
189 192 1
189 195 1
189 202 1
189 203 1
189 209 1
189 211 1
189 214 1
189 220 1
189 222 1
189 223 1
189 225 1
189 226 1
189 239 1
189 242 1
189 247 1
189 251 1
189 256 1
190 193 1
190 195 1
190 196 1
190 201 1
190 207 1
190 208 1
190 209 1
190 210 1
190 216 1
190 217 1
190 222 1
190 228 1
190 230 1
190 234 1
190 237 1
190 238 1
190 242 1
190 245 1
190 246 1
190 248 1
190 250 1
190 252 1
190 253 1
190 254 1
191 192 1
191 196 1
191 201 1
191 202 1
191 203 1
191 207 1
191 208 1
191 211 1
191 214 1
191 221 1
191 223 1
191 225 1
191 226 1
191 227 1
191 233 1
191 235 1
191 239 1
191 241 1
191 244 1
191 245 1
191 247 1
191 249 1
191 252 1
191 255 1
192 203 1
192 204 1
192 205 1
192 207 1
192 217 1
192 218 1
192 222 1
192 224 1
192 227 1
192 235 1
192 236 1
192 237 1
192 239 1
192 245 1
192 254 1
192 255 1
192 256 1
193 194 1
193 195 1
193 197 1
193 198 1
193 199 1
193 202 1
193 208 1
193 209 1
193 212 1
193 213 1
193 216 1
193 228 1
193 229 1
193 234 1
193 242 1
193 243 1
193 244 1
193 246 1
193 247 1
193 248 1
193 250 1
193 252 1
194 196 1
194 197 1
194 199 1
194 200 1
194 204 1
194 205 1
194 206 1
194 208 1
194 213 1
194 215 1
194 216 1
194 219 1
194 229 1
194 231 1
194 232 1
194 234 1
194 241 1
194 243 1
194 244 1
194 246 1
194 248 1
194 250 1
194 251 1
194 252 1
194 253 1
194 255 1
194 256 1
195 196 1
195 198 1
195 199 1
195 200 1
195 202 1
195 203 1
195 204 1
195 205 1
195 206 1
195 207 1
195 211 1
195 214 1
195 220 1
195 225 1
195 228 1
195 229 1
195 236 1
195 237 1
195 239 1
195 242 1
195 243 1
195 244 1
195 245 1
195 247 1
195 248 1
195 249 1
195 251 1
195 253 1
196 204 1
196 207 1
196 208 1
196 216 1
196 217 1
196 225 1
196 226 1
196 230 1
196 234 1
196 237 1
196 242 1
196 244 1
196 245 1
196 248 1
196 249 1
196 251 1
196 253 1
197 201 1
197 202 1
197 205 1
197 206 1
197 207 1
197 208 1
197 212 1
197 215 1
197 219 1
197 227 1
197 228 1
197 231 1
197 235 1
197 240 1
197 241 1
197 243 1
197 246 1
197 247 1
197 250 1
197 252 1
197 253 1
198 199 1
198 201 1
198 202 1
198 206 1
198 209 1
198 211 1
198 212 1
198 213 1
198 214 1
198 215 1
198 216 1
198 221 1
198 223 1
198 225 1
198 228 1
198 238 1
198 240 1
198 241 1
198 242 1
198 244 1
198 247 1
198 250 1
198 252 1
198 255 1
199 201 1
199 202 1
199 204 1
199 205 1
199 206 1
199 209 1
199 215 1
199 216 1
199 219 1
199 221 1
199 228 1
199 231 1
199 232 1
199 233 1
199 236 1
199 237 1
199 239 1
199 241 1
199 243 1
199 244 1
199 245 1
199 249 1
199 252 1
199 253 1
199 255 1
199 256 1
200 205 1
200 210 1
200 217 1
200 219 1
200 220 1
200 229 1
200 230 1
200 234 1
200 237 1
200 251 1
200 254 1
201 207 1
201 208 1
201 215 1
201 217 1
201 221 1
201 240 1
201 241 1
201 244 1
201 250 1
201 252 1
202 205 1
202 206 1
202 209 1
202 210 1
202 211 1
202 212 1
202 213 1
202 214 1
202 215 1
202 218 1
202 220 1
202 223 1
202 225 1
202 226 1
202 228 1
202 229 1
202 234 1
202 239 1
202 240 1
202 241 1
202 243 1
202 246 1
202 247 1
202 250 1
202 255 1
202 256 1
203 207 1
203 211 1
203 214 1
203 215 1
203 218 1
203 220 1
203 223 1
203 224 1
203 225 1
203 226 1
203 227 1
203 228 1
203 238 1
203 239 1
203 242 1
203 247 1
203 249 1
204 206 1
204 216 1
204 217 1
204 220 1
204 221 1
204 224 1
204 225 1
204 226 1
204 232 1
204 234 1
204 239 1
204 241 1
204 242 1
204 249 1
204 251 1
204 256 1
205 206 1
205 208 1
205 214 1
205 215 1
205 217 1
205 218 1
205 224 1
205 225 1
205 227 1
205 228 1
205 231 1
205 236 1
205 241 1
205 246 1
205 252 1
205 253 1
206 212 1
206 214 1
206 215 1
206 216 1
206 218 1
206 221 1
206 224 1
206 225 1
206 231 1
206 234 1
206 236 1
206 241 1
206 243 1
206 249 1
206 250 1
206 252 1
206 253 1
206 255 1
207 208 1
207 214 1
207 222 1
207 223 1
207 224 1
207 226 1
207 227 1
207 228 1
207 230 1
207 233 1
207 235 1
207 237 1
207 240 1
207 242 1
207 248 1
207 249 1
207 252 1
208 209 1
208 210 1
208 212 1
208 215 1
208 216 1
208 217 1
208 218 1
208 219 1
208 221 1
208 227 1
208 231 1
208 232 1
208 234 1
208 235 1
208 238 1
208 244 1
208 246 1
208 248 1
208 250 1
208 252 1
208 253 1
209 212 1
209 213 1
209 214 1
209 216 1
209 238 1
209 242 1
209 243 1
209 246 1
209 248 1
209 255 1
209 256 1
210 212 1
210 215 1
210 217 1
210 222 1
210 223 1
210 227 1
210 228 1
210 229 1
210 234 1
210 238 1
210 240 1
210 250 1
210 254 1
211 212 1
211 213 1
211 214 1
211 221 1
211 223 1
211 225 1
211 226 1
211 239 1
211 240 1
211 241 1
211 244 1
211 247 1
211 255 1
211 256 1
212 213 1
212 215 1
212 227 1
212 228 1
212 238 1
212 240 1
212 243 1
212 246 1
212 247 1
212 250 1
212 252 1
212 255 1
213 219 1
213 221 1
213 223 1
213 226 1
213 229 1
213 241 1
213 242 1
213 244 1
213 246 1
213 250 1
213 256 1
214 215 1
214 218 1
214 220 1
214 224 1
214 225 1
214 226 1
214 227 1
214 228 1
214 239 1
214 241 1
214 243 1
214 245 1
214 247 1
214 249 1
214 251 1
214 253 1
214 255 1
215 217 1
215 218 1
215 224 1
215 227 1
215 231 1
215 234 1
215 235 1
215 236 1
215 238 1
215 241 1
215 243 1
215 246 1
215 250 1
215 252 1
215 255 1
216 217 1
216 218 1
216 221 1
216 226 1
216 231 1
216 232 1
216 233 1
216 234 1
216 241 1
216 242 1
216 246 1
216 248 1
216 250 1
216 251 1
216 253 1
216 255 1
216 256 1
217 218 1
217 224 1
217 225 1
217 227 1
217 231 1
217 234 1
217 242 1
217 246 1
217 248 1
217 250 1
217 251 1
217 252 1
218 224 1
218 227 1
218 228 1
218 236 1
218 238 1
218 240 1
218 243 1
218 246 1
218 255 1
218 256 1
219 220 1
219 229 1
219 230 1
219 232 1
219 237 1
219 246 1
219 247 1
219 254 1
219 256 1
220 226 1
220 228 1
220 229 1
220 230 1
220 232 1
220 233 1
220 237 1
220 239 1
220 245 1
220 247 1
220 249 1
220 251 1
220 256 1
221 224 1
221 226 1
221 231 1
221 232 1
221 233 1
221 239 1
221 241 1
221 244 1
221 245 1
221 249 1
221 250 1
221 252 1
221 255 1
222 223 1
222 228 1
222 230 1
222 237 1
222 238 1
222 248 1
222 254 1
222 256 1
223 226 1
223 227 1
223 229 1
223 239 1
223 242 1
223 247 1
223 254 1
224 225 1
224 228 1
224 236 1
224 239 1
224 241 1
224 245 1
224 249 1
224 251 1
224 253 1
225 234 1
225 235 1
225 239 1
225 241 1
225 242 1
225 244 1
225 245 1
225 247 1
225 249 1
225 251 1
225 253 1
226 232 1
226 233 1
226 242 1
226 248 1
226 250 1
226 251 1
226 256 1
227 234 1
227 235 1
227 236 1
227 238 1
227 252 1
227 255 1
228 229 1
228 230 1
228 236 1
228 238 1
228 239 1
228 240 1
228 242 1
228 243 1
228 245 1
228 247 1
228 248 1
228 252 1
228 253 1
229 230 1
229 234 1
229 237 1
229 245 1
229 246 1
229 247 1
229 251 1
229 254 1
230 237 1
230 238 1
230 245 1
230 247 1
230 248 1
230 251 1
231 232 1
231 233 1
231 234 1
231 241 1
231 243 1
231 244 1
231 246 1
231 248 1
231 249 1
231 250 1
231 252 1
231 253 1
231 255 1
232 233 1
232 234 1
232 237 1
232 241 1
232 243 1
232 244 1
232 245 1
232 249 1
232 250 1
232 251 1
232 256 1
233 234 1
233 236 1
233 241 1
233 243 1
233 244 1
233 245 1
233 249 1
233 251 1
233 253 1
233 255 1
233 256 1
234 242 1
234 245 1
234 246 1
234 250 1
234 251 1
234 253 1
235 245 1
235 247 1
235 249 1
235 252 1
236 237 1
236 239 1
236 243 1
236 245 1
236 247 1
236 249 1
236 253 1
237 245 1
237 246 1
237 249 1
237 251 1
238 240 1
238 246 1
238 248 1
238 252 1
238 255 1
238 256 1
239 241 1
239 244 1
239 245 1
239 247 1
239 249 1
239 255 1
239 256 1
240 241 1
240 246 1
240 247 1
240 252 1
240 255 1
240 256 1
241 244 1
241 249 1
241 250 1
241 252 1
241 255 1
242 248 1
242 249 1
242 250 1
242 253 1
243 245 1
243 250 1
243 253 1
243 255 1
244 245 1
244 247 1
244 249 1
244 250 1
244 252 1
244 255 1
245 247 1
245 249 1
245 251 1
245 253 1
245 255 1
245 256 1
246 255 1
246 256 1
247 249 1
247 252 1
248 250 1
248 252 1
249 250 1
249 251 1
249 253 1
250 252 1
251 253 1
252 253 1
254 256 1
255 256 1


==> anc/graph-instances/rand01-polytopes/rand01-10-256-2.dat <==
256 10746
1 6 1
1 11 1
1 14 1
1 22 1
1 24 1
1 31 1
1 37 1
1 46 1
1 47 1
1 49 1
1 50 1
1 51 1
1 52 1
1 56 1
1 61 1
1 63 1
1 67 1
1 69 1
1 74 1
1 75 1
1 77 1
1 81 1
1 85 1
1 87 1
1 89 1
1 93 1
1 94 1
1 95 1
1 97 1
1 98 1
1 104 1
1 106 1
1 109 1
1 110 1
1 112 1
1 128 1
1 130 1
1 132 1
1 134 1
1 137 1
1 139 1
1 142 1
1 149 1
1 151 1
1 153 1
1 162 1
1 163 1
1 167 1
1 175 1
1 179 1
1 184 1
1 185 1
1 186 1
1 190 1
1 191 1
1 192 1
1 193 1
1 194 1
1 196 1
1 202 1
1 205 1
1 207 1
1 212 1
1 220 1
1 222 1
1 225 1
1 229 1
1 235 1
1 238 1
1 243 1
2 6 1
2 9 1
2 11 1
2 12 1
2 14 1
2 15 1
2 18 1
2 20 1
2 23 1
2 24 1
2 25 1
2 35 1
2 43 1
2 50 1
2 51 1
2 53 1
2 56 1
2 61 1
2 62 1
2 63 1
2 65 1
2 71 1
2 74 1
2 75 1
2 78 1
2 79 1
2 81 1
2 86 1
2 87 1
2 88 1
2 98 1
2 99 1
2 103 1
2 105 1
2 106 1
2 107 1
2 113 1
2 126 1
2 127 1
2 130 1
2 133 1
2 135 1
2 136 1
2 137 1
2 138 1
2 142 1
2 148 1
2 149 1
2 155 1
2 163 1
2 168 1
2 170 1
2 174 1
2 175 1
2 176 1
2 181 1
2 184 1
2 185 1
2 186 1
2 188 1
2 189 1
2 190 1
2 192 1
2 193 1
2 194 1
2 196 1
2 203 1
2 209 1
2 210 1
2 212 1
2 215 1
2 219 1
2 220 1
2 221 1
2 227 1
2 228 1
2 229 1
2 236 1
2 249 1
3 5 1
3 10 1
3 16 1
3 21 1
3 22 1
3 24 1
3 25 1
3 27 1
3 31 1
3 32 1
3 34 1
3 37 1
3 42 1
3 45 1
3 46 1
3 47 1
3 48 1
3 52 1
3 53 1
3 54 1
3 57 1
3 58 1
3 59 1
3 60 1
3 64 1
3 68 1
3 73 1
3 75 1
3 77 1
3 78 1
3 79 1
3 82 1
3 83 1
3 84 1
3 87 1
3 94 1
3 97 1
3 101 1
3 104 1
3 106 1
3 112 1
3 113 1
3 114 1
3 115 1
3 120 1
3 129 1
3 133 1
3 134 1
3 135 1
3 137 1
3 143 1
3 147 1
3 152 1
3 153 1
3 154 1
3 155 1
3 157 1
3 161 1
3 162 1
3 173 1
3 174 1
3 176 1
3 178 1
3 184 1
3 186 1
3 187 1
3 188 1
3 189 1
3 190 1
3 191 1
3 195 1
3 196 1
3 197 1
3 200 1
3 201 1
3 202 1
3 208 1
3 224 1
3 225 1
3 226 1
3 238 1
3 239 1
3 240 1
3 241 1
3 242 1
3 243 1
3 244 1
3 246 1
3 248 1
3 249 1
3 253 1
3 254 1
3 255 1
4 8 1
4 9 1
4 11 1
4 12 1
4 14 1
4 17 1
4 20 1
4 25 1
4 27 1
4 36 1
4 38 1
4 42 1
4 43 1
4 44 1
4 46 1
4 51 1
4 54 1
4 55 1
4 56 1
4 57 1
4 60 1
4 62 1
4 64 1
4 68 1
4 70 1
4 71 1
4 72 1
4 77 1
4 78 1
4 80 1
4 82 1
4 86 1
4 88 1
4 91 1
4 99 1
4 103 1
4 107 1
4 108 1
4 110 1
4 118 1
4 119 1
4 120 1
4 124 1
4 127 1
4 129 1
4 130 1
4 131 1
4 138 1
4 139 1
4 140 1
4 141 1
4 145 1
4 148 1
4 152 1
4 155 1
4 156 1
4 157 1
4 160 1
4 164 1
4 166 1
4 169 1
4 170 1
4 176 1
4 177 1
4 181 1
4 182 1
4 183 1
4 195 1
4 197 1
4 198 1
4 201 1
4 202 1
4 204 1
4 206 1
4 207 1
4 208 1
4 209 1
4 217 1
4 219 1
4 224 1
4 226 1
4 227 1
4 228 1
4 230 1
4 232 1
4 233 1
4 236 1
4 243 1
4 244 1
4 247 1
4 252 1
4 253 1
5 13 1
5 16 1
5 17 1
5 21 1
5 24 1
5 28 1
5 30 1
5 33 1
5 34 1
5 45 1
5 46 1
5 48 1
5 50 1
5 51 1
5 53 1
5 54 1
5 59 1
5 60 1
5 63 1
5 68 1
5 69 1
5 74 1
5 80 1
5 83 1
5 85 1
5 94 1
5 97 1
5 101 1
5 102 1
5 103 1
5 104 1
5 105 1
5 106 1
5 115 1
5 119 1
5 127 1
5 137 1
5 138 1
5 139 1
5 140 1
5 141 1
5 147 1
5 148 1
5 154 1
5 158 1
5 159 1
5 169 1
5 176 1
5 184 1
5 188 1
5 194 1
5 196 1
5 197 1
5 200 1
5 208 1
5 213 1
5 214 1
5 220 1
5 222 1
5 224 1
5 226 1
5 230 1
5 231 1
5 237 1
5 239 1
5 240 1
5 241 1
5 244 1
6 9 1
6 11 1
6 12 1
6 14 1
6 15 1
6 20 1
6 22 1
6 25 1
6 35 1
6 36 1
6 38 1
6 39 1
6 41 1
6 43 1
6 46 1
6 47 1
6 61 1
6 62 1
6 63 1
6 64 1
6 67 1
6 71 1
6 77 1
6 79 1
6 81 1
6 82 1
6 88 1
6 91 1
6 99 1
6 103 1
6 108 1
6 109 1
6 111 1
6 121 1
6 124 1
6 126 1
6 130 1
6 134 1
6 139 1
6 144 1
6 146 1
6 148 1
6 149 1
6 150 1
6 151 1
6 153 1
6 162 1
6 163 1
6 166 1
6 167 1
6 172 1
6 173 1
6 174 1
6 180 1
6 181 1
6 187 1
6 188 1
6 189 1
6 191 1
6 193 1
6 195 1
6 202 1
6 203 1
6 207 1
6 209 1
6 210 1
6 215 1
6 216 1
6 218 1
6 219 1
6 220 1
6 223 1
6 225 1
6 227 1
6 228 1
6 229 1
6 233 1
6 238 1
6 243 1
6 247 1
6 248 1
6 250 1
6 256 1
7 13 1
7 15 1
7 19 1
7 22 1
7 24 1
7 26 1
7 29 1
7 30 1
7 31 1
7 32 1
7 36 1
7 37 1
7 43 1
7 49 1
7 56 1
7 57 1
7 61 1
7 65 1
7 66 1
7 67 1
7 69 1
7 78 1
7 80 1
7 83 1
7 85 1
7 87 1
7 89 1
7 90 1
7 93 1
7 94 1
7 95 1
7 96 1
7 98 1
7 102 1
7 108 1
7 110 1
7 112 1
7 114 1
7 115 1
7 116 1
7 117 1
7 119 1
7 122 1
7 126 1
7 128 1
7 131 1
7 139 1
7 143 1
7 144 1
7 149 1
7 150 1
7 151 1
7 153 1
7 154 1
7 155 1
7 159 1
7 168 1
7 178 1
7 179 1
7 184 1
7 196 1
7 204 1
7 205 1
7 211 1
7 212 1
7 214 1
7 218 1
7 233 1
7 234 1
7 235 1
7 251 1
7 252 1
8 9 1
8 12 1
8 19 1
8 20 1
8 27 1
8 36 1
8 38 1
8 41 1
8 43 1
8 44 1
8 55 1
8 56 1
8 60 1
8 62 1
8 63 1
8 64 1
8 68 1
8 70 1
8 71 1
8 72 1
8 75 1
8 82 1
8 88 1
8 91 1
8 98 1
8 99 1
8 108 1
8 111 1
8 118 1
8 120 1
8 129 1
8 130 1
8 131 1
8 145 1
8 146 1
8 148 1
8 149 1
8 156 1
8 157 1
8 160 1
8 166 1
8 169 1
8 170 1
8 171 1
8 181 1
8 182 1
8 195 1
8 197 1
8 198 1
8 199 1
8 206 1
8 207 1
8 209 1
8 223 1
8 226 1
8 227 1
8 228 1
8 232 1
8 233 1
8 236 1
8 238 1
8 243 1
8 244 1
8 250 1
8 252 1
8 253 1
8 254 1
8 256 1
9 12 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 36 1
9 37 1
9 38 1
9 45 1
9 47 1
9 50 1
9 66 1
9 69 1
9 71 1
9 76 1
9 88 1
9 99 1
9 101 1
9 103 1
9 105 1
9 107 1
9 108 1
9 110 1
9 125 1
9 126 1
9 130 1
9 131 1
9 142 1
9 146 1
9 147 1
9 150 1
9 156 1
9 160 1
9 163 1
9 166 1
9 169 1
9 170 1
9 174 1
9 181 1
9 182 1
9 183 1
9 189 1
9 192 1
9 194 1
9 203 1
9 206 1
9 215 1
9 216 1
9 219 1
9 220 1
9 228 1
9 229 1
9 237 1
9 244 1
9 249 1
9 251 1
9 252 1
9 254 1
10 11 1
10 13 1
10 14 1
10 25 1
10 26 1
10 33 1
10 35 1
10 39 1
10 42 1
10 43 1
10 46 1
10 49 1
10 52 1
10 54 1
10 55 1
10 57 1
10 58 1
10 65 1
10 71 1
10 72 1
10 73 1
10 75 1
10 76 1
10 81 1
10 84 1
10 88 1
10 92 1
10 101 1
10 107 1
10 110 1
10 111 1
10 117 1
10 118 1
10 119 1
10 121 1
10 123 1
10 133 1
10 134 1
10 135 1
10 136 1
10 137 1
10 138 1
10 140 1
10 142 1
10 145 1
10 149 1
10 155 1
10 157 1
10 158 1
10 160 1
10 162 1
10 163 1
10 167 1
10 174 1
10 175 1
10 180 1
10 181 1
10 183 1
10 186 1
10 188 1
10 191 1
10 199 1
10 201 1
10 202 1
10 208 1
10 210 1
10 213 1
10 215 1
10 220 1
10 221 1
10 222 1
10 225 1
10 227 1
10 228 1
10 230 1
10 232 1
10 234 1
10 236 1
10 239 1
10 241 1
10 242 1
10 243 1
10 244 1
10 245 1
10 248 1
11 12 1
11 13 1
11 14 1
11 17 1
11 18 1
11 22 1
11 25 1
11 26 1
11 30 1
11 32 1
11 33 1
11 39 1
11 43 1
11 46 1
11 47 1
11 49 1
11 50 1
11 51 1
11 54 1
11 56 1
11 57 1
11 61 1
11 62 1
11 65 1
11 69 1
11 71 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 81 1
11 86 1
11 88 1
11 89 1
11 90 1
11 91 1
11 95 1
11 102 1
11 107 1
11 109 1
11 110 1
11 111 1
11 117 1
11 119 1
11 124 1
11 133 1
11 135 1
11 136 1
11 139 1
11 141 1
11 142 1
11 145 1
11 146 1
11 148 1
11 149 1
11 151 1
11 153 1
11 155 1
11 160 1
11 162 1
11 163 1
11 168 1
11 170 1
11 175 1
11 180 1
11 181 1
11 182 1
11 183 1
11 187 1
11 190 1
11 199 1
11 202 1
11 204 1
11 207 1
11 208 1
11 209 1
11 215 1
11 219 1
11 222 1
11 223 1
11 224 1
11 225 1
11 227 1
11 229 1
11 232 1
11 233 1
11 236 1
11 237 1
11 241 1
11 243 1
11 244 1
11 247 1
11 251 1
11 252 1
12 14 1
12 15 1
12 17 1
12 23 1
12 25 1
12 26 1
12 32 1
12 38 1
12 39 1
12 43 1
12 51 1
12 53 1
12 54 1
12 55 1
12 58 1
12 60 1
12 61 1
12 63 1
12 70 1
12 71 1
12 72 1
12 77 1
12 80 1
12 82 1
12 88 1
12 91 1
12 92 1
12 99 1
12 103 1
12 110 1
12 111 1
12 124 1
12 130 1
12 131 1
12 136 1
12 138 1
12 141 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 154 1
12 156 1
12 159 1
12 160 1
12 163 1
12 165 1
12 166 1
12 174 1
12 177 1
12 180 1
12 181 1
12 183 1
12 188 1
12 194 1
12 195 1
12 199 1
12 203 1
12 207 1
12 209 1
12 210 1
12 215 1
12 219 1
12 220 1
12 223 1
12 224 1
12 227 1
12 228 1
12 229 1
12 232 1
12 237 1
12 239 1
12 243 1
12 244 1
12 245 1
12 247 1
12 250 1
12 252 1
13 14 1
13 28 1
13 29 1
13 30 1
13 34 1
13 46 1
13 49 1
13 50 1
13 52 1
13 53 1
13 54 1
13 56 1
13 57 1
13 59 1
13 69 1
13 74 1
13 78 1
13 83 1
13 85 1
13 86 1
13 89 1
13 95 1
13 102 1
13 107 1
13 114 1
13 119 1
13 135 1
13 139 1
13 141 1
13 142 1
13 149 1
13 155 1
13 158 1
13 170 1
13 183 1
13 184 1
13 190 1
13 196 1
13 201 1
13 207 1
13 208 1
13 213 1
13 222 1
13 225 1
13 230 1
13 231 1
13 235 1
13 241 1
14 15 1
14 17 1
14 18 1
14 22 1
14 25 1
14 26 1
14 28 1
14 30 1
14 32 1
14 43 1
14 46 1
14 47 1
14 49 1
14 50 1
14 53 1
14 54 1
14 55 1
14 56 1
14 60 1
14 61 1
14 63 1
14 69 1
14 71 1
14 74 1
14 77 1
14 80 1
14 81 1
14 82 1
14 89 1
14 91 1
14 96 1
14 103 1
14 105 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 115 1
14 119 1
14 126 1
14 136 1
14 139 1
14 141 1
14 142 1
14 146 1
14 149 1
14 150 1
14 153 1
14 156 1
14 163 1
14 168 1
14 170 1
14 181 1
14 183 1
14 185 1
14 187 1
14 189 1
14 192 1
14 194 1
14 198 1
14 202 1
14 203 1
14 205 1
14 206 1
14 207 1
14 209 1
14 212 1
14 215 1
14 217 1
14 219 1
14 221 1
14 223 1
14 224 1
14 225 1
14 226 1
14 227 1
14 229 1
14 241 1
14 242 1
14 244 1
14 247 1
14 249 1
14 251 1
14 252 1
15 18 1
15 23 1
15 29 1
15 30 1
15 35 1
15 36 1
15 39 1
15 41 1
15 43 1
15 50 1
15 51 1
15 56 1
15 61 1
15 66 1
15 67 1
15 71 1
15 74 1
15 81 1
15 85 1
15 86 1
15 87 1
15 91 1
15 93 1
15 95 1
15 96 1
15 99 1
15 100 1
15 102 1
15 103 1
15 110 1
15 115 1
15 117 1
15 124 1
15 130 1
15 131 1
15 136 1
15 144 1
15 145 1
15 150 1
15 155 1
15 159 1
15 168 1
15 172 1
15 174 1
15 177 1
15 179 1
15 180 1
15 185 1
15 189 1
15 192 1
15 194 1
15 203 1
15 209 1
15 210 1
15 212 1
15 215 1
15 219 1
15 220 1
15 221 1
15 223 1
15 234 1
15 239 1
15 247 1
15 252 1
16 17 1
16 20 1
16 21 1
16 23 1
16 24 1
16 25 1
16 31 1
16 34 1
16 37 1
16 44 1
16 45 1
16 47 1
16 52 1
16 53 1
16 55 1
16 59 1
16 62 1
16 63 1
16 64 1
16 68 1
16 73 1
16 75 1
16 76 1
16 79 1
16 82 1
16 87 1
16 93 1
16 94 1
16 101 1
16 104 1
16 105 1
16 106 1
16 107 1
16 113 1
16 120 1
16 129 1
16 130 1
16 137 1
16 146 1
16 147 1
16 148 1
16 152 1
16 156 1
16 157 1
16 161 1
16 162 1
16 163 1
16 166 1
16 173 1
16 174 1
16 176 1
16 184 1
16 186 1
16 187 1
16 188 1
16 189 1
16 190 1
16 191 1
16 195 1
16 196 1
16 197 1
16 201 1
16 206 1
16 208 1
16 212 1
16 216 1
16 217 1
16 226 1
16 228 1
16 236 1
16 238 1
16 243 1
16 247 1
16 248 1
16 249 1
16 254 1
16 255 1
16 256 1
17 18 1
17 20 1
17 25 1
17 30 1
17 37 1
17 38 1
17 45 1
17 46 1
17 47 1
17 50 1
17 51 1
17 53 1
17 54 1
17 58 1
17 60 1
17 64 1
17 66 1
17 69 1
17 71 1
17 72 1
17 79 1
17 80 1
17 81 1
17 82 1
17 88 1
17 94 1
17 101 1
17 103 1
17 104 1
17 105 1
17 107 1
17 110 1
17 124 1
17 125 1
17 126 1
17 129 1
17 131 1
17 132 1
17 133 1
17 139 1
17 141 1
17 142 1
17 147 1
17 150 1
17 152 1
17 156 1
17 160 1
17 161 1
17 166 1
17 169 1
17 170 1
17 174 1
17 176 1
17 177 1
17 181 1
17 182 1
17 183 1
17 188 1
17 189 1
17 190 1
17 192 1
17 194 1
17 195 1
17 197 1
17 200 1
17 208 1
17 212 1
17 214 1
17 216 1
17 217 1
17 224 1
17 226 1
17 228 1
17 229 1
17 236 1
17 237 1
17 238 1
17 242 1
17 243 1
17 244 1
17 247 1
17 249 1
17 251 1
17 254 1
18 22 1
18 24 1
18 30 1
18 32 1
18 37 1
18 46 1
18 47 1
18 50 1
18 51 1
18 52 1
18 56 1
18 61 1
18 64 1
18 71 1
18 74 1
18 88 1
18 89 1
18 93 1
18 94 1
18 101 1
18 110 1
18 117 1
18 119 1
18 124 1
18 125 1
18 126 1
18 134 1
18 142 1
18 143 1
18 149 1
18 150 1
18 151 1
18 158 1
18 168 1
18 170 1
18 180 1
18 181 1
18 184 1
18 185 1
18 189 1
18 190 1
18 192 1
18 194 1
18 202 1
18 203 1
18 208 1
18 211 1
18 214 1
18 215 1
18 220 1
18 224 1
18 225 1
18 229 1
18 237 1
18 241 1
18 242 1
18 247 1
19 20 1
19 21 1
19 26 1
19 27 1
19 28 1
19 29 1
19 32 1
19 36 1
19 56 1
19 60 1
19 61 1
19 63 1
19 64 1
19 66 1
19 68 1
19 70 1
19 78 1
19 80 1
19 85 1
19 87 1
19 93 1
19 95 1
19 96 1
19 98 1
19 102 1
19 104 1
19 105 1
19 108 1
19 115 1
19 116 1
19 122 1
19 128 1
19 129 1
19 130 1
19 131 1
19 139 1
19 144 1
19 146 1
19 148 1
19 149 1
19 154 1
19 156 1
19 159 1
19 164 1
19 165 1
19 170 1
19 179 1
19 182 1
19 187 1
19 195 1
19 198 1
19 200 1
19 205 1
19 206 1
19 207 1
19 212 1
19 231 1
19 235 1
19 244 1
19 246 1
19 250 1
19 252 1
20 21 1
20 23 1
20 24 1
20 27 1
20 34 1
20 38 1
20 44 1
20 45 1
20 59 1
20 60 1
20 62 1
20 63 1
20 64 1
20 66 1
20 68 1
20 70 1
20 71 1
20 75 1
20 78 1
20 80 1
20 81 1
20 82 1
20 85 1
20 86 1
20 87 1
20 88 1
20 95 1
20 98 1
20 99 1
20 100 1
20 102 1
20 103 1
20 104 1
20 105 1
20 106 1
20 108 1
20 113 1
20 120 1
20 122 1
20 124 1
20 127 1
20 129 1
20 130 1
20 131 1
20 132 1
20 139 1
20 148 1
20 149 1
20 151 1
20 152 1
20 154 1
20 155 1
20 157 1
20 159 1
20 160 1
20 164 1
20 165 1
20 166 1
20 167 1
20 170 1
20 172 1
20 176 1
20 177 1
20 179 1
20 181 1
20 182 1
20 193 1
20 194 1
20 195 1
20 197 1
20 204 1
20 207 1
20 209 1
20 212 1
20 216 1
20 220 1
20 229 1
20 230 1
20 232 1
20 238 1
20 243 1
20 246 1
20 250 1
20 253 1
20 255 1
20 256 1
21 23 1
21 24 1
21 31 1
21 34 1
21 38 1
21 44 1
21 45 1
21 53 1
21 55 1
21 59 1
21 63 1
21 64 1
21 66 1
21 68 1
21 78 1
21 79 1
21 80 1
21 82 1
21 87 1
21 93 1
21 94 1
21 99 1
21 100 1
21 103 1
21 104 1
21 105 1
21 106 1
21 112 1
21 113 1
21 120 1
21 122 1
21 126 1
21 129 1
21 131 1
21 134 1
21 137 1
21 147 1
21 148 1
21 152 1
21 154 1
21 161 1
21 164 1
21 165 1
21 166 1
21 172 1
21 173 1
21 174 1
21 176 1
21 179 1
21 184 1
21 185 1
21 186 1
21 187 1
21 189 1
21 190 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 212 1
21 216 1
21 220 1
21 229 1
21 238 1
21 245 1
21 246 1
21 249 1
21 255 1
21 256 1
22 24 1
22 31 1
22 32 1
22 36 1
22 37 1
22 39 1
22 41 1
22 46 1
22 47 1
22 51 1
22 52 1
22 61 1
22 67 1
22 74 1
22 75 1
22 85 1
22 87 1
22 89 1
22 90 1
22 92 1
22 93 1
22 94 1
22 102 1
22 109 1
22 110 1
22 111 1
22 112 1
22 114 1
22 116 1
22 122 1
22 126 1
22 128 1
22 134 1
22 142 1
22 143 1
22 144 1
22 149 1
22 151 1
22 153 1
22 161 1
22 162 1
22 163 1
22 173 1
22 175 1
22 178 1
22 179 1
22 180 1
22 182 1
22 184 1
22 185 1
22 186 1
22 187 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 202 1
22 203 1
22 211 1
22 215 1
22 216 1
22 218 1
22 220 1
22 224 1
22 225 1
22 229 1
22 233 1
22 237 1
22 238 1
22 241 1
22 247 1
22 248 1
23 24 1
23 33 1
23 34 1
23 35 1
23 38 1
23 41 1
23 44 1
23 45 1
23 51 1
23 55 1
23 59 1
23 61 1
23 65 1
23 66 1
23 67 1
23 75 1
23 76 1
23 79 1
23 82 1
23 84 1
23 87 1
23 93 1
23 94 1
23 98 1
23 99 1
23 100 1
23 101 1
23 102 1
23 103 1
23 105 1
23 106 1
23 113 1
23 120 1
23 123 1
23 130 1
23 133 1
23 134 1
23 135 1
23 138 1
23 147 1
23 148 1
23 149 1
23 152 1
23 155 1
23 158 1
23 160 1
23 163 1
23 165 1
23 171 1
23 174 1
23 175 1
23 176 1
23 184 1
23 185 1
23 186 1
23 187 1
23 188 1
23 193 1
23 194 1
23 203 1
23 210 1
23 213 1
23 215 1
23 219 1
23 220 1
23 221 1
23 223 1
23 224 1
23 228 1
23 232 1
23 238 1
23 239 1
23 245 1
23 248 1
23 254 1
23 255 1
23 256 1
24 29 1
24 31 1
24 32 1
24 33 1
24 34 1
24 35 1
24 36 1
24 37 1
24 40 1
24 41 1
24 44 1
24 45 1
24 47 1
24 51 1
24 52 1
24 55 1
24 59 1
24 61 1
24 64 1
24 65 1
24 67 1
24 68 1
24 74 1
24 75 1
24 76 1
24 79 1
24 84 1
24 85 1
24 87 1
24 93 1
24 94 1
24 97 1
24 98 1
24 99 1
24 100 1
24 101 1
24 102 1
24 104 1
24 105 1
24 106 1
24 112 1
24 113 1
24 117 1
24 120 1
24 122 1
24 123 1
24 128 1
24 129 1
24 130 1
24 131 1
24 132 1
24 134 1
24 137 1
24 146 1
24 149 1
24 153 1
24 158 1
24 160 1
24 163 1
24 164 1
24 165 1
24 167 1
24 168 1
24 169 1
24 171 1
24 173 1
24 175 1
24 184 1
24 185 1
24 186 1
24 187 1
24 194 1
24 196 1
24 197 1
24 205 1
24 206 1
24 208 1
24 211 1
24 212 1
24 213 1
24 214 1
24 220 1
24 221 1
24 222 1
24 231 1
24 235 1
24 237 1
24 238 1
24 240 1
24 246 1
24 248 1
24 249 1
24 254 1
24 255 1
24 256 1
25 41 1
25 42 1
25 43 1
25 44 1
25 46 1
25 53 1
25 54 1
25 55 1
25 57 1
25 59 1
25 60 1
25 62 1
25 71 1
25 72 1
25 77 1
25 78 1
25 82 1
25 84 1
25 86 1
25 88 1
25 90 1
25 98 1
25 103 1
25 107 1
25 118 1
25 119 1
25 120 1
25 124 1
25 127 1
25 133 1
25 135 1
25 136 1
25 138 1
25 139 1
25 140 1
25 141 1
25 142 1
25 145 1
25 148 1
25 149 1
25 152 1
25 155 1
25 156 1
25 157 1
25 160 1
25 162 1
25 166 1
25 170 1
25 175 1
25 176 1
25 181 1
25 183 1
25 187 1
25 188 1
25 189 1
25 196 1
25 198 1
25 201 1
25 202 1
25 207 1
25 208 1
25 213 1
25 219 1
25 224 1
25 225 1
25 226 1
25 227 1
25 228 1
25 229 1
25 230 1
25 232 1
25 236 1
25 241 1
25 243 1
25 247 1
25 248 1
26 28 1
26 32 1
26 33 1
26 39 1
26 43 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 53 1
26 54 1
26 56 1
26 58 1
26 59 1
26 61 1
26 63 1
26 65 1
26 67 1
26 69 1
26 70 1
26 72 1
26 75 1
26 77 1
26 80 1
26 81 1
26 83 1
26 88 1
26 92 1
26 95 1
26 96 1
26 97 1
26 99 1
26 101 1
26 102 1
26 103 1
26 104 1
26 106 1
26 110 1
26 111 1
26 117 1
26 118 1
26 119 1
26 122 1
26 123 1
26 131 1
26 132 1
26 135 1
26 136 1
26 137 1
26 138 1
26 139 1
26 140 1
26 141 1
26 145 1
26 147 1
26 148 1
26 149 1
26 153 1
26 154 1
26 156 1
26 158 1
26 159 1
26 160 1
26 164 1
26 165 1
26 168 1
26 169 1
26 171 1
26 175 1
26 177 1
26 180 1
26 182 1
26 183 1
26 194 1
26 199 1
26 201 1
26 204 1
26 205 1
26 211 1
26 218 1
26 219 1
26 220 1
26 223 1
26 224 1
26 230 1
26 231 1
26 232 1
26 233 1
26 234 1
26 237 1
26 239 1
26 240 1
26 244 1
26 245 1
26 246 1
26 248 1
26 251 1
26 252 1
27 32 1
27 36 1
27 44 1
27 60 1
27 64 1
27 68 1
27 70 1
27 77 1
27 80 1
27 82 1
27 83 1
27 85 1
27 87 1
27 104 1
27 108 1
27 114 1
27 116 1
27 120 1
27 122 1
27 129 1
27 139 1
27 143 1
27 144 1
27 148 1
27 154 1
27 157 1
27 159 1
27 161 1
27 164 1
27 165 1
27 166 1
27 170 1
27 172 1
27 177 1
27 178 1
27 179 1
27 182 1
27 187 1
27 197 1
27 198 1
27 200 1
27 201 1
27 207 1
27 217 1
27 226 1
27 246 1
27 250 1
27 252 1
27 253 1
28 29 1
28 33 1
28 34 1
28 45 1
28 49 1
28 53 1
28 56 1
28 63 1
28 66 1
28 68 1
28 69 1
28 78 1
28 80 1
28 83 1
28 87 1
28 98 1
28 102 1
28 105 1
28 115 1
28 116 1
28 117 1
28 119 1
28 122 1
28 127 1
28 129 1
28 130 1
28 131 1
28 136 1
28 137 1
28 138 1
28 152 1
28 154 1
28 155 1
28 156 1
28 158 1
28 159 1
28 168 1
28 169 1
28 170 1
28 176 1
28 194 1
28 197 1
28 198 1
28 200 1
28 205 1
28 206 1
28 208 1
28 221 1
28 226 1
28 230 1
28 231 1
28 232 1
28 234 1
28 235 1
28 239 1
28 240 1
28 244 1
28 245 1
28 246 1
28 252 1
28 254 1
29 30 1
29 31 1
29 34 1
29 35 1
29 36 1
29 41 1
29 45 1
29 53 1
29 56 1
29 66 1
29 68 1
29 78 1
29 80 1
29 83 1
29 84 1
29 86 1
29 87 1
29 93 1
29 96 1
29 98 1
29 99 1
29 101 1
29 102 1
29 105 1
29 107 1
29 108 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 119 1
29 121 1
29 122 1
29 123 1
29 124 1
29 127 1
29 128 1
29 129 1
29 131 1
29 134 1
29 144 1
29 150 1
29 152 1
29 155 1
29 156 1
29 158 1
29 159 1
29 165 1
29 168 1
29 170 1
29 179 1
29 184 1
29 185 1
29 189 1
29 190 1
29 192 1
29 200 1
29 201 1
29 206 1
29 208 1
29 211 1
29 212 1
29 214 1
29 217 1
29 221 1
29 222 1
29 234 1
29 235 1
29 236 1
29 241 1
29 242 1
29 245 1
29 246 1
29 247 1
29 249 1
29 252 1
29 254 1
30 31 1
30 37 1
30 39 1
30 43 1
30 46 1
30 48 1
30 50 1
30 53 1
30 56 1
30 57 1
30 59 1
30 63 1
30 69 1
30 77 1
30 78 1
30 80 1
30 81 1
30 83 1
30 85 1
30 86 1
30 89 1
30 90 1
30 94 1
30 95 1
30 96 1
30 100 1
30 102 1
30 110 1
30 112 1
30 114 1
30 115 1
30 117 1
30 119 1
30 122 1
30 124 1
30 125 1
30 133 1
30 135 1
30 136 1
30 139 1
30 140 1
30 141 1
30 144 1
30 147 1
30 149 1
30 150 1
30 151 1
30 154 1
30 155 1
30 158 1
30 159 1
30 164 1
30 168 1
30 170 1
30 177 1
30 179 1
30 180 1
30 183 1
30 184 1
30 186 1
30 188 1
30 190 1
30 192 1
30 194 1
30 202 1
30 204 1
30 207 1
30 211 1
30 214 1
30 215 1
30 219 1
30 220 1
30 222 1
30 224 1
30 235 1
30 237 1
30 239 1
30 241 1
30 244 1
30 245 1
30 247 1
30 251 1
31 34 1
31 36 1
31 37 1
31 40 1
31 41 1
31 45 1
31 46 1
31 52 1
31 57 1
31 59 1
31 64 1
31 66 1
31 67 1
31 68 1
31 78 1
31 79 1
31 84 1
31 85 1
31 87 1
31 89 1
31 94 1
31 95 1
31 101 1
31 102 1
31 104 1
31 106 1
31 107 1
31 110 1
31 112 1
31 113 1
31 114 1
31 116 1
31 117 1
31 119 1
31 120 1
31 121 1
31 123 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 129 1
31 134 1
31 143 1
31 144 1
31 150 1
31 151 1
31 152 1
31 155 1
31 161 1
31 164 1
31 169 1
31 170 1
31 173 1
31 179 1
31 184 1
31 186 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 196 1
31 197 1
31 201 1
31 202 1
31 206 1
31 207 1
31 208 1
31 209 1
31 211 1
31 214 1
31 217 1
31 218 1
31 222 1
31 229 1
31 231 1
31 235 1
31 236 1
31 246 1
31 249 1
31 251 1
31 254 1
31 255 1
31 256 1
32 33 1
32 36 1
32 37 1
32 45 1
32 46 1
32 47 1
32 48 1
32 58 1
32 60 1
32 63 1
32 73 1
32 82 1
32 89 1
32 92 1
32 93 1
32 94 1
32 101 1
32 108 1
32 111 1
32 112 1
32 114 1
32 116 1
32 119 1
32 121 1
32 122 1
32 126 1
32 134 1
32 137 1
32 143 1
32 144 1
32 146 1
32 153 1
32 154 1
32 158 1
32 161 1
32 168 1
32 173 1
32 178 1
32 180 1
32 182 1
32 187 1
32 198 1
32 200 1
32 202 1
32 203 1
32 205 1
32 211 1
32 216 1
32 218 1
32 220 1
32 223 1
32 224 1
32 225 1
32 237 1
32 238 1
32 239 1
32 240 1
32 241 1
32 242 1
32 243 1
32 244 1
32 247 1
32 248 1
32 250 1
32 251 1
32 252 1
32 253 1
33 34 1
33 45 1
33 46 1
33 47 1
33 48 1
33 49 1
33 50 1
33 51 1
33 53 1
33 54 1
33 56 1
33 58 1
33 63 1
33 65 1
33 69 1
33 72 1
33 73 1
33 74 1
33 75 1
33 76 1
33 80 1
33 83 1
33 94 1
33 101 1
33 102 1
33 104 1
33 105 1
33 107 1
33 110 1
33 115 1
33 117 1
33 119 1
33 122 1
33 123 1
33 131 1
33 137 1
33 138 1
33 140 1
33 143 1
33 145 1
33 147 1
33 154 1
33 156 1
33 158 1
33 159 1
33 160 1
33 168 1
33 169 1
33 175 1
33 180 1
33 182 1
33 183 1
33 184 1
33 194 1
33 199 1
33 200 1
33 201 1
33 205 1
33 213 1
33 214 1
33 220 1
33 224 1
33 226 1
33 230 1
33 231 1
33 232 1
33 237 1
33 239 1
33 240 1
33 242 1
33 244 1
33 245 1
33 246 1
33 248 1
33 251 1
33 252 1
34 35 1
34 36 1
34 37 1
34 40 1
34 44 1
34 45 1
34 50 1
34 51 1
34 52 1
34 53 1
34 57 1
34 59 1
34 64 1
34 65 1
34 66 1
34 67 1
34 68 1
34 69 1
34 74 1
34 76 1
34 78 1
34 79 1
34 80 1
34 83 1
34 84 1
34 85 1
34 87 1
34 94 1
34 95 1
34 99 1
34 100 1
34 101 1
34 102 1
34 104 1
34 105 1
34 106 1
34 107 1
34 110 1
34 112 1
34 113 1
34 117 1
34 120 1
34 123 1
34 124 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 134 1
34 143 1
34 147 1
34 150 1
34 152 1
34 155 1
34 156 1
34 158 1
34 160 1
34 164 1
34 165 1
34 166 1
34 169 1
34 170 1
34 171 1
34 173 1
34 175 1
34 176 1
34 179 1
34 184 1
34 186 1
34 190 1
34 196 1
34 197 1
34 201 1
34 206 1
34 208 1
34 211 1
34 212 1
34 213 1
34 214 1
34 219 1
34 220 1
34 221 1
34 222 1
34 224 1
34 230 1
34 231 1
34 232 1
34 235 1
34 236 1
34 245 1
34 246 1
34 254 1
34 255 1
34 256 1
35 39 1
35 40 1
35 41 1
35 61 1
35 65 1
35 66 1
35 67 1
35 71 1
35 79 1
35 84 1
35 87 1
35 96 1
35 98 1
35 99 1
35 100 1
35 102 1
35 106 1
35 113 1
35 117 1
35 119 1
35 121 1
35 123 1
35 124 1
35 127 1
35 130 1
35 132 1
35 133 1
35 134 1
35 142 1
35 145 1
35 150 1
35 152 1
35 155 1
35 158 1
35 165 1
35 167 1
35 171 1
35 174 1
35 175 1
35 184 1
35 185 1
35 186 1
35 188 1
35 189 1
35 210 1
35 215 1
35 219 1
35 221 1
35 222 1
35 234 1
35 236 1
35 245 1
35 246 1
35 254 1
35 256 1
36 37 1
36 38 1
36 39 1
36 41 1
36 47 1
36 61 1
36 64 1
36 66 1
36 67 1
36 68 1
36 71 1
36 85 1
36 87 1
36 88 1
36 89 1
36 91 1
36 92 1
36 93 1
36 96 1
36 99 1
36 102 1
36 104 1
36 108 1
36 109 1
36 110 1
36 116 1
36 122 1
36 123 1
36 124 1
36 125 1
36 126 1
36 128 1
36 130 1
36 131 1
36 134 1
36 143 1
36 146 1
36 150 1
36 151 1
36 159 1
36 160 1
36 165 1
36 166 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 174 1
36 178 1
36 179 1
36 182 1
36 187 1
36 198 1
36 199 1
36 200 1
36 205 1
36 206 1
36 209 1
36 211 1
36 214 1
36 216 1
36 218 1
36 220 1
36 229 1
36 237 1
36 238 1
36 246 1
36 250 1
36 252 1
36 254 1
36 256 1
37 39 1
37 46 1
37 47 1
37 50 1
37 52 1
37 57 1
37 64 1
37 67 1
37 68 1
37 69 1
37 82 1
37 84 1
37 85 1
37 87 1
37 89 1
37 92 1
37 94 1
37 95 1
37 100 1
37 101 1
37 104 1
37 109 1
37 110 1
37 112 1
37 116 1
37 122 1
37 123 1
37 124 1
37 125 1
37 128 1
37 129 1
37 131 1
37 132 1
37 143 1
37 144 1
37 147 1
37 151 1
37 157 1
37 161 1
37 162 1
37 164 1
37 166 1
37 169 1
37 170 1
37 171 1
37 172 1
37 173 1
37 178 1
37 179 1
37 182 1
37 183 1
37 190 1
37 191 1
37 192 1
37 195 1
37 197 1
37 199 1
37 201 1
37 202 1
37 205 1
37 206 1
37 207 1
37 208 1
37 211 1
37 214 1
37 216 1
37 218 1
37 224 1
37 229 1
37 231 1
37 237 1
37 238 1
37 243 1
37 246 1
37 247 1
37 251 1
37 253 1
37 254 1
37 255 1
38 39 1
38 64 1
38 66 1
38 71 1
38 79 1
38 82 1
38 86 1
38 88 1
38 99 1
38 100 1
38 103 1
38 110 1
38 120 1
38 123 1
38 124 1
38 125 1
38 129 1
38 130 1
38 131 1
38 133 1
38 145 1
38 146 1
38 147 1
38 150 1
38 151 1
38 152 1
38 155 1
38 160 1
38 161 1
38 164 1
38 165 1
38 166 1
38 169 1
38 170 1
38 171 1
38 172 1
38 174 1
38 177 1
38 181 1
38 188 1
38 189 1
38 190 1
38 193 1
38 195 1
38 203 1
38 206 1
38 207 1
38 209 1
38 215 1
38 216 1
38 217 1
38 219 1
38 220 1
38 223 1
38 224 1
38 228 1
38 236 1
38 237 1
38 238 1
38 243 1
38 247 1
38 250 1
38 252 1
38 253 1
38 254 1
38 255 1
38 256 1
39 40 1
39 41 1
39 42 1
39 43 1
39 67 1
39 71 1
39 81 1
39 84 1
39 86 1
39 88 1
39 90 1
39 91 1
39 92 1
39 99 1
39 102 1
39 109 1
39 110 1
39 117 1
39 118 1
39 119 1
39 121 1
39 123 1
39 124 1
39 125 1
39 133 1
39 134 1
39 142 1
39 145 1
39 150 1
39 151 1
39 155 1
39 158 1
39 160 1
39 167 1
39 174 1
39 175 1
39 177 1
39 180 1
39 181 1
39 183 1
39 188 1
39 189 1
39 199 1
39 201 1
39 209 1
39 210 1
39 211 1
39 215 1
39 218 1
39 220 1
39 221 1
39 222 1
39 230 1
39 233 1
39 234 1
39 236 1
39 237 1
39 238 1
39 241 1
39 250 1
39 251 1
39 252 1
39 256 1
40 41 1
40 42 1
40 57 1
40 62 1
40 64 1
40 65 1
40 67 1
40 79 1
40 84 1
40 85 1
40 87 1
40 95 1
40 100 1
40 102 1
40 106 1
40 110 1
40 113 1
40 117 1
40 119 1
40 120 1
40 121 1
40 123 1
40 124 1
40 132 1
40 133 1
40 134 1
40 144 1
40 151 1
40 152 1
40 155 1
40 157 1
40 162 1
40 166 1
40 167 1
40 175 1
40 183 1
40 184 1
40 186 1
40 188 1
40 191 1
40 207 1
40 209 1
40 222 1
40 231 1
40 236 1
40 238 1
40 255 1
41 42 1
41 55 1
41 57 1
41 61 1
41 62 1
41 64 1
41 65 1
41 67 1
41 71 1
41 75 1
41 78 1
41 79 1
41 87 1
41 91 1
41 96 1
41 98 1
41 108 1
41 109 1
41 113 1
41 114 1
41 116 1
41 118 1
41 119 1
41 120 1
41 121 1
41 123 1
41 124 1
41 126 1
41 128 1
41 129 1
41 130 1
41 133 1
41 134 1
41 143 1
41 144 1
41 145 1
41 150 1
41 151 1
41 152 1
41 155 1
41 156 1
41 160 1
41 163 1
41 166 1
41 167 1
41 170 1
41 172 1
41 174 1
41 175 1
41 179 1
41 185 1
41 186 1
41 187 1
41 188 1
41 189 1
41 191 1
41 198 1
41 200 1
41 206 1
41 207 1
41 209 1
41 210 1
41 211 1
41 215 1
41 218 1
41 221 1
41 223 1
41 227 1
41 228 1
41 229 1
41 234 1
41 236 1
41 238 1
41 239 1
41 242 1
41 248 1
41 249 1
41 254 1
41 256 1
42 44 1
42 55 1
42 57 1
42 59 1
42 62 1
42 65 1
42 77 1
42 78 1
42 79 1
42 83 1
42 84 1
42 90 1
42 91 1
42 95 1
42 96 1
42 97 1
42 98 1
42 112 1
42 113 1
42 114 1
42 117 1
42 118 1
42 119 1
42 120 1
42 121 1
42 124 1
42 127 1
42 133 1
42 135 1
42 140 1
42 143 1
42 144 1
42 145 1
42 149 1
42 152 1
42 155 1
42 157 1
42 162 1
42 164 1
42 166 1
42 177 1
42 180 1
42 183 1
42 184 1
42 186 1
42 187 1
42 188 1
42 191 1
42 196 1
42 201 1
42 202 1
42 207 1
42 222 1
42 225 1
42 226 1
42 230 1
42 236 1
42 241 1
42 245 1
42 246 1
42 248 1
42 253 1
42 255 1
43 44 1
43 46 1
43 49 1
43 51 1
43 53 1
43 56 1
43 57 1
43 61 1
43 63 1
43 65 1
43 67 1
43 70 1
43 71 1
43 77 1
43 78 1
43 80 1
43 81 1
43 85 1
43 86 1
43 90 1
43 91 1
43 92 1
43 95 1
43 96 1
43 98 1
43 99 1
43 102 1
43 103 1
43 108 1
43 109 1
43 110 1
43 115 1
43 117 1
43 118 1
43 119 1
43 122 1
43 124 1
43 127 1
43 130 1
43 131 1
43 132 1
43 135 1
43 136 1
43 138 1
43 139 1
43 141 1
43 144 1
43 145 1
43 148 1
43 149 1
43 150 1
43 155 1
43 156 1
43 159 1
43 160 1
43 165 1
43 168 1
43 170 1
43 175 1
43 177 1
43 180 1
43 181 1
43 183 1
43 188 1
43 194 1
43 199 1
43 203 1
43 204 1
43 205 1
43 207 1
43 209 1
43 210 1
43 212 1
43 218 1
43 219 1
43 221 1
43 222 1
43 227 1
43 230 1
43 231 1
43 232 1
43 233 1
43 234 1
43 236 1
43 239 1
43 245 1
43 247 1
43 250 1
43 251 1
43 252 1
44 53 1
44 55 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
44 65 1
44 66 1
44 68 1
44 70 1
44 72 1
44 77 1
44 78 1
44 79 1
44 80 1
44 83 1
44 86 1
44 87 1
44 93 1
44 95 1
44 96 1
44 97 1
44 98 1
44 100 1
44 103 1
44 105 1
44 106 1
44 113 1
44 120 1
44 127 1
44 130 1
44 132 1
44 135 1
44 136 1
44 137 1
44 138 1
44 140 1
44 144 1
44 148 1
44 152 1
44 154 1
44 155 1
44 156 1
44 157 1
44 159 1
44 162 1
44 163 1
44 164 1
44 165 1
44 166 1
44 167 1
44 171 1
44 172 1
44 176 1
44 177 1
44 186 1
44 187 1
44 188 1
44 196 1
44 198 1
44 204 1
44 205 1
44 206 1
44 207 1
44 212 1
44 221 1
44 222 1
44 226 1
44 230 1
44 231 1
44 232 1
44 233 1
44 236 1
44 239 1
44 240 1
44 245 1
44 246 1
44 248 1
44 253 1
44 255 1
44 256 1
45 53 1
45 54 1
45 55 1
45 58 1
45 59 1
45 63 1
45 66 1
45 68 1
45 73 1
45 74 1
45 79 1
45 83 1
45 87 1
45 93 1
45 99 1
45 101 1
45 102 1
45 105 1
45 107 1
45 113 1
45 115 1
45 120 1
45 122 1
45 123 1
45 129 1
45 130 1
45 131 1
45 147 1
45 150 1
45 152 1
45 154 1
45 155 1
45 158 1
45 159 1
45 161 1
45 163 1
45 168 1
45 169 1
45 173 1
45 174 1
45 176 1
45 184 1
45 185 1
45 186 1
45 187 1
45 188 1
45 189 1
45 190 1
45 194 1
45 198 1
45 200 1
45 201 1
45 203 1
45 206 1
45 208 1
45 213 1
45 214 1
45 216 1
45 220 1
45 224 1
45 226 1
45 237 1
45 239 1
45 240 1
45 241 1
45 242 1
45 244 1
45 245 1
45 246 1
45 252 1
45 254 1
45 256 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 54 1
46 55 1
46 56 1
46 57 1
46 60 1
46 62 1
46 63 1
46 69 1
46 73 1
46 80 1
46 81 1
46 85 1
46 88 1
46 89 1
46 90 1
46 94 1
46 95 1
46 97 1
46 104 1
46 107 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 114 1
46 116 1
46 118 1
46 119 1
46 125 1
46 126 1
46 133 1
46 134 1
46 135 1
46 137 1
46 139 1
46 141 1
46 142 1
46 144 1
46 146 1
46 149 1
46 151 1
46 153 1
46 161 1
46 162 1
46 163 1
46 168 1
46 170 1
46 178 1
46 180 1
46 181 1
46 182 1
46 183 1
46 187 1
46 190 1
46 195 1
46 196 1
46 197 1
46 202 1
46 203 1
46 204 1
46 205 1
46 207 1
46 208 1
46 211 1
46 215 1
46 217 1
46 223 1
46 224 1
46 225 1
46 226 1
46 227 1
46 229 1
46 233 1
46 241 1
46 243 1
46 244 1
46 247 1
46 249 1
46 251 1
47 49 1
47 50 1
47 51 1
47 52 1
47 54 1
47 60 1
47 61 1
47 63 1
47 67 1
47 69 1
47 73 1
47 74 1
47 75 1
47 76 1
47 85 1
47 88 1
47 89 1
47 93 1
47 94 1
47 102 1
47 104 1
47 105 1
47 109 1
47 110 1
47 111 1
47 122 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 134 1
47 137 1
47 141 1
47 142 1
47 146 1
47 149 1
47 151 1
47 153 1
47 162 1
47 163 1
47 168 1
47 169 1
47 171 1
47 173 1
47 175 1
47 178 1
47 182 1
47 183 1
47 194 1
47 195 1
47 197 1
47 199 1
47 205 1
47 206 1
47 208 1
47 211 1
47 214 1
47 216 1
47 220 1
47 224 1
47 225 1
47 229 1
47 231 1
47 237 1
47 238 1
47 243 1
47 244 1
47 251 1
48 54 1
48 59 1
48 60 1
48 61 1
48 63 1
48 68 1
48 69 1
48 73 1
48 77 1
48 82 1
48 83 1
48 85 1
48 93 1
48 94 1
48 97 1
48 100 1
48 104 1
48 112 1
48 114 1
48 122 1
48 137 1
48 139 1
48 141 1
48 147 1
48 153 1
48 154 1
48 159 1
48 161 1
48 164 1
48 165 1
48 168 1
48 178 1
48 179 1
48 180 1
48 182 1
48 184 1
48 194 1
48 196 1
48 197 1
48 202 1
48 205 1
48 214 1
48 219 1
48 220 1
48 223 1
48 224 1
48 226 1
48 231 1
48 237 1
48 238 1
48 239 1
48 240 1
48 243 1
48 246 1
48 251 1
48 253 1
49 50 1
49 53 1
49 54 1
49 56 1
49 63 1
49 65 1
49 69 1
49 74 1
49 78 1
49 81 1
49 83 1
49 85 1
49 87 1
49 89 1
49 98 1
49 102 1
49 105 1
49 107 1
49 110 1
49 115 1
49 117 1
49 118 1
49 119 1
49 135 1
49 136 1
49 137 1
49 139 1
49 142 1
49 149 1
49 153 1
49 156 1
49 158 1
49 168 1
49 175 1
49 194 1
49 196 1
49 204 1
49 205 1
49 225 1
49 227 1
49 230 1
49 231 1
49 232 1
49 234 1
49 235 1
49 241 1
49 242 1
50 51 1
50 52 1
50 53 1
50 54 1
50 56 1
50 57 1
50 60 1
50 61 1
50 63 1
50 66 1
50 68 1
50 69 1
50 71 1
50 74 1
50 76 1
50 80 1
50 81 1
50 85 1
50 86 1
50 88 1
50 89 1
50 90 1
50 93 1
50 94 1
50 102 1
50 103 1
50 104 1
50 105 1
50 107 1
50 110 1
50 117 1
50 124 1
50 125 1
50 127 1
50 129 1
50 131 1
50 132 1
50 136 1
50 139 1
50 141 1
50 142 1
50 147 1
50 149 1
50 151 1
50 168 1
50 169 1
50 170 1
50 176 1
50 181 1
50 183 1
50 184 1
50 190 1
50 192 1
50 194 1
50 202 1
50 205 1
50 208 1
50 211 1
50 212 1
50 213 1
50 214 1
50 220 1
50 222 1
50 224 1
50 229 1
50 236 1
50 237 1
50 241 1
50 243 1
50 244 1
50 247 1
50 249 1
50 251 1
51 55 1
51 56 1
51 61 1
51 63 1
51 65 1
51 67 1
51 69 1
51 71 1
51 74 1
51 75 1
51 76 1
51 81 1
51 85 1
51 86 1
51 88 1
51 93 1
51 97 1
51 99 1
51 100 1
51 102 1
51 103 1
51 104 1
51 105 1
51 106 1
51 109 1
51 110 1
51 111 1
51 117 1
51 130 1
51 131 1
51 132 1
51 137 1
51 138 1
51 141 1
51 146 1
51 147 1
51 148 1
51 149 1
51 153 1
51 160 1
51 163 1
51 168 1
51 169 1
51 171 1
51 175 1
51 176 1
51 181 1
51 186 1
51 193 1
51 194 1
51 199 1
51 204 1
51 205 1
51 208 1
51 209 1
51 212 1
51 213 1
51 214 1
51 215 1
51 219 1
51 220 1
51 221 1
51 222 1
51 223 1
51 228 1
51 230 1
51 231 1
51 232 1
51 237 1
51 238 1
52 54 1
52 57 1
52 73 1
52 74 1
52 75 1
52 76 1
52 78 1
52 85 1
52 87 1
52 88 1
52 94 1
52 102 1
52 104 1
52 106 1
52 107 1
52 109 1
52 110 1
52 112 1
52 113 1
52 114 1
52 128 1
52 129 1
52 132 1
52 134 1
52 137 1
52 142 1
52 151 1
52 162 1
52 163 1
52 170 1
52 171 1
52 173 1
52 181 1
52 183 1
52 184 1
52 186 1
52 187 1
52 190 1
52 191 1
52 195 1
52 196 1
52 197 1
52 208 1
52 213 1
52 222 1
52 224 1
52 225 1
52 226 1
52 229 1
52 231 1
52 236 1
52 241 1
52 243 1
52 249 1
52 255 1
53 56 1
53 59 1
53 60 1
53 62 1
53 63 1
53 66 1
53 68 1
53 74 1
53 77 1
53 78 1
53 79 1
53 80 1
53 81 1
53 83 1
53 86 1
53 102 1
53 103 1
53 105 1
53 107 1
53 112 1
53 113 1
53 115 1
53 119 1
53 127 1
53 129 1
53 131 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 147 1
53 148 1
53 152 1
53 154 1
53 155 1
53 159 1
53 168 1
53 170 1
53 176 1
53 181 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 192 1
53 193 1
53 194 1
53 196 1
53 198 1
53 200 1
53 207 1
53 208 1
53 212 1
53 219 1
53 221 1
53 225 1
53 226 1
53 230 1
53 232 1
53 234 1
53 239 1
53 240 1
53 241 1
53 244 1
53 247 1
53 249 1
53 254 1
54 55 1
54 57 1
54 58 1
54 60 1
54 68 1
54 69 1
54 72 1
54 73 1
54 75 1
54 76 1
54 80 1
54 81 1
54 82 1
54 84 1
54 88 1
54 101 1
54 104 1
54 105 1
54 106 1
54 107 1
54 110 1
54 111 1
54 119 1
54 120 1
54 123 1
54 129 1
54 133 1
54 135 1
54 140 1
54 141 1
54 142 1
54 147 1
54 152 1
54 156 1
54 157 1
54 160 1
54 162 1
54 166 1
54 169 1
54 170 1
54 176 1
54 177 1
54 181 1
54 182 1
54 183 1
54 188 1
54 196 1
54 197 1
54 200 1
54 201 1
54 208 1
54 217 1
54 222 1
54 224 1
54 225 1
54 226 1
54 230 1
54 236 1
54 241 1
54 242 1
54 243 1
54 244 1
54 248 1
54 251 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 68 1
55 70 1
55 72 1
55 73 1
55 75 1
55 77 1
55 79 1
55 82 1
55 87 1
55 91 1
55 93 1
55 97 1
55 98 1
55 105 1
55 106 1
55 108 1
55 111 1
55 113 1
55 118 1
55 120 1
55 121 1
55 130 1
55 135 1
55 136 1
55 137 1
55 138 1
55 139 1
55 140 1
55 145 1
55 146 1
55 148 1
55 149 1
55 154 1
55 157 1
55 162 1
55 163 1
55 165 1
55 166 1
55 171 1
55 173 1
55 174 1
55 176 1
55 187 1
55 188 1
55 195 1
55 196 1
55 198 1
55 199 1
55 202 1
55 206 1
55 207 1
55 210 1
55 216 1
55 223 1
55 225 1
55 226 1
55 227 1
55 228 1
55 231 1
55 232 1
55 233 1
55 239 1
55 240 1
55 243 1
55 244 1
55 245 1
55 246 1
55 248 1
55 250 1
55 256 1
56 57 1
56 61 1
56 63 1
56 66 1
56 67 1
56 69 1
56 71 1
56 74 1
56 77 1
56 78 1
56 80 1
56 83 1
56 85 1
56 86 1
56 87 1
56 89 1
56 90 1
56 93 1
56 95 1
56 96 1
56 98 1
56 99 1
56 102 1
56 103 1
56 105 1
56 107 1
56 108 1
56 109 1
56 110 1
56 114 1
56 115 1
56 116 1
56 117 1
56 119 1
56 122 1
56 124 1
56 126 1
56 127 1
56 130 1
56 131 1
56 136 1
56 138 1
56 139 1
56 141 1
56 144 1
56 149 1
56 150 1
56 153 1
56 154 1
56 155 1
56 156 1
56 158 1
56 159 1
56 165 1
56 168 1
56 170 1
56 179 1
56 180 1
56 182 1
56 183 1
56 185 1
56 192 1
56 194 1
56 196 1
56 200 1
56 203 1
56 205 1
56 206 1
56 207 1
56 209 1
56 211 1
56 212 1
56 214 1
56 217 1
56 218 1
56 221 1
56 222 1
56 227 1
56 230 1
56 231 1
56 234 1
56 235 1
56 236 1
56 239 1
56 241 1
56 242 1
56 244 1
56 245 1
56 247 1
56 249 1
56 251 1
56 252 1
57 60 1
57 62 1
57 65 1
57 69 1
57 78 1
57 80 1
57 83 1
57 84 1
57 85 1
57 86 1
57 89 1
57 90 1
57 95 1
57 97 1
57 102 1
57 106 1
57 107 1
57 108 1
57 109 1
57 110 1
57 112 1
57 114 1
57 118 1
57 119 1
57 120 1
57 128 1
57 129 1
57 133 1
57 135 1
57 143 1
57 144 1
57 151 1
57 155 1
57 156 1
57 157 1
57 160 1
57 162 1
57 166 1
57 167 1
57 169 1
57 170 1
57 178 1
57 183 1
57 187 1
57 190 1
57 196 1
57 197 1
57 198 1
57 201 1
57 204 1
57 205 1
57 207 1
57 208 1
57 217 1
57 222 1
57 225 1
57 226 1
57 229 1
57 230 1
57 231 1
57 233 1
57 235 1
57 236 1
57 241 1
57 247 1
57 249 1
57 251 1
58 59 1
58 63 1
58 72 1
58 73 1
58 79 1
58 82 1
58 84 1
58 88 1
58 92 1
58 99 1
58 101 1
58 103 1
58 107 1
58 120 1
58 123 1
58 125 1
58 133 1
58 140 1
58 141 1
58 145 1
58 147 1
58 152 1
58 157 1
58 158 1
58 161 1
58 168 1
58 173 1
58 174 1
58 176 1
58 177 1
58 180 1
58 183 1
58 187 1
58 188 1
58 200 1
58 201 1
58 203 1
58 210 1
58 216 1
58 217 1
58 219 1
58 220 1
58 223 1
58 224 1
58 226 1
58 237 1
58 238 1
58 239 1
58 240 1
58 241 1
58 242 1
58 243 1
58 244 1
58 247 1
58 248 1
58 252 1
58 256 1
59 61 1
59 62 1
59 65 1
59 66 1
59 67 1
59 68 1
59 70 1
59 73 1
59 77 1
59 78 1
59 79 1
59 82 1
59 83 1
59 84 1
59 85 1
59 93 1
59 94 1
59 95 1
59 97 1
59 98 1
59 100 1
59 101 1
59 103 1
59 106 1
59 112 1
59 113 1
59 114 1
59 115 1
59 117 1
59 118 1
59 120 1
59 123 1
59 125 1
59 133 1
59 135 1
59 136 1
59 137 1
59 138 1
59 140 1
59 141 1
59 143 1
59 145 1
59 147 1
59 148 1
59 149 1
59 152 1
59 153 1
59 154 1
59 155 1
59 157 1
59 158 1
59 159 1
59 162 1
59 164 1
59 165 1
59 168 1
59 171 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 180 1
59 184 1
59 186 1
59 187 1
59 188 1
59 191 1
59 193 1
59 196 1
59 197 1
59 199 1
59 201 1
59 202 1
59 210 1
59 213 1
59 219 1
59 220 1
59 223 1
59 224 1
59 226 1
59 230 1
59 231 1
59 232 1
59 235 1
59 238 1
59 239 1
59 240 1
59 241 1
59 243 1
59 245 1
59 246 1
59 248 1
59 253 1
59 255 1
59 256 1
60 62 1
60 63 1
60 68 1
60 69 1
60 73 1
60 78 1
60 80 1
60 82 1
60 85 1
60 97 1
60 104 1
60 107 1
60 108 1
60 111 1
60 120 1
60 126 1
60 129 1
60 132 1
60 137 1
60 139 1
60 141 1
60 144 1
60 146 1
60 148 1
60 154 1
60 156 1
60 157 1
60 161 1
60 166 1
60 170 1
60 178 1
60 181 1
60 182 1
60 183 1
60 187 1
60 195 1
60 196 1
60 197 1
60 198 1
60 205 1
60 207 1
60 217 1
60 223 1
60 224 1
60 225 1
60 226 1
60 229 1
60 243 1
60 244 1
60 247 1
60 251 1
61 63 1
61 65 1
61 67 1
61 70 1
61 71 1
61 74 1
61 75 1
61 77 1
61 79 1
61 81 1
61 86 1
61 87 1
61 93 1
61 94 1
61 96 1
61 97 1
61 98 1
61 99 1
61 102 1
61 103 1
61 104 1
61 106 1
61 108 1
61 109 1
61 110 1
61 111 1
61 113 1
61 115 1
61 117 1
61 126 1
61 128 1
61 130 1
61 131 1
61 132 1
61 133 1
61 134 1
61 136 1
61 137 1
61 138 1
61 139 1
61 146 1
61 148 1
61 149 1
61 153 1
61 158 1
61 162 1
61 163 1
61 164 1
61 165 1
61 168 1
61 172 1
61 175 1
61 176 1
61 179 1
61 180 1
61 181 1
61 184 1
61 185 1
61 186 1
61 187 1
61 192 1
61 193 1
61 194 1
61 196 1
61 202 1
61 203 1
61 209 1
61 210 1
61 212 1
61 215 1
61 218 1
61 219 1
61 220 1
61 221 1
61 223 1
61 228 1
61 234 1
61 238 1
61 239 1
61 240 1
61 248 1
61 249 1
61 256 1
62 75 1
62 77 1
62 78 1
62 79 1
62 81 1
62 82 1
62 85 1
62 86 1
62 98 1
62 103 1
62 106 1
62 113 1
62 118 1
62 120 1
62 124 1
62 127 1
62 133 1
62 135 1
62 136 1
62 139 1
62 142 1
62 148 1
62 149 1
62 151 1
62 152 1
62 157 1
62 162 1
62 163 1
62 166 1
62 167 1
62 172 1
62 176 1
62 181 1
62 184 1
62 186 1
62 187 1
62 189 1
62 193 1
62 195 1
62 196 1
62 198 1
62 202 1
62 207 1
62 208 1
62 209 1
62 212 1
62 219 1
62 225 1
62 226 1
62 228 1
62 229 1
62 236 1
62 238 1
62 243 1
62 249 1
63 68 1
63 69 1
63 70 1
63 73 1
63 74 1
63 75 1
63 77 1
63 78 1
63 80 1
63 87 1
63 89 1
63 93 1
63 96 1
63 97 1
63 98 1
63 104 1
63 105 1
63 106 1
63 108 1
63 111 1
63 115 1
63 116 1
63 122 1
63 126 1
63 128 1
63 130 1
63 136 1
63 137 1
63 138 1
63 139 1
63 141 1
63 146 1
63 148 1
63 149 1
63 153 1
63 154 1
63 159 1
63 161 1
63 163 1
63 165 1
63 168 1
63 182 1
63 185 1
63 187 1
63 192 1
63 194 1
63 195 1
63 198 1
63 200 1
63 203 1
63 205 1
63 206 1
63 209 1
63 212 1
63 216 1
63 223 1
63 225 1
63 226 1
63 235 1
63 239 1
63 240 1
63 244 1
63 249 1
63 252 1
64 66 1
64 68 1
64 79 1
64 80 1
64 82 1
64 85 1
64 87 1
64 91 1
64 99 1
64 100 1
64 101 1
64 104 1
64 108 1
64 113 1
64 120 1
64 122 1
64 124 1
64 126 1
64 128 1
64 129 1
64 131 1
64 143 1
64 144 1
64 147 1
64 150 1
64 151 1
64 152 1
64 161 1
64 164 1
64 165 1
64 166 1
64 169 1
64 170 1
64 172 1
64 173 1
64 179 1
64 182 1
64 187 1
64 189 1
64 190 1
64 192 1
64 193 1
64 195 1
64 201 1
64 207 1
64 208 1
64 209 1
64 216 1
64 217 1
64 224 1
64 229 1
64 237 1
64 238 1
64 246 1
64 247 1
64 249 1
64 250 1
64 253 1
64 254 1
64 255 1
64 256 1
65 67 1
65 70 1
65 75 1
65 77 1
65 78 1
65 79 1
65 83 1
65 84 1
65 85 1
65 87 1
65 92 1
65 95 1
65 96 1
65 97 1
65 98 1
65 100 1
65 102 1
65 106 1
65 112 1
65 113 1
65 115 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 130 1
65 132 1
65 133 1
65 134 1
65 135 1
65 136 1
65 137 1
65 138 1
65 140 1
65 149 1
65 153 1
65 155 1
65 157 1
65 158 1
65 160 1
65 163 1
65 164 1
65 165 1
65 167 1
65 168 1
65 171 1
65 175 1
65 180 1
65 184 1
65 185 1
65 186 1
65 187 1
65 188 1
65 196 1
65 199 1
65 202 1
65 204 1
65 205 1
65 210 1
65 213 1
65 215 1
65 218 1
65 220 1
65 221 1
65 222 1
65 225 1
65 230 1
65 231 1
65 232 1
65 233 1
65 234 1
65 235 1
65 239 1
65 240 1
65 245 1
65 246 1
65 248 1
65 255 1
65 256 1
66 68 1
66 78 1
66 80 1
66 85 1
66 86 1
66 87 1
66 93 1
66 99 1
66 100 1
66 102 1
66 103 1
66 104 1
66 105 1
66 107 1
66 113 1
66 120 1
66 122 1
66 124 1
66 127 1
66 129 1
66 130 1
66 131 1
66 147 1
66 150 1
66 152 1
66 155 1
66 159 1
66 164 1
66 165 1
66 168 1
66 169 1
66 170 1
66 172 1
66 176 1
66 179 1
66 190 1
66 192 1
66 195 1
66 206 1
66 212 1
66 214 1
66 217 1
66 219 1
66 230 1
66 232 1
66 237 1
66 245 1
66 246 1
66 252 1
66 254 1
66 255 1
66 256 1
67 70 1
67 74 1
67 75 1
67 81 1
67 85 1
67 86 1
67 87 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 98 1
67 99 1
67 100 1
67 102 1
67 104 1
67 106 1
67 109 1
67 110 1
67 112 1
67 113 1
67 116 1
67 117 1
67 121 1
67 122 1
67 123 1
67 125 1
67 126 1
67 128 1
67 130 1
67 131 1
67 132 1
67 134 1
67 143 1
67 149 1
67 150 1
67 151 1
67 153 1
67 158 1
67 164 1
67 165 1
67 167 1
67 169 1
67 171 1
67 172 1
67 173 1
67 175 1
67 179 1
67 180 1
67 184 1
67 185 1
67 186 1
67 191 1
67 192 1
67 193 1
67 194 1
67 199 1
67 202 1
67 204 1
67 205 1
67 209 1
67 211 1
67 214 1
67 215 1
67 218 1
67 220 1
67 221 1
67 222 1
67 231 1
67 233 1
67 235 1
67 237 1
67 238 1
67 240 1
67 246 1
67 250 1
67 255 1
67 256 1
68 69 1
68 78 1
68 80 1
68 83 1
68 85 1
68 87 1
68 93 1
68 94 1
68 97 1
68 98 1
68 102 1
68 103 1
68 104 1
68 105 1
68 106 1
68 107 1
68 108 1
68 113 1
68 114 1
68 115 1
68 116 1
68 120 1
68 122 1
68 127 1
68 129 1
68 130 1
68 131 1
68 132 1
68 137 1
68 138 1
68 139 1
68 143 1
68 147 1
68 148 1
68 152 1
68 154 1
68 155 1
68 156 1
68 159 1
68 164 1
68 165 1
68 169 1
68 176 1
68 178 1
68 179 1
68 184 1
68 186 1
68 187 1
68 194 1
68 195 1
68 196 1
68 197 1
68 198 1
68 200 1
68 201 1
68 205 1
68 206 1
68 207 1
68 212 1
68 213 1
68 214 1
68 217 1
68 221 1
68 222 1
68 226 1
68 230 1
68 231 1
68 236 1
68 239 1
68 240 1
68 245 1
68 246 1
68 254 1
68 255 1
68 256 1
69 76 1
69 78 1
69 80 1
69 83 1
69 85 1
69 86 1
69 88 1
69 89 1
69 90 1
69 95 1
69 97 1
69 99 1
69 102 1
69 103 1
69 104 1
69 107 1
69 110 1
69 112 1
69 114 1
69 117 1
69 119 1
69 122 1
69 123 1
69 129 1
69 131 1
69 132 1
69 139 1
69 141 1
69 144 1
69 147 1
69 149 1
69 155 1
69 156 1
69 159 1
69 164 1
69 168 1
69 169 1
69 170 1
69 178 1
69 182 1
69 183 1
69 194 1
69 195 1
69 196 1
69 197 1
69 201 1
69 204 1
69 205 1
69 207 1
69 208 1
69 211 1
69 213 1
69 214 1
69 222 1
69 224 1
69 230 1
69 231 1
69 235 1
69 237 1
69 243 1
69 244 1
69 245 1
69 247 1
69 251 1
69 252 1
70 75 1
70 78 1
70 80 1
70 85 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 103 1
70 106 1
70 108 1
70 111 1
70 117 1
70 130 1
70 131 1
70 132 1
70 136 1
70 137 1
70 138 1
70 139 1
70 148 1
70 149 1
70 163 1
70 164 1
70 165 1
70 171 1
70 194 1
70 198 1
70 199 1
70 204 1
70 205 1
70 207 1
70 209 1
70 223 1
70 230 1
70 231 1
70 232 1
70 233 1
70 248 1
70 252 1
70 256 1
71 72 1
71 81 1
71 86 1
71 88 1
71 91 1
71 98 1
71 99 1
71 100 1
71 103 1
71 108 1
71 109 1
71 110 1
71 117 1
71 118 1
71 119 1
71 121 1
71 123 1
71 124 1
71 125 1
71 126 1
71 128 1
71 130 1
71 131 1
71 132 1
71 142 1
71 145 1
71 149 1
71 150 1
71 152 1
71 156 1
71 160 1
71 163 1
71 166 1
71 167 1
71 169 1
71 170 1
71 174 1
71 175 1
71 177 1
71 180 1
71 181 1
71 183 1
71 189 1
71 192 1
71 194 1
71 199 1
71 203 1
71 204 1
71 206 1
71 207 1
71 209 1
71 210 1
71 212 1
71 215 1
71 221 1
71 222 1
71 227 1
71 228 1
71 229 1
71 232 1
71 233 1
71 234 1
71 236 1
71 238 1
71 244 1
71 250 1
71 252 1
71 254 1
71 256 1
72 73 1
72 75 1
72 76 1
72 80 1
72 82 1
72 84 1
72 88 1
72 105 1
72 107 1
72 111 1
72 118 1
72 120 1
72 133 1
72 138 1
72 140 1
72 145 1
72 148 1
72 152 1
72 156 1
72 157 1
72 160 1
72 166 1
72 176 1
72 183 1
72 199 1
72 217 1
72 226 1
72 227 1
72 228 1
72 230 1
72 232 1
72 236 1
72 242 1
72 243 1
72 244 1
72 248 1
73 75 1
73 76 1
73 101 1
73 104 1
73 105 1
73 106 1
73 107 1
73 108 1
73 111 1
73 118 1
73 119 1
73 128 1
73 137 1
73 140 1
73 143 1
73 146 1
73 156 1
73 157 1
73 158 1
73 160 1
73 162 1
73 163 1
73 169 1
73 171 1
73 173 1
73 182 1
73 187 1
73 196 1
73 197 1
73 198 1
73 199 1
73 200 1
73 206 1
73 208 1
73 216 1
73 225 1
73 226 1
73 231 1
73 240 1
73 241 1
73 242 1
73 243 1
73 244 1
73 248 1
74 75 1
74 76 1
74 78 1
74 87 1
74 89 1
74 93 1
74 98 1
74 101 1
74 102 1
74 104 1
74 105 1
74 106 1
74 108 1
74 109 1
74 110 1
74 117 1
74 126 1
74 127 1
74 128 1
74 130 1
74 134 1
74 137 1
74 142 1
74 146 1
74 149 1
74 153 1
74 158 1
74 163 1
74 168 1
74 170 1
74 175 1
74 176 1
74 184 1
74 185 1
74 186 1
74 194 1
74 196 1
74 205 1
74 208 1
74 209 1
74 212 1
74 213 1
74 214 1
74 220 1
74 222 1
74 225 1
74 235 1
74 237 1
74 249 1
75 76 1
75 79 1
75 82 1
75 84 1
75 88 1
75 93 1
75 98 1
75 101 1
75 103 1
75 105 1
75 106 1
75 109 1
75 111 1
75 118 1
75 123 1
75 128 1
75 130 1
75 132 1
75 133 1
75 134 1
75 137 1
75 138 1
75 140 1
75 142 1
75 146 1
75 148 1
75 149 1
75 157 1
75 160 1
75 162 1
75 163 1
75 166 1
75 167 1
75 171 1
75 173 1
75 174 1
75 175 1
75 186 1
75 191 1
75 195 1
75 197 1
75 205 1
75 206 1
75 208 1
75 209 1
75 213 1
75 215 1
75 216 1
75 220 1
75 225 1
75 226 1
75 228 1
75 238 1
75 243 1
75 248 1
75 255 1
75 256 1
76 88 1
76 101 1
76 104 1
76 105 1
76 106 1
76 107 1
76 110 1
76 119 1
76 128 1
76 133 1
76 137 1
76 140 1
76 142 1
76 146 1
76 156 1
76 160 1
76 163 1
76 169 1
76 173 1
76 175 1
76 182 1
76 189 1
76 194 1
76 206 1
76 208 1
76 213 1
76 214 1
76 226 1
76 228 1
76 237 1
76 242 1
76 244 1
76 248 1
76 254 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 86 1
77 87 1
77 90 1
77 91 1
77 95 1
77 96 1
77 97 1
77 98 1
77 112 1
77 113 1
77 114 1
77 115 1
77 116 1
77 117 1
77 120 1
77 121 1
77 124 1
77 126 1
77 127 1
77 135 1
77 136 1
77 137 1
77 139 1
77 140 1
77 141 1
77 144 1
77 148 1
77 149 1
77 153 1
77 154 1
77 155 1
77 158 1
77 159 1
77 161 1
77 162 1
77 163 1
77 164 1
77 165 1
77 168 1
77 172 1
77 176 1
77 177 1
77 179 1
77 180 1
77 181 1
77 184 1
77 186 1
77 187 1
77 188 1
77 192 1
77 193 1
77 196 1
77 202 1
77 203 1
77 204 1
77 207 1
77 210 1
77 219 1
77 220 1
77 223 1
77 225 1
77 226 1
77 227 1
77 229 1
77 234 1
77 235 1
77 238 1
77 239 1
77 240 1
77 247 1
77 248 1
78 79 1
78 80 1
78 83 1
78 85 1
78 86 1
78 87 1
78 89 1
78 95 1
78 96 1
78 97 1
78 98 1
78 102 1
78 105 1
78 106 1
78 107 1
78 108 1
78 112 1
78 113 1
78 114 1
78 115 1
78 116 1
78 119 1
78 120 1
78 127 1
78 128 1
78 129 1
78 130 1
78 131 1
78 135 1
78 137 1
78 139 1
78 144 1
78 149 1
78 154 1
78 155 1
78 156 1
78 159 1
78 162 1
78 166 1
78 167 1
78 170 1
78 172 1
78 176 1
78 178 1
78 179 1
78 184 1
78 187 1
78 188 1
78 196 1
78 198 1
78 200 1
78 201 1
78 204 1
78 205 1
78 206 1
78 207 1
78 209 1
78 212 1
78 217 1
78 221 1
78 222 1
78 225 1
78 226 1
78 229 1
78 230 1
78 231 1
78 232 1
78 233 1
78 234 1
78 235 1
78 236 1
78 240 1
78 242 1
78 249 1
79 82 1
79 87 1
79 90 1
79 91 1
79 93 1
79 98 1
79 103 1
79 106 1
79 112 1
79 113 1
79 114 1
79 115 1
79 120 1
79 121 1
79 124 1
79 126 1
79 127 1
79 129 1
79 133 1
79 134 1
79 136 1
79 144 1
79 147 1
79 148 1
79 150 1
79 151 1
79 152 1
79 154 1
79 161 1
79 163 1
79 166 1
79 172 1
79 173 1
79 174 1
79 176 1
79 179 1
79 181 1
79 184 1
79 185 1
79 186 1
79 187 1
79 188 1
79 189 1
79 190 1
79 191 1
79 192 1
79 193 1
79 195 1
79 196 1
79 202 1
79 207 1
79 209 1
79 210 1
79 216 1
79 219 1
79 223 1
79 226 1
79 229 1
79 236 1
79 238 1
79 239 1
79 241 1
79 247 1
79 248 1
79 249 1
79 254 1
79 255 1
79 256 1
80 83 1
80 85 1
80 86 1
80 95 1
80 96 1
80 99 1
80 102 1
80 103 1
80 104 1
80 105 1
80 107 1
80 108 1
80 110 1
80 115 1
80 119 1
80 127 1
80 129 1
80 131 1
80 138 1
80 139 1
80 140 1
80 141 1
80 144 1
80 147 1
80 148 1
80 152 1
80 154 1
80 155 1
80 156 1
80 159 1
80 164 1
80 166 1
80 168 1
80 169 1
80 170 1
80 172 1
80 176 1
80 179 1
80 181 1
80 182 1
80 192 1
80 194 1
80 195 1
80 197 1
80 198 1
80 201 1
80 204 1
80 207 1
80 208 1
80 212 1
80 217 1
80 219 1
80 224 1
80 226 1
80 230 1
80 232 1
80 236 1
80 244 1
80 247 1
80 252 1
81 85 1
81 86 1
81 88 1
81 90 1
81 94 1
81 95 1
81 97 1
81 100 1
81 102 1
81 103 1
81 104 1
81 106 1
81 109 1
81 110 1
81 112 1
81 117 1
81 124 1
81 125 1
81 127 1
81 130 1
81 132 1
81 133 1
81 135 1
81 136 1
81 139 1
81 141 1
81 142 1
81 147 1
81 148 1
81 149 1
81 151 1
81 153 1
81 155 1
81 162 1
81 163 1
81 168 1
81 170 1
81 172 1
81 175 1
81 176 1
81 180 1
81 181 1
81 183 1
81 184 1
81 186 1
81 188 1
81 191 1
81 193 1
81 194 1
81 202 1
81 204 1
81 207 1
81 208 1
81 209 1
81 212 1
81 213 1
81 215 1
81 219 1
81 220 1
81 222 1
81 224 1
81 233 1
81 237 1
81 238 1
81 241 1
81 243 1
82 84 1
82 88 1
82 90 1
82 91 1
82 94 1
82 97 1
82 99 1
82 100 1
82 103 1
82 106 1
82 120 1
82 124 1
82 125 1
82 132 1
82 133 1
82 140 1
82 141 1
82 144 1
82 147 1
82 148 1
82 151 1
82 152 1
82 154 1
82 155 1
82 161 1
82 164 1
82 165 1
82 166 1
82 172 1
82 173 1
82 174 1
82 176 1
82 177 1
82 180 1
82 181 1
82 187 1
82 188 1
82 191 1
82 193 1
82 195 1
82 202 1
82 207 1
82 208 1
82 209 1
82 213 1
82 215 1
82 216 1
82 219 1
82 220 1
82 223 1
82 224 1
82 226 1
82 228 1
82 229 1
82 237 1
82 238 1
82 239 1
82 243 1
82 247 1
82 248 1
82 250 1
82 253 1
82 255 1
82 256 1
83 84 1
83 85 1
83 87 1
83 92 1
83 95 1
83 100 1
83 101 1
83 102 1
83 104 1
83 106 1
83 112 1
83 113 1
83 114 1
83 115 1
83 117 1
83 119 1
83 120 1
83 122 1
83 123 1
83 127 1
83 132 1
83 133 1
83 135 1
83 140 1
83 141 1
83 147 1
83 152 1
83 154 1
83 155 1
83 157 1
83 158 1
83 159 1
83 164 1
83 168 1
83 169 1
83 170 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 184 1
83 186 1
83 187 1
83 188 1
83 196 1
83 197 1
83 200 1
83 201 1
83 204 1
83 211 1
83 214 1
83 219 1
83 220 1
83 222 1
83 224 1
83 226 1
83 230 1
83 231 1
83 234 1
83 235 1
83 237 1
83 239 1
83 240 1
83 241 1
83 245 1
83 246 1
83 248 1
83 251 1
83 252 1
83 255 1
84 88 1
84 94 1
84 100 1
84 101 1
84 102 1
84 110 1
84 113 1
84 117 1
84 119 1
84 120 1
84 123 1
84 124 1
84 125 1
84 129 1
84 132 1
84 133 1
84 140 1
84 145 1
84 147 1
84 152 1
84 155 1
84 157 1
84 160 1
84 162 1
84 164 1
84 166 1
84 169 1
84 170 1
84 174 1
84 177 1
84 180 1
84 181 1
84 183 1
84 186 1
84 188 1
84 190 1
84 197 1
84 201 1
84 208 1
84 211 1
84 213 1
84 220 1
84 222 1
84 224 1
84 228 1
84 230 1
84 236 1
84 238 1
84 239 1
84 243 1
84 245 1
84 248 1
84 253 1
84 254 1
84 255 1
85 86 1
85 87 1
85 89 1
85 90 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 100 1
85 102 1
85 104 1
85 105 1
85 106 1
85 108 1
85 109 1
85 110 1
85 112 1
85 113 1
85 114 1
85 117 1
85 118 1
85 119 1
85 122 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 134 1
85 135 1
85 139 1
85 144 1
85 146 1
85 149 1
85 151 1
85 154 1
85 155 1
85 162 1
85 164 1
85 166 1
85 167 1
85 169 1
85 170 1
85 172 1
85 175 1
85 178 1
85 179 1
85 181 1
85 182 1
85 183 1
85 184 1
85 186 1
85 195 1
85 196 1
85 197 1
85 204 1
85 205 1
85 206 1
85 207 1
85 208 1
85 209 1
85 211 1
85 212 1
85 214 1
85 221 1
85 222 1
85 229 1
85 230 1
85 231 1
85 233 1
85 235 1
85 236 1
85 246 1
85 249 1
85 251 1
86 88 1
86 90 1
86 95 1
86 97 1
86 98 1
86 99 1
86 100 1
86 102 1
86 103 1
86 108 1
86 109 1
86 110 1
86 117 1
86 124 1
86 125 1
86 127 1
86 130 1
86 131 1
86 132 1
86 135 1
86 136 1
86 139 1
86 141 1
86 144 1
86 148 1
86 149 1
86 151 1
86 155 1
86 159 1
86 160 1
86 162 1
86 165 1
86 170 1
86 172 1
86 177 1
86 179 1
86 181 1
86 183 1
86 192 1
86 193 1
86 194 1
86 204 1
86 207 1
86 209 1
86 212 1
86 214 1
86 219 1
86 221 1
86 222 1
86 229 1
86 232 1
86 233 1
86 236 1
86 247 1
87 93 1
87 96 1
87 98 1
87 99 1
87 102 1
87 104 1
87 105 1
87 106 1
87 108 1
87 110 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 119 1
87 120 1
87 122 1
87 123 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 131 1
87 132 1
87 134 1
87 137 1
87 139 1
87 143 1
87 144 1
87 146 1
87 149 1
87 150 1
87 153 1
87 154 1
87 155 1
87 159 1
87 163 1
87 165 1
87 167 1
87 169 1
87 170 1
87 171 1
87 172 1
87 173 1
87 175 1
87 179 1
87 184 1
87 185 1
87 186 1
87 187 1
87 189 1
87 193 1
87 194 1
87 196 1
87 198 1
87 200 1
87 205 1
87 206 1
87 209 1
87 211 1
87 212 1
87 214 1
87 216 1
87 221 1
87 225 1
87 229 1
87 231 1
87 232 1
87 234 1
87 235 1
87 236 1
87 239 1
87 240 1
87 245 1
87 246 1
87 249 1
87 252 1
87 254 1
87 255 1
87 256 1
88 92 1
88 94 1
88 99 1
88 101 1
88 103 1
88 104 1
88 106 1
88 109 1
88 110 1
88 111 1
88 123 1
88 125 1
88 130 1
88 131 1
88 132 1
88 133 1
88 140 1
88 141 1
88 142 1
88 146 1
88 149 1
88 151 1
88 160 1
88 162 1
88 163 1
88 166 1
88 167 1
88 169 1
88 170 1
88 171 1
88 174 1
88 175 1
88 180 1
88 181 1
88 182 1
88 183 1
88 195 1
88 199 1
88 208 1
88 209 1
88 213 1
88 214 1
88 215 1
88 220 1
88 224 1
88 228 1
88 237 1
88 238 1
88 243 1
88 244 1
88 248 1
88 250 1
88 252 1
88 256 1
89 90 1
89 95 1
89 98 1
89 102 1
89 108 1
89 109 1
89 110 1
89 111 1
89 114 1
89 116 1
89 118 1
89 119 1
89 121 1
89 128 1
89 129 1
89 134 1
89 139 1
89 143 1
89 144 1
89 149 1
89 151 1
89 153 1
89 168 1
89 170 1
89 178 1
89 180 1
89 182 1
89 183 1
89 196 1
89 198 1
89 203 1
89 205 1
89 207 1
89 211 1
89 218 1
89 224 1
89 225 1
89 229 1
89 231 1
89 233 1
89 235 1
89 241 1
89 247 1
89 251 1
89 252 1
90 91 1
90 95 1
90 110 1
90 112 1
90 114 1
90 119 1
90 120 1
90 124 1
90 125 1
90 132 1
90 133 1
90 135 1
90 144 1
90 151 1
90 155 1
90 157 1
90 162 1
90 170 1
90 172 1
90 177 1
90 178 1
90 180 1
90 181 1
90 183 1
90 188 1
90 202 1
90 207 1
90 211 1
90 218 1
90 222 1
90 233 1
90 236 1
90 241 1
90 243 1
90 247 1
90 251 1
90 253 1
91 96 1
91 98 1
91 108 1
91 113 1
91 116 1
91 118 1
91 119 1
91 120 1
91 121 1
91 124 1
91 144 1
91 145 1
91 149 1
91 150 1
91 151 1
91 153 1
91 155 1
91 163 1
91 172 1
91 177 1
91 180 1
91 181 1
91 187 1
91 188 1
91 198 1
91 202 1
91 203 1
91 207 1
91 209 1
91 210 1
91 218 1
91 219 1
91 223 1
91 227 1
91 233 1
91 234 1
91 236 1
91 247 1
91 250 1
91 252 1
92 99 1
92 100 1
92 109 1
92 111 1
92 116 1
92 117 1
92 119 1
92 120 1
92 121 1
92 122 1
92 123 1
92 125 1
92 130 1
92 132 1
92 143 1
92 145 1
92 149 1
92 151 1
92 153 1
92 157 1
92 164 1
92 165 1
92 171 1
92 177 1
92 178 1
92 180 1
92 182 1
92 183 1
92 199 1
92 201 1
92 202 1
92 204 1
92 211 1
92 218 1
92 220 1
92 223 1
92 224 1
92 230 1
92 237 1
92 238 1
92 239 1
92 245 1
92 246 1
92 248 1
92 250 1
92 251 1
92 252 1
92 253 1
92 255 1
92 256 1
93 94 1
93 96 1
93 97 1
93 98 1
93 99 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
93 113 1
93 115 1
93 116 1
93 117 1
93 122 1
93 126 1
93 130 1
93 131 1
93 139 1
93 146 1
93 147 1
93 148 1
93 149 1
93 150 1
93 153 1
93 154 1
93 159 1
93 163 1
93 165 1
93 168 1
93 172 1
93 176 1
93 179 1
93 185 1
93 187 1
93 192 1
93 194 1
93 198 1
93 200 1
93 203 1
93 205 1
93 206 1
93 211 1
93 212 1
93 214 1
93 216 1
93 220 1
93 223 1
93 226 1
93 237 1
93 238 1
93 239 1
93 240 1
93 244 1
93 246 1
93 249 1
93 252 1
93 256 1
94 95 1
94 97 1
94 100 1
94 101 1
94 103 1
94 104 1
94 106 1
94 112 1
94 113 1
94 117 1
94 122 1
94 125 1
94 129 1
94 132 1
94 133 1
94 134 1
94 141 1
94 147 1
94 149 1
94 151 1
94 153 1
94 161 1
94 164 1
94 168 1
94 172 1
94 173 1
94 174 1
94 179 1
94 181 1
94 184 1
94 186 1
94 190 1
94 191 1
94 192 1
94 193 1
94 194 1
94 195 1
94 196 1
94 197 1
94 202 1
94 208 1
94 213 1
94 214 1
94 215 1
94 216 1
94 219 1
94 220 1
94 224 1
94 229 1
94 235 1
94 237 1
94 238 1
94 243 1
94 246 1
94 247 1
94 253 1
94 255 1
95 96 1
95 97 1
95 98 1
95 100 1
95 106 1
95 109 1
95 110 1
95 112 1
95 113 1
95 114 1
95 117 1
95 118 1
95 119 1
95 120 1
95 124 1
95 127 1
95 132 1
95 133 1
95 135 1
95 139 1
95 141 1
95 144 1
95 148 1
95 149 1
95 151 1
95 153 1
95 154 1
95 155 1
95 157 1
95 159 1
95 162 1
95 164 1
95 167 1
95 168 1
95 170 1
95 172 1
95 177 1
95 178 1
95 179 1
95 180 1
95 184 1
95 186 1
95 193 1
95 196 1
95 202 1
95 204 1
95 205 1
95 207 1
95 211 1
95 214 1
95 218 1
95 219 1
95 220 1
95 222 1
95 230 1
95 231 1
95 233 1
95 234 1
95 235 1
95 239 1
95 247 1
95 251 1
96 98 1
96 108 1
96 113 1
96 115 1
96 116 1
96 117 1
96 120 1
96 124 1
96 130 1
96 136 1
96 139 1
96 144 1
96 149 1
96 153 1
96 154 1
96 155 1
96 159 1
96 165 1
96 168 1
96 172 1
96 177 1
96 179 1
96 180 1
96 187 1
96 192 1
96 203 1
96 207 1
96 209 1
96 210 1
96 212 1
96 218 1
96 220 1
96 223 1
96 233 1
96 234 1
96 235 1
96 239 1
96 240 1
96 247 1
96 252 1
97 100 1
97 103 1
97 104 1
97 106 1
97 111 1
97 112 1
97 122 1
97 130 1
97 132 1
97 135 1
97 137 1
97 138 1
97 139 1
97 140 1
97 141 1
97 148 1
97 149 1
97 157 1
97 162 1
97 164 1
97 165 1
97 178 1
97 186 1
97 193 1
97 196 1
97 197 1
97 199 1
97 202 1
97 204 1
97 205 1
97 207 1
97 220 1
97 223 1
97 226 1
97 230 1
97 231 1
97 233 1
97 238 1
97 240 1
97 243 1
98 102 1
98 105 1
98 106 1
98 108 1
98 109 1
98 113 1
98 115 1
98 116 1
98 118 1
98 119 1
98 120 1
98 121 1
98 127 1
98 128 1
98 130 1
98 132 1
98 135 1
98 136 1
98 137 1
98 138 1
98 139 1
98 140 1
98 145 1
98 148 1
98 149 1
98 153 1
98 154 1
98 155 1
98 156 1
98 162 1
98 163 1
98 165 1
98 166 1
98 167 1
98 171 1
98 172 1
98 175 1
98 179 1
98 186 1
98 187 1
98 188 1
98 193 1
98 196 1
98 198 1
98 204 1
98 205 1
98 206 1
98 207 1
98 209 1
98 210 1
98 212 1
98 221 1
98 222 1
98 225 1
98 227 1
98 230 1
98 231 1
98 232 1
98 233 1
98 234 1
98 235 1
98 236 1
98 239 1
98 240 1
98 242 1
98 245 1
98 246 1
98 250 1
98 256 1
99 100 1
99 102 1
99 103 1
99 113 1
99 115 1
99 117 1
99 122 1
99 123 1
99 125 1
99 127 1
99 130 1
99 131 1
99 138 1
99 141 1
99 145 1
99 147 1
99 150 1
99 152 1
99 155 1
99 159 1
99 160 1
99 165 1
99 168 1
99 172 1
99 174 1
99 176 1
99 177 1
99 179 1
99 180 1
99 181 1
99 183 1
99 193 1
99 194 1
99 199 1
99 203 1
99 204 1
99 205 1
99 209 1
99 211 1
99 213 1
99 214 1
99 215 1
99 216 1
99 219 1
99 220 1
99 221 1
99 223 1
99 228 1
99 231 1
99 232 1
99 237 1
99 238 1
99 239 1
99 245 1
99 246 1
99 250 1
99 252 1
99 254 1
99 256 1
100 102 1
100 103 1
100 104 1
100 106 1
100 110 1
100 113 1
100 117 1
100 122 1
100 123 1
100 124 1
100 125 1
100 127 1
100 131 1
100 132 1
100 133 1
100 135 1
100 140 1
100 141 1
100 147 1
100 151 1
100 152 1
100 155 1
100 158 1
100 159 1
100 160 1
100 164 1
100 168 1
100 172 1
100 176 1
100 177 1
100 180 1
100 184 1
100 186 1
100 188 1
100 193 1
100 199 1
100 202 1
100 204 1
100 205 1
100 213 1
100 214 1
100 215 1
100 219 1
100 220 1
100 222 1
100 224 1
100 230 1
100 231 1
100 238 1
100 239 1
100 245 1
100 246 1
100 251 1
100 255 1
101 102 1
101 117 1
101 119 1
101 121 1
101 123 1
101 133 1
101 134 1
101 140 1
101 142 1
101 143 1
101 147 1
101 152 1
101 158 1
101 161 1
101 169 1
101 173 1
101 174 1
101 175 1
101 180 1
101 184 1
101 185 1
101 189 1
101 190 1
101 200 1
101 201 1
101 208 1
101 210 1
101 211 1
101 213 1
101 215 1
101 216 1
101 220 1
101 224 1
101 225 1
101 226 1
101 235 1
101 237 1
101 238 1
101 239 1
101 240 1
101 241 1
101 242 1
101 244 1
101 245 1
101 246 1
101 248 1
101 254 1
102 104 1
102 105 1
102 106 1
102 107 1
102 109 1
102 110 1
102 114 1
102 117 1
102 118 1
102 119 1
102 121 1
102 122 1
102 123 1
102 127 1
102 128 1
102 129 1
102 130 1
102 131 1
102 132 1
102 133 1
102 134 1
102 142 1
102 149 1
102 155 1
102 156 1
102 158 1
102 160 1
102 167 1
102 168 1
102 169 1
102 170 1
102 171 1
102 175 1
102 184 1
102 186 1
102 190 1
102 196 1
102 197 1
102 200 1
102 204 1
102 205 1
102 206 1
102 208 1
102 209 1
102 211 1
102 212 1
102 213 1
102 214 1
102 220 1
102 221 1
102 222 1
102 230 1
102 231 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 237 1
102 245 1
102 246 1
102 249 1
103 104 1
103 106 1
103 125 1
103 130 1
103 131 1
103 132 1
103 133 1
103 135 1
103 136 1
103 138 1
103 139 1
103 141 1
103 146 1
103 147 1
103 148 1
103 149 1
103 155 1
103 159 1
103 160 1
103 163 1
103 166 1
103 174 1
103 176 1
103 177 1
103 181 1
103 183 1
103 188 1
103 191 1
103 192 1
103 193 1
103 194 1
103 195 1
103 204 1
103 212 1
103 213 1
103 214 1
103 216 1
103 219 1
103 220 1
103 221 1
103 223 1
103 224 1
103 228 1
103 232 1
103 236 1
103 238 1
103 239 1
103 243 1
103 244 1
103 245 1
103 247 1
104 105 1
104 106 1
104 110 1
104 125 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 137 1
104 139 1
104 141 1
104 146 1
104 147 1
104 148 1
104 149 1
104 151 1
104 153 1
104 154 1
104 162 1
104 168 1
104 169 1
104 171 1
104 173 1
104 176 1
104 178 1
104 182 1
104 183 1
104 184 1
104 193 1
104 194 1
104 195 1
104 196 1
104 197 1
104 205 1
104 206 1
104 208 1
104 212 1
104 213 1
104 214 1
104 224 1
104 226 1
104 231 1
104 237 1
104 238 1
104 243 1
104 244 1
105 106 1
105 107 1
105 108 1
105 115 1
105 127 1
105 129 1
105 130 1
105 131 1
105 134 1
105 136 1
105 137 1
105 138 1
105 142 1
105 146 1
105 147 1
105 154 1
105 156 1
105 160 1
105 163 1
105 169 1
105 170 1
105 171 1
105 173 1
105 175 1
105 176 1
105 184 1
105 185 1
105 187 1
105 189 1
105 192 1
105 194 1
105 196 1
105 198 1
105 206 1
105 208 1
105 212 1
105 213 1
105 221 1
105 225 1
105 226 1
105 227 1
105 228 1
105 231 1
105 232 1
105 236 1
105 242 1
105 244 1
105 249 1
105 254 1
106 109 1
106 113 1
106 118 1
106 123 1
106 125 1
106 127 1
106 128 1
106 129 1
106 130 1
106 132 1
106 135 1
106 136 1
106 137 1
106 138 1
106 140 1
106 146 1
106 148 1
106 149 1
106 154 1
106 157 1
106 162 1
106 163 1
106 166 1
106 167 1
106 169 1
106 171 1
106 173 1
106 174 1
106 175 1
106 176 1
106 184 1
106 186 1
106 191 1
106 193 1
106 194 1
106 195 1
106 196 1
106 197 1
106 206 1
106 208 1
106 212 1
106 213 1
106 220 1
106 221 1
106 222 1
106 223 1
106 226 1
106 230 1
106 231 1
106 232 1
106 238 1
106 243 1
106 245 1
106 246 1
106 249 1
106 255 1
106 256 1
107 108 1
107 110 1
107 114 1
107 119 1
107 120 1
107 129 1
107 139 1
107 141 1
107 142 1
107 144 1
107 147 1
107 152 1
107 155 1
107 156 1
107 169 1
107 170 1
107 174 1
107 176 1
107 179 1
107 181 1
107 183 1
107 187 1
107 188 1
107 189 1
107 190 1
107 192 1
107 196 1
107 197 1
107 198 1
107 200 1
107 201 1
107 207 1
107 208 1
107 217 1
107 221 1
107 225 1
107 226 1
107 227 1
107 228 1
107 229 1
107 230 1
107 234 1
107 236 1
107 241 1
107 242 1
107 244 1
107 247 1
107 249 1
107 251 1
107 254 1
108 110 1
108 111 1
108 116 1
108 118 1
108 119 1
108 126 1
108 128 1
108 129 1
108 131 1
108 139 1
108 144 1
108 146 1
108 149 1
108 150 1
108 153 1
108 155 1
108 156 1
108 163 1
108 170 1
108 179 1
108 182 1
108 187 1
108 189 1
108 195 1
108 197 1
108 198 1
108 206 1
108 207 1
108 209 1
108 212 1
108 217 1
108 221 1
108 223 1
108 225 1
108 226 1
108 227 1
108 229 1
108 231 1
108 233 1
108 234 1
108 235 1
108 236 1
108 242 1
108 244 1
108 249 1
108 252 1
109 110 1
109 111 1
109 116 1
109 117 1
109 125 1
109 128 1
109 129 1
109 130 1
109 132 1
109 142 1
109 149 1
109 151 1
109 157 1
109 160 1
109 162 1
109 163 1
109 166 1
109 167 1
109 170 1
109 171 1
109 172 1
109 175 1
109 179 1
109 181 1
109 182 1
109 183 1
109 191 1
109 193 1
109 194 1
109 195 1
109 197 1
109 199 1
109 202 1
109 204 1
109 205 1
109 206 1
109 207 1
109 208 1
109 209 1
109 211 1
109 215 1
109 218 1
109 221 1
109 222 1
109 225 1
109 229 1
109 233 1
109 236 1
109 238 1
109 243 1
109 256 1
110 117 1
110 119 1
110 125 1
110 126 1
110 128 1
110 129 1
110 131 1
110 132 1
110 133 1
110 142 1
110 146 1
110 149 1
110 150 1
110 151 1
110 153 1
110 156 1
110 160 1
110 162 1
110 167 1
110 168 1
110 169 1
110 170 1
110 175 1
110 181 1
110 182 1
110 183 1
110 190 1
110 194 1
110 197 1
110 199 1
110 201 1
110 204 1
110 205 1
110 206 1
110 208 1
110 209 1
110 211 1
110 212 1
110 214 1
110 215 1
110 222 1
110 224 1
110 229 1
110 233 1
110 236 1
110 237 1
110 241 1
110 244 1
110 247 1
110 251 1
110 252 1
111 118 1
111 122 1
111 126 1
111 130 1
111 132 1
111 137 1
111 140 1
111 146 1
111 148 1
111 149 1
111 157 1
111 160 1
111 162 1
111 163 1
111 165 1
111 180 1
111 181 1
111 182 1
111 183 1
111 199 1
111 202 1
111 205 1
111 207 1
111 209 1
111 218 1
111 223 1
111 224 1
111 225 1
111 229 1
111 233 1
111 238 1
111 240 1
111 243 1
111 244 1
111 248 1
112 113 1
112 114 1
112 115 1
112 126 1
112 134 1
112 135 1
112 139 1
112 144 1
112 149 1
112 151 1
112 153 1
112 154 1
112 155 1
112 158 1
112 159 1
112 161 1
112 178 1
112 179 1
112 184 1
112 185 1
112 186 1
112 187 1
112 190 1
112 191 1
112 192 1
112 193 1
112 196 1
112 202 1
112 205 1
112 211 1
112 212 1
112 214 1
112 215 1
112 220 1
112 224 1
112 225 1
112 229 1
112 235 1
112 240 1
112 241 1
112 247 1
112 249 1
113 114 1
113 115 1
113 117 1
113 120 1
113 124 1
113 127 1
113 128 1
113 129 1
113 130 1
113 132 1
113 133 1
113 135 1
113 136 1
113 144 1
113 147 1
113 152 1
113 154 1
113 155 1
113 159 1
113 162 1
113 163 1
113 164 1
113 165 1
113 166 1
113 167 1
113 171 1
113 172 1
113 176 1
113 179 1
113 184 1
113 185 1
113 186 1
113 187 1
113 190 1
113 192 1
113 193 1
113 207 1
113 209 1
113 212 1
113 213 1
113 219 1
113 221 1
113 222 1
113 230 1
113 231 1
113 234 1
113 235 1
113 236 1
113 239 1
113 245 1
113 246 1
113 249 1
113 255 1
113 256 1
114 115 1
114 116 1
114 117 1
114 119 1
114 120 1
114 121 1
114 124 1
114 128 1
114 129 1
114 134 1
114 143 1
114 144 1
114 150 1
114 152 1
114 153 1
114 154 1
114 155 1
114 164 1
114 170 1
114 178 1
114 179 1
114 184 1
114 186 1
114 187 1
114 188 1
114 191 1
114 196 1
114 197 1
114 198 1
114 200 1
114 201 1
114 202 1
114 211 1
114 214 1
114 218 1
114 222 1
114 225 1
114 226 1
114 234 1
114 235 1
114 236 1
114 241 1
114 242 1
114 246 1
114 249 1
114 251 1
114 255 1
115 116 1
115 119 1
115 120 1
115 122 1
115 126 1
115 135 1
115 136 1
115 137 1
115 138 1
115 139 1
115 144 1
115 147 1
115 153 1
115 154 1
115 155 1
115 158 1
115 159 1
115 165 1
115 168 1
115 179 1
115 184 1
115 185 1
115 186 1
115 187 1
115 188 1
115 192 1
115 194 1
115 196 1
115 200 1
115 203 1
115 210 1
115 219 1
115 223 1
115 224 1
115 226 1
115 234 1
115 235 1
115 239 1
115 240 1
115 241 1
115 242 1
115 244 1
115 245 1
115 246 1
115 247 1
115 252 1
116 119 1
116 120 1
116 121 1
116 122 1
116 126 1
116 128 1
116 134 1
116 139 1
116 143 1
116 144 1
116 150 1
116 151 1
116 153 1
116 154 1
116 159 1
116 161 1
116 165 1
116 178 1
116 179 1
116 182 1
116 187 1
116 198 1
116 200 1
116 202 1
116 203 1
116 206 1
116 209 1
116 211 1
116 216 1
116 218 1
116 223 1
116 234 1
116 235 1
116 236 1
116 242 1
116 244 1
116 246 1
116 249 1
116 250 1
116 251 1
116 252 1
116 254 1
116 256 1
117 118 1
117 119 1
117 122 1
117 123 1
117 124 1
117 130 1
117 131 1
117 132 1
117 133 1
117 134 1
117 135 1
117 136 1
117 141 1
117 149 1
117 151 1
117 155 1
117 158 1
117 159 1
117 160 1
117 164 1
117 165 1
117 167 1
117 168 1
117 169 1
117 172 1
117 175 1
117 177 1
117 179 1
117 180 1
117 184 1
117 185 1
117 186 1
117 192 1
117 194 1
117 199 1
117 204 1
117 205 1
117 211 1
117 214 1
117 215 1
117 218 1
117 219 1
117 220 1
117 221 1
117 222 1
117 230 1
117 231 1
117 232 1
117 233 1
117 234 1
117 235 1
117 241 1
117 245 1
117 246 1
117 251 1
117 252 1
118 119 1
118 120 1
118 121 1
118 128 1
118 132 1
118 135 1
118 137 1
118 138 1
118 140 1
118 143 1
118 145 1
118 149 1
118 155 1
118 156 1
118 157 1
118 160 1
118 162 1
118 163 1
118 166 1
118 167 1
118 171 1
118 175 1
118 182 1
118 183 1
118 187 1
118 196 1
118 197 1
118 198 1
118 199 1
118 202 1
118 207 1
118 209 1
118 221 1
118 222 1
118 225 1
118 227 1
118 230 1
118 231 1
118 232 1
118 233 1
118 234 1
118 235 1
118 236 1
118 243 1
118 248 1
118 256 1
119 121 1
119 122 1
119 123 1
119 124 1
119 127 1
119 128 1
119 129 1
119 133 1
119 134 1
119 135 1
119 136 1
119 142 1
119 143 1
119 144 1
119 145 1
119 150 1
119 155 1
119 156 1
119 157 1
119 158 1
119 160 1
119 162 1
119 167 1
119 168 1
119 169 1
119 170 1
119 177 1
119 180 1
119 182 1
119 183 1
119 187 1
119 188 1
119 189 1
119 190 1
119 197 1
119 198 1
119 199 1
119 200 1
119 201 1
119 203 1
119 204 1
119 205 1
119 207 1
119 208 1
119 210 1
119 211 1
119 217 1
119 218 1
119 221 1
119 222 1
119 224 1
119 225 1
119 227 1
119 230 1
119 231 1
119 232 1
119 233 1
119 234 1
119 235 1
119 236 1
119 237 1
119 241 1
119 242 1
119 244 1
119 245 1
119 246 1
119 247 1
119 251 1
119 252 1
119 254 1
120 121 1
120 124 1
120 129 1
120 140 1
120 143 1
120 144 1
120 145 1
120 151 1
120 152 1
120 154 1
120 155 1
120 156 1
120 157 1
120 159 1
120 161 1
120 164 1
120 165 1
120 166 1
120 172 1
120 174 1
120 176 1
120 177 1
120 178 1
120 187 1
120 188 1
120 191 1
120 197 1
120 198 1
120 200 1
120 201 1
120 207 1
120 210 1
120 217 1
120 223 1
120 226 1
120 227 1
120 230 1
120 234 1
120 235 1
120 236 1
120 239 1
120 240 1
120 245 1
120 246 1
120 248 1
120 249 1
120 250 1
120 253 1
120 254 1
120 255 1
120 256 1
121 123 1
121 124 1
121 128 1
121 133 1
121 134 1
121 142 1
121 143 1
121 145 1
121 149 1
121 150 1
121 153 1
121 157 1
121 158 1
121 163 1
121 167 1
121 171 1
121 173 1
121 175 1
121 180 1
121 183 1
121 187 1
121 189 1
121 190 1
121 191 1
121 198 1
121 200 1
121 201 1
121 202 1
121 210 1
121 211 1
121 215 1
121 218 1
121 222 1
121 225 1
121 230 1
121 234 1
121 235 1
121 236 1
121 238 1
121 241 1
121 242 1
121 248 1
121 250 1
121 254 1
121 255 1
121 256 1
122 123 1
122 128 1
122 130 1
122 131 1
122 132 1
122 143 1
122 147 1
122 149 1
122 150 1
122 153 1
122 154 1
122 159 1
122 164 1
122 165 1
122 168 1
122 169 1
122 171 1
122 173 1
122 178 1
122 179 1
122 182 1
122 194 1
122 204 1
122 205 1
122 211 1
122 214 1
122 220 1
122 224 1
122 237 1
122 238 1
122 239 1
122 240 1
122 244 1
122 245 1
122 246 1
122 250 1
122 251 1
122 252 1
122 254 1
122 255 1
122 256 1
123 125 1
123 128 1
123 133 1
123 134 1
123 135 1
123 140 1
123 142 1
123 143 1
123 145 1
123 152 1
123 157 1
123 158 1
123 160 1
123 164 1
123 165 1
123 167 1
123 168 1
123 169 1
123 171 1
123 173 1
123 174 1
123 175 1
123 180 1
123 183 1
123 184 1
123 186 1
123 189 1
123 190 1
123 191 1
123 200 1
123 201 1
123 204 1
123 210 1
123 211 1
123 213 1
123 214 1
123 215 1
123 220 1
123 222 1
123 224 1
123 230 1
123 234 1
123 235 1
123 236 1
123 237 1
123 238 1
123 239 1
123 240 1
123 241 1
123 242 1
123 245 1
123 246 1
123 248 1
123 250 1
123 251 1
123 252 1
123 254 1
123 255 1
123 256 1
124 125 1
124 126 1
124 127 1
124 133 1
124 135 1
124 144 1
124 145 1
124 150 1
124 151 1
124 152 1
124 155 1
124 159 1
124 166 1
124 170 1
124 172 1
124 174 1
124 177 1
124 179 1
124 180 1
124 181 1
124 183 1
124 184 1
124 188 1
124 189 1
124 190 1
124 192 1
124 193 1
124 200 1
124 201 1
124 202 1
124 203 1
124 204 1
124 207 1
124 209 1
124 210 1
124 211 1
124 214 1
124 215 1
124 217 1
124 219 1
124 222 1
124 229 1
124 234 1
124 236 1
124 241 1
124 247 1
124 251 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 141 1
125 147 1
125 151 1
125 155 1
125 160 1
125 162 1
125 166 1
125 169 1
125 170 1
125 171 1
125 174 1
125 177 1
125 180 1
125 181 1
125 182 1
125 183 1
125 190 1
125 191 1
125 192 1
125 193 1
125 195 1
125 199 1
125 202 1
125 208 1
125 211 1
125 213 1
125 214 1
125 215 1
125 219 1
125 220 1
125 222 1
125 224 1
125 236 1
125 237 1
125 238 1
125 243 1
125 248 1
125 251 1
125 252 1
125 253 1
125 254 1
125 255 1
125 256 1
126 128 1
126 131 1
126 134 1
126 139 1
126 142 1
126 144 1
126 146 1
126 149 1
126 150 1
126 151 1
126 153 1
126 154 1
126 161 1
126 163 1
126 168 1
126 179 1
126 181 1
126 185 1
126 187 1
126 189 1
126 190 1
126 192 1
126 193 1
126 194 1
126 202 1
126 203 1
126 206 1
126 209 1
126 212 1
126 216 1
126 223 1
126 225 1
126 229 1
126 247 1
126 249 1
127 128 1
127 129 1
127 131 1
127 133 1
127 135 1
127 136 1
127 139 1
127 148 1
127 152 1
127 155 1
127 160 1
127 166 1
127 167 1
127 169 1
127 170 1
127 176 1
127 179 1
127 181 1
127 184 1
127 185 1
127 186 1
127 188 1
127 192 1
127 193 1
127 196 1
127 207 1
127 208 1
127 209 1
127 212 1
127 219 1
127 221 1
127 222 1
127 230 1
127 232 1
127 236 1
127 245 1
127 249 1
127 254 1
128 129 1
128 130 1
128 131 1
128 134 1
128 137 1
128 142 1
128 143 1
128 146 1
128 149 1
128 150 1
128 153 1
128 163 1
128 167 1
128 169 1
128 170 1
128 171 1
128 173 1
128 179 1
128 182 1
128 186 1
128 187 1
128 189 1
128 196 1
128 197 1
128 198 1
128 200 1
128 205 1
128 206 1
128 209 1
128 211 1
128 212 1
128 218 1
128 221 1
128 222 1
128 225 1
128 229 1
128 231 1
128 235 1
128 236 1
128 246 1
128 249 1
128 254 1
128 256 1
129 131 1
129 132 1
129 143 1
129 144 1
129 150 1
129 151 1
129 152 1
129 156 1
129 166 1
129 169 1
129 170 1
129 171 1
129 173 1
129 176 1
129 179 1
129 182 1
129 183 1
129 187 1
129 190 1
129 195 1
129 197 1
129 198 1
129 200 1
129 201 1
129 205 1
129 206 1
129 207 1
129 208 1
129 209 1
129 212 1
129 213 1
129 214 1
129 217 1
129 222 1
129 226 1
129 228 1
129 229 1
129 230 1
129 231 1
129 236 1
129 246 1
129 249 1
129 251 1
129 254 1
129 255 1
129 256 1
130 131 1
130 132 1
130 137 1
130 138 1
130 146 1
130 148 1
130 149 1
130 151 1
130 160 1
130 163 1
130 165 1
130 166 1
130 167 1
130 171 1
130 172 1
130 174 1
130 175 1
130 176 1
130 179 1
130 182 1
130 183 1
130 194 1
130 199 1
130 204 1
130 205 1
130 206 1
130 209 1
130 212 1
130 213 1
130 214 1
130 216 1
130 220 1
130 221 1
130 223 1
130 228 1
130 231 1
130 232 1
130 238 1
130 245 1
130 246 1
130 250 1
130 256 1
131 132 1
131 146 1
131 149 1
131 150 1
131 152 1
131 156 1
131 159 1
131 160 1
131 166 1
131 168 1
131 169 1
131 170 1
131 176 1
131 179 1
131 182 1
131 183 1
131 192 1
131 194 1
131 195 1
131 199 1
131 204 1
131 205 1
131 206 1
131 208 1
131 209 1
131 211 1
131 212 1
131 213 1
131 214 1
131 217 1
131 220 1
131 221 1
131 222 1
131 228 1
131 230 1
131 231 1
131 232 1
131 236 1
131 237 1
131 244 1
131 246 1
131 251 1
131 252 1
131 254 1
132 141 1
132 149 1
132 151 1
132 157 1
132 160 1
132 162 1
132 164 1
132 166 1
132 167 1
132 169 1
132 170 1
132 171 1
132 172 1
132 175 1
132 178 1
132 179 1
132 181 1
132 182 1
132 183 1
132 186 1
132 193 1
132 195 1
132 196 1
132 197 1
132 199 1
132 204 1
132 205 1
132 206 1
132 207 1
132 208 1
132 213 1
132 214 1
132 220 1
132 222 1
132 229 1
132 230 1
132 231 1
132 233 1
132 236 1
132 238 1
132 243 1
132 245 1
132 246 1
132 253 1
132 255 1
133 134 1
133 135 1
133 140 1
133 141 1
133 142 1
133 147 1
133 151 1
133 152 1
133 155 1
133 157 1
133 158 1
133 160 1
133 162 1
133 163 1
133 167 1
133 170 1
133 174 1
133 175 1
133 176 1
133 180 1
133 181 1
133 183 1
133 184 1
133 185 1
133 186 1
133 188 1
133 189 1
133 190 1
133 191 1
133 202 1
133 208 1
133 210 1
133 213 1
133 215 1
133 219 1
133 220 1
133 222 1
133 224 1
133 227 1
133 228 1
133 234 1
133 236 1
133 237 1
133 238 1
133 239 1
133 241 1
133 243 1
133 247 1
133 248 1
134 142 1
134 143 1
134 146 1
134 149 1
134 150 1
134 153 1
134 158 1
134 162 1
134 163 1
134 167 1
134 173 1
134 174 1
134 175 1
134 179 1
134 180 1
134 184 1
134 185 1
134 186 1
134 187 1
134 189 1
134 190 1
134 191 1
134 196 1
134 202 1
134 206 1
134 210 1
134 211 1
134 212 1
134 215 1
134 225 1
134 235 1
134 238 1
134 240 1
134 241 1
134 242 1
134 248 1
134 249 1
134 254 1
135 136 1
135 137 1
135 139 1
135 140 1
135 141 1
135 142 1
135 148 1
135 149 1
135 155 1
135 157 1
135 158 1
135 162 1
135 168 1
135 170 1
135 175 1
135 176 1
135 180 1
135 183 1
135 184 1
135 186 1
135 188 1
135 191 1
135 193 1
135 196 1
135 202 1
135 204 1
135 207 1
135 208 1
135 210 1
135 212 1
135 213 1
135 219 1
135 220 1
135 222 1
135 230 1
135 231 1
135 233 1
135 234 1
135 239 1
135 241 1
135 243 1
136 137 1
136 138 1
136 139 1
136 141 1
136 148 1
136 149 1
136 155 1
136 158 1
136 163 1
136 168 1
136 175 1
136 176 1
136 180 1
136 181 1
136 186 1
136 187 1
136 188 1
136 192 1
136 194 1
136 196 1
136 198 1
136 203 1
136 207 1
136 210 1
136 219 1
136 220 1
136 221 1
136 223 1
136 225 1
136 227 1
136 232 1
136 234 1
136 239 1
136 240 1
136 247 1
136 248 1
137 138 1
137 140 1
137 146 1
137 148 1
137 149 1
137 153 1
137 154 1
137 157 1
137 163 1
137 167 1
137 175 1
137 176 1
137 185 1
137 186 1
137 187 1
137 194 1
137 196 1
137 197 1
137 198 1
137 205 1
137 206 1
137 208 1
137 212 1
137 225 1
137 226 1
137 231 1
137 235 1
137 240 1
137 248 1
137 249 1
138 140 1
138 141 1
138 147 1
138 148 1
138 149 1
138 154 1
138 155 1
138 160 1
138 175 1
138 176 1
138 194 1
138 196 1
138 213 1
138 223 1
138 226 1
138 228 1
138 232 1
138 239 1
138 244 1
138 248 1
139 141 1
139 144 1
139 147 1
139 148 1
139 149 1
139 153 1
139 154 1
139 155 1
139 159 1
139 161 1
139 162 1
139 163 1
139 164 1
139 168 1
139 170 1
139 172 1
139 178 1
139 179 1
139 181 1
139 187 1
139 192 1
139 194 1
139 196 1
139 203 1
139 204 1
139 205 1
139 207 1
139 209 1
139 212 1
139 219 1
139 223 1
139 225 1
139 226 1
139 227 1
139 229 1
139 240 1
139 244 1
139 247 1
139 249 1
140 141 1
140 147 1
140 148 1
140 149 1
140 152 1
140 154 1
140 155 1
140 157 1
140 158 1
140 159 1
140 160 1
140 162 1
140 175 1
140 176 1
140 177 1
140 180 1
140 183 1
140 184 1
140 188 1
140 196 1
140 201 1
140 202 1
140 213 1
140 219 1
140 220 1
140 224 1
140 226 1
140 230 1
140 239 1
140 241 1
140 243 1
140 248 1
141 147 1
141 148 1
141 149 1
141 154 1
141 155 1
141 159 1
141 164 1
141 165 1
141 174 1
141 177 1
141 180 1
141 181 1
141 183 1
141 188 1
141 194 1
141 202 1
141 204 1
141 207 1
141 208 1
141 213 1
141 214 1
141 215 1
141 219 1
141 220 1
141 224 1
141 239 1
141 243 1
141 244 1
141 247 1
141 248 1
141 253 1
142 146 1
142 149 1
142 156 1
142 158 1
142 160 1
142 162 1
142 163 1
142 167 1
142 169 1
142 170 1
142 174 1
142 175 1
142 181 1
142 189 1
142 190 1
142 206 1
142 208 1
142 211 1
142 215 1
142 221 1
142 222 1
142 225 1
142 227 1
142 228 1
142 229 1
142 236 1
142 241 1
142 242 1
142 249 1
143 145 1
143 156 1
143 157 1
143 158 1
143 160 1
143 161 1
143 168 1
143 169 1
143 171 1
143 173 1
143 178 1
143 180 1
143 182 1
143 187 1
143 197 1
143 198 1
143 199 1
143 200 1
143 201 1
143 203 1
143 206 1
143 211 1
143 214 1
143 216 1
143 218 1
143 223 1
143 225 1
143 230 1
143 231 1
143 235 1
143 237 1
143 240 1
143 241 1
143 242 1
143 246 1
143 248 1
143 250 1
143 251 1
143 252 1
143 253 1
143 254 1
143 255 1
143 256 1
144 145 1
144 150 1
144 151 1
144 152 1
144 154 1
144 155 1
144 156 1
144 159 1
144 161 1
144 166 1
144 170 1
144 172 1
144 177 1
144 178 1
144 179 1
144 187 1
144 188 1
144 189 1
144 193 1
144 198 1
144 200 1
144 202 1
144 205 1
144 207 1
144 209 1
144 211 1
144 217 1
144 226 1
144 229 1
144 235 1
144 236 1
144 242 1
144 247 1
144 249 1
144 251 1
144 254 1
145 150 1
145 152 1
145 155 1
145 156 1
145 157 1
145 158 1
145 160 1
145 166 1
145 171 1
145 174 1
145 177 1
145 180 1
145 183 1
145 187 1
145 188 1
145 198 1
145 199 1
145 200 1
145 201 1
145 207 1
145 210 1
145 218 1
145 220 1
145 221 1
145 227 1
145 228 1
145 230 1
145 232 1
145 233 1
145 234 1
145 236 1
145 245 1
145 248 1
145 250 1
145 251 1
145 252 1
145 253 1
145 254 1
145 256 1
146 148 1
146 149 1
146 150 1
146 163 1
146 166 1
146 170 1
146 171 1
146 173 1
146 176 1
146 181 1
146 182 1
146 187 1
146 189 1
146 194 1
146 195 1
146 198 1
146 206 1
146 209 1
146 212 1
146 216 1
146 223 1
146 225 1
146 226 1
146 228 1
146 229 1
146 238 1
146 244 1
146 249 1
146 256 1
147 150 1
147 152 1
147 154 1
147 155 1
147 159 1
147 161 1
147 168 1
147 174 1
147 176 1
147 177 1
147 184 1
147 186 1
147 188 1
147 189 1
147 190 1
147 192 1
147 194 1
147 201 1
147 203 1
147 208 1
147 212 1
147 213 1
147 214 1
147 216 1
147 217 1
147 219 1
147 220 1
147 223 1
147 224 1
147 226 1
147 237 1
147 238 1
147 239 1
147 241 1
147 244 1
147 247 1
147 252 1
147 254 1
148 149 1
148 154 1
148 155 1
148 159 1
148 163 1
148 164 1
148 165 1
148 166 1
148 176 1
148 177 1
148 181 1
148 188 1
148 193 1
148 195 1
148 196 1
148 204 1
148 207 1
148 209 1
148 212 1
148 220 1
148 223 1
148 226 1
148 227 1
148 229 1
148 232 1
148 238 1
148 239 1
148 243 1
148 244 1
148 245 1
148 247 1
148 253 1
148 256 1
149 151 1
149 153 1
149 158 1
149 162 1
149 163 1
149 164 1
149 165 1
149 167 1
149 168 1
149 171 1
149 172 1
149 175 1
149 180 1
149 181 1
149 186 1
149 187 1
149 191 1
149 193 1
149 194 1
149 196 1
149 199 1
149 202 1
149 203 1
149 204 1
149 205 1
149 207 1
149 209 1
149 210 1
149 212 1
149 215 1
149 218 1
149 219 1
149 220 1
149 221 1
149 222 1
149 223 1
149 225 1
149 227 1
149 229 1
149 230 1
149 231 1
149 233 1
149 234 1
149 235 1
149 238 1
149 239 1
149 240 1
149 243 1
149 248 1
150 151 1
150 155 1
150 156 1
150 159 1
150 168 1
150 170 1
150 172 1
150 174 1
150 179 1
150 181 1
150 185 1
150 189 1
150 190 1
150 192 1
150 194 1
150 200 1
150 201 1
150 203 1
150 206 1
150 209 1
150 210 1
150 211 1
150 212 1
150 215 1
150 216 1
150 217 1
150 219 1
150 234 1
150 236 1
150 237 1
150 241 1
150 242 1
150 247 1
150 249 1
150 250 1
150 252 1
150 254 1
150 256 1
151 157 1
151 162 1
151 164 1
151 166 1
151 170 1
151 172 1
151 179 1
151 181 1
151 183 1
151 184 1
151 186 1
151 190 1
151 191 1
151 192 1
151 193 1
151 195 1
151 202 1
151 204 1
151 207 1
151 209 1
151 211 1
151 214 1
151 215 1
151 218 1
151 219 1
151 220 1
151 222 1
151 224 1
151 229 1
151 236 1
151 238 1
151 243 1
151 247 1
151 250 1
151 251 1
151 253 1
151 255 1
151 256 1
152 155 1
152 156 1
152 157 1
152 159 1
152 160 1
152 161 1
152 166 1
152 169 1
152 170 1
152 173 1
152 174 1
152 176 1
152 177 1
152 179 1
152 181 1
152 184 1
152 185 1
152 186 1
152 188 1
152 189 1
152 190 1
152 192 1
152 193 1
152 200 1
152 201 1
152 208 1
152 210 1
152 217 1
152 219 1
152 221 1
152 224 1
152 226 1
152 228 1
152 230 1
152 232 1
152 236 1
152 239 1
152 243 1
152 245 1
152 247 1
152 249 1
152 254 1
152 255 1
152 256 1
153 154 1
153 158 1
153 161 1
153 164 1
153 165 1
153 168 1
153 175 1
153 179 1
153 180 1
153 184 1
153 185 1
153 186 1
153 187 1
153 192 1
153 194 1
153 196 1
153 202 1
153 203 1
153 205 1
153 210 1
153 212 1
153 215 1
153 218 1
153 220 1
153 223 1
153 225 1
153 235 1
153 237 1
153 238 1
153 239 1
153 240 1
153 241 1
153 248 1
154 155 1
154 159 1
154 161 1
154 164 1
154 165 1
154 168 1
154 172 1
154 176 1
154 179 1
154 184 1
154 186 1
154 187 1
154 188 1
154 192 1
154 196 1
154 198 1
154 200 1
154 203 1
154 220 1
154 223 1
154 224 1
154 226 1
154 235 1
154 239 1
154 240 1
154 241 1
154 244 1
154 245 1
154 246 1
154 247 1
154 249 1
154 252 1
155 156 1
155 157 1
155 158 1
155 159 1
155 164 1
155 165 1
155 170 1
155 172 1
155 176 1
155 177 1
155 179 1
155 180 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 190 1
155 192 1
155 196 1
155 200 1
155 201 1
155 204 1
155 207 1
155 211 1
155 213 1
155 214 1
155 217 1
155 219 1
155 220 1
155 222 1
155 230 1
155 232 1
155 234 1
155 235 1
155 236 1
155 239 1
155 241 1
155 242 1
155 245 1
155 246 1
155 247 1
155 251 1
155 255 1
156 157 1
156 160 1
156 166 1
156 167 1
156 169 1
156 170 1
156 176 1
156 182 1
156 183 1
156 189 1
156 197 1
156 198 1
156 199 1
156 200 1
156 201 1
156 206 1
156 207 1
156 208 1
156 217 1
156 221 1
156 225 1
156 226 1
156 227 1
156 228 1
156 230 1
156 231 1
156 232 1
156 234 1
156 236 1
156 242 1
156 244 1
156 251 1
156 252 1
156 254 1
157 160 1
157 162 1
157 164 1
157 166 1
157 167 1
157 171 1
157 183 1
157 188 1
157 191 1
157 196 1
157 197 1
157 198 1
157 199 1
157 201 1
157 204 1
157 205 1
157 207 1
157 208 1
157 213 1
157 222 1
157 225 1
157 226 1
157 228 1
157 230 1
157 231 1
157 232 1
157 233 1
157 236 1
157 243 1
157 245 1
157 246 1
157 248 1
157 253 1
157 255 1
158 168 1
158 169 1
158 175 1
158 180 1
158 184 1
158 185 1
158 186 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 196 1
158 200 1
158 201 1
158 202 1
158 210 1
158 211 1
158 213 1
158 215 1
158 219 1
158 220 1
158 222 1
158 224 1
158 225 1
158 230 1
158 234 1
158 235 1
158 239 1
158 240 1
158 241 1
158 242 1
158 245 1
158 246 1
158 248 1
159 164 1
159 165 1
159 168 1
159 170 1
159 172 1
159 176 1
159 177 1
159 178 1
159 179 1
159 188 1
159 192 1
159 194 1
159 200 1
159 203 1
159 204 1
159 207 1
159 211 1
159 214 1
159 217 1
159 219 1
159 220 1
159 223 1
159 224 1
159 226 1
159 230 1
159 234 1
159 235 1
159 237 1
159 239 1
159 240 1
159 244 1
159 245 1
159 246 1
159 247 1
159 251 1
159 252 1
160 162 1
160 166 1
160 167 1
160 169 1
160 170 1
160 171 1
160 175 1
160 176 1
160 183 1
160 189 1
160 199 1
160 201 1
160 204 1
160 205 1
160 206 1
160 208 1
160 213 1
160 215 1
160 221 1
160 222 1
160 227 1
160 228 1
160 230 1
160 231 1
160 232 1
160 233 1
160 234 1
160 236 1
160 248 1
160 252 1
160 254 1
160 256 1
161 174 1
161 178 1
161 187 1
161 188 1
161 189 1
161 190 1
161 191 1
161 193 1
161 195 1
161 198 1
161 200 1
161 202 1
161 203 1
161 216 1
161 217 1
161 223 1
161 224 1
161 226 1
161 229 1
161 238 1
161 240 1
161 242 1
161 243 1
161 244 1
161 247 1
161 249 1
161 252 1
161 254 1
162 163 1
162 166 1
162 167 1
162 170 1
162 171 1
162 172 1
162 175 1
162 181 1
162 183 1
162 184 1
162 186 1
162 191 1
162 193 1
162 195 1
162 196 1
162 202 1
162 207 1
162 208 1
162 213 1
162 215 1
162 222 1
162 225 1
162 226 1
162 228 1
162 229 1
162 233 1
162 236 1
162 238 1
162 241 1
162 243 1
162 248 1
162 255 1
163 166 1
163 167 1
163 171 1
163 173 1
163 174 1
163 175 1
163 176 1
163 181 1
163 185 1
163 186 1
163 187 1
163 189 1
163 191 1
163 196 1
163 198 1
163 202 1
163 206 1
163 207 1
163 209 1
163 210 1
163 212 1
163 215 1
163 216 1
163 221 1
163 225 1
163 227 1
163 228 1
163 229 1
163 233 1
163 236 1
163 239 1
163 240 1
163 248 1
163 249 1
163 256 1
164 165 1
164 168 1
164 171 1
164 172 1
164 177 1
164 178 1
164 179 1
164 180 1
164 186 1
164 193 1
164 196 1
164 197 1
164 199 1
164 202 1
164 204 1
164 205 1
164 207 1
164 214 1
164 220 1
164 222 1
164 223 1
164 224 1
164 230 1
164 231 1
164 238 1
164 239 1
164 245 1
164 246 1
164 251 1
164 253 1
164 255 1
165 168 1
165 171 1
165 172 1
165 177 1
165 179 1
165 180 1
165 187 1
165 193 1
165 198 1
165 200 1
165 203 1
165 204 1
165 207 1
165 220 1
165 223 1
165 224 1
165 238 1
165 239 1
165 240 1
165 245 1
165 246 1
165 248 1
165 250 1
165 252 1
165 256 1
166 167 1
166 170 1
166 171 1
166 172 1
166 174 1
166 176 1
166 181 1
166 183 1
166 195 1
166 198 1
166 199 1
166 206 1
166 207 1
166 208 1
166 209 1
166 213 1
166 221 1
166 222 1
166 223 1
166 226 1
166 228 1
166 229 1
166 230 1
166 232 1
166 236 1
166 238 1
166 243 1
166 250 1
166 253 1
166 255 1
166 256 1
167 171 1
167 175 1
167 183 1
167 186 1
167 191 1
167 196 1
167 206 1
167 207 1
167 209 1
167 215 1
167 221 1
167 222 1
167 225 1
167 227 1
167 231 1
167 236 1
167 238 1
168 175 1
168 180 1
168 182 1
168 184 1
168 185 1
168 186 1
168 192 1
168 194 1
168 203 1
168 204 1
168 205 1
168 211 1
168 212 1
168 214 1
168 215 1
168 219 1
168 220 1
168 223 1
168 224 1
168 225 1
168 234 1
168 237 1
168 239 1
168 240 1
168 241 1
168 244 1
168 245 1
168 251 1
168 252 1
169 170 1
169 171 1
169 173 1
169 176 1
169 182 1
169 183 1
169 190 1
169 197 1
169 198 1
169 200 1
169 201 1
169 205 1
169 206 1
169 208 1
169 211 1
169 213 1
169 214 1
169 217 1
169 220 1
169 221 1
169 222 1
169 228 1
169 230 1
169 231 1
169 236 1
169 237 1
169 244 1
169 246 1
169 251 1
169 252 1
169 254 1
169 255 1
170 172 1
170 178 1
170 179 1
170 181 1
170 182 1
170 183 1
170 184 1
170 185 1
170 189 1
170 190 1
170 192 1
170 194 1
170 195 1
170 197 1
170 200 1
170 201 1
170 206 1
170 207 1
170 208 1
170 209 1
170 211 1
170 212 1
170 214 1
170 217 1
170 221 1
170 222 1
170 224 1
170 229 1
170 236 1
170 241 1
170 244 1
170 247 1
170 249 1
170 251 1
170 252 1
170 254 1
171 173 1
171 175 1
171 176 1
171 182 1
171 183 1
171 186 1
171 197 1
171 198 1
171 199 1
171 205 1
171 206 1
171 208 1
171 209 1
171 211 1
171 214 1
171 220 1
171 221 1
171 222 1
171 228 1
171 230 1
171 231 1
171 232 1
171 238 1
171 243 1
171 245 1
171 246 1
171 248 1
171 255 1
171 256 1
172 177 1
172 179 1
172 181 1
172 184 1
172 186 1
172 193 1
172 207 1
172 209 1
172 212 1
172 219 1
172 221 1
172 222 1
172 229 1
172 236 1
172 238 1
172 250 1
172 253 1
172 255 1
172 256 1
173 174 1
173 187 1
173 189 1
173 190 1
173 191 1
173 195 1
173 197 1
173 198 1
173 200 1
173 201 1
173 206 1
173 208 1
173 211 1
173 216 1
173 226 1
173 228 1
173 231 1
173 237 1
173 238 1
173 240 1
173 248 1
173 254 1
173 255 1
173 256 1
174 175 1
174 176 1
174 181 1
174 187 1
174 188 1
174 189 1
174 190 1
174 191 1
174 193 1
174 195 1
174 203 1
174 206 1
174 208 1
174 210 1
174 213 1
174 215 1
174 216 1
174 217 1
174 219 1
174 220 1
174 223 1
174 224 1
174 228 1
174 236 1
174 237 1
174 238 1
174 243 1
174 247 1
174 248 1
174 250 1
174 252 1
174 254 1
174 255 1
174 256 1
175 180 1
175 181 1
175 184 1
175 185 1
175 186 1
175 189 1
175 191 1
175 196 1
175 210 1
175 213 1
175 215 1
175 219 1
175 220 1
175 221 1
175 222 1
175 225 1
175 228 1
175 230 1
175 231 1
175 232 1
175 233 1
175 234 1
175 236 1
175 238 1
175 239 1
175 240 1
175 245 1
175 246 1
175 248 1
176 177 1
176 181 1
176 184 1
176 185 1
176 186 1
176 188 1
176 189 1
176 190 1
176 192 1
176 193 1
176 200 1
176 208 1
176 212 1
176 213 1
176 217 1
176 219 1
176 221 1
176 224 1
176 226 1
176 228 1
176 230 1
176 232 1
176 236 1
176 239 1
176 243 1
176 245 1
176 249 1
177 180 1
177 181 1
177 183 1
177 188 1
177 201 1
177 202 1
177 203 1
177 204 1
177 207 1
177 210 1
177 217 1
177 218 1
177 219 1
177 220 1
177 223 1
177 224 1
177 226 1
177 230 1
177 234 1
177 236 1
177 237 1
177 239 1
177 245 1
177 247 1
177 250 1
177 251 1
177 252 1
177 253 1
178 179 1
178 182 1
178 183 1
178 197 1
178 201 1
178 202 1
178 205 1
178 207 1
178 211 1
178 214 1
178 218 1
178 224 1
178 243 1
178 246 1
178 251 1
178 252 1
178 253 1
178 255 1
179 184 1
179 186 1
179 187 1
179 189 1
179 192 1
179 193 1
179 196 1
179 206 1
179 207 1
179 209 1
179 211 1
179 212 1
179 214 1
179 222 1
179 229 1
179 235 1
179 246 1
179 249 1
180 181 1
180 182 1
180 183 1
180 186 1
180 187 1
180 188 1
180 191 1
180 200 1
180 201 1
180 202 1
180 203 1
180 204 1
180 207 1
180 210 1
180 211 1
180 215 1
180 218 1
180 219 1
180 220 1
180 223 1
180 224 1
180 225 1
180 230 1
180 234 1
180 237 1
180 238 1
180 239 1
180 241 1
180 242 1
180 243 1
180 244 1
180 245 1
180 247 1
180 248 1
180 250 1
180 251 1
180 252 1
180 253 1
181 183 1
181 184 1
181 188 1
181 189 1
181 190 1
181 191 1
181 192 1
181 193 1
181 194 1
181 195 1
181 202 1
181 203 1
181 207 1
181 208 1
181 209 1
181 210 1
181 212 1
181 213 1
181 215 1
181 219 1
181 224 1
181 227 1
181 228 1
181 229 1
181 236 1
181 238 1
181 241 1
181 243 1
181 247 1
181 249 1
182 183 1
182 195 1
182 197 1
182 198 1
182 199 1
182 201 1
182 205 1
182 206 1
182 207 1
182 208 1
182 209 1
182 211 1
182 214 1
182 217 1
182 224 1
182 231 1
182 237 1
182 243 1
182 244 1
182 250 1
182 251 1
182 252 1
183 188 1
183 190 1
183 195 1
183 197 1
183 199 1
183 201 1
183 202 1
183 204 1
183 207 1
183 208 1
183 213 1
183 218 1
183 222 1
183 224 1
183 228 1
183 230 1
183 232 1
183 233 1
183 234 1
183 236 1
183 241 1
183 243 1
183 244 1
183 247 1
183 248 1
183 251 1
183 252 1
183 253 1
184 185 1
184 186 1
184 187 1
184 188 1
184 190 1
184 192 1
184 196 1
184 208 1
184 211 1
184 212 1
184 213 1
184 214 1
184 215 1
184 219 1
184 220 1
184 222 1
184 224 1
184 235 1
184 237 1
184 239 1
184 240 1
184 241 1
184 249 1
185 186 1
185 187 1
185 188 1
185 189 1
185 192 1
185 193 1
185 194 1
185 196 1
185 203 1
185 210 1
185 212 1
185 214 1
185 215 1
185 219 1
185 220 1
185 249 1
186 187 1
186 188 1
186 191 1
186 193 1
186 196 1
186 202 1
186 210 1
186 212 1
186 213 1
186 214 1
186 215 1
186 219 1
186 220 1
186 222 1
186 225 1
186 234 1
186 235 1
186 238 1
186 239 1
186 240 1
186 241 1
186 246 1
186 248 1
186 249 1
186 255 1
186 256 1
187 188 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 196 1
187 198 1
187 200 1
187 202 1
187 203 1
187 206 1
187 207 1
187 210 1
187 212 1
187 216 1
187 218 1
187 223 1
187 225 1
187 226 1
187 227 1
187 229 1
187 234 1
187 235 1
187 239 1
187 240 1
187 241 1
187 242 1
187 244 1
187 245 1
187 246 1
187 247 1
187 248 1
187 249 1
187 250 1
187 252 1
187 254 1
187 256 1
188 189 1
188 190 1
188 191 1
188 192 1
188 196 1
188 200 1
188 201 1
188 202 1
188 207 1
188 208 1
188 210 1
188 215 1
188 217 1
188 219 1
188 220 1
188 224 1
188 225 1
188 226 1
188 230 1
188 236 1
188 239 1
188 241 1
188 242 1
188 243 1
188 247 1
188 248 1
188 253 1
189 190 1
189 192 1
189 203 1
189 206 1
189 208 1
189 210 1
189 211 1
189 215 1
189 216 1
189 219 1
189 221 1
189 227 1
189 228 1
189 229 1
189 236 1
189 237 1
189 242 1
189 247 1
189 249 1
189 254 1
189 256 1
190 191 1
190 192 1
190 195 1
190 201 1
190 202 1
190 208 1
190 211 1
190 214 1
190 216 1
190 217 1
190 222 1
190 224 1
190 229 1
190 236 1
190 237 1
190 241 1
190 247 1
190 249 1
190 251 1
190 254 1
190 255 1
191 193 1
191 195 1
191 196 1
191 202 1
191 208 1
191 210 1
191 215 1
191 216 1
191 218 1
191 224 1
191 225 1
191 229 1
191 238 1
191 241 1
191 243 1
191 248 1
191 255 1
191 256 1
192 193 1
192 194 1
192 202 1
192 203 1
192 211 1
192 212 1
192 214 1
192 219 1
192 220 1
192 224 1
192 229 1
192 236 1
192 247 1
192 249 1
193 195 1
193 202 1
193 207 1
193 209 1
193 212 1
193 215 1
193 219 1
193 220 1
193 229 1
193 238 1
193 243 1
193 247 1
193 255 1
193 256 1
194 195 1
194 203 1
194 205 1
194 208 1
194 209 1
194 212 1
194 213 1
194 214 1
194 215 1
194 219 1
194 220 1
194 224 1
194 228 1
194 237 1
194 239 1
194 244 1
194 252 1
195 197 1
195 199 1
195 202 1
195 207 1
195 208 1
195 209 1
195 212 1
195 216 1
195 224 1
195 228 1
195 229 1
195 237 1
195 238 1
195 243 1
195 255 1
196 197 1
196 202 1
196 204 1
196 205 1
196 207 1
196 212 1
196 222 1
196 225 1
196 226 1
196 230 1
196 231 1
196 235 1
196 240 1
196 241 1
196 243 1
196 246 1
196 249 1
197 198 1
197 201 1
197 205 1
197 206 1
197 207 1
197 208 1
197 217 1
197 222 1
197 226 1
197 230 1
197 231 1
197 236 1
197 243 1
197 246 1
197 251 1
197 255 1
198 199 1
198 200 1
198 206 1
198 207 1
198 209 1
198 216 1
198 223 1
198 225 1
198 226 1
198 227 1
198 231 1
198 232 1
198 235 1
198 236 1
198 239 1
198 240 1
198 244 1
198 245 1
198 246 1
198 249 1
198 250 1
198 252 1
198 256 1
199 204 1
199 205 1
199 207 1
199 230 1
199 231 1
199 232 1
199 233 1
199 238 1
199 243 1
199 248 1
199 252 1
199 253 1
200 201 1
200 211 1
200 216 1
200 217 1
200 223 1
200 224 1
200 226 1
200 234 1
200 235 1
200 236 1
200 239 1
200 240 1
200 242 1
200 244 1
200 245 1
200 246 1
200 250 1
200 252 1
200 254 1
200 256 1
201 208 1
201 211 1
201 217 1
201 222 1
201 224 1
201 226 1
201 230 1
201 231 1
201 234 1
201 235 1
201 236 1
201 240 1
201 241 1
201 248 1
201 251 1
201 253 1
201 254 1
201 255 1
202 203 1
202 207 1
202 210 1
202 215 1
202 218 1
202 219 1
202 220 1
202 223 1
202 224 1
202 225 1
202 226 1
202 227 1
202 229 1
202 233 1
202 238 1
202 241 1
202 243 1
202 247 1
202 248 1
202 253 1
203 210 1
203 211 1
203 215 1
203 216 1
203 219 1
203 220 1
203 223 1
203 224 1
203 225 1
203 234 1
203 237 1
203 239 1
203 241 1
203 242 1
203 244 1
203 247 1
203 251 1
203 252 1
204 205 1
204 207 1
204 213 1
204 218 1
204 219 1
204 221 1
204 222 1
204 230 1
204 232 1
204 233 1
204 234 1
204 245 1
204 251 1
204 252 1
205 206 1
205 207 1
205 214 1
205 222 1
205 231 1
205 232 1
205 233 1
205 237 1
205 238 1
205 244 1
205 252 1
206 209 1
206 212 1
206 216 1
206 221 1
206 225 1
206 228 1
206 229 1
206 231 1
206 232 1
206 236 1
206 246 1
206 249 1
206 254 1
206 255 1
206 256 1
207 209 1
207 212 1
207 222 1
207 223 1
207 225 1
207 226 1
207 227 1
207 229 1
207 230 1
207 233 1
207 234 1
207 236 1
207 243 1
207 247 1
207 249 1
207 250 1
207 253 1
208 211 1
208 213 1
208 214 1
208 222 1
208 224 1
208 228 1
208 230 1
208 231 1
208 236 1
208 237 1
208 238 1
208 243 1
208 248 1
208 249 1
208 251 1
208 254 1
208 255 1
209 212 1
209 221 1
209 227 1
209 228 1
209 229 1
209 233 1
209 236 1
209 238 1
209 243 1
209 249 1
209 250 1
209 256 1
210 215 1
210 219 1
210 223 1
210 227 1
210 234 1
210 236 1
210 239 1
210 241 1
210 242 1
210 248 1
211 214 1
211 218 1
211 222 1
211 234 1
211 235 1
211 236 1
211 237 1
211 238 1
211 241 1
211 242 1
211 246 1
211 247 1
211 251 1
211 252 1
211 254 1
212 219 1
212 221 1
212 225 1
212 229 1
212 231 1
212 249 1
213 214 1
213 219 1
213 220 1
213 221 1
213 222 1
213 224 1
213 228 1
213 230 1
213 231 1
213 232 1
213 236 1
213 238 1
213 243 1
213 248 1
214 220 1
214 222 1
214 224 1
214 237 1
214 240 1
214 251 1
214 252 1
214 254 1
215 218 1
215 219 1
215 220 1
215 223 1
215 224 1
215 227 1
215 228 1
215 237 1
215 238 1
215 247 1
215 248 1
215 252 1
216 217 1
216 220 1
216 223 1
216 226 1
216 237 1
216 238 1
216 240 1
216 242 1
216 244 1
216 247 1
216 252 1
216 254 1
216 255 1
216 256 1
217 224 1
217 226 1
217 236 1
217 237 1
217 244 1
217 247 1
217 251 1
217 252 1
217 254 1
218 223 1
218 225 1
218 233 1
218 234 1
218 238 1
218 248 1
218 251 1
218 252 1
219 220 1
219 222 1
219 223 1
219 224 1
219 234 1
219 236 1
219 238 1
219 239 1
219 247 1
220 223 1
220 224 1
220 230 1
220 237 1
220 238 1
220 239 1
220 240 1
220 244 1
220 245 1
220 246 1
220 248 1
220 251 1
220 252 1
220 253 1
220 255 1
220 256 1
221 222 1
221 227 1
221 228 1
221 231 1
221 232 1
221 234 1
221 236 1
221 249 1
221 254 1
221 256 1
222 230 1
222 231 1
222 233 1
222 234 1
222 235 1
222 236 1
222 241 1
222 251 1
222 255 1
223 224 1
223 227 1
223 228 1
223 237 1
223 238 1
223 239 1
223 240 1
223 244 1
223 248 1
223 250 1
223 252 1
223 256 1
224 225 1
224 229 1
224 237 1
224 238 1
224 239 1
224 240 1
224 241 1
224 242 1
224 243 1
224 244 1
224 247 1
224 248 1
224 251 1
224 252 1
224 253 1
225 226 1
225 227 1
225 229 1
225 231 1
225 233 1
225 235 1
225 240 1
225 241 1
225 242 1
225 243 1
225 248 1
225 249 1
226 239 1
226 240 1
226 242 1
226 243 1
226 244 1
226 249 1
226 256 1
227 228 1
227 232 1
227 233 1
227 234 1
227 236 1
227 242 1
227 254 1
228 232 1
228 236 1
228 238 1
228 243 1
228 249 1
228 254 1
228 256 1
229 238 1
229 243 1
229 247 1
229 249 1
230 231 1
230 232 1
230 234 1
230 235 1
230 236 1
230 245 1
230 246 1
230 248 1
230 253 1
230 255 1
231 232 1
231 235 1
231 246 1
231 248 1
231 255 1
231 256 1
232 234 1
232 236 1
232 245 1
232 248 1
232 252 1
232 254 1
232 256 1
233 236 1
233 243 1
233 252 1
234 235 1
234 236 1
234 239 1
234 241 1
234 242 1
234 245 1
234 251 1
234 252 1
235 240 1
235 242 1
235 246 1
236 241 1
236 242 1
236 249 1
236 254 1
236 256 1
237 238 1
237 239 1
237 240 1
237 244 1
237 247 1
237 248 1
237 251 1
237 252 1
237 254 1
238 240 1
238 243 1
238 248 1
238 250 1
238 253 1
238 255 1
238 256 1
239 240 1
239 241 1
239 244 1
239 245 1
239 247 1
239 248 1
239 252 1
239 256 1
240 242 1
240 244 1
240 246 1
240 248 1
240 252 1
240 256 1
241 242 1
241 247 1
241 248 1
241 249 1
241 251 1
242 244 1
242 247 1
242 248 1
243 244 1
243 247 1
243 248 1
243 253 1
243 255 1
244 247 1
244 251 1
244 252 1
245 246 1
245 248 1
245 251 1
245 252 1
245 254 1
245 255 1
245 256 1
246 248 1
246 254 1
246 255 1
246 256 1
247 249 1
247 251 1
248 250 1
248 253 1
248 255 1
248 256 1
250 252 1
250 253 1
250 256 1
251 252 1
251 253 1
251 254 1
252 254 1
253 255 1
254 255 1
254 256 1
255 256 1


==> anc/graph-instances/rand01-polytopes/rand01-10-281-0.dat <==
281 11828
1 2 1
1 5 1
1 6 1
1 7 1
1 10 1
1 17 1
1 21 1
1 22 1
1 29 1
1 30 1
1 37 1
1 39 1
1 45 1
1 48 1
1 50 1
1 52 1
1 55 1
1 61 1
1 64 1
1 69 1
1 73 1
1 74 1
1 78 1
1 83 1
1 86 1
1 87 1
1 91 1
1 97 1
1 104 1
1 109 1
1 112 1
1 114 1
1 115 1
1 116 1
1 119 1
1 121 1
1 133 1
1 138 1
1 142 1
1 146 1
1 154 1
1 157 1
1 158 1
1 159 1
1 160 1
1 170 1
1 178 1
1 180 1
1 182 1
1 183 1
1 184 1
1 186 1
1 190 1
1 194 1
1 198 1
1 199 1
1 204 1
1 205 1
1 207 1
1 208 1
1 211 1
1 213 1
1 214 1
1 215 1
1 217 1
1 226 1
1 237 1
1 242 1
1 246 1
1 256 1
1 257 1
1 259 1
1 265 1
1 267 1
1 270 1
1 272 1
1 273 1
1 275 1
1 278 1
1 281 1
2 5 1
2 6 1
2 11 1
2 13 1
2 21 1
2 29 1
2 31 1
2 32 1
2 40 1
2 44 1
2 45 1
2 50 1
2 54 1
2 57 1
2 59 1
2 61 1
2 62 1
2 64 1
2 68 1
2 69 1
2 80 1
2 82 1
2 84 1
2 85 1
2 91 1
2 93 1
2 96 1
2 97 1
2 99 1
2 104 1
2 107 1
2 114 1
2 115 1
2 116 1
2 121 1
2 122 1
2 124 1
2 127 1
2 131 1
2 135 1
2 147 1
2 149 1
2 151 1
2 152 1
2 162 1
2 169 1
2 171 1
2 175 1
2 182 1
2 183 1
2 193 1
2 196 1
2 198 1
2 201 1
2 204 1
2 209 1
2 217 1
2 222 1
2 239 1
2 249 1
2 257 1
2 258 1
2 260 1
2 261 1
2 266 1
2 268 1
2 272 1
2 273 1
3 8 1
3 10 1
3 26 1
3 28 1
3 32 1
3 37 1
3 40 1
3 41 1
3 42 1
3 43 1
3 47 1
3 61 1
3 64 1
3 66 1
3 69 1
3 71 1
3 73 1
3 77 1
3 83 1
3 84 1
3 87 1
3 89 1
3 92 1
3 94 1
3 102 1
3 107 1
3 109 1
3 111 1
3 116 1
3 120 1
3 127 1
3 129 1
3 145 1
3 151 1
3 159 1
3 160 1
3 162 1
3 167 1
3 172 1
3 174 1
3 179 1
3 181 1
3 191 1
3 193 1
3 194 1
3 196 1
3 198 1
3 206 1
3 209 1
3 214 1
3 221 1
3 222 1
3 224 1
3 228 1
3 231 1
3 233 1
3 237 1
3 242 1
3 243 1
3 247 1
3 249 1
3 250 1
3 254 1
3 255 1
3 258 1
3 262 1
3 263 1
3 264 1
3 266 1
3 267 1
3 273 1
3 274 1
3 275 1
3 280 1
4 5 1
4 10 1
4 12 1
4 13 1
4 14 1
4 24 1
4 25 1
4 26 1
4 34 1
4 37 1
4 42 1
4 47 1
4 49 1
4 51 1
4 53 1
4 54 1
4 56 1
4 58 1
4 61 1
4 63 1
4 65 1
4 67 1
4 71 1
4 77 1
4 81 1
4 94 1
4 97 1
4 100 1
4 103 1
4 108 1
4 110 1
4 114 1
4 116 1
4 120 1
4 125 1
4 129 1
4 138 1
4 140 1
4 142 1
4 143 1
4 144 1
4 148 1
4 150 1
4 154 1
4 155 1
4 158 1
4 159 1
4 160 1
4 163 1
4 168 1
4 170 1
4 174 1
4 176 1
4 177 1
4 179 1
4 181 1
4 183 1
4 186 1
4 191 1
4 193 1
4 196 1
4 197 1
4 199 1
4 200 1
4 202 1
4 203 1
4 205 1
4 210 1
4 211 1
4 212 1
4 216 1
4 218 1
4 219 1
4 221 1
4 223 1
4 225 1
4 230 1
4 232 1
4 233 1
4 236 1
4 238 1
4 240 1
4 241 1
4 243 1
4 244 1
4 252 1
4 253 1
4 255 1
4 256 1
4 257 1
4 260 1
4 263 1
4 264 1
4 265 1
4 266 1
4 269 1
4 270 1
4 271 1
4 274 1
4 275 1
4 281 1
5 10 1
5 11 1
5 20 1
5 21 1
5 25 1
5 27 1
5 30 1
5 33 1
5 40 1
5 42 1
5 50 1
5 54 1
5 61 1
5 62 1
5 64 1
5 67 1
5 69 1
5 74 1
5 78 1
5 85 1
5 90 1
5 91 1
5 97 1
5 102 1
5 103 1
5 104 1
5 112 1
5 116 1
5 118 1
5 120 1
5 131 1
5 133 1
5 137 1
5 140 1
5 145 1
5 146 1
5 152 1
5 155 1
5 157 1
5 159 1
5 160 1
5 168 1
5 170 1
5 171 1
5 179 1
5 183 1
5 191 1
5 196 1
5 198 1
5 200 1
5 201 1
5 204 1
5 206 1
5 210 1
5 211 1
5 213 1
5 214 1
5 221 1
5 222 1
5 224 1
5 227 1
5 229 1
5 235 1
5 236 1
5 237 1
5 239 1
5 242 1
5 252 1
5 253 1
5 256 1
5 260 1
5 262 1
5 263 1
5 265 1
5 266 1
5 270 1
5 272 1
5 273 1
6 10 1
6 11 1
6 16 1
6 17 1
6 21 1
6 22 1
6 26 1
6 29 1
6 30 1
6 37 1
6 43 1
6 50 1
6 51 1
6 52 1
6 57 1
6 60 1
6 61 1
6 64 1
6 66 1
6 69 1
6 73 1
6 81 1
6 83 1
6 84 1
6 86 1
6 87 1
6 92 1
6 95 1
6 96 1
6 107 1
6 109 1
6 110 1
6 112 1
6 114 1
6 115 1
6 116 1
6 121 1
6 122 1
6 124 1
6 127 1
6 130 1
6 133 1
6 151 1
6 154 1
6 156 1
6 157 1
6 160 1
6 161 1
6 165 1
6 166 1
6 168 1
6 170 1
6 171 1
6 179 1
6 182 1
6 186 1
6 190 1
6 193 1
6 194 1
6 198 1
6 207 1
6 208 1
6 214 1
6 217 1
6 242 1
6 255 1
6 257 1
6 258 1
6 260 1
6 261 1
6 263 1
6 266 1
6 267 1
6 273 1
6 281 1
7 9 1
7 11 1
7 14 1
7 16 1
7 17 1
7 18 1
7 21 1
7 22 1
7 26 1
7 28 1
7 33 1
7 34 1
7 36 1
7 37 1
7 39 1
7 46 1
7 48 1
7 52 1
7 55 1
7 60 1
7 72 1
7 77 1
7 81 1
7 83 1
7 86 1
7 88 1
7 92 1
7 95 1
7 100 1
7 102 1
7 106 1
7 109 1
7 112 1
7 113 1
7 117 1
7 119 1
7 124 1
7 126 1
7 129 1
7 135 1
7 139 1
7 146 1
7 150 1
7 153 1
7 155 1
7 158 1
7 161 1
7 163 1
7 166 1
7 169 1
7 171 1
7 173 1
7 177 1
7 178 1
7 180 1
7 185 1
7 188 1
7 189 1
7 190 1
7 192 1
7 194 1
7 199 1
7 202 1
7 205 1
7 208 1
7 213 1
7 216 1
7 217 1
7 225 1
7 226 1
7 231 1
7 233 1
7 237 1
7 244 1
7 247 1
7 252 1
7 254 1
7 258 1
7 264 1
7 270 1
7 272 1
7 278 1
7 279 1
8 9 1
8 10 1
8 21 1
8 23 1
8 27 1
8 30 1
8 31 1
8 33 1
8 35 1
8 36 1
8 38 1
8 39 1
8 43 1
8 44 1
8 46 1
8 47 1
8 48 1
8 52 1
8 53 1
8 60 1
8 62 1
8 64 1
8 65 1
8 67 1
8 68 1
8 69 1
8 73 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 90 1
8 91 1
8 92 1
8 93 1
8 94 1
8 97 1
8 98 1
8 102 1
8 107 1
8 112 1
8 119 1
8 124 1
8 127 1
8 128 1
8 130 1
8 134 1
8 135 1
8 136 1
8 140 1
8 141 1
8 144 1
8 145 1
8 147 1
8 148 1
8 151 1
8 153 1
8 155 1
8 159 1
8 163 1
8 166 1
8 168 1
8 171 1
8 173 1
8 174 1
8 181 1
8 186 1
8 187 1
8 190 1
8 191 1
8 198 1
8 200 1
8 209 1
8 210 1
8 220 1
8 221 1
8 222 1
8 223 1
8 224 1
8 231 1
8 233 1
8 235 1
8 237 1
8 238 1
8 242 1
8 245 1
8 247 1
8 248 1
8 252 1
8 258 1
8 262 1
8 263 1
8 264 1
8 267 1
8 269 1
8 279 1
9 14 1
9 20 1
9 23 1
9 26 1
9 28 1
9 40 1
9 46 1
9 48 1
9 49 1
9 51 1
9 52 1
9 53 1
9 56 1
9 57 1
9 65 1
9 66 1
9 68 1
9 72 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 81 1
9 82 1
9 88 1
9 89 1
9 92 1
9 93 1
9 98 1
9 100 1
9 108 1
9 110 1
9 113 1
9 128 1
9 132 1
9 135 1
9 136 1
9 139 1
9 144 1
9 147 1
9 153 1
9 155 1
9 163 1
9 164 1
9 167 1
9 172 1
9 174 1
9 176 1
9 177 1
9 178 1
9 181 1
9 187 1
9 188 1
9 189 1
9 190 1
9 199 1
9 202 1
9 208 1
9 209 1
9 217 1
9 218 1
9 223 1
9 230 1
9 231 1
9 237 1
9 239 1
9 241 1
9 244 1
9 245 1
9 247 1
9 248 1
9 252 1
9 254 1
9 255 1
9 258 1
9 259 1
9 268 1
9 270 1
9 274 1
9 278 1
9 279 1
10 19 1
10 21 1
10 26 1
10 27 1
10 30 1
10 36 1
10 40 1
10 42 1
10 43 1
10 46 1
10 47 1
10 48 1
10 50 1
10 53 1
10 56 1
10 61 1
10 64 1
10 67 1
10 73 1
10 74 1
10 79 1
10 82 1
10 84 1
10 87 1
10 88 1
10 94 1
10 97 1
10 100 1
10 102 1
10 107 1
10 109 1
10 114 1
10 115 1
10 116 1
10 120 1
10 121 1
10 124 1
10 127 1
10 133 1
10 136 1
10 141 1
10 145 1
10 147 1
10 152 1
10 155 1
10 159 1
10 160 1
10 163 1
10 167 1
10 170 1
10 172 1
10 174 1
10 179 1
10 183 1
10 186 1
10 190 1
10 191 1
10 196 1
10 198 1
10 199 1
10 205 1
10 206 1
10 207 1
10 209 1
10 211 1
10 212 1
10 214 1
10 219 1
10 221 1
10 222 1
10 224 1
10 230 1
10 237 1
10 239 1
10 241 1
10 242 1
10 243 1
10 250 1
10 252 1
10 253 1
10 255 1
10 256 1
10 258 1
10 262 1
10 263 1
10 266 1
10 267 1
10 273 1
10 274 1
10 275 1
10 276 1
10 278 1
10 281 1
11 13 1
11 14 1
11 16 1
11 17 1
11 20 1
11 21 1
11 22 1
11 27 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 37 1
11 43 1
11 45 1
11 51 1
11 52 1
11 54 1
11 57 1
11 59 1
11 60 1
11 61 1
11 62 1
11 64 1
11 67 1
11 69 1
11 71 1
11 73 1
11 74 1
11 80 1
11 85 1
11 89 1
11 90 1
11 93 1
11 95 1
11 96 1
11 107 1
11 109 1
11 110 1
11 112 1
11 115 1
11 116 1
11 123 1
11 124 1
11 130 1
11 133 1
11 136 1
11 139 1
11 146 1
11 152 1
11 154 1
11 156 1
11 157 1
11 160 1
11 165 1
11 166 1
11 168 1
11 169 1
11 170 1
11 171 1
11 173 1
11 175 1
11 177 1
11 180 1
11 182 1
11 183 1
11 185 1
11 190 1
11 192 1
11 193 1
11 196 1
11 198 1
11 201 1
11 204 1
11 207 1
11 208 1
11 213 1
11 217 1
11 218 1
11 227 1
11 228 1
11 235 1
11 237 1
11 257 1
11 258 1
11 260 1
11 261 1
11 264 1
11 266 1
11 268 1
11 273 1
12 13 1
12 15 1
12 16 1
12 18 1
12 19 1
12 24 1
12 31 1
12 32 1
12 33 1
12 42 1
12 54 1
12 55 1
12 58 1
12 63 1
12 71 1
12 77 1
12 86 1
12 87 1
12 89 1
12 91 1
12 96 1
12 99 1
12 100 1
12 101 1
12 103 1
12 106 1
12 108 1
12 121 1
12 125 1
12 131 1
12 134 1
12 138 1
12 140 1
12 142 1
12 144 1
12 148 1
12 149 1
12 151 1
12 154 1
12 159 1
12 162 1
12 169 1
12 175 1
12 176 1
12 181 1
12 182 1
12 184 1
12 186 1
12 195 1
12 197 1
12 203 1
12 207 1
12 210 1
12 211 1
12 214 1
12 218 1
12 219 1
12 221 1
12 223 1
12 230 1
12 232 1
12 233 1
12 234 1
12 236 1
12 238 1
12 241 1
12 243 1
12 248 1
12 253 1
12 257 1
12 264 1
12 266 1
12 277 1
13 15 1
13 16 1
13 18 1
13 20 1
13 22 1
13 24 1
13 25 1
13 31 1
13 32 1
13 37 1
13 40 1
13 45 1
13 46 1
13 50 1
13 54 1
13 55 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 68 1
13 71 1
13 77 1
13 79 1
13 80 1
13 82 1
13 84 1
13 85 1
13 89 1
13 93 1
13 95 1
13 96 1
13 97 1
13 99 1
13 100 1
13 101 1
13 103 1
13 105 1
13 106 1
13 108 1
13 110 1
13 115 1
13 121 1
13 122 1
13 123 1
13 127 1
13 128 1
13 131 1
13 134 1
13 135 1
13 138 1
13 139 1
13 140 1
13 146 1
13 147 1
13 149 1
13 151 1
13 152 1
13 154 1
13 161 1
13 162 1
13 165 1
13 169 1
13 171 1
13 175 1
13 176 1
13 177 1
13 181 1
13 182 1
13 184 1
13 192 1
13 193 1
13 196 1
13 197 1
13 198 1
13 201 1
13 202 1
13 203 1
13 210 1
13 211 1
13 216 1
13 217 1
13 218 1
13 219 1
13 223 1
13 229 1
13 230 1
13 232 1
13 234 1
13 238 1
13 241 1
13 248 1
13 255 1
13 257 1
13 260 1
13 261 1
13 263 1
13 264 1
13 266 1
13 273 1
13 274 1
13 276 1
14 20 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 30 1
14 34 1
14 37 1
14 43 1
14 46 1
14 48 1
14 49 1
14 51 1
14 52 1
14 56 1
14 62 1
14 63 1
14 65 1
14 73 1
14 74 1
14 79 1
14 81 1
14 93 1
14 95 1
14 105 1
14 109 1
14 110 1
14 111 1
14 113 1
14 118 1
14 124 1
14 128 1
14 129 1
14 136 1
14 139 1
14 147 1
14 150 1
14 163 1
14 164 1
14 165 1
14 167 1
14 168 1
14 171 1
14 173 1
14 177 1
14 185 1
14 190 1
14 191 1
14 196 1
14 197 1
14 200 1
14 202 1
14 213 1
14 216 1
14 218 1
14 221 1
14 223 1
14 231 1
14 236 1
14 237 1
14 240 1
14 241 1
14 244 1
14 245 1
14 248 1
14 255 1
14 256 1
14 263 1
14 264 1
14 268 1
14 271 1
14 274 1
15 16 1
15 18 1
15 19 1
15 22 1
15 23 1
15 28 1
15 31 1
15 32 1
15 36 1
15 39 1
15 41 1
15 43 1
15 44 1
15 55 1
15 60 1
15 71 1
15 72 1
15 76 1
15 77 1
15 80 1
15 89 1
15 93 1
15 96 1
15 98 1
15 101 1
15 106 1
15 108 1
15 110 1
15 111 1
15 113 1
15 117 1
15 119 1
15 122 1
15 127 1
15 129 1
15 131 1
15 133 1
15 138 1
15 140 1
15 141 1
15 142 1
15 143 1
15 148 1
15 150 1
15 151 1
15 159 1
15 164 1
15 168 1
15 169 1
15 173 1
15 175 1
15 181 1
15 182 1
15 184 1
15 197 1
15 201 1
15 208 1
15 210 1
15 212 1
15 218 1
15 220 1
15 221 1
15 229 1
15 235 1
15 236 1
15 240 1
15 246 1
15 248 1
15 253 1
15 254 1
15 257 1
15 269 1
15 277 1
15 279 1
16 17 1
16 18 1
16 22 1
16 27 1
16 28 1
16 31 1
16 32 1
16 33 1
16 37 1
16 39 1
16 55 1
16 58 1
16 60 1
16 71 1
16 72 1
16 77 1
16 80 1
16 83 1
16 85 1
16 86 1
16 89 1
16 91 1
16 96 1
16 101 1
16 110 1
16 119 1
16 122 1
16 124 1
16 127 1
16 129 1
16 133 1
16 138 1
16 140 1
16 142 1
16 146 1
16 149 1
16 151 1
16 154 1
16 156 1
16 157 1
16 165 1
16 168 1
16 171 1
16 173 1
16 175 1
16 178 1
16 182 1
16 184 1
16 185 1
16 207 1
16 214 1
16 218 1
16 221 1
16 235 1
16 236 1
16 238 1
16 240 1
16 242 1
16 247 1
16 257 1
16 260 1
16 264 1
16 273 1
16 277 1
17 18 1
17 21 1
17 22 1
17 27 1
17 29 1
17 31 1
17 33 1
17 39 1
17 52 1
17 55 1
17 69 1
17 72 1
17 78 1
17 80 1
17 81 1
17 83 1
17 85 1
17 86 1
17 89 1
17 91 1
17 92 1
17 95 1
17 96 1
17 97 1
17 104 1
17 106 1
17 112 1
17 119 1
17 123 1
17 124 1
17 130 1
17 133 1
17 142 1
17 146 1
17 149 1
17 151 1
17 156 1
17 157 1
17 162 1
17 164 1
17 166 1
17 171 1
17 173 1
17 175 1
17 178 1
17 180 1
17 182 1
17 185 1
17 187 1
17 192 1
17 198 1
17 201 1
17 204 1
17 206 1
17 207 1
17 214 1
17 215 1
17 226 1
17 228 1
17 231 1
17 237 1
17 240 1
17 242 1
17 247 1
17 249 1
17 259 1
17 261 1
17 264 1
17 270 1
17 272 1
17 273 1
17 275 1
17 281 1
18 22 1
18 26 1
18 28 1
18 31 1
18 34 1
18 36 1
18 37 1
18 39 1
18 41 1
18 49 1
18 51 1
18 54 1
18 55 1
18 60 1
18 63 1
18 65 1
18 70 1
18 71 1
18 72 1
18 77 1
18 81 1
18 83 1
18 85 1
18 86 1
18 89 1
18 92 1
18 93 1
18 95 1
18 101 1
18 105 1
18 106 1
18 110 1
18 111 1
18 119 1
18 120 1
18 129 1
18 133 1
18 138 1
18 154 1
18 156 1
18 157 1
18 158 1
18 161 1
18 164 1
18 166 1
18 168 1
18 173 1
18 174 1
18 176 1
18 178 1
18 180 1
18 185 1
18 187 1
18 188 1
18 189 1
18 192 1
18 193 1
18 194 1
18 195 1
18 197 1
18 199 1
18 202 1
18 203 1
18 208 1
18 210 1
18 216 1
18 218 1
18 223 1
18 225 1
18 231 1
18 232 1
18 233 1
18 238 1
18 240 1
18 243 1
18 245 1
18 247 1
18 248 1
18 254 1
18 255 1
18 257 1
18 259 1
18 264 1
18 265 1
18 268 1
18 271 1
18 273 1
19 20 1
19 23 1
19 24 1
19 30 1
19 32 1
19 33 1
19 35 1
19 38 1
19 43 1
19 47 1
19 53 1
19 61 1
19 62 1
19 64 1
19 67 1
19 70 1
19 74 1
19 80 1
19 84 1
19 87 1
19 90 1
19 94 1
19 98 1
19 99 1
19 101 1
19 103 1
19 107 1
19 108 1
19 111 1
19 115 1
19 120 1
19 121 1
19 125 1
19 127 1
19 134 1
19 140 1
19 141 1
19 142 1
19 148 1
19 149 1
19 150 1
19 151 1
19 155 1
19 159 1
19 170 1
19 175 1
19 182 1
19 189 1
19 191 1
19 197 1
19 200 1
19 203 1
19 206 1
19 207 1
19 211 1
19 212 1
19 220 1
19 221 1
19 223 1
19 224 1
19 227 1
19 235 1
19 236 1
19 239 1
19 241 1
19 248 1
19 250 1
19 253 1
19 256 1
19 262 1
19 265 1
19 266 1
19 267 1
19 269 1
19 273 1
19 274 1
19 276 1
19 277 1
19 278 1
19 279 1
19 280 1
20 23 1
20 27 1
20 30 1
20 31 1
20 32 1
20 37 1
20 38 1
20 43 1
20 44 1
20 45 1
20 51 1
20 52 1
20 56 1
20 57 1
20 58 1
20 59 1
20 62 1
20 64 1
20 73 1
20 74 1
20 76 1
20 79 1
20 80 1
20 84 1
20 85 1
20 93 1
20 95 1
20 96 1
20 98 1
20 99 1
20 106 1
20 108 1
20 109 1
20 110 1
20 111 1
20 113 1
20 115 1
20 118 1
20 123 1
20 124 1
20 126 1
20 128 1
20 132 1
20 136 1
20 139 1
20 147 1
20 156 1
20 164 1
20 165 1
20 167 1
20 168 1
20 169 1
20 171 1
20 173 1
20 177 1
20 182 1
20 185 1
20 188 1
20 190 1
20 193 1
20 196 1
20 198 1
20 201 1
20 208 1
20 209 1
20 212 1
20 213 1
20 217 1
20 218 1
20 224 1
20 226 1
20 227 1
20 231 1
20 237 1
20 239 1
20 241 1
20 248 1
20 257 1
20 261 1
20 266 1
20 267 1
20 268 1
20 274 1
20 276 1
20 278 1
20 279 1
21 24 1
21 29 1
21 33 1
21 35 1
21 45 1
21 48 1
21 50 1
21 52 1
21 54 1
21 59 1
21 61 1
21 62 1
21 64 1
21 67 1
21 68 1
21 69 1
21 73 1
21 74 1
21 78 1
21 82 1
21 84 1
21 85 1
21 87 1
21 88 1
21 90 1
21 91 1
21 97 1
21 102 1
21 103 1
21 104 1
21 107 1
21 109 1
21 112 1
21 114 1
21 115 1
21 116 1
21 121 1
21 124 1
21 131 1
21 139 1
21 144 1
21 146 1
21 147 1
21 153 1
21 155 1
21 157 1
21 158 1
21 160 1
21 165 1
21 166 1
21 171 1
21 177 1
21 178 1
21 180 1
21 183 1
21 185 1
21 186 1
21 190 1
21 198 1
21 199 1
21 200 1
21 204 1
21 205 1
21 206 1
21 207 1
21 208 1
21 211 1
21 213 1
21 214 1
21 217 1
21 222 1
21 224 1
21 226 1
21 237 1
21 239 1
21 247 1
21 256 1
21 258 1
21 261 1
21 270 1
21 272 1
21 278 1
22 26 1
22 28 1
22 30 1
22 34 1
22 37 1
22 39 1
22 55 1
22 63 1
22 68 1
22 69 1
22 72 1
22 73 1
22 76 1
22 77 1
22 81 1
22 83 1
22 86 1
22 89 1
22 91 1
22 95 1
22 96 1
22 105 1
22 109 1
22 110 1
22 112 1
22 114 1
22 116 1
22 119 1
22 122 1
22 124 1
22 129 1
22 133 1
22 142 1
22 146 1
22 151 1
22 154 1
22 155 1
22 158 1
22 160 1
22 161 1
22 165 1
22 168 1
22 171 1
22 176 1
22 178 1
22 179 1
22 180 1
22 182 1
22 184 1
22 185 1
22 188 1
22 192 1
22 198 1
22 202 1
22 208 1
22 214 1
22 216 1
22 218 1
22 226 1
22 233 1
22 236 1
22 238 1
22 247 1
22 255 1
22 260 1
22 263 1
22 269 1
22 277 1
23 24 1
23 26 1
23 27 1
23 30 1
23 31 1
23 32 1
23 33 1
23 36 1
23 38 1
23 43 1
23 44 1
23 49 1
23 56 1
23 58 1
23 60 1
23 62 1
23 65 1
23 80 1
23 85 1
23 93 1
23 98 1
23 101 1
23 108 1
23 110 1
23 111 1
23 113 1
23 117 1
23 119 1
23 123 1
23 128 1
23 131 1
23 132 1
23 135 1
23 137 1
23 139 1
23 140 1
23 147 1
23 150 1
23 165 1
23 169 1
23 171 1
23 173 1
23 177 1
23 181 1
23 182 1
23 190 1
23 197 1
23 201 1
23 209 1
23 210 1
23 212 1
23 213 1
23 218 1
23 220 1
23 223 1
23 227 1
23 229 1
23 240 1
23 241 1
23 248 1
23 254 1
23 269 1
23 278 1
23 279 1
23 280 1
24 26 1
24 30 1
24 32 1
24 33 1
24 34 1
24 46 1
24 58 1
24 60 1
24 62 1
24 63 1
24 64 1
24 73 1
24 82 1
24 84 1
24 85 1
24 87 1
24 93 1
24 94 1
24 99 1
24 100 1
24 101 1
24 103 1
24 105 1
24 107 1
24 109 1
24 110 1
24 116 1
24 121 1
24 122 1
24 124 1
24 128 1
24 135 1
24 136 1
24 139 1
24 141 1
24 147 1
24 151 1
24 155 1
24 156 1
24 163 1
24 165 1
24 168 1
24 169 1
24 171 1
24 173 1
24 174 1
24 177 1
24 185 1
24 186 1
24 190 1
24 191 1
24 193 1
24 194 1
24 195 1
24 198 1
24 200 1
24 203 1
24 205 1
24 207 1
24 208 1
24 211 1
24 217 1
24 218 1
24 221 1
24 223 1
24 228 1
24 236 1
24 238 1
24 241 1
24 245 1
24 247 1
24 248 1
24 255 1
24 258 1
24 260 1
24 263 1
24 264 1
24 271 1
24 274 1
25 33 1
25 40 1
25 42 1
25 46 1
25 49 1
25 54 1
25 56 1
25 65 1
25 68 1
25 78 1
25 79 1
25 81 1
25 91 1
25 93 1
25 97 1
25 103 1
25 105 1
25 108 1
25 118 1
25 120 1
25 128 1
25 129 1
25 137 1
25 140 1
25 144 1
25 146 1
25 152 1
25 163 1
25 164 1
25 168 1
25 170 1
25 171 1
25 177 1
25 179 1
25 181 1
25 183 1
25 187 1
25 195 1
25 196 1
25 197 1
25 200 1
25 203 1
25 210 1
25 213 1
25 216 1
25 221 1
25 222 1
25 223 1
25 229 1
25 230 1
25 232 1
25 236 1
25 240 1
25 244 1
25 245 1
25 250 1
25 252 1
25 262 1
25 263 1
25 264 1
25 265 1
25 270 1
26 28 1
26 30 1
26 34 1
26 36 1
26 37 1
26 39 1
26 43 1
26 46 1
26 48 1
26 51 1
26 52 1
26 53 1
26 58 1
26 66 1
26 73 1
26 75 1
26 77 1
26 78 1
26 81 1
26 83 1
26 84 1
26 88 1
26 92 1
26 94 1
26 100 1
26 102 1
26 108 1
26 109 1
26 110 1
26 111 1
26 112 1
26 122 1
26 124 1
26 129 1
26 136 1
26 141 1
26 143 1
26 145 1
26 147 1
26 150 1
26 151 1
26 155 1
26 156 1
26 158 1
26 160 1
26 163 1
26 165 1
26 167 1
26 168 1
26 174 1
26 177 1
26 178 1
26 179 1
26 184 1
26 186 1
26 188 1
26 190 1
26 191 1
26 194 1
26 199 1
26 202 1
26 205 1
26 208 1
26 209 1
26 213 1
26 218 1
26 221 1
26 223 1
26 225 1
26 230 1
26 231 1
26 233 1
26 236 1
26 237 1
26 241 1
26 242 1
26 244 1
26 246 1
26 248 1
26 252 1
26 254 1
26 255 1
26 256 1
26 258 1
26 263 1
26 267 1
26 269 1
26 270 1
26 271 1
26 274 1
26 275 1
26 278 1
27 30 1
27 31 1
27 32 1
27 36 1
27 38 1
27 43 1
27 44 1
27 45 1
27 47 1
27 48 1
27 52 1
27 60 1
27 62 1
27 64 1
27 67 1
27 70 1
27 73 1
27 74 1
27 78 1
27 84 1
27 85 1
27 90 1
27 98 1
27 99 1
27 107 1
27 111 1
27 117 1
27 123 1
27 124 1
27 130 1
27 132 1
27 133 1
27 136 1
27 140 1
27 141 1
27 156 1
27 157 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 171 1
27 173 1
27 175 1
27 182 1
27 185 1
27 190 1
27 196 1
27 198 1
27 201 1
27 207 1
27 209 1
27 220 1
27 221 1
27 222 1
27 224 1
27 226 1
27 228 1
27 229 1
27 231 1
27 235 1
27 237 1
27 239 1
27 248 1
27 262 1
27 267 1
27 268 1
27 279 1
27 280 1
28 31 1
28 39 1
28 41 1
28 44 1
28 49 1
28 53 1
28 55 1
28 57 1
28 65 1
28 66 1
28 72 1
28 75 1
28 76 1
28 77 1
28 80 1
28 81 1
28 83 1
28 89 1
28 92 1
28 93 1
28 96 1
28 106 1
28 113 1
28 119 1
28 122 1
28 127 1
28 129 1
28 130 1
28 141 1
28 143 1
28 148 1
28 151 1
28 158 1
28 164 1
28 172 1
28 178 1
28 181 1
28 182 1
28 184 1
28 187 1
28 188 1
28 197 1
28 201 1
28 202 1
28 209 1
28 210 1
28 218 1
28 223 1
28 230 1
28 233 1
28 240 1
28 242 1
28 247 1
28 250 1
28 254 1
28 259 1
28 263 1
28 271 1
28 275 1
28 277 1
28 279 1
28 280 1
29 40 1
29 46 1
29 50 1
29 52 1
29 57 1
29 59 1
29 61 1
29 64 1
29 66 1
29 69 1
29 71 1
29 77 1
29 78 1
29 81 1
29 83 1
29 85 1
29 91 1
29 92 1
29 95 1
29 97 1
29 102 1
29 104 1
29 105 1
29 112 1
29 114 1
29 116 1
29 120 1
29 124 1
29 145 1
29 161 1
29 171 1
29 178 1
29 179 1
29 180 1
29 183 1
29 193 1
29 196 1
29 198 1
29 204 1
29 214 1
29 216 1
29 219 1
29 222 1
29 228 1
29 237 1
29 239 1
29 247 1
29 249 1
29 252 1
29 258 1
29 259 1
29 261 1
29 264 1
29 270 1
29 272 1
29 281 1
30 32 1
30 34 1
30 36 1
30 37 1
30 39 1
30 43 1
30 45 1
30 47 1
30 51 1
30 52 1
30 57 1
30 58 1
30 59 1
30 62 1
30 63 1
30 64 1
30 67 1
30 73 1
30 74 1
30 80 1
30 81 1
30 84 1
30 85 1
30 92 1
30 95 1
30 96 1
30 108 1
30 109 1
30 110 1
30 111 1
30 115 1
30 118 1
30 126 1
30 129 1
30 130 1
30 133 1
30 136 1
30 147 1
30 150 1
30 155 1
30 156 1
30 165 1
30 166 1
30 167 1
30 168 1
30 170 1
30 173 1
30 179 1
30 182 1
30 185 1
30 190 1
30 191 1
30 196 1
30 198 1
30 200 1
30 204 1
30 205 1
30 207 1
30 210 1
30 212 1
30 213 1
30 217 1
30 218 1
30 221 1
30 231 1
30 236 1
30 241 1
30 248 1
30 254 1
30 255 1
30 256 1
30 257 1
30 260 1
30 263 1
30 266 1
30 267 1
30 268 1
30 269 1
30 271 1
30 274 1
30 276 1
30 278 1
31 32 1
31 33 1
31 37 1
31 41 1
31 44 1
31 45 1
31 49 1
31 51 1
31 54 1
31 55 1
31 58 1
31 59 1
31 62 1
31 65 1
31 68 1
31 71 1
31 72 1
31 77 1
31 80 1
31 81 1
31 85 1
31 89 1
31 91 1
31 92 1
31 93 1
31 95 1
31 96 1
31 98 1
31 99 1
31 101 1
31 105 1
31 106 1
31 108 1
31 110 1
31 113 1
31 117 1
31 119 1
31 123 1
31 126 1
31 129 1
31 131 1
31 135 1
31 137 1
31 138 1
31 139 1
31 140 1
31 142 1
31 146 1
31 149 1
31 151 1
31 152 1
31 154 1
31 156 1
31 157 1
31 161 1
31 162 1
31 164 1
31 165 1
31 168 1
31 169 1
31 171 1
31 173 1
31 175 1
31 176 1
31 177 1
31 178 1
31 181 1
31 182 1
31 184 1
31 185 1
31 192 1
31 193 1
31 197 1
31 201 1
31 202 1
31 210 1
31 216 1
31 218 1
31 220 1
31 231 1
31 232 1
31 235 1
31 238 1
31 240 1
31 246 1
31 249 1
31 257 1
31 259 1
31 261 1
31 264 1
31 268 1
31 273 1
32 33 1
32 35 1
32 37 1
32 38 1
32 43 1
32 44 1
32 45 1
32 47 1
32 50 1
32 51 1
32 58 1
32 59 1
32 60 1
32 62 1
32 64 1
32 70 1
32 71 1
32 80 1
32 82 1
32 84 1
32 85 1
32 87 1
32 90 1
32 94 1
32 96 1
32 99 1
32 100 1
32 101 1
32 106 1
32 107 1
32 109 1
32 110 1
32 111 1
32 115 1
32 116 1
32 121 1
32 122 1
32 123 1
32 125 1
32 127 1
32 128 1
32 131 1
32 134 1
32 135 1
32 138 1
32 139 1
32 141 1
32 149 1
32 151 1
32 156 1
32 162 1
32 165 1
32 166 1
32 169 1
32 171 1
32 174 1
32 175 1
32 177 1
32 182 1
32 186 1
32 193 1
32 194 1
32 195 1
32 201 1
32 203 1
32 206 1
32 207 1
32 209 1
32 210 1
32 211 1
32 214 1
32 217 1
32 218 1
32 221 1
32 223 1
32 224 1
32 228 1
32 229 1
32 238 1
32 241 1
32 248 1
32 249 1
32 250 1
32 251 1
32 253 1
32 257 1
32 258 1
32 261 1
32 262 1
32 266 1
32 271 1
32 273 1
32 274 1
32 276 1
32 279 1
32 280 1
33 35 1
33 38 1
33 47 1
33 48 1
33 53 1
33 54 1
33 58 1
33 60 1
33 62 1
33 65 1
33 82 1
33 85 1
33 86 1
33 87 1
33 88 1
33 90 1
33 91 1
33 94 1
33 98 1
33 99 1
33 101 1
33 102 1
33 103 1
33 104 1
33 105 1
33 106 1
33 107 1
33 117 1
33 123 1
33 124 1
33 126 1
33 128 1
33 131 1
33 134 1
33 135 1
33 139 1
33 140 1
33 141 1
33 142 1
33 144 1
33 146 1
33 148 1
33 151 1
33 153 1
33 155 1
33 157 1
33 159 1
33 163 1
33 165 1
33 166 1
33 169 1
33 171 1
33 173 1
33 177 1
33 178 1
33 180 1
33 183 1
33 185 1
33 186 1
33 195 1
33 199 1
33 200 1
33 203 1
33 205 1
33 207 1
33 211 1
33 213 1
33 214 1
33 216 1
33 220 1
33 221 1
33 223 1
33 224 1
33 225 1
33 226 1
33 228 1
33 232 1
33 238 1
33 240 1
33 241 1
33 244 1
33 245 1
33 247 1
33 248 1
33 264 1
33 269 1
33 277 1
33 278 1
34 37 1
34 43 1
34 49 1
34 51 1
34 54 1
34 59 1
34 60 1
34 63 1
34 64 1
34 77 1
34 81 1
34 100 1
34 106 1
34 109 1
34 110 1
34 111 1
34 113 1
34 115 1
34 126 1
34 129 1
34 134 1
34 150 1
34 151 1
34 154 1
34 155 1
34 156 1
34 158 1
34 161 1
34 163 1
34 165 1
34 167 1
34 168 1
34 174 1
34 177 1
34 185 1
34 189 1
34 191 1
34 193 1
34 194 1
34 197 1
34 199 1
34 202 1
34 203 1
34 205 1
34 208 1
34 211 1
34 216 1
34 218 1
34 223 1
34 225 1
34 228 1
34 232 1
34 236 1
34 241 1
34 244 1
34 247 1
34 251 1
34 254 1
34 256 1
34 258 1
34 264 1
34 271 1
35 45 1
35 48 1
35 50 1
35 52 1
35 54 1
35 62 1
35 68 1
35 69 1
35 70 1
35 71 1
35 72 1
35 82 1
35 84 1
35 86 1
35 87 1
35 89 1
35 90 1
35 91 1
35 94 1
35 98 1
35 99 1
35 101 1
35 102 1
35 104 1
35 106 1
35 107 1
35 115 1
35 117 1
35 121 1
35 123 1
35 125 1
35 126 1
35 127 1
35 128 1
35 131 1
35 132 1
35 134 1
35 135 1
35 149 1
35 151 1
35 153 1
35 157 1
35 162 1
35 166 1
35 167 1
35 169 1
35 172 1
35 175 1
35 182 1
35 184 1
35 186 1
35 189 1
35 194 1
35 201 1
35 206 1
35 207 1
35 209 1
35 214 1
35 215 1
35 217 1
35 224 1
35 226 1
35 228 1
35 229 1
35 237 1
35 241 1
35 243 1
35 246 1
35 249 1
35 250 1
35 258 1
35 259 1
35 267 1
35 272 1
35 277 1
35 279 1
35 280 1
36 39 1
36 43 1
36 48 1
36 58 1
36 60 1
36 64 1
36 72 1
36 73 1
36 76 1
36 77 1
36 80 1
36 86 1
36 87 1
36 92 1
36 96 1
36 101 1
36 106 1
36 107 1
36 110 1
36 119 1
36 129 1
36 130 1
36 135 1
36 141 1
36 150 1
36 151 1
36 155 1
36 156 1
36 159 1
36 165 1
36 166 1
36 168 1
36 173 1
36 174 1
36 178 1
36 182 1
36 184 1
36 186 1
36 190 1
36 194 1
36 202 1
36 208 1
36 209 1
36 213 1
36 221 1
36 225 1
36 231 1
36 236 1
36 237 1
36 238 1
36 241 1
36 242 1
36 247 1
36 248 1
36 254 1
36 263 1
36 267 1
36 269 1
36 271 1
36 273 1
36 275 1
36 278 1
36 279 1
37 41 1
37 42 1
37 51 1
37 59 1
37 61 1
37 63 1
37 64 1
37 66 1
37 70 1
37 71 1
37 73 1
37 80 1
37 81 1
37 83 1
37 89 1
37 92 1
37 95 1
37 96 1
37 106 1
37 109 1
37 110 1
37 115 1
37 116 1
37 120 1
37 125 1
37 126 1
37 129 1
37 133 1
37 138 1
37 142 1
37 154 1
37 156 1
37 157 1
37 158 1
37 161 1
37 165 1
37 168 1
37 170 1
37 176 1
37 179 1
37 180 1
37 183 1
37 191 1
37 192 1
37 193 1
37 196 1
37 202 1
37 204 1
37 205 1
37 207 1
37 211 1
37 216 1
37 217 1
37 218 1
37 228 1
37 231 1
37 232 1
37 236 1
37 242 1
37 243 1
37 251 1
37 255 1
37 256 1
37 257 1
37 258 1
37 260 1
37 263 1
37 264 1
37 265 1
37 273 1
37 274 1
37 281 1
38 44 1
38 45 1
38 47 1
38 62 1
38 65 1
38 67 1
38 74 1
38 79 1
38 85 1
38 90 1
38 98 1
38 99 1
38 102 1
38 107 1
38 108 1
38 111 1
38 117 1
38 123 1
38 125 1
38 128 1
38 131 1
38 132 1
38 135 1
38 140 1
38 144 1
38 147 1
38 148 1
38 163 1
38 164 1
38 173 1
38 175 1
38 182 1
38 183 1
38 195 1
38 197 1
38 200 1
38 201 1
38 207 1
38 209 1
38 220 1
38 221 1
38 222 1
38 223 1
38 224 1
38 226 1
38 227 1
38 229 1
38 235 1
38 245 1
38 248 1
38 250 1
38 262 1
38 267 1
38 276 1
38 280 1
39 55 1
39 69 1
39 72 1
39 73 1
39 76 1
39 77 1
39 81 1
39 83 1
39 84 1
39 86 1
39 89 1
39 91 1
39 92 1
39 96 1
39 98 1
39 108 1
39 110 1
39 112 1
39 119 1
39 122 1
39 127 1
39 129 1
39 133 1
39 140 1
39 141 1
39 142 1
39 143 1
39 144 1
39 148 1
39 151 1
39 158 1
39 159 1
39 160 1
39 165 1
39 168 1
39 173 1
39 175 1
39 178 1
39 179 1
39 181 1
39 182 1
39 184 1
39 197 1
39 202 1
39 210 1
39 214 1
39 220 1
39 221 1
39 232 1
39 233 1
39 235 1
39 236 1
39 238 1
39 240 1
39 242 1
39 246 1
39 247 1
39 255 1
39 263 1
39 265 1
39 269 1
39 270 1
39 275 1
39 277 1
39 279 1
40 41 1
40 44 1
40 46 1
40 49 1
40 50 1
40 51 1
40 52 1
40 54 1
40 56 1
40 57 1
40 62 1
40 66 1
40 67 1
40 68 1
40 71 1
40 75 1
40 76 1
40 77 1
40 78 1
40 79 1
40 81 1
40 82 1
40 84 1
40 88 1
40 89 1
40 92 1
40 93 1
40 97 1
40 100 1
40 102 1
40 105 1
40 110 1
40 116 1
40 120 1
40 121 1
40 122 1
40 123 1
40 125 1
40 127 1
40 128 1
40 136 1
40 137 1
40 145 1
40 147 1
40 152 1
40 153 1
40 160 1
40 164 1
40 167 1
40 172 1
40 177 1
40 179 1
40 181 1
40 183 1
40 191 1
40 193 1
40 196 1
40 198 1
40 202 1
40 206 1
40 209 1
40 210 1
40 211 1
40 217 1
40 222 1
40 224 1
40 229 1
40 230 1
40 237 1
40 239 1
40 246 1
40 249 1
40 250 1
40 252 1
40 253 1
40 255 1
40 258 1
40 259 1
40 263 1
40 266 1
40 268 1
40 270 1
40 274 1
40 276 1
40 278 1
40 280 1
41 42 1
41 51 1
41 65 1
41 66 1
41 71 1
41 80 1
41 83 1
41 89 1
41 92 1
41 106 1
41 111 1
41 113 1
41 120 1
41 125 1
41 127 1
41 129 1
41 133 1
41 137 1
41 138 1
41 156 1
41 164 1
41 172 1
41 181 1
41 197 1
41 209 1
41 210 1
41 212 1
41 218 1
41 230 1
41 231 1
41 242 1
41 250 1
41 253 1
41 265 1
41 275 1
41 280 1
42 47 1
42 51 1
42 53 1
42 56 1
42 61 1
42 63 1
42 65 1
42 79 1
42 85 1
42 90 1
42 103 1
42 104 1
42 116 1
42 118 1
42 120 1
42 125 1
42 129 1
42 133 1
42 137 1
42 140 1
42 142 1
42 143 1
42 144 1
42 148 1
42 149 1
42 150 1
42 152 1
42 157 1
42 159 1
42 160 1
42 170 1
42 179 1
42 181 1
42 183 1
42 191 1
42 193 1
42 195 1
42 196 1
42 197 1
42 203 1
42 206 1
42 207 1
42 210 1
42 211 1
42 212 1
42 214 1
42 221 1
42 222 1
42 223 1
42 228 1
42 229 1
42 232 1
42 233 1
42 235 1
42 236 1
42 238 1
42 240 1
42 242 1
42 243 1
42 245 1
42 250 1
42 251 1
42 253 1
42 256 1
42 262 1
42 263 1
42 264 1
42 265 1
42 266 1
42 267 1
42 271 1
42 273 1
42 274 1
42 275 1
42 280 1
42 281 1
43 47 1
43 60 1
43 61 1
43 62 1
43 64 1
43 67 1
43 73 1
43 74 1
43 80 1
43 84 1
43 87 1
43 90 1
43 101 1
43 107 1
43 108 1
43 111 1
43 115 1
43 120 1
43 127 1
43 129 1
43 133 1
43 141 1
43 142 1
43 150 1
43 156 1
43 166 1
43 169 1
43 170 1
43 173 1
43 174 1
43 182 1
43 191 1
43 194 1
43 198 1
43 205 1
43 207 1
43 209 1
43 212 1
43 220 1
43 221 1
43 224 1
43 228 1
43 231 1
43 235 1
43 236 1
43 241 1
43 242 1
43 248 1
43 251 1
43 256 1
43 262 1
43 265 1
43 267 1
43 269 1
43 271 1
43 273 1
43 275 1
43 279 1
43 280 1
44 57 1
44 62 1
44 65 1
44 66 1
44 68 1
44 69 1
44 71 1
44 72 1
44 76 1
44 78 1
44 79 1
44 84 1
44 85 1
44 89 1
44 91 1
44 92 1
44 93 1
44 97 1
44 98 1
44 107 1
44 119 1
44 120 1
44 123 1
44 127 1
44 130 1
44 131 1
44 133 1
44 135 1
44 137 1
44 140 1
44 141 1
44 143 1
44 144 1
44 145 1
44 147 1
44 148 1
44 152 1
44 159 1
44 162 1
44 164 1
44 166 1
44 168 1
44 171 1
44 172 1
44 175 1
44 181 1
44 182 1
44 187 1
44 193 1
44 196 1
44 198 1
44 201 1
44 206 1
44 209 1
44 210 1
44 217 1
44 221 1
44 222 1
44 224 1
44 229 1
44 239 1
44 245 1
44 246 1
44 248 1
44 250 1
44 259 1
44 262 1
44 263 1
44 279 1
44 280 1
45 52 1
45 54 1
45 56 1
45 59 1
45 61 1
45 62 1
45 64 1
45 67 1
45 70 1
45 74 1
45 82 1
45 90 1
45 93 1
45 98 1
45 99 1
45 115 1
45 117 1
45 123 1
45 124 1
45 126 1
45 131 1
45 132 1
45 139 1
45 152 1
45 156 1
45 157 1
45 165 1
45 166 1
45 169 1
45 171 1
45 175 1
45 182 1
45 183 1
45 185 1
45 189 1
45 199 1
45 204 1
45 205 1
45 207 1
45 211 1
45 217 1
45 218 1
45 224 1
45 226 1
45 227 1
45 228 1
45 237 1
45 239 1
45 257 1
45 259 1
45 261 1
45 267 1
45 268 1
45 272 1
45 276 1
45 278 1
46 49 1
46 53 1
46 54 1
46 65 1
46 68 1
46 75 1
46 76 1
46 79 1
46 81 1
46 84 1
46 88 1
46 93 1
46 97 1
46 105 1
46 112 1
46 124 1
46 129 1
46 136 1
46 140 1
46 145 1
46 147 1
46 152 1
46 155 1
46 163 1
46 168 1
46 171 1
46 174 1
46 177 1
46 179 1
46 180 1
46 181 1
46 187 1
46 190 1
46 196 1
46 198 1
46 200 1
46 202 1
46 209 1
46 210 1
46 230 1
46 237 1
46 245 1
46 247 1
46 252 1
46 255 1
46 258 1
46 263 1
46 268 1
47 48 1
47 53 1
47 56 1
47 61 1
47 64 1
47 67 1
47 70 1
47 71 1
47 74 1
47 78 1
47 79 1
47 87 1
47 90 1
47 94 1
47 99 1
47 102 1
47 103 1
47 104 1
47 111 1
47 118 1
47 120 1
47 121 1
47 123 1
47 125 1
47 132 1
47 136 1
47 140 1
47 142 1
47 144 1
47 149 1
47 150 1
47 153 1
47 155 1
47 156 1
47 159 1
47 163 1
47 167 1
47 170 1
47 174 1
47 179 1
47 183 1
47 191 1
47 194 1
47 195 1
47 199 1
47 200 1
47 203 1
47 205 1
47 206 1
47 207 1
47 209 1
47 211 1
47 212 1
47 220 1
47 221 1
47 222 1
47 223 1
47 224 1
47 226 1
47 228 1
47 230 1
47 231 1
47 235 1
47 236 1
47 237 1
47 240 1
47 241 1
47 245 1
47 250 1
47 251 1
47 252 1
47 255 1
47 256 1
47 262 1
47 265 1
47 266 1
47 267 1
47 269 1
47 271 1
47 273 1
47 274 1
47 275 1
47 276 1
47 280 1
48 53 1
48 67 1
48 72 1
48 74 1
48 78 1
48 81 1
48 86 1
48 87 1
48 88 1
48 90 1
48 91 1
48 92 1
48 94 1
48 97 1
48 98 1
48 102 1
48 106 1
48 112 1
48 113 1
48 117 1
48 119 1
48 124 1
48 130 1
48 132 1
48 135 1
48 139 1
48 140 1
48 142 1
48 143 1
48 144 1
48 146 1
48 150 1
48 153 1
48 155 1
48 157 1
48 159 1
48 160 1
48 163 1
48 166 1
48 169 1
48 173 1
48 174 1
48 178 1
48 186 1
48 187 1
48 189 1
48 190 1
48 192 1
48 194 1
48 198 1
48 199 1
48 200 1
48 203 1
48 204 1
48 206 1
48 209 1
48 213 1
48 220 1
48 222 1
48 224 1
48 225 1
48 226 1
48 231 1
48 235 1
48 236 1
48 237 1
48 239 1
48 240 1
48 244 1
48 245 1
48 246 1
48 247 1
48 252 1
48 254 1
48 262 1
48 267 1
48 269 1
48 270 1
48 278 1
48 279 1
49 51 1
49 54 1
49 55 1
49 56 1
49 58 1
49 63 1
49 65 1
49 75 1
49 79 1
49 81 1
49 88 1
49 93 1
49 98 1
49 100 1
49 105 1
49 106 1
49 108 1
49 110 1
49 113 1
49 117 1
49 118 1
49 125 1
49 126 1
49 128 1
49 129 1
49 131 1
49 132 1
49 137 1
49 138 1
49 139 1
49 140 1
49 144 1
49 146 1
49 147 1
49 148 1
49 152 1
49 158 1
49 163 1
49 164 1
49 168 1
49 170 1
49 172 1
49 175 1
49 176 1
49 177 1
49 178 1
49 179 1
49 181 1
49 183 1
49 184 1
49 185 1
49 188 1
49 189 1
49 192 1
49 195 1
49 197 1
49 202 1
49 210 1
49 213 1
49 216 1
49 218 1
49 220 1
49 223 1
49 225 1
49 227 1
49 229 1
49 230 1
49 236 1
49 240 1
49 241 1
49 244 1
49 246 1
49 256 1
49 257 1
49 259 1
49 264 1
49 265 1
49 266 1
49 268 1
49 270 1
49 272 1
49 274 1
49 278 1
49 281 1
50 54 1
50 55 1
50 56 1
50 57 1
50 61 1
50 64 1
50 66 1
50 71 1
50 77 1
50 82 1
50 84 1
50 89 1
50 91 1
50 96 1
50 97 1
50 102 1
50 104 1
50 114 1
50 116 1
50 121 1
50 122 1
50 125 1
50 126 1
50 127 1
50 131 1
50 134 1
50 147 1
50 149 1
50 151 1
50 152 1
50 160 1
50 161 1
50 162 1
50 179 1
50 182 1
50 183 1
50 193 1
50 198 1
50 206 1
50 211 1
50 214 1
50 215 1
50 219 1
50 222 1
50 229 1
50 230 1
50 234 1
50 239 1
50 243 1
50 249 1
50 250 1
50 252 1
50 257 1
50 259 1
50 263 1
50 266 1
50 272 1
50 273 1
50 274 1
50 277 1
50 281 1
51 56 1
51 57 1
51 59 1
51 62 1
51 63 1
51 65 1
51 66 1
51 70 1
51 80 1
51 81 1
51 84 1
51 92 1
51 96 1
51 108 1
51 110 1
51 111 1
51 113 1
51 115 1
51 116 1
51 120 1
51 125 1
51 126 1
51 127 1
51 129 1
51 133 1
51 137 1
51 138 1
51 150 1
51 158 1
51 161 1
51 167 1
51 168 1
51 170 1
51 172 1
51 176 1
51 177 1
51 179 1
51 181 1
51 183 1
51 191 1
51 193 1
51 196 1
51 197 1
51 198 1
51 202 1
51 210 1
51 212 1
51 218 1
51 227 1
51 230 1
51 231 1
51 236 1
51 250 1
51 255 1
51 256 1
51 257 1
51 260 1
51 263 1
51 265 1
51 266 1
51 268 1
51 274 1
51 281 1
52 56 1
52 57 1
52 59 1
52 64 1
52 66 1
52 73 1
52 74 1
52 75 1
52 78 1
52 79 1
52 81 1
52 83 1
52 89 1
52 90 1
52 92 1
52 95 1
52 102 1
52 104 1
52 106 1
52 109 1
52 111 1
52 112 1
52 118 1
52 123 1
52 124 1
52 126 1
52 130 1
52 132 1
52 136 1
52 153 1
52 156 1
52 161 1
52 164 1
52 165 1
52 166 1
52 167 1
52 174 1
52 178 1
52 179 1
52 185 1
52 188 1
52 189 1
52 190 1
52 194 1
52 196 1
52 198 1
52 199 1
52 204 1
52 205 1
52 207 1
52 208 1
52 209 1
52 211 1
52 216 1
52 217 1
52 218 1
52 226 1
52 228 1
52 231 1
52 237 1
52 247 1
52 249 1
52 251 1
52 258 1
52 259 1
52 261 1
52 268 1
52 270 1
52 272 1
52 281 1
53 56 1
53 65 1
53 75 1
53 77 1
53 78 1
53 79 1
53 84 1
53 87 1
53 88 1
53 94 1
53 97 1
53 98 1
53 100 1
53 101 1
53 102 1
53 113 1
53 121 1
53 128 1
53 132 1
53 134 1
53 137 1
53 140 1
53 141 1
53 143 1
53 144 1
53 147 1
53 148 1
53 150 1
53 153 1
53 155 1
53 158 1
53 159 1
53 163 1
53 167 1
53 172 1
53 174 1
53 179 1
53 181 1
53 182 1
53 184 1
53 189 1
53 191 1
53 199 1
53 200 1
53 203 1
53 206 1
53 209 1
53 210 1
53 212 1
53 221 1
53 222 1
53 223 1
53 224 1
53 229 1
53 230 1
53 233 1
53 237 1
53 240 1
53 241 1
53 243 1
53 244 1
53 245 1
53 250 1
53 252 1
53 254 1
53 256 1
53 267 1
53 269 1
53 270 1
53 274 1
53 275 1
53 276 1
53 278 1
53 279 1
53 280 1
54 55 1
54 56 1
54 58 1
54 59 1
54 61 1
54 63 1
54 65 1
54 68 1
54 70 1
54 71 1
54 72 1
54 75 1
54 77 1
54 79 1
54 82 1
54 85 1
54 88 1
54 89 1
54 91 1
54 93 1
54 95 1
54 97 1
54 99 1
54 100 1
54 101 1
54 103 1
54 104 1
54 105 1
54 106 1
54 108 1
54 114 1
54 115 1
54 117 1
54 121 1
54 123 1
54 125 1
54 126 1
54 128 1
54 131 1
54 137 1
54 138 1
54 139 1
54 143 1
54 144 1
54 146 1
54 147 1
54 149 1
54 152 1
54 153 1
54 154 1
54 161 1
54 163 1
54 164 1
54 171 1
54 175 1
54 176 1
54 177 1
54 178 1
54 180 1
54 181 1
54 183 1
54 184 1
54 188 1
54 192 1
54 193 1
54 195 1
54 196 1
54 197 1
54 200 1
54 202 1
54 203 1
54 204 1
54 205 1
54 210 1
54 211 1
54 216 1
54 218 1
54 219 1
54 222 1
54 223 1
54 225 1
54 227 1
54 229 1
54 230 1
54 232 1
54 234 1
54 240 1
54 241 1
54 243 1
54 244 1
54 246 1
54 249 1
54 250 1
54 252 1
54 253 1
54 257 1
54 259 1
54 261 1
54 264 1
54 266 1
54 268 1
54 272 1
54 274 1
54 276 1
55 72 1
55 75 1
55 77 1
55 80 1
55 83 1
55 86 1
55 89 1
55 98 1
55 101 1
55 104 1
55 106 1
55 117 1
55 125 1
55 126 1
55 131 1
55 134 1
55 138 1
55 142 1
55 143 1
55 144 1
55 146 1
55 151 1
55 153 1
55 158 1
55 159 1
55 164 1
55 172 1
55 175 1
55 176 1
55 178 1
55 181 1
55 182 1
55 184 1
55 188 1
55 189 1
55 195 1
55 197 1
55 214 1
55 215 1
55 216 1
55 218 1
55 219 1
55 232 1
55 233 1
55 242 1
55 243 1
55 246 1
55 250 1
55 251 1
55 259 1
55 264 1
55 275 1
55 277 1
55 281 1
56 57 1
56 58 1
56 65 1
56 66 1
56 74 1
56 75 1
56 79 1
56 82 1
56 88 1
56 100 1
56 102 1
56 108 1
56 110 1
56 111 1
56 113 1
56 115 1
56 118 1
56 121 1
56 125 1
56 126 1
56 128 1
56 132 1
56 137 1
56 138 1
56 139 1
56 152 1
56 163 1
56 167 1
56 172 1
56 176 1
56 177 1
56 179 1
56 183 1
56 189 1
56 193 1
56 195 1
56 196 1
56 199 1
56 209 1
56 211 1
56 212 1
56 213 1
56 215 1
56 217 1
56 218 1
56 222 1
56 223 1
56 224 1
56 227 1
56 230 1
56 231 1
56 237 1
56 239 1
56 241 1
56 244 1
56 250 1
56 252 1
56 256 1
56 257 1
56 259 1
56 266 1
56 267 1
56 268 1
56 274 1
56 276 1
56 278 1
57 62 1
57 66 1
57 72 1
57 73 1
57 74 1
57 75 1
57 76 1
57 80 1
57 81 1
57 82 1
57 84 1
57 89 1
57 92 1
57 93 1
57 95 1
57 96 1
57 110 1
57 112 1
57 122 1
57 127 1
57 130 1
57 132 1
57 133 1
57 136 1
57 147 1
57 152 1
57 160 1
57 164 1
57 167 1
57 168 1
57 170 1
57 172 1
57 179 1
57 181 1
57 182 1
57 190 1
57 198 1
57 201 1
57 209 1
57 217 1
57 224 1
57 227 1
57 230 1
57 237 1
57 239 1
57 242 1
57 259 1
57 261 1
57 263 1
57 266 1
57 267 1
57 268 1
57 278 1
57 279 1
58 62 1
58 70 1
58 73 1
58 84 1
58 86 1
58 96 1
58 99 1
58 100 1
58 101 1
58 103 1
58 108 1
58 110 1
58 111 1
58 113 1
58 115 1
58 121 1
58 122 1
58 124 1
58 125 1
58 126 1
58 138 1
58 139 1
58 141 1
58 147 1
58 150 1
58 151 1
58 154 1
58 155 1
58 160 1
58 163 1
58 165 1
58 167 1
58 169 1
58 176 1
58 177 1
58 182 1
58 184 1
58 186 1
58 188 1
58 189 1
58 192 1
58 193 1
58 195 1
58 197 1
58 199 1
58 202 1
58 203 1
58 205 1
58 208 1
58 211 1
58 212 1
58 213 1
58 216 1
58 217 1
58 218 1
58 219 1
58 223 1
58 225 1
58 232 1
58 234 1
58 241 1
58 244 1
58 248 1
58 254 1
58 256 1
58 257 1
58 269 1
58 278 1
58 279 1
59 61 1
59 62 1
59 63 1
59 64 1
59 67 1
59 70 1
59 77 1
59 79 1
59 82 1
59 84 1
59 85 1
59 88 1
59 90 1
59 93 1
59 94 1
59 95 1
59 99 1
59 100 1
59 102 1
59 105 1
59 106 1
59 107 1
59 109 1
59 111 1
59 115 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 131 1
59 135 1
59 136 1
59 137 1
59 147 1
59 151 1
59 152 1
59 156 1
59 161 1
59 163 1
59 165 1
59 167 1
59 169 1
59 171 1
59 175 1
59 177 1
59 182 1
59 183 1
59 185 1
59 188 1
59 191 1
59 193 1
59 195 1
59 196 1
59 201 1
59 209 1
59 211 1
59 217 1
59 218 1
59 228 1
59 231 1
59 241 1
59 249 1
59 250 1
59 258 1
59 261 1
59 268 1
59 274 1
59 276 1
60 64 1
60 72 1
60 80 1
60 85 1
60 86 1
60 87 1
60 90 1
60 91 1
60 101 1
60 106 1
60 107 1
60 111 1
60 113 1
60 115 1
60 117 1
60 119 1
60 124 1
60 129 1
60 135 1
60 142 1
60 146 1
60 150 1
60 151 1
60 156 1
60 157 1
60 165 1
60 166 1
60 169 1
60 171 1
60 173 1
60 174 1
60 178 1
60 182 1
60 185 1
60 189 1
60 194 1
60 203 1
60 205 1
60 207 1
60 208 1
60 218 1
60 220 1
60 221 1
60 225 1
60 226 1
60 228 1
60 236 1
60 238 1
60 242 1
60 245 1
60 247 1
60 248 1
60 254 1
60 264 1
60 269 1
60 271 1
60 273 1
61 63 1
61 64 1
61 67 1
61 69 1
61 74 1
61 82 1
61 84 1
61 85 1
61 87 1
61 90 1
61 91 1
61 96 1
61 99 1
61 102 1
61 103 1
61 114 1
61 115 1
61 116 1
61 120 1
61 121 1
61 125 1
61 127 1
61 131 1
61 138 1
61 140 1
61 142 1
61 149 1
61 152 1
61 154 1
61 157 1
61 159 1
61 160 1
61 170 1
61 171 1
61 179 1
61 183 1
61 186 1
61 191 1
61 193 1
61 196 1
61 198 1
61 203 1
61 204 1
61 205 1
61 207 1
61 211 1
61 214 1
61 219 1
61 221 1
61 232 1
61 235 1
61 241 1
61 243 1
61 251 1
61 252 1
61 253 1
61 257 1
61 260 1
61 263 1
61 265 1
61 266 1
61 273 1
61 276 1
61 281 1
62 64 1
62 65 1
62 67 1
62 68 1
62 71 1
62 73 1
62 79 1
62 80 1
62 82 1
62 84 1
62 85 1
62 90 1
62 93 1
62 96 1
62 99 1
62 107 1
62 110 1
62 115 1
62 120 1
62 121 1
62 123 1
62 124 1
62 127 1
62 128 1
62 131 1
62 133 1
62 135 1
62 136 1
62 139 1
62 140 1
62 141 1
62 147 1
62 152 1
62 162 1
62 168 1
62 169 1
62 171 1
62 173 1
62 175 1
62 177 1
62 181 1
62 182 1
62 185 1
62 190 1
62 191 1
62 193 1
62 196 1
62 198 1
62 200 1
62 201 1
62 209 1
62 210 1
62 217 1
62 218 1
62 221 1
62 224 1
62 228 1
62 229 1
62 237 1
62 241 1
62 245 1
62 248 1
62 253 1
62 257 1
62 258 1
62 260 1
62 262 1
62 263 1
62 266 1
62 268 1
62 273 1
62 274 1
62 276 1
62 279 1
62 280 1
63 64 1
63 65 1
63 71 1
63 77 1
63 81 1
63 100 1
63 103 1
63 105 1
63 108 1
63 110 1
63 114 1
63 116 1
63 120 1
63 122 1
63 125 1
63 129 1
63 144 1
63 154 1
63 156 1
63 158 1
63 161 1
63 163 1
63 168 1
63 174 1
63 176 1
63 177 1
63 180 1
63 181 1
63 183 1
63 186 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 199 1
63 202 1
63 203 1
63 208 1
63 210 1
63 211 1
63 216 1
63 218 1
63 219 1
63 223 1
63 228 1
63 230 1
63 232 1
63 233 1
63 236 1
63 238 1
63 241 1
63 243 1
63 247 1
63 255 1
63 258 1
63 260 1
63 264 1
63 271 1
63 273 1
63 274 1
63 281 1
64 67 1
64 69 1
64 71 1
64 73 1
64 74 1
64 80 1
64 82 1
64 84 1
64 85 1
64 87 1
64 90 1
64 94 1
64 95 1
64 96 1
64 99 1
64 100 1
64 105 1
64 107 1
64 109 1
64 114 1
64 115 1
64 116 1
64 118 1
64 121 1
64 122 1
64 124 1
64 126 1
64 136 1
64 151 1
64 156 1
64 165 1
64 166 1
64 167 1
64 169 1
64 171 1
64 174 1
64 182 1
64 183 1
64 185 1
64 186 1
64 191 1
64 193 1
64 194 1
64 196 1
64 198 1
64 203 1
64 204 1
64 205 1
64 207 1
64 208 1
64 210 1
64 211 1
64 214 1
64 217 1
64 218 1
64 221 1
64 228 1
64 241 1
64 247 1
64 248 1
64 257 1
64 258 1
64 260 1
64 262 1
64 263 1
64 266 1
64 271 1
64 273 1
64 274 1
64 276 1
65 68 1
65 71 1
65 75 1
65 77 1
65 79 1
65 85 1
65 88 1
65 93 1
65 98 1
65 99 1
65 105 1
65 106 1
65 110 1
65 113 1
65 120 1
65 123 1
65 125 1
65 128 1
65 129 1
65 131 1
65 132 1
65 134 1
65 135 1
65 137 1
65 140 1
65 141 1
65 144 1
65 147 1
65 148 1
65 151 1
65 152 1
65 153 1
65 162 1
65 163 1
65 164 1
65 169 1
65 171 1
65 174 1
65 177 1
65 181 1
65 188 1
65 193 1
65 195 1
65 196 1
65 197 1
65 201 1
65 202 1
65 209 1
65 210 1
65 218 1
65 220 1
65 222 1
65 223 1
65 224 1
65 229 1
65 230 1
65 240 1
65 241 1
65 245 1
65 247 1
65 248 1
65 250 1
65 254 1
65 255 1
65 262 1
65 264 1
65 268 1
65 271 1
65 274 1
65 279 1
65 280 1
66 71 1
66 73 1
66 75 1
66 77 1
66 78 1
66 80 1
66 81 1
66 83 1
66 84 1
66 89 1
66 92 1
66 95 1
66 96 1
66 108 1
66 109 1
66 110 1
66 112 1
66 116 1
66 122 1
66 127 1
66 129 1
66 160 1
66 161 1
66 164 1
66 167 1
66 172 1
66 176 1
66 179 1
66 182 1
66 191 1
66 193 1
66 196 1
66 198 1
66 202 1
66 206 1
66 209 1
66 215 1
66 230 1
66 237 1
66 239 1
66 242 1
66 250 1
66 255 1
66 259 1
66 263 1
66 266 1
66 268 1
66 274 1
66 275 1
66 280 1
67 73 1
67 74 1
67 85 1
67 90 1
67 97 1
67 102 1
67 107 1
67 115 1
67 118 1
67 120 1
67 121 1
67 124 1
67 126 1
67 130 1
67 136 1
67 140 1
67 147 1
67 163 1
67 168 1
67 170 1
67 171 1
67 183 1
67 185 1
67 186 1
67 190 1
67 191 1
67 198 1
67 200 1
67 204 1
67 205 1
67 207 1
67 211 1
67 220 1
67 221 1
67 222 1
67 224 1
67 226 1
67 235 1
67 237 1
67 239 1
67 241 1
67 252 1
67 256 1
67 262 1
67 263 1
67 266 1
67 267 1
67 273 1
67 276 1
67 278 1
68 69 1
68 71 1
68 72 1
68 75 1
68 76 1
68 77 1
68 82 1
68 88 1
68 91 1
68 93 1
68 97 1
68 99 1
68 105 1
68 112 1
68 114 1
68 119 1
68 122 1
68 124 1
68 128 1
68 131 1
68 135 1
68 139 1
68 140 1
68 141 1
68 146 1
68 147 1
68 148 1
68 152 1
68 153 1
68 162 1
68 169 1
68 171 1
68 177 1
68 178 1
68 180 1
68 181 1
68 183 1
68 187 1
68 188 1
68 192 1
68 198 1
68 202 1
68 210 1
68 217 1
68 219 1
68 224 1
68 230 1
68 234 1
68 238 1
68 246 1
68 249 1
68 252 1
68 259 1
68 263 1
68 264 1
68 272 1
68 277 1
68 278 1
69 71 1
69 72 1
69 77 1
69 83 1
69 84 1
69 85 1
69 86 1
69 90 1
69 91 1
69 104 1
69 107 1
69 112 1
69 114 1
69 116 1
69 119 1
69 122 1
69 124 1
69 127 1
69 130 1
69 135 1
69 140 1
69 145 1
69 151 1
69 157 1
69 159 1
69 162 1
69 171 1
69 178 1
69 180 1
69 182 1
69 183 1
69 187 1
69 198 1
69 204 1
69 214 1
69 222 1
69 224 1
69 226 1
69 228 1
69 229 1
69 233 1
69 235 1
69 238 1
69 239 1
69 242 1
69 243 1
69 247 1
69 260 1
69 263 1
69 264 1
69 272 1
69 273 1
69 277 1
70 71 1
70 80 1
70 87 1
70 89 1
70 94 1
70 98 1
70 99 1
70 100 1
70 101 1
70 104 1
70 106 1
70 109 1
70 111 1
70 115 1
70 117 1
70 121 1
70 123 1
70 125 1
70 126 1
70 132 1
70 134 1
70 138 1
70 149 1
70 153 1
70 156 1
70 161 1
70 164 1
70 166 1
70 167 1
70 169 1
70 172 1
70 175 1
70 176 1
70 182 1
70 188 1
70 189 1
70 193 1
70 194 1
70 195 1
70 197 1
70 199 1
70 203 1
70 206 1
70 207 1
70 209 1
70 211 1
70 212 1
70 215 1
70 218 1
70 223 1
70 225 1
70 226 1
70 237 1
70 249 1
70 250 1
70 251 1
70 256 1
70 259 1
70 267 1
70 274 1
70 280 1
70 281 1
71 77 1
71 79 1
71 80 1
71 83 1
71 84 1
71 85 1
71 89 1
71 94 1
71 95 1
71 96 1
71 101 1
71 104 1
71 106 1
71 107 1
71 111 1
71 116 1
71 120 1
71 121 1
71 122 1
71 123 1
71 125 1
71 127 1
71 129 1
71 131 1
71 134 1
71 135 1
71 138 1
71 145 1
71 149 1
71 156 1
71 162 1
71 164 1
71 174 1
71 175 1
71 177 1
71 181 1
71 183 1
71 191 1
71 193 1
71 194 1
71 195 1
71 196 1
71 197 1
71 201 1
71 203 1
71 209 1
71 210 1
71 211 1
71 214 1
71 218 1
71 223 1
71 228 1
71 229 1
71 230 1
71 238 1
71 243 1
71 248 1
71 249 1
71 250 1
71 253 1
71 257 1
71 259 1
71 261 1
71 264 1
71 271 1
71 273 1
71 280 1
72 75 1
72 76 1
72 77 1
72 80 1
72 81 1
72 83 1
72 86 1
72 89 1
72 91 1
72 92 1
72 95 1
72 96 1
72 98 1
72 101 1
72 106 1
72 113 1
72 117 1
72 119 1
72 122 1
72 124 1
72 127 1
72 130 1
72 131 1
72 135 1
72 137 1
72 141 1
72 142 1
72 143 1
72 144 1
72 146 1
72 148 1
72 149 1
72 151 1
72 153 1
72 157 1
72 162 1
72 164 1
72 166 1
72 169 1
72 171 1
72 172 1
72 175 1
72 178 1
72 180 1
72 181 1
72 182 1
72 184 1
72 187 1
72 188 1
72 189 1
72 190 1
72 192 1
72 194 1
72 201 1
72 206 1
72 208 1
72 209 1
72 210 1
72 215 1
72 217 1
72 218 1
72 226 1
72 229 1
72 238 1
72 239 1
72 240 1
72 242 1
72 246 1
72 247 1
72 249 1
72 254 1
72 259 1
72 261 1
72 264 1
72 267 1
72 272 1
72 277 1
72 279 1
73 74 1
73 76 1
73 80 1
73 81 1
73 84 1
73 87 1
73 92 1
73 95 1
73 96 1
73 107 1
73 108 1
73 109 1
73 110 1
73 112 1
73 115 1
73 116 1
73 121 1
73 124 1
73 130 1
73 136 1
73 145 1
73 151 1
73 155 1
73 160 1
73 166 1
73 167 1
73 174 1
73 179 1
73 182 1
73 184 1
73 190 1
73 191 1
73 194 1
73 196 1
73 198 1
73 199 1
73 202 1
73 205 1
73 207 1
73 208 1
73 209 1
73 213 1
73 215 1
73 217 1
73 221 1
73 224 1
73 226 1
73 231 1
73 236 1
73 237 1
73 239 1
73 241 1
73 242 1
73 255 1
73 256 1
73 258 1
73 262 1
73 263 1
73 267 1
73 268 1
73 269 1
73 275 1
73 278 1
73 279 1
73 280 1
74 82 1
74 90 1
74 97 1
74 98 1
74 108 1
74 109 1
74 112 1
74 115 1
74 118 1
74 124 1
74 130 1
74 132 1
74 136 1
74 156 1
74 157 1
74 160 1
74 165 1
74 166 1
74 168 1
74 170 1
74 185 1
74 190 1
74 196 1
74 198 1
74 204 1
74 205 1
74 207 1
74 208 1
74 211 1
74 212 1
74 213 1
74 217 1
74 220 1
74 224 1
74 226 1
74 227 1
74 228 1
74 235 1
74 237 1
74 239 1
74 241 1
74 256 1
74 267 1
74 268 1
74 270 1
74 272 1
74 276 1
74 278 1
75 76 1
75 78 1
75 79 1
75 81 1
75 88 1
75 91 1
75 92 1
75 95 1
75 98 1
75 100 1
75 102 1
75 106 1
75 108 1
75 113 1
75 117 1
75 119 1
75 126 1
75 128 1
75 131 1
75 132 1
75 137 1
75 139 1
75 143 1
75 144 1
75 147 1
75 148 1
75 152 1
75 153 1
75 161 1
75 163 1
75 164 1
75 167 1
75 172 1
75 176 1
75 178 1
75 179 1
75 180 1
75 181 1
75 183 1
75 188 1
75 189 1
75 192 1
75 199 1
75 202 1
75 209 1
75 216 1
75 219 1
75 222 1
75 224 1
75 229 1
75 230 1
75 237 1
75 239 1
75 240 1
75 244 1
75 246 1
75 249 1
75 250 1
75 252 1
75 256 1
75 259 1
75 261 1
75 268 1
75 270 1
75 272 1
75 276 1
75 277 1
75 278 1
75 279 1
75 281 1
76 81 1
76 84 1
76 92 1
76 93 1
76 96 1
76 97 1
76 110 1
76 112 1
76 113 1
76 119 1
76 122 1
76 127 1
76 131 1
76 140 1
76 141 1
76 147 1
76 148 1
76 152 1
76 160 1
76 164 1
76 167 1
76 181 1
76 184 1
76 190 1
76 192 1
76 198 1
76 201 1
76 202 1
76 208 1
76 210 1
76 217 1
76 230 1
76 246 1
76 263 1
76 266 1
76 268 1
76 278 1
76 279 1
77 83 1
77 84 1
77 86 1
77 88 1
77 89 1
77 91 1
77 94 1
77 100 1
77 101 1
77 104 1
77 105 1
77 106 1
77 107 1
77 109 1
77 114 1
77 116 1
77 121 1
77 122 1
77 123 1
77 125 1
77 127 1
77 129 1
77 131 1
77 134 1
77 135 1
77 141 1
77 143 1
77 144 1
77 145 1
77 147 1
77 148 1
77 151 1
77 153 1
77 156 1
77 158 1
77 161 1
77 162 1
77 164 1
77 167 1
77 174 1
77 176 1
77 177 1
77 178 1
77 180 1
77 181 1
77 186 1
77 187 1
77 188 1
77 189 1
77 192 1
77 193 1
77 194 1
77 195 1
77 197 1
77 199 1
77 202 1
77 203 1
77 208 1
77 209 1
77 210 1
77 214 1
77 218 1
77 219 1
77 223 1
77 230 1
77 232 1
77 233 1
77 238 1
77 243 1
77 247 1
77 248 1
77 249 1
77 250 1
77 254 1
77 255 1
77 258 1
77 259 1
77 264 1
77 268 1
77 271 1
77 273 1
77 274 1
77 277 1
77 280 1
78 83 1
78 90 1
78 91 1
78 92 1
78 94 1
78 95 1
78 97 1
78 98 1
78 104 1
78 113 1
78 118 1
78 119 1
78 130 1
78 132 1
78 137 1
78 143 1
78 144 1
78 148 1
78 150 1
78 153 1
78 157 1
78 159 1
78 160 1
78 172 1
78 174 1
78 178 1
78 179 1
78 181 1
78 183 1
78 189 1
78 194 1
78 196 1
78 198 1
78 204 1
78 206 1
78 209 1
78 214 1
78 216 1
78 220 1
78 222 1
78 224 1
78 226 1
78 227 1
78 229 1
78 231 1
78 235 1
78 237 1
78 239 1
78 240 1
78 246 1
78 247 1
78 251 1
78 254 1
78 259 1
78 265 1
78 267 1
78 268 1
78 270 1
78 272 1
78 275 1
78 281 1
79 82 1
79 84 1
79 88 1
79 93 1
79 102 1
79 111 1
79 113 1
79 123 1
79 125 1
79 128 1
79 132 1
79 136 1
79 137 1
79 147 1
79 152 1
79 163 1
79 164 1
79 167 1
79 174 1
79 177 1
79 183 1
79 193 1
79 195 1
79 196 1
79 202 1
79 209 1
79 210 1
79 211 1
79 217 1
79 218 1
79 222 1
79 223 1
79 229 1
79 230 1
79 231 1
79 237 1
79 250 1
79 258 1
79 262 1
79 268 1
79 274 1
79 276 1
79 280 1
80 84 1
80 89 1
80 96 1
80 98 1
80 101 1
80 108 1
80 110 1
80 111 1
80 115 1
80 120 1
80 127 1
80 133 1
80 137 1
80 138 1
80 141 1
80 142 1
80 149 1
80 156 1
80 160 1
80 162 1
80 165 1
80 167 1
80 169 1
80 170 1
80 172 1
80 175 1
80 182 1
80 193 1
80 196 1
80 197 1
80 198 1
80 201 1
80 206 1
80 207 1
80 210 1
80 212 1
80 215 1
80 218 1
80 220 1
80 224 1
80 227 1
80 235 1
80 239 1
80 242 1
80 248 1
80 253 1
80 254 1
80 257 1
80 265 1
80 266 1
80 267 1
80 273 1
80 274 1
80 277 1
80 278 1
80 279 1
80 280 1
81 83 1
81 89 1
81 92 1
81 93 1
81 95 1
81 105 1
81 106 1
81 109 1
81 112 1
81 113 1
81 116 1
81 118 1
81 119 1
81 129 1
81 133 1
81 136 1
81 158 1
81 161 1
81 164 1
81 167 1
81 168 1
81 176 1
81 178 1
81 179 1
81 180 1
81 181 1
81 185 1
81 187 1
81 188 1
81 190 1
81 192 1
81 196 1
81 198 1
81 202 1
81 216 1
81 233 1
81 236 1
81 237 1
81 240 1
81 242 1
81 249 1
81 254 1
81 255 1
81 259 1
81 261 1
81 264 1
81 265 1
81 268 1
81 270 1
81 275 1
81 281 1
82 84 1
82 86 1
82 88 1
82 91 1
82 97 1
82 99 1
82 102 1
82 103 1
82 104 1
82 107 1
82 121 1
82 124 1
82 125 1
82 126 1
82 128 1
82 131 1
82 135 1
82 139 1
82 146 1
82 147 1
82 152 1
82 155 1
82 161 1
82 167 1
82 171 1
82 172 1
82 177 1
82 183 1
82 184 1
82 186 1
82 189 1
82 192 1
82 198 1
82 199 1
82 204 1
82 209 1
82 211 1
82 217 1
82 222 1
82 224 1
82 226 1
82 230 1
82 234 1
82 237 1
82 239 1
82 246 1
82 249 1
82 250 1
82 252 1
82 258 1
82 259 1
82 267 1
82 272 1
82 276 1
82 278 1
83 85 1
83 86 1
83 89 1
83 91 1
83 92 1
83 95 1
83 104 1
83 106 1
83 109 1
83 116 1
83 119 1
83 120 1
83 127 1
83 129 1
83 133 1
83 138 1
83 142 1
83 145 1
83 151 1
83 156 1
83 157 1
83 158 1
83 161 1
83 164 1
83 178 1
83 179 1
83 180 1
83 182 1
83 187 1
83 192 1
83 194 1
83 202 1
83 207 1
83 214 1
83 226 1
83 228 1
83 232 1
83 233 1
83 238 1
83 242 1
83 243 1
83 247 1
83 251 1
83 255 1
83 259 1
83 264 1
83 265 1
83 267 1
83 273 1
83 275 1
83 277 1
83 281 1
84 87 1
84 88 1
84 89 1
84 94 1
84 96 1
84 97 1
84 98 1
84 100 1
84 102 1
84 107 1
84 108 1
84 109 1
84 110 1
84 111 1
84 115 1
84 116 1
84 121 1
84 122 1
84 124 1
84 127 1
84 134 1
84 135 1
84 136 1
84 141 1
84 147 1
84 148 1
84 151 1
84 152 1
84 155 1
84 160 1
84 161 1
84 162 1
84 165 1
84 166 1
84 167 1
84 174 1
84 177 1
84 182 1
84 184 1
84 186 1
84 188 1
84 191 1
84 193 1
84 194 1
84 198 1
84 202 1
84 206 1
84 208 1
84 209 1
84 210 1
84 214 1
84 215 1
84 217 1
84 218 1
84 219 1
84 221 1
84 224 1
84 230 1
84 234 1
84 237 1
84 239 1
84 241 1
84 246 1
84 248 1
84 249 1
84 250 1
84 255 1
84 256 1
84 258 1
84 262 1
84 263 1
84 266 1
84 267 1
84 269 1
84 274 1
84 276 1
84 278 1
84 279 1
84 280 1
85 90 1
85 91 1
85 92 1
85 95 1
85 99 1
85 103 1
85 104 1
85 105 1
85 107 1
85 119 1
85 120 1
85 123 1
85 125 1
85 130 1
85 131 1
85 133 1
85 135 1
85 136 1
85 137 1
85 140 1
85 145 1
85 149 1
85 152 1
85 156 1
85 157 1
85 162 1
85 164 1
85 166 1
85 168 1
85 169 1
85 171 1
85 173 1
85 175 1
85 183 1
85 185 1
85 187 1
85 193 1
85 196 1
85 198 1
85 200 1
85 201 1
85 204 1
85 207 1
85 210 1
85 214 1
85 217 1
85 221 1
85 222 1
85 228 1
85 229 1
85 231 1
85 235 1
85 238 1
85 245 1
85 248 1
85 249 1
85 258 1
85 259 1
85 262 1
85 264 1
85 268 1
85 273 1
85 280 1
86 87 1
86 88 1
86 91 1
86 94 1
86 98 1
86 101 1
86 102 1
86 106 1
86 107 1
86 109 1
86 114 1
86 115 1
86 117 1
86 119 1
86 121 1
86 124 1
86 134 1
86 135 1
86 139 1
86 142 1
86 144 1
86 146 1
86 151 1
86 153 1
86 154 1
86 158 1
86 159 1
86 166 1
86 169 1
86 174 1
86 175 1
86 178 1
86 182 1
86 184 1
86 185 1
86 186 1
86 188 1
86 189 1
86 192 1
86 194 1
86 199 1
86 203 1
86 205 1
86 207 1
86 208 1
86 214 1
86 215 1
86 217 1
86 220 1
86 221 1
86 225 1
86 226 1
86 232 1
86 233 1
86 238 1
86 242 1
86 243 1
86 247 1
86 251 1
86 267 1
86 269 1
86 275 1
86 277 1
86 278 1
86 279 1
86 281 1
87 90 1
87 91 1
87 94 1
87 99 1
87 101 1
87 103 1
87 104 1
87 107 1
87 109 1
87 116 1
87 121 1
87 122 1
87 127 1
87 134 1
87 135 1
87 141 1
87 142 1
87 144 1
87 148 1
87 149 1
87 151 1
87 153 1
87 155 1
87 156 1
87 159 1
87 162 1
87 166 1
87 172 1
87 174 1
87 182 1
87 186 1
87 189 1
87 191 1
87 194 1
87 199 1
87 203 1
87 206 1
87 207 1
87 208 1
87 209 1
87 211 1
87 214 1
87 215 1
87 221 1
87 222 1
87 224 1
87 226 1
87 228 1
87 238 1
87 242 1
87 247 1
87 258 1
87 259 1
87 263 1
87 267 1
87 269 1
87 273 1
87 277 1
87 280 1
88 91 1
88 97 1
88 100 1
88 102 1
88 104 1
88 105 1
88 114 1
88 124 1
88 125 1
88 126 1
88 128 1
88 131 1
88 135 1
88 137 1
88 139 1
88 146 1
88 147 1
88 148 1
88 152 1
88 153 1
88 155 1
88 158 1
88 161 1
88 163 1
88 167 1
88 172 1
88 174 1
88 176 1
88 177 1
88 178 1
88 180 1
88 181 1
88 184 1
88 185 1
88 186 1
88 188 1
88 189 1
88 190 1
88 192 1
88 195 1
88 199 1
88 200 1
88 203 1
88 205 1
88 209 1
88 211 1
88 213 1
88 216 1
88 218 1
88 219 1
88 222 1
88 223 1
88 224 1
88 226 1
88 230 1
88 234 1
88 237 1
88 244 1
88 246 1
88 247 1
88 249 1
88 250 1
88 252 1
88 258 1
88 259 1
88 270 1
88 272 1
88 276 1
88 278 1
89 92 1
89 94 1
89 95 1
89 96 1
89 101 1
89 104 1
89 106 1
89 111 1
89 116 1
89 121 1
89 123 1
89 125 1
89 126 1
89 127 1
89 130 1
89 134 1
89 135 1
89 138 1
89 142 1
89 145 1
89 149 1
89 153 1
89 156 1
89 161 1
89 162 1
89 164 1
89 166 1
89 167 1
89 172 1
89 175 1
89 178 1
89 180 1
89 181 1
89 182 1
89 188 1
89 189 1
89 194 1
89 201 1
89 206 1
89 208 1
89 209 1
89 214 1
89 215 1
89 217 1
89 218 1
89 219 1
89 242 1
89 243 1
89 247 1
89 249 1
89 250 1
89 254 1
89 259 1
89 261 1
89 264 1
89 273 1
89 277 1
89 279 1
89 280 1
89 281 1
90 91 1
90 94 1
90 99 1
90 102 1
90 104 1
90 107 1
90 115 1
90 117 1
90 118 1
90 121 1
90 124 1
90 125 1
90 126 1
90 131 1
90 132 1
90 137 1
90 140 1
90 142 1
90 149 1
90 153 1
90 157 1
90 163 1
90 165 1
90 166 1
90 169 1
90 171 1
90 178 1
90 183 1
90 185 1
90 186 1
90 195 1
90 203 1
90 204 1
90 205 1
90 207 1
90 211 1
90 214 1
90 216 1
90 220 1
90 221 1
90 222 1
90 224 1
90 226 1
90 228 1
90 229 1
90 231 1
90 235 1
90 237 1
90 240 1
90 241 1
90 243 1
90 247 1
90 251 1
90 253 1
90 259 1
90 262 1
90 264 1
90 267 1
90 273 1
91 94 1
91 97 1
91 98 1
91 102 1
91 103 1
91 104 1
91 105 1
91 107 1
91 112 1
91 114 1
91 117 1
91 119 1
91 122 1
91 124 1
91 128 1
91 130 1
91 131 1
91 134 1
91 135 1
91 139 1
91 140 1
91 142 1
91 144 1
91 146 1
91 148 1
91 151 1
91 152 1
91 153 1
91 155 1
91 157 1
91 159 1
91 160 1
91 162 1
91 166 1
91 171 1
91 175 1
91 178 1
91 180 1
91 181 1
91 183 1
91 184 1
91 186 1
91 187 1
91 192 1
91 195 1
91 203 1
91 204 1
91 206 1
91 210 1
91 214 1
91 216 1
91 219 1
91 220 1
91 222 1
91 224 1
91 226 1
91 229 1
91 232 1
91 233 1
91 234 1
91 235 1
91 238 1
91 239 1
91 243 1
91 246 1
91 247 1
91 252 1
91 259 1
91 263 1
91 264 1
91 272 1
91 277 1
91 278 1
92 95 1
92 104 1
92 106 1
92 109 1
92 111 1
92 113 1
92 116 1
92 118 1
92 119 1
92 120 1
92 123 1
92 127 1
92 129 1
92 130 1
92 132 1
92 133 1
92 136 1
92 145 1
92 150 1
92 157 1
92 161 1
92 162 1
92 164 1
92 166 1
92 167 1
92 168 1
92 170 1
92 172 1
92 174 1
92 178 1
92 179 1
92 180 1
92 181 1
92 182 1
92 185 1
92 187 1
92 188 1
92 190 1
92 191 1
92 194 1
92 196 1
92 198 1
92 209 1
92 217 1
92 228 1
92 231 1
92 233 1
92 235 1
92 237 1
92 240 1
92 242 1
92 247 1
92 249 1
92 254 1
92 259 1
92 261 1
92 264 1
92 265 1
92 267 1
92 268 1
92 275 1
92 279 1
92 281 1
93 95 1
93 97 1
93 105 1
93 106 1
93 108 1
93 110 1
93 113 1
93 117 1
93 119 1
93 124 1
93 128 1
93 129 1
93 131 1
93 139 1
93 140 1
93 146 1
93 147 1
93 152 1
93 164 1
93 165 1
93 168 1
93 169 1
93 171 1
93 177 1
93 181 1
93 185 1
93 188 1
93 190 1
93 192 1
93 196 1
93 198 1
93 201 1
93 202 1
93 210 1
93 213 1
93 216 1
93 218 1
93 220 1
93 227 1
93 229 1
93 230 1
93 235 1
93 240 1
93 246 1
93 248 1
93 257 1
93 261 1
93 263 1
93 264 1
93 268 1
93 278 1
94 99 1
94 100 1
94 102 1
94 104 1
94 107 1
94 109 1
94 116 1
94 120 1
94 121 1
94 123 1
94 125 1
94 127 1
94 132 1
94 134 1
94 141 1
94 144 1
94 145 1
94 150 1
94 151 1
94 153 1
94 155 1
94 156 1
94 159 1
94 161 1
94 162 1
94 163 1
94 167 1
94 172 1
94 174 1
94 178 1
94 179 1
94 180 1
94 182 1
94 186 1
94 189 1
94 191 1
94 193 1
94 194 1
94 195 1
94 199 1
94 203 1
94 209 1
94 211 1
94 212 1
94 215 1
94 222 1
94 224 1
94 225 1
94 226 1
94 228 1
94 230 1
94 231 1
94 237 1
94 238 1
94 243 1
94 247 1
94 249 1
94 250 1
94 251 1
94 252 1
94 255 1
94 256 1
94 258 1
94 259 1
94 262 1
94 267 1
94 269 1
94 271 1
94 273 1
94 274 1
94 275 1
94 280 1
94 281 1
95 104 1
95 105 1
95 106 1
95 118 1
95 119 1
95 120 1
95 123 1
95 126 1
95 129 1
95 133 1
95 136 1
95 137 1
95 138 1
95 139 1
95 145 1
95 156 1
95 157 1
95 158 1
95 161 1
95 162 1
95 164 1
95 166 1
95 168 1
95 170 1
95 173 1
95 175 1
95 177 1
95 178 1
95 179 1
95 180 1
95 183 1
95 185 1
95 188 1
95 192 1
95 193 1
95 196 1
95 198 1
95 202 1
95 204 1
95 211 1
95 216 1
95 217 1
95 218 1
95 228 1
95 231 1
95 232 1
95 235 1
95 237 1
95 239 1
95 240 1
95 249 1
95 251 1
95 257 1
95 258 1
95 259 1
95 261 1
95 264 1
95 265 1
95 268 1
95 270 1
95 272 1
95 281 1
96 100 1
96 101 1
96 109 1
96 110 1
96 115 1
96 116 1
96 121 1
96 122 1
96 127 1
96 141 1
96 149 1
96 160 1
96 161 1
96 162 1
96 165 1
96 167 1
96 169 1
96 170 1
96 172 1
96 175 1
96 182 1
96 184 1
96 188 1
96 192 1
96 193 1
96 198 1
96 202 1
96 208 1
96 214 1
96 215 1
96 217 1
96 218 1
96 242 1
96 257 1
96 261 1
96 263 1
96 266 1
96 273 1
96 274 1
96 277 1
96 278 1
97 98 1
97 103 1
97 104 1
97 108 1
97 112 1
97 114 1
97 119 1
97 124 1
97 128 1
97 130 1
97 131 1
97 139 1
97 140 1
97 144 1
97 146 1
97 147 1
97 148 1
97 152 1
97 153 1
97 155 1
97 159 1
97 160 1
97 168 1
97 171 1
97 180 1
97 181 1
97 183 1
97 186 1
97 187 1
97 190 1
97 192 1
97 198 1
97 200 1
97 204 1
97 206 1
97 210 1
97 213 1
97 214 1
97 222 1
97 224 1
97 226 1
97 229 1
97 230 1
97 234 1
97 235 1
97 236 1
97 237 1
97 239 1
97 241 1
97 246 1
97 252 1
97 263 1
97 266 1
97 267 1
97 269 1
97 270 1
97 272 1
97 276 1
97 278 1
98 101 1
98 106 1
98 108 1
98 113 1
98 115 1
98 117 1
98 119 1
98 121 1
98 126 1
98 128 1
98 130 1
98 131 1
98 132 1
98 134 1
98 135 1
98 137 1
98 140 1
98 141 1
98 142 1
98 143 1
98 144 1
98 147 1
98 148 1
98 150 1
98 151 1
98 153 1
98 155 1
98 163 1
98 167 1
98 172 1
98 175 1
98 178 1
98 181 1
98 182 1
98 184 1
98 186 1
98 188 1
98 189 1
98 195 1
98 197 1
98 201 1
98 206 1
98 209 1
98 212 1
98 215 1
98 217 1
98 220 1
98 223 1
98 224 1
98 226 1
98 227 1
98 229 1
98 235 1
98 237 1
98 239 1
98 240 1
98 241 1
98 242 1
98 244 1
98 246 1
98 248 1
98 253 1
98 254 1
98 259 1
98 267 1
98 269 1
98 272 1
98 277 1
98 278 1
98 279 1
99 101 1
99 102 1
99 103 1
99 104 1
99 107 1
99 115 1
99 117 1
99 121 1
99 123 1
99 124 1
99 125 1
99 126 1
99 128 1
99 131 1
99 132 1
99 134 1
99 135 1
99 137 1
99 139 1
99 149 1
99 151 1
99 152 1
99 162 1
99 166 1
99 169 1
99 171 1
99 175 1
99 177 1
99 182 1
99 183 1
99 195 1
99 201 1
99 203 1
99 204 1
99 207 1
99 211 1
99 217 1
99 226 1
99 229 1
99 241 1
99 248 1
99 249 1
99 259 1
99 276 1
100 102 1
100 103 1
100 109 1
100 115 1
100 116 1
100 121 1
100 122 1
100 124 1
100 125 1
100 126 1
100 134 1
100 141 1
100 147 1
100 151 1
100 155 1
100 161 1
100 163 1
100 167 1
100 172 1
100 174 1
100 176 1
100 177 1
100 179 1
100 180 1
100 181 1
100 182 1
100 184 1
100 186 1
100 188 1
100 189 1
100 191 1
100 193 1
100 195 1
100 199 1
100 202 1
100 203 1
100 205 1
100 208 1
100 209 1
100 211 1
100 212 1
100 218 1
100 219 1
100 223 1
100 225 1
100 230 1
100 234 1
100 237 1
100 241 1
100 244 1
100 247 1
100 248 1
100 249 1
100 250 1
100 252 1
100 254 1
100 255 1
100 256 1
100 258 1
100 259 1
100 266 1
100 271 1
100 274 1
100 276 1
100 278 1
100 281 1
101 106 1
101 108 1
101 111 1
101 113 1
101 115 1
101 117 1
101 121 1
101 134 1
101 138 1
101 141 1
101 142 1
101 143 1
101 148 1
101 149 1
101 150 1
101 151 1
101 169 1
101 172 1
101 175 1
101 177 1
101 182 1
101 184 1
101 186 1
101 189 1
101 195 1
101 197 1
101 203 1
101 205 1
101 206 1
101 207 1
101 208 1
101 212 1
101 215 1
101 218 1
101 220 1
101 221 1
101 223 1
101 225 1
101 226 1
101 227 1
101 232 1
101 235 1
101 236 1
101 241 1
101 248 1
101 253 1
101 254 1
101 257 1
101 267 1
101 269 1
101 277 1
101 279 1
102 104 1
102 105 1
102 107 1
102 109 1
102 114 1
102 115 1
102 116 1
102 118 1
102 121 1
102 123 1
102 124 1
102 125 1
102 126 1
102 132 1
102 136 1
102 139 1
102 144 1
102 147 1
102 152 1
102 153 1
102 155 1
102 158 1
102 161 1
102 163 1
102 167 1
102 172 1
102 174 1
102 177 1
102 178 1
102 179 1
102 180 1
102 183 1
102 185 1
102 186 1
102 189 1
102 191 1
102 195 1
102 196 1
102 198 1
102 199 1
102 203 1
102 204 1
102 205 1
102 209 1
102 211 1
102 216 1
102 219 1
102 222 1
102 224 1
102 225 1
102 226 1
102 228 1
102 230 1
102 237 1
102 239 1
102 243 1
102 244 1
102 247 1
102 249 1
102 250 1
102 251 1
102 252 1
102 255 1
102 258 1
102 259 1
102 262 1
102 266 1
102 270 1
102 272 1
102 274 1
102 276 1
102 281 1
103 105 1
103 108 1
103 114 1
103 121 1
103 125 1
103 128 1
103 131 1
103 139 1
103 140 1
103 142 1
103 146 1
103 148 1
103 152 1
103 154 1
103 155 1
103 157 1
103 158 1
103 159 1
103 163 1
103 171 1
103 183 1
103 186 1
103 193 1
103 195 1
103 199 1
103 200 1
103 203 1
103 205 1
103 207 1
103 210 1
103 211 1
103 214 1
103 216 1
103 219 1
103 221 1
103 232 1
103 234 1
103 236 1
103 238 1
103 241 1
103 243 1
103 253 1
103 257 1
103 260 1
103 263 1
103 264 1
103 266 1
104 107 1
104 114 1
104 118 1
104 120 1
104 123 1
104 125 1
104 126 1
104 131 1
104 132 1
104 137 1
104 138 1
104 140 1
104 144 1
104 145 1
104 149 1
104 152 1
104 153 1
104 157 1
104 158 1
104 162 1
104 163 1
104 164 1
104 166 1
104 175 1
104 178 1
104 180 1
104 181 1
104 183 1
104 187 1
104 194 1
104 195 1
104 198 1
104 203 1
104 204 1
104 206 1
104 209 1
104 214 1
104 219 1
104 222 1
104 226 1
104 228 1
104 229 1
104 232 1
104 240 1
104 243 1
104 247 1
104 249 1
104 250 1
104 251 1
104 252 1
104 258 1
104 259 1
104 264 1
104 265 1
104 270 1
104 272 1
104 277 1
104 281 1
105 106 1
105 113 1
105 124 1
105 129 1
105 136 1
105 161 1
105 163 1
105 168 1
105 171 1
105 176 1
105 177 1
105 180 1
105 181 1
105 183 1
105 185 1
105 186 1
105 188 1
105 192 1
105 193 1
105 195 1
105 196 1
105 199 1
105 202 1
105 203 1
105 210 1
105 211 1
105 216 1
105 218 1
105 228 1
105 240 1
105 245 1
105 247 1
105 249 1
105 258 1
105 264 1
105 268 1
106 111 1
106 113 1
106 117 1
106 119 1
106 123 1
106 126 1
106 132 1
106 134 1
106 135 1
106 137 1
106 138 1
106 139 1
106 151 1
106 153 1
106 156 1
106 157 1
106 161 1
106 164 1
106 166 1
106 169 1
106 173 1
106 175 1
106 176 1
106 177 1
106 178 1
106 181 1
106 182 1
106 185 1
106 187 1
106 188 1
106 189 1
106 193 1
106 194 1
106 195 1
106 197 1
106 202 1
106 203 1
106 209 1
106 210 1
106 216 1
106 217 1
106 218 1
106 220 1
106 223 1
106 225 1
106 226 1
106 228 1
106 231 1
106 232 1
106 238 1
106 240 1
106 244 1
106 245 1
106 247 1
106 248 1
106 249 1
106 251 1
106 254 1
106 259 1
106 261 1
106 264 1
106 268 1
106 271 1
106 279 1
106 280 1
107 109 1
107 116 1
107 121 1
107 122 1
107 123 1
107 124 1
107 127 1
107 130 1
107 135 1
107 136 1
107 141 1
107 145 1
107 147 1
107 151 1
107 156 1
107 162 1
107 166 1
107 169 1
107 173 1
107 174 1
107 182 1
107 190 1
107 191 1
107 194 1
107 198 1
107 203 1
107 207 1
107 208 1
107 209 1
107 217 1
107 221 1
107 222 1
107 224 1
107 226 1
107 228 1
107 237 1
107 238 1
107 242 1
107 247 1
107 258 1
107 259 1
107 262 1
107 263 1
107 267 1
107 273 1
107 279 1
107 280 1
108 110 1
108 113 1
108 115 1
108 117 1
108 125 1
108 128 1
108 131 1
108 132 1
108 139 1
108 140 1
108 141 1
108 142 1
108 143 1
108 146 1
108 148 1
108 150 1
108 152 1
108 154 1
108 155 1
108 160 1
108 167 1
108 170 1
108 172 1
108 175 1
108 176 1
108 179 1
108 182 1
108 184 1
108 193 1
108 197 1
108 199 1
108 202 1
108 206 1
108 208 1
108 210 1
108 212 1
108 213 1
108 215 1
108 218 1
108 219 1
108 220 1
108 227 1
108 229 1
108 230 1
108 234 1
108 235 1
108 236 1
108 239 1
108 240 1
108 241 1
108 244 1
108 246 1
108 253 1
108 254 1
108 256 1
108 257 1
108 263 1
108 266 1
108 267 1
108 269 1
108 278 1
109 115 1
109 116 1
109 121 1
109 122 1
109 126 1
109 151 1
109 156 1
109 158 1
109 161 1
109 165 1
109 166 1
109 167 1
109 174 1
109 179 1
109 182 1
109 186 1
109 188 1
109 189 1
109 191 1
109 193 1
109 194 1
109 196 1
109 199 1
109 204 1
109 205 1
109 207 1
109 208 1
109 211 1
109 215 1
109 217 1
109 218 1
109 226 1
109 231 1
109 237 1
109 247 1
109 251 1
109 254 1
109 256 1
109 258 1
109 259 1
109 267 1
109 274 1
109 281 1
110 111 1
110 112 1
110 113 1
110 115 1
110 120 1
110 122 1
110 127 1
110 129 1
110 133 1
110 138 1
110 141 1
110 147 1
110 148 1
110 150 1
110 151 1
110 154 1
110 155 1
110 160 1
110 161 1
110 165 1
110 167 1
110 168 1
110 169 1
110 170 1
110 173 1
110 176 1
110 177 1
110 182 1
110 184 1
110 190 1
110 191 1
110 192 1
110 196 1
110 197 1
110 198 1
110 202 1
110 208 1
110 210 1
110 213 1
110 216 1
110 217 1
110 218 1
110 221 1
110 223 1
110 227 1
110 230 1
110 236 1
110 241 1
110 242 1
110 248 1
110 254 1
110 255 1
110 256 1
110 257 1
110 260 1
110 263 1
110 266 1
110 271 1
110 274 1
110 278 1
110 279 1
111 113 1
111 115 1
111 120 1
111 123 1
111 126 1
111 127 1
111 129 1
111 130 1
111 132 1
111 141 1
111 150 1
111 156 1
111 161 1
111 164 1
111 167 1
111 169 1
111 172 1
111 174 1
111 182 1
111 191 1
111 193 1
111 194 1
111 197 1
111 201 1
111 209 1
111 212 1
111 217 1
111 218 1
111 223 1
111 224 1
111 225 1
111 231 1
111 241 1
111 242 1
111 248 1
111 254 1
111 256 1
111 265 1
111 267 1
111 268 1
111 271 1
111 274 1
111 275 1
111 279 1
111 280 1
112 119 1
112 124 1
112 130 1
112 146 1
112 147 1
112 155 1
112 160 1
112 168 1
112 171 1
112 178 1
112 180 1
112 190 1
112 192 1
112 198 1
112 202 1
112 204 1
112 213 1
112 226 1
112 235 1
112 236 1
112 237 1
112 239 1
112 242 1
112 246 1
112 261 1
112 263 1
112 269 1
112 270 1
112 272 1
113 117 1
113 119 1
113 123 1
113 128 1
113 129 1
113 131 1
113 132 1
113 137 1
113 139 1
113 143 1
113 144 1
113 150 1
113 153 1
113 156 1
113 164 1
113 168 1
113 173 1
113 177 1
113 178 1
113 181 1
113 187 1
113 189 1
113 195 1
113 197 1
113 202 1
113 209 1
113 212 1
113 217 1
113 218 1
113 220 1
113 223 1
113 231 1
113 237 1
113 240 1
113 241 1
113 244 1
113 245 1
113 247 1
113 248 1
113 254 1
113 259 1
113 264 1
113 268 1
113 271 1
113 274 1
113 278 1
113 279 1
114 116 1
114 122 1
114 124 1
114 134 1
114 142 1
114 144 1
114 146 1
114 151 1
114 154 1
114 155 1
114 158 1
114 159 1
114 160 1
114 171 1
114 179 1
114 180 1
114 183 1
114 184 1
114 186 1
114 192 1
114 198 1
114 203 1
114 204 1
114 211 1
114 214 1
114 216 1
114 219 1
114 230 1
114 232 1
114 233 1
114 234 1
114 236 1
114 238 1
114 243 1
114 247 1
114 252 1
114 255 1
114 260 1
114 263 1
114 266 1
114 269 1
114 272 1
114 277 1
114 281 1
115 121 1
115 125 1
115 126 1
115 149 1
115 156 1
115 160 1
115 161 1
115 165 1
115 167 1
115 169 1
115 170 1
115 175 1
115 176 1
115 182 1
115 188 1
115 189 1
115 193 1
115 195 1
115 199 1
115 204 1
115 205 1
115 207 1
115 208 1
115 211 1
115 212 1
115 215 1
115 217 1
115 218 1
115 224 1
115 226 1
115 227 1
115 230 1
115 237 1
115 239 1
115 241 1
115 248 1
115 251 1
115 256 1
115 257 1
115 266 1
115 267 1
115 274 1
115 276 1
115 278 1
115 281 1
116 120 1
116 121 1
116 122 1
116 124 1
116 127 1
116 151 1
116 156 1
116 158 1
116 160 1
116 161 1
116 162 1
116 167 1
116 170 1
116 174 1
116 177 1
116 179 1
116 180 1
116 182 1
116 183 1
116 186 1
116 188 1
116 191 1
116 193 1
116 194 1
116 196 1
116 198 1
116 199 1
116 208 1
116 209 1
116 211 1
116 214 1
116 218 1
116 219 1
116 222 1
116 228 1
116 230 1
116 233 1
116 238 1
116 243 1
116 247 1
116 249 1
116 250 1
116 252 1
116 255 1
116 258 1
116 260 1
116 263 1
116 264 1
116 266 1
116 271 1
116 273 1
116 274 1
116 280 1
116 281 1
117 124 1
117 126 1
117 128 1
117 131 1
117 132 1
117 135 1
117 137 1
117 138 1
117 139 1
117 142 1
117 146 1
117 150 1
117 153 1
117 157 1
117 169 1
117 175 1
117 178 1
117 182 1
117 184 1
117 185 1
117 186 1
117 188 1
117 189 1
117 195 1
117 197 1
117 199 1
117 205 1
117 207 1
117 216 1
117 217 1
117 220 1
117 223 1
117 225 1
117 226 1
117 227 1
117 229 1
117 231 1
117 232 1
117 240 1
117 244 1
117 246 1
117 247 1
117 248 1
117 251 1
117 259 1
117 264 1
117 272 1
117 277 1
118 126 1
118 132 1
118 136 1
118 137 1
118 150 1
118 156 1
118 157 1
118 163 1
118 167 1
118 168 1
118 170 1
118 178 1
118 179 1
118 183 1
118 185 1
118 195 1
118 196 1
118 199 1
118 204 1
118 205 1
118 211 1
118 216 1
118 220 1
118 222 1
118 226 1
118 227 1
118 228 1
118 231 1
118 235 1
118 237 1
118 240 1
118 244 1
118 251 1
118 256 1
118 262 1
118 265 1
118 267 1
118 268 1
118 270 1
118 281 1
119 124 1
119 129 1
119 130 1
119 133 1
119 137 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 146 1
119 148 1
119 157 1
119 159 1
119 160 1
119 164 1
119 166 1
119 168 1
119 171 1
119 173 1
119 178 1
119 180 1
119 181 1
119 184 1
119 185 1
119 187 1
119 190 1
119 194 1
119 198 1
119 201 1
119 208 1
119 210 1
119 220 1
119 221 1
119 229 1
119 235 1
119 236 1
119 238 1
119 240 1
119 246 1
119 247 1
119 254 1
119 263 1
119 264 1
119 270 1
119 279 1
120 127 1
120 129 1
120 133 1
120 140 1
120 145 1
120 156 1
120 159 1
120 164 1
120 168 1
120 170 1
120 179 1
120 181 1
120 183 1
120 187 1
120 191 1
120 193 1
120 196 1
120 197 1
120 198 1
120 201 1
120 203 1
120 210 1
120 211 1
120 221 1
120 223 1
120 228 1
120 229 1
120 230 1
120 231 1
120 233 1
120 235 1
120 238 1
120 240 1
120 243 1
120 245 1
120 250 1
120 253 1
120 255 1
120 260 1
120 262 1
120 263 1
120 264 1
120 265 1
120 266 1
120 271 1
120 273 1
120 274 1
120 280 1
121 122 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 134 1
121 141 1
121 147 1
121 148 1
121 149 1
121 151 1
121 155 1
121 161 1
121 162 1
121 167 1
121 172 1
121 177 1
121 179 1
121 182 1
121 184 1
121 186 1
121 189 1
121 193 1
121 199 1
121 203 1
121 206 1
121 208 1
121 209 1
121 211 1
121 212 1
121 215 1
121 217 1
121 218 1
121 224 1
121 226 1
121 230 1
121 234 1
121 237 1
121 239 1
121 241 1
121 249 1
121 250 1
121 256 1
121 258 1
121 259 1
121 266 1
121 267 1
121 269 1
121 274 1
121 276 1
121 277 1
121 278 1
121 280 1
121 281 1
122 124 1
122 127 1
122 141 1
122 147 1
122 148 1
122 149 1
122 151 1
122 155 1
122 161 1
122 162 1
122 167 1
122 176 1
122 177 1
122 180 1
122 181 1
122 184 1
122 186 1
122 188 1
122 192 1
122 193 1
122 202 1
122 208 1
122 210 1
122 214 1
122 217 1
122 218 1
122 219 1
122 230 1
122 234 1
122 238 1
122 241 1
122 249 1
122 255 1
122 258 1
122 260 1
122 263 1
122 266 1
122 273 1
122 274 1
122 277 1
123 125 1
123 126 1
123 131 1
123 132 1
123 134 1
123 135 1
123 137 1
123 138 1
123 145 1
123 151 1
123 153 1
123 156 1
123 162 1
123 164 1
123 166 1
123 167 1
123 169 1
123 175 1
123 177 1
123 181 1
123 182 1
123 183 1
123 188 1
123 189 1
123 194 1
123 195 1
123 196 1
123 201 1
123 203 1
123 209 1
123 210 1
123 211 1
123 217 1
123 218 1
123 222 1
123 226 1
123 228 1
123 229 1
123 231 1
123 247 1
123 249 1
123 254 1
123 258 1
123 259 1
123 261 1
123 262 1
123 264 1
123 271 1
123 280 1
124 128 1
124 135 1
124 136 1
124 139 1
124 141 1
124 146 1
124 147 1
124 151 1
124 153 1
124 155 1
124 163 1
124 165 1
124 166 1
124 169 1
124 171 1
124 173 1
124 174 1
124 177 1
124 180 1
124 185 1
124 186 1
124 188 1
124 190 1
124 191 1
124 192 1
124 198 1
124 200 1
124 203 1
124 205 1
124 208 1
124 213 1
124 216 1
124 217 1
124 226 1
124 228 1
124 238 1
124 245 1
124 247 1
124 252 1
124 255 1
124 258 1
124 260 1
124 261 1
124 263 1
124 278 1
125 126 1
125 131 1
125 132 1
125 134 1
125 137 1
125 138 1
125 144 1
125 149 1
125 152 1
125 153 1
125 157 1
125 161 1
125 162 1
125 175 1
125 178 1
125 179 1
125 181 1
125 182 1
125 183 1
125 193 1
125 195 1
125 196 1
125 197 1
125 203 1
125 210 1
125 211 1
125 212 1
125 218 1
125 219 1
125 222 1
125 223 1
125 228 1
125 229 1
125 230 1
125 232 1
125 238 1
125 240 1
125 241 1
125 243 1
125 249 1
125 250 1
125 251 1
125 253 1
125 256 1
125 257 1
125 259 1
125 264 1
125 266 1
125 272 1
125 273 1
125 274 1
125 276 1
125 277 1
125 280 1
125 281 1
126 128 1
126 132 1
126 137 1
126 138 1
126 139 1
126 152 1
126 153 1
126 156 1
126 157 1
126 161 1
126 163 1
126 164 1
126 166 1
126 167 1
126 172 1
126 175 1
126 176 1
126 177 1
126 178 1
126 183 1
126 185 1
126 188 1
126 189 1
126 192 1
126 193 1
126 195 1
126 199 1
126 204 1
126 205 1
126 209 1
126 211 1
126 215 1
126 216 1
126 217 1
126 218 1
126 219 1
126 223 1
126 225 1
126 226 1
126 227 1
126 228 1
126 231 1
126 237 1
126 241 1
126 244 1
126 249 1
126 250 1
126 251 1
126 256 1
126 257 1
126 259 1
126 261 1
126 266 1
126 268 1
126 272 1
126 274 1
126 276 1
126 278 1
126 281 1
127 133 1
127 140 1
127 141 1
127 147 1
127 148 1
127 149 1
127 151 1
127 159 1
127 160 1
127 161 1
127 162 1
127 167 1
127 172 1
127 181 1
127 182 1
127 193 1
127 196 1
127 198 1
127 202 1
127 206 1
127 209 1
127 210 1
127 214 1
127 221 1
127 224 1
127 230 1
127 233 1
127 238 1
127 242 1
127 243 1
127 248 1
127 249 1
127 250 1
127 253 1
127 254 1
127 255 1
127 262 1
127 263 1
127 266 1
127 267 1
127 273 1
127 274 1
127 277 1
127 279 1
127 280 1
128 131 1
128 132 1
128 135 1
128 139 1
128 140 1
128 141 1
128 144 1
128 146 1
128 147 1
128 148 1
128 152 1
128 153 1
128 155 1
128 163 1
128 165 1
128 169 1
128 171 1
128 177 1
128 181 1
128 186 1
128 195 1
128 197 1
128 200 1
128 209 1
128 210 1
128 211 1
128 213 1
128 218 1
128 220 1
128 223 1
128 224 1
128 227 1
128 229 1
128 230 1
128 234 1
128 240 1
128 241 1
128 244 1
128 246 1
128 248 1
128 252 1
128 263 1
128 276 1
128 277 1
128 278 1
129 133 1
129 140 1
129 142 1
129 143 1
129 150 1
129 156 1
129 158 1
129 159 1
129 164 1
129 165 1
129 168 1
129 170 1
129 173 1
129 174 1
129 178 1
129 179 1
129 181 1
129 187 1
129 191 1
129 194 1
129 196 1
129 197 1
129 201 1
129 202 1
129 210 1
129 216 1
129 218 1
129 220 1
129 221 1
129 231 1
129 232 1
129 233 1
129 236 1
129 238 1
129 240 1
129 242 1
129 244 1
129 245 1
129 247 1
129 254 1
129 255 1
129 256 1
129 260 1
129 263 1
129 264 1
129 265 1
129 268 1
129 270 1
129 271 1
129 275 1
130 132 1
130 133 1
130 140 1
130 145 1
130 159 1
130 160 1
130 166 1
130 167 1
130 168 1
130 170 1
130 172 1
130 175 1
130 182 1
130 190 1
130 196 1
130 198 1
130 201 1
130 204 1
130 206 1
130 209 1
130 214 1
130 222 1
130 224 1
130 226 1
130 235 1
130 237 1
130 239 1
130 242 1
130 259 1
130 267 1
130 268 1
130 279 1
131 135 1
131 137 1
131 138 1
131 139 1
131 140 1
131 142 1
131 143 1
131 144 1
131 146 1
131 147 1
131 148 1
131 149 1
131 152 1
131 153 1
131 157 1
131 162 1
131 164 1
131 169 1
131 171 1
131 175 1
131 177 1
131 178 1
131 181 1
131 183 1
131 184 1
131 192 1
131 193 1
131 195 1
131 197 1
131 200 1
131 203 1
131 204 1
131 210 1
131 216 1
131 223 1
131 224 1
131 227 1
131 229 1
131 232 1
131 234 1
131 238 1
131 240 1
131 246 1
131 248 1
131 250 1
131 257 1
131 259 1
131 264 1
131 272 1
131 277 1
131 278 1
131 279 1
132 137 1
132 143 1
132 144 1
132 150 1
132 153 1
132 157 1
132 163 1
132 164 1
132 166 1
132 167 1
132 169 1
132 172 1
132 175 1
132 178 1
132 181 1
132 182 1
132 183 1
132 188 1
132 189 1
132 194 1
132 195 1
132 197 1
132 201 1
132 207 1
132 209 1
132 212 1
132 217 1
132 220 1
132 222 1
132 223 1
132 224 1
132 225 1
132 226 1
132 227 1
132 228 1
132 231 1
132 235 1
132 237 1
132 239 1
132 240 1
132 244 1
132 245 1
132 250 1
132 251 1
132 254 1
132 259 1
132 262 1
132 265 1
132 267 1
132 279 1
132 280 1
133 138 1
133 140 1
133 142 1
133 149 1
133 150 1
133 156 1
133 157 1
133 159 1
133 164 1
133 168 1
133 170 1
133 173 1
133 179 1
133 182 1
133 196 1
133 198 1
133 201 1
133 207 1
133 210 1
133 214 1
133 220 1
133 221 1
133 229 1
133 231 1
133 235 1
133 236 1
133 238 1
133 242 1
133 253 1
133 255 1
133 257 1
133 260 1
133 263 1
133 265 1
133 266 1
133 267 1
133 268 1
133 269 1
133 273 1
134 144 1
134 149 1
134 151 1
134 153 1
134 156 1
134 158 1
134 159 1
134 167 1
134 174 1
134 177 1
134 178 1
134 182 1
134 186 1
134 188 1
134 189 1
134 194 1
134 195 1
134 199 1
134 203 1
134 206 1
134 209 1
134 211 1
134 218 1
134 219 1
134 223 1
134 233 1
134 241 1
134 243 1
134 247 1
134 249 1
134 250 1
134 254 1
134 258 1
134 259 1
134 271 1
134 277 1
134 280 1
135 139 1
135 141 1
135 147 1
135 148 1
135 151 1
135 153 1
135 155 1
135 162 1
135 166 1
135 169 1
135 171 1
135 177 1
135 178 1
135 181 1
135 182 1
135 184 1
135 186 1
135 187 1
135 188 1
135 189 1
135 192 1
135 195 1
135 208 1
135 209 1
135 210 1
135 217 1
135 221 1
135 224 1
135 226 1
135 228 1
135 234 1
135 238 1
135 245 1
135 247 1
135 248 1
135 249 1
135 254 1
135 258 1
135 259 1
135 264 1
135 277 1
135 278 1
135 279 1
136 145 1
136 147 1
136 155 1
136 156 1
136 163 1
136 167 1
136 168 1
136 171 1
136 173 1
136 174 1
136 177 1
136 183 1
136 185 1
136 190 1
136 191 1
136 196 1
136 198 1
136 200 1
136 209 1
136 211 1
136 221 1
136 222 1
136 228 1
136 231 1
136 237 1
136 245 1
136 252 1
136 258 1
136 262 1
136 263 1
136 268 1
137 138 1
137 143 1
137 144 1
137 152 1
137 153 1
137 157 1
137 164 1
137 172 1
137 175 1
137 179 1
137 181 1
137 183 1
137 195 1
137 196 1
137 197 1
137 201 1
137 204 1
137 209 1
137 212 1
137 216 1
137 220 1
137 222 1
137 223 1
137 224 1
137 227 1
137 228 1
137 229 1
137 231 1
137 235 1
137 239 1
137 240 1
137 246 1
137 249 1
137 250 1
137 251 1
137 253 1
137 259 1
137 262 1
137 264 1
137 265 1
137 266 1
137 268 1
137 274 1
137 280 1
137 281 1
138 139 1
138 142 1
138 149 1
138 156 1
138 157 1
138 161 1
138 164 1
138 172 1
138 175 1
138 176 1
138 179 1
138 182 1
138 183 1
138 193 1
138 195 1
138 197 1
138 204 1
138 207 1
138 211 1
138 212 1
138 214 1
138 215 1
138 216 1
138 218 1
138 228 1
138 230 1
138 232 1
138 242 1
138 243 1
138 251 1
138 253 1
138 256 1
138 257 1
138 259 1
138 264 1
138 265 1
138 266 1
138 268 1
138 273 1
138 275 1
138 281 1
139 146 1
139 147 1
139 152 1
139 163 1
139 165 1
139 166 1
139 168 1
139 169 1
139 171 1
139 175 1
139 176 1
139 177 1
139 178 1
139 183 1
139 184 1
139 185 1
139 186 1
139 188 1
139 189 1
139 190 1
139 192 1
139 195 1
139 199 1
139 200 1
139 205 1
139 208 1
139 211 1
139 213 1
139 216 1
139 217 1
139 218 1
139 223 1
139 225 1
139 226 1
139 227 1
139 234 1
139 237 1
139 244 1
139 246 1
139 257 1
139 259 1
139 272 1
139 278 1
140 142 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 152 1
140 153 1
140 157 1
140 159 1
140 163 1
140 164 1
140 168 1
140 170 1
140 171 1
140 173 1
140 181 1
140 183 1
140 187 1
140 195 1
140 196 1
140 197 1
140 198 1
140 200 1
140 201 1
140 203 1
140 207 1
140 210 1
140 213 1
140 214 1
140 216 1
140 220 1
140 221 1
140 222 1
140 223 1
140 224 1
140 227 1
140 229 1
140 232 1
140 233 1
140 235 1
140 236 1
140 238 1
140 240 1
140 241 1
140 245 1
140 246 1
140 248 1
140 253 1
140 260 1
140 262 1
140 263 1
140 264 1
140 265 1
140 266 1
140 267 1
140 271 1
140 273 1
140 279 1
141 147 1
141 148 1
141 151 1
141 155 1
141 159 1
141 174 1
141 177 1
141 181 1
141 182 1
141 184 1
141 189 1
141 202 1
141 206 1
141 208 1
141 209 1
141 210 1
141 218 1
141 221 1
141 224 1
141 230 1
141 233 1
141 234 1
141 238 1
141 241 1
141 248 1
141 254 1
141 255 1
141 263 1
141 267 1
141 269 1
141 274 1
141 278 1
141 279 1
141 280 1
142 143 1
142 146 1
142 148 1
142 149 1
142 150 1
142 154 1
142 157 1
142 158 1
142 159 1
142 160 1
142 168 1
142 170 1
142 172 1
142 175 1
142 178 1
142 182 1
142 184 1
142 197 1
142 203 1
142 205 1
142 206 1
142 207 1
142 210 1
142 214 1
142 215 1
142 220 1
142 221 1
142 225 1
142 232 1
142 235 1
142 236 1
142 238 1
142 240 1
142 241 1
142 242 1
142 246 1
142 253 1
142 257 1
142 264 1
142 265 1
142 267 1
142 269 1
142 273 1
142 275 1
142 277 1
143 144 1
143 148 1
143 150 1
143 153 1
143 158 1
143 159 1
143 160 1
143 167 1
143 172 1
143 174 1
143 175 1
143 176 1
143 178 1
143 179 1
143 181 1
143 182 1
143 184 1
143 189 1
143 197 1
143 199 1
143 201 1
143 202 1
143 209 1
143 212 1
143 230 1
143 232 1
143 233 1
143 235 1
143 236 1
143 237 1
143 240 1
143 243 1
143 246 1
143 250 1
143 254 1
143 255 1
143 256 1
143 259 1
143 269 1
143 270 1
143 275 1
143 278 1
144 147 1
144 148 1
144 150 1
144 153 1
144 155 1
144 158 1
144 159 1
144 163 1
144 174 1
144 178 1
144 180 1
144 181 1
144 186 1
144 187 1
144 195 1
144 197 1
144 199 1
144 200 1
144 203 1
144 209 1
144 210 1
144 219 1
144 220 1
144 222 1
144 223 1
144 224 1
144 229 1
144 230 1
144 232 1
144 233 1
144 237 1
144 240 1
144 243 1
144 244 1
144 245 1
144 246 1
144 247 1
144 250 1
144 252 1
144 254 1
144 259 1
144 264 1
144 269 1
144 270 1
144 271 1
144 275 1
144 277 1
145 159 1
145 162 1
145 164 1
145 167 1
145 174 1
145 179 1
145 181 1
145 187 1
145 190 1
145 194 1
145 196 1
145 198 1
145 201 1
145 209 1
145 222 1
145 224 1
145 228 1
145 229 1
145 235 1
145 237 1
145 240 1
145 247 1
145 249 1
145 250 1
145 258 1
145 259 1
145 262 1
145 264 1
145 267 1
146 152 1
146 154 1
146 157 1
146 158 1
146 160 1
146 165 1
146 166 1
146 168 1
146 169 1
146 171 1
146 173 1
146 175 1
146 178 1
146 180 1
146 183 1
146 184 1
146 185 1
146 186 1
146 190 1
146 192 1
146 199 1
146 200 1
146 204 1
146 205 1
146 208 1
146 213 1
146 216 1
146 217 1
146 218 1
146 220 1
146 225 1
146 226 1
146 227 1
146 234 1
146 235 1
146 236 1
146 237 1
146 240 1
146 246 1
146 257 1
146 264 1
146 270 1
146 272 1
146 278 1
147 148 1
147 151 1
147 152 1
147 153 1
147 155 1
147 163 1
147 165 1
147 168 1
147 169 1
147 171 1
147 173 1
147 174 1
147 177 1
147 180 1
147 181 1
147 186 1
147 188 1
147 190 1
147 191 1
147 192 1
147 198 1
147 200 1
147 202 1
147 206 1
147 208 1
147 209 1
147 210 1
147 217 1
147 218 1
147 221 1
147 224 1
147 230 1
147 234 1
147 237 1
147 239 1
147 241 1
147 245 1
147 246 1
147 247 1
147 248 1
147 249 1
147 252 1
147 255 1
147 258 1
147 263 1
147 266 1
147 271 1
147 274 1
147 276 1
147 278 1
147 279 1
148 152 1
148 153 1
148 155 1
148 159 1
148 160 1
148 175 1
148 181 1
148 182 1
148 184 1
148 189 1
148 197 1
148 201 1
148 202 1
148 206 1
148 210 1
148 220 1
148 223 1
148 224 1
148 229 1
148 230 1
148 233 1
148 234 1
148 235 1
148 241 1
148 246 1
148 248 1
148 250 1
148 253 1
148 259 1
148 263 1
148 266 1
148 269 1
148 277 1
148 278 1
148 279 1
149 152 1
149 157 1
149 162 1
149 170 1
149 175 1
149 182 1
149 183 1
149 193 1
149 201 1
149 203 1
149 206 1
149 207 1
149 210 1
149 211 1
149 214 1
149 215 1
149 229 1
149 241 1
149 253 1
149 257 1
149 259 1
149 265 1
149 266 1
149 273 1
149 277 1
150 153 1
150 155 1
150 156 1
150 158 1
150 159 1
150 163 1
150 165 1
150 170 1
150 173 1
150 174 1
150 178 1
150 179 1
150 189 1
150 194 1
150 195 1
150 197 1
150 199 1
150 200 1
150 203 1
150 205 1
150 207 1
150 212 1
150 213 1
150 218 1
150 220 1
150 221 1
150 223 1
150 225 1
150 230 1
150 231 1
150 232 1
150 233 1
150 236 1
150 237 1
150 240 1
150 241 1
150 244 1
150 245 1
150 247 1
150 248 1
150 251 1
150 252 1
150 253 1
150 254 1
150 256 1
150 265 1
150 267 1
150 269 1
150 270 1
150 271 1
150 274 1
150 275 1
150 278 1
151 156 1
151 159 1
151 161 1
151 162 1
151 165 1
151 166 1
151 167 1
151 169 1
151 174 1
151 177 1
151 182 1
151 184 1
151 186 1
151 188 1
151 189 1
151 192 1
151 193 1
151 194 1
151 195 1
151 203 1
151 206 1
151 208 1
151 209 1
151 210 1
151 214 1
151 217 1
151 218 1
151 221 1
151 233 1
151 234 1
151 238 1
151 241 1
151 242 1
151 247 1
151 248 1
151 249 1
151 254 1
151 258 1
151 263 1
151 264 1
151 271 1
151 273 1
151 274 1
151 277 1
151 278 1
151 279 1
151 280 1
152 171 1
152 175 1
152 179 1
152 181 1
152 183 1
152 193 1
152 196 1
152 198 1
152 201 1
152 204 1
152 206 1
152 210 1
152 222 1
152 223 1
152 224 1
152 227 1
152 229 1
152 230 1
152 234 1
152 237 1
152 239 1
152 246 1
152 249 1
152 250 1
152 252 1
152 257 1
152 259 1
152 263 1
152 266 1
152 268 1
152 272 1
152 276 1
153 155 1
153 162 1
153 163 1
153 166 1
153 177 1
153 178 1
153 180 1
153 181 1
153 182 1
153 184 1
153 186 1
153 188 1
153 189 1
153 194 1
153 195 1
153 199 1
153 200 1
153 203 1
153 209 1
153 219 1
153 222 1
153 224 1
153 225 1
153 226 1
153 228 1
153 229 1
153 230 1
153 237 1
153 240 1
153 244 1
153 245 1
153 246 1
153 247 1
153 249 1
153 250 1
153 251 1
153 254 1
153 258 1
153 259 1
153 262 1
153 264 1
153 270 1
153 272 1
153 277 1
153 279 1
154 158 1
154 165 1
154 168 1
154 170 1
154 176 1
154 184 1
154 192 1
154 204 1
154 205 1
154 207 1
154 211 1
154 216 1
154 218 1
154 232 1
154 236 1
154 251 1
154 256 1
154 257 1
154 260 1
154 281 1
155 158 1
155 159 1
155 160 1
155 163 1
155 165 1
155 167 1
155 174 1
155 179 1
155 184 1
155 186 1
155 190 1
155 191 1
155 198 1
155 199 1
155 200 1
155 202 1
155 203 1
155 205 1
155 207 1
155 208 1
155 209 1
155 211 1
155 213 1
155 221 1
155 223 1
155 224 1
155 230 1
155 234 1
155 236 1
155 237 1
155 241 1
155 243 1
155 244 1
155 246 1
155 247 1
155 252 1
155 254 1
155 255 1
155 256 1
155 258 1
155 263 1
155 266 1
155 269 1
155 270 1
155 271 1
155 274 1
155 275 1
155 278 1
156 157 1
156 161 1
156 164 1
156 165 1
156 166 1
156 169 1
156 175 1
156 178 1
156 182 1
156 185 1
156 189 1
156 191 1
156 193 1
156 194 1
156 201 1
156 203 1
156 207 1
156 211 1
156 217 1
156 218 1
156 221 1
156 225 1
156 228 1
156 231 1
156 238 1
156 243 1
156 245 1
156 247 1
156 251 1
156 254 1
156 256 1
156 257 1
156 259 1
156 262 1
156 265 1
156 271 1
156 273 1
156 274 1
156 280 1
157 164 1
157 166 1
157 168 1
157 169 1
157 170 1
157 173 1
157 175 1
157 178 1
157 183 1
157 185 1
157 195 1
157 201 1
157 204 1
157 207 1
157 214 1
157 216 1
157 220 1
157 225 1
157 226 1
157 228 1
157 229 1
157 231 1
157 232 1
157 235 1
157 240 1
157 242 1
157 243 1
157 246 1
157 251 1
157 257 1
157 259 1
157 264 1
157 265 1
157 267 1
157 272 1
157 273 1
157 275 1
157 281 1
158 159 1
158 160 1
158 161 1
158 176 1
158 178 1
158 179 1
158 180 1
158 183 1
158 184 1
158 192 1
158 197 1
158 199 1
158 202 1
158 203 1
158 211 1
158 214 1
158 216 1
158 219 1
158 230 1
158 232 1
158 233 1
158 236 1
158 243 1
158 244 1
158 247 1
158 252 1
158 255 1
158 256 1
158 263 1
158 269 1
158 270 1
158 272 1
158 275 1
158 281 1
159 160 1
159 163 1
159 170 1
159 174 1
159 178 1
159 179 1
159 184 1
159 186 1
159 187 1
159 197 1
159 198 1
159 199 1
159 203 1
159 206 1
159 207 1
159 210 1
159 214 1
159 219 1
159 221 1
159 222 1
159 223 1
159 224 1
159 230 1
159 232 1
159 233 1
159 235 1
159 236 1
159 238 1
159 239 1
159 240 1
159 241 1
159 242 1
159 243 1
159 246 1
159 250 1
159 252 1
159 253 1
159 255 1
159 263 1
159 265 1
159 266 1
159 267 1
159 269 1
159 270 1
159 271 1
159 273 1
159 275 1
159 277 1
160 167 1
160 170 1
160 172 1
160 178 1
160 179 1
160 184 1
160 190 1
160 191 1
160 198 1
160 199 1
160 202 1
160 204 1
160 205 1
160 206 1
160 208 1
160 212 1
160 213 1
160 214 1
160 215 1
160 222 1
160 224 1
160 226 1
160 230 1
160 234 1
160 235 1
160 236 1
160 237 1
160 239 1
160 242 1
160 246 1
160 256 1
160 263 1
160 266 1
160 267 1
160 269 1
160 270 1
160 275 1
160 278 1
161 167 1
161 172 1
161 176 1
161 178 1
161 180 1
161 182 1
161 183 1
161 188 1
161 189 1
161 192 1
161 193 1
161 202 1
161 208 1
161 211 1
161 215 1
161 217 1
161 218 1
161 219 1
161 237 1
161 243 1
161 249 1
161 250 1
161 254 1
161 256 1
161 257 1
161 259 1
161 261 1
161 268 1
161 272 1
161 281 1
162 164 1
162 166 1
162 169 1
162 175 1
162 180 1
162 181 1
162 182 1
162 183 1
162 188 1
162 201 1
162 206 1
162 209 1
162 210 1
162 214 1
162 215 1
162 217 1
162 229 1
162 238 1
162 243 1
162 246 1
162 247 1
162 249 1
162 250 1
162 259 1
162 261 1
162 264 1
162 272 1
162 273 1
162 277 1
162 279 1
163 167 1
163 174 1
163 177 1
163 178 1
163 180 1
163 183 1
163 185 1
163 186 1
163 190 1
163 191 1
163 195 1
163 199 1
163 200 1
163 203 1
163 205 1
163 209 1
163 211 1
163 216 1
163 218 1
163 220 1
163 222 1
163 223 1
163 224 1
163 228 1
163 230 1
163 237 1
163 240 1
163 241 1
163 244 1
163 245 1
163 247 1
163 250 1
163 252 1
163 255 1
163 256 1
163 258 1
163 262 1
163 264 1
163 271 1
163 274 1
163 276 1
163 278 1
164 166 1
164 167 1
164 168 1
164 172 1
164 173 1
164 175 1
164 177 1
164 178 1
164 181 1
164 182 1
164 183 1
164 187 1
164 188 1
164 195 1
164 196 1
164 197 1
164 201 1
164 209 1
164 210 1
164 216 1
164 217 1
164 228 1
164 229 1
164 231 1
164 235 1
164 240 1
164 245 1
164 249 1
164 250 1
164 254 1
164 259 1
164 261 1
164 262 1
164 264 1
164 265 1
164 268 1
164 279 1
164 280 1
165 166 1
165 168 1
165 169 1
165 171 1
165 173 1
165 177 1
165 182 1
165 185 1
165 188 1
165 190 1
165 192 1
165 205 1
165 207 1
165 208 1
165 213 1
165 217 1
165 218 1
165 221 1
165 236 1
165 241 1
165 248 1
165 257 1
165 260 1
165 263 1
166 167 1
166 169 1
166 171 1
166 173 1
166 175 1
166 178 1
166 182 1
166 185 1
166 188 1
166 189 1
166 190 1
166 192 1
166 194 1
166 198 1
166 201 1
166 207 1
166 208 1
166 209 1
166 213 1
166 217 1
166 224 1
166 225 1
166 226 1
166 228 1
166 231 1
166 237 1
166 242 1
166 247 1
166 259 1
166 264 1
166 267 1
166 273 1
166 279 1
167 170 1
167 172 1
167 174 1
167 176 1
167 179 1
167 182 1
167 184 1
167 188 1
167 189 1
167 191 1
167 194 1
167 199 1
167 202 1
167 208 1
167 209 1
167 211 1
167 212 1
167 215 1
167 217 1
167 218 1
167 223 1
167 224 1
167 227 1
167 230 1
167 231 1
167 237 1
167 239 1
167 241 1
167 242 1
167 248 1
167 249 1
167 250 1
167 254 1
167 255 1
167 256 1
167 258 1
167 259 1
167 266 1
167 267 1
167 268 1
167 269 1
167 272 1
167 274 1
167 275 1
167 278 1
167 279 1
167 280 1
167 281 1
168 169 1
168 170 1
168 171 1
168 173 1
168 185 1
168 187 1
168 190 1
168 191 1
168 192 1
168 196 1
168 198 1
168 200 1
168 201 1
168 204 1
168 210 1
168 213 1
168 216 1
168 220 1
168 221 1
168 227 1
168 231 1
168 235 1
168 236 1
168 238 1
168 240 1
168 244 1
168 245 1
168 246 1
168 255 1
168 260 1
168 263 1
168 264 1
168 265 1
168 268 1
168 270 1
168 271 1
169 171 1
169 173 1
169 175 1
169 177 1
169 178 1
169 182 1
169 185 1
169 188 1
169 189 1
169 190 1
169 192 1
169 195 1
169 200 1
169 201 1
169 207 1
169 208 1
169 217 1
169 218 1
169 221 1
169 228 1
169 238 1
169 245 1
169 247 1
169 248 1
169 254 1
169 259 1
169 264 1
169 279 1
170 172 1
170 179 1
170 183 1
170 191 1
170 196 1
170 198 1
170 204 1
170 205 1
170 207 1
170 212 1
170 214 1
170 216 1
170 220 1
170 221 1
170 227 1
170 235 1
170 236 1
170 240 1
170 241 1
170 251 1
170 253 1
170 255 1
170 256 1
170 257 1
170 260 1
170 263 1
170 265 1
170 266 1
170 267 1
170 268 1
170 270 1
170 281 1
171 173 1
171 177 1
171 178 1
171 180 1
171 181 1
171 183 1
171 185 1
171 187 1
171 192 1
171 193 1
171 196 1
171 198 1
171 200 1
171 204 1
171 210 1
171 213 1
171 217 1
171 221 1
171 228 1
171 229 1
171 238 1
171 245 1
171 248 1
171 258 1
171 260 1
171 263 1
171 264 1
171 268 1
171 276 1
172 175 1
172 176 1
172 179 1
172 181 1
172 182 1
172 189 1
172 194 1
172 197 1
172 201 1
172 206 1
172 209 1
172 212 1
172 214 1
172 215 1
172 224 1
172 227 1
172 230 1
172 235 1
172 237 1
172 239 1
172 241 1
172 242 1
172 243 1
172 250 1
172 253 1
172 254 1
172 257 1
172 259 1
172 265 1
172 266 1
172 267 1
172 275 1
172 278 1
172 279 1
172 281 1
173 177 1
173 178 1
173 185 1
173 190 1
173 194 1
173 200 1
173 201 1
173 210 1
173 213 1
173 220 1
173 221 1
173 225 1
173 228 1
173 231 1
173 235 1
173 236 1
173 238 1
173 240 1
173 245 1
173 247 1
173 264 1
173 271 1
173 279 1
174 177 1
174 178 1
174 179 1
174 181 1
174 186 1
174 187 1
174 188 1
174 189 1
174 191 1
174 194 1
174 198 1
174 199 1
174 203 1
174 206 1
174 208 1
174 209 1
174 211 1
174 218 1
174 221 1
174 222 1
174 224 1
174 225 1
174 228 1
174 231 1
174 233 1
174 237 1
174 238 1
174 241 1
174 244 1
174 245 1
174 247 1
174 252 1
174 254 1
174 255 1
174 258 1
174 262 1
174 263 1
174 267 1
174 269 1
174 271 1
174 273 1
174 274 1
174 275 1
174 280 1
175 176 1
175 178 1
175 182 1
175 183 1
175 184 1
175 193 1
175 195 1
175 197 1
175 201 1
175 204 1
175 206 1
175 207 1
175 212 1
175 214 1
175 215 1
175 216 1
175 217 1
175 224 1
175 226 1
175 227 1
175 229 1
175 231 1
175 232 1
175 235 1
175 239 1
175 240 1
175 242 1
175 246 1
175 249 1
175 253 1
175 257 1
175 259 1
175 261 1
175 264 1
175 267 1
175 268 1
175 272 1
175 273 1
175 277 1
175 279 1
176 178 1
176 179 1
176 180 1
176 184 1
176 188 1
176 189 1
176 192 1
176 193 1
176 197 1
176 199 1
176 202 1
176 208 1
176 211 1
176 212 1
176 215 1
176 216 1
176 218 1
176 219 1
176 225 1
176 230 1
176 232 1
176 237 1
176 249 1
176 256 1
176 257 1
176 259 1
176 272 1
176 278 1
176 281 1
177 180 1
177 181 1
177 183 1
177 185 1
177 188 1
177 191 1
177 192 1
177 193 1
177 195 1
177 200 1
177 202 1
177 203 1
177 205 1
177 209 1
177 211 1
177 217 1
177 218 1
177 219 1
177 223 1
177 228 1
177 230 1
177 238 1
177 241 1
177 244 1
177 245 1
177 247 1
177 248 1
177 249 1
177 254 1
177 255 1
177 258 1
177 264 1
177 268 1
177 271 1
177 274 1
177 280 1
178 180 1
178 181 1
178 184 1
178 185 1
178 187 1
178 188 1
178 189 1
178 192 1
178 194 1
178 195 1
178 199 1
178 203 1
178 204 1
178 214 1
178 216 1
178 219 1
178 220 1
178 225 1
178 226 1
178 228 1
178 231 1
178 232 1
178 233 1
178 235 1
178 237 1
178 240 1
178 243 1
178 244 1
178 246 1
178 247 1
178 251 1
178 252 1
178 254 1
178 259 1
178 261 1
178 264 1
178 269 1
178 270 1
178 272 1
178 275 1
178 278 1
178 279 1
178 281 1
179 183 1
179 191 1
179 193 1
179 196 1
179 197 1
179 198 1
179 199 1
179 202 1
179 204 1
179 211 1
179 215 1
179 216 1
179 222 1
179 227 1
179 230 1
179 236 1
179 237 1
179 239 1
179 242 1
179 243 1
179 250 1
179 252 1
179 255 1
179 256 1
179 257 1
179 259 1
179 265 1
179 266 1
179 267 1
179 268 1
179 269 1
179 270 1
179 274 1
179 275 1
179 278 1
179 281 1
180 181 1
180 183 1
180 186 1
180 187 1
180 188 1
180 192 1
180 198 1
180 199 1
180 202 1
180 203 1
180 208 1
180 216 1
180 219 1
180 233 1
180 238 1
180 243 1
180 247 1
180 249 1
180 252 1
180 255 1
180 258 1
180 260 1
180 263 1
180 264 1
180 270 1
180 272 1
181 187 1
181 188 1
181 192 1
181 193 1
181 195 1
181 196 1
181 197 1
181 201 1
181 202 1
181 209 1
181 210 1
181 219 1
181 222 1
181 223 1
181 224 1
181 229 1
181 230 1
181 233 1
181 238 1
181 240 1
181 246 1
181 247 1
181 249 1
181 250 1
181 252 1
181 254 1
181 255 1
181 259 1
181 263 1
181 264 1
181 268 1
181 274 1
181 277 1
181 279 1
181 280 1
182 184 1
182 188 1
182 189 1
182 192 1
182 194 1
182 199 1
182 201 1
182 206 1
182 207 1
182 208 1
182 209 1
182 212 1
182 214 1
182 215 1
182 217 1
182 218 1
182 224 1
182 226 1
182 239 1
182 242 1
182 248 1
182 249 1
182 250 1
182 254 1
182 257 1
182 258 1
182 259 1
182 261 1
182 267 1
182 269 1
182 272 1
182 273 1
182 277 1
182 278 1
182 279 1
182 280 1
183 185 1
183 193 1
183 195 1
183 196 1
183 200 1
183 203 1
183 204 1
183 211 1
183 216 1
183 219 1
183 222 1
183 227 1
183 228 1
183 229 1
183 230 1
183 231 1
183 232 1
183 235 1
183 237 1
183 239 1
183 240 1
183 243 1
183 249 1
183 250 1
183 251 1
183 252 1
183 256 1
183 257 1
183 258 1
183 259 1
183 262 1
183 264 1
183 265 1
183 266 1
183 268 1
183 270 1
183 272 1
183 273 1
183 274 1
183 276 1
183 281 1
184 186 1
184 188 1
184 189 1
184 192 1
184 199 1
184 202 1
184 205 1
184 208 1
184 215 1
184 217 1
184 218 1
184 230 1
184 234 1
184 236 1
184 241 1
184 246 1
184 254 1
184 257 1
184 263 1
184 269 1
184 272 1
184 277 1
184 278 1
184 279 1
185 186 1
185 188 1
185 190 1
185 192 1
185 195 1
185 199 1
185 200 1
185 203 1
185 204 1
185 205 1
185 207 1
185 211 1
185 213 1
185 216 1
185 217 1
185 218 1
185 220 1
185 225 1
185 226 1
185 228 1
185 231 1
185 240 1
185 244 1
185 245 1
185 247 1
185 251 1
185 258 1
185 264 1
185 268 1
186 190 1
186 191 1
186 199 1
186 200 1
186 203 1
186 205 1
186 208 1
186 211 1
186 213 1
186 216 1
186 221 1
186 234 1
186 238 1
186 241 1
186 247 1
186 252 1
186 255 1
186 258 1
186 263 1
186 277 1
186 278 1
186 281 1
187 196 1
187 198 1
187 201 1
187 209 1
187 210 1
187 221 1
187 233 1
187 237 1
187 238 1
187 240 1
187 245 1
187 247 1
187 254 1
187 263 1
187 264 1
187 279 1
188 189 1
188 190 1
188 192 1
188 194 1
188 199 1
188 202 1
188 208 1
188 209 1
188 216 1
188 217 1
188 218 1
188 219 1
188 226 1
188 237 1
188 244 1
188 247 1
188 249 1
188 254 1
188 255 1
188 258 1
188 259 1
188 261 1
188 268 1
188 272 1
188 278 1
188 279 1
189 194 1
189 195 1
189 197 1
189 199 1
189 206 1
189 208 1
189 209 1
189 212 1
189 215 1
189 216 1
189 217 1
189 218 1
189 223 1
189 224 1
189 225 1
189 226 1
189 231 1
189 237 1
189 240 1
189 244 1
189 247 1
189 251 1
189 254 1
189 259 1
189 267 1
189 269 1
189 270 1
189 272 1
189 275 1
189 277 1
189 278 1
189 279 1
189 281 1
190 191 1
190 192 1
190 198 1
190 199 1
190 200 1
190 204 1
190 208 1
190 209 1
190 213 1
190 217 1
190 221 1
190 224 1
190 226 1
190 231 1
190 236 1
190 237 1
190 239 1
190 241 1
190 244 1
190 248 1
190 252 1
190 258 1
190 263 1
190 269 1
190 270 1
190 272 1
190 278 1
190 279 1
191 193 1
191 194 1
191 196 1
191 198 1
191 200 1
191 209 1
191 210 1
191 211 1
191 221 1
191 222 1
191 223 1
191 228 1
191 230 1
191 231 1
191 237 1
191 241 1
191 250 1
191 252 1
191 255 1
191 256 1
191 258 1
191 260 1
191 262 1
191 263 1
191 266 1
191 271 1
191 274 1
191 280 1
192 193 1
192 202 1
192 208 1
192 216 1
192 217 1
192 218 1
192 226 1
192 246 1
192 249 1
192 254 1
192 257 1
192 259 1
192 261 1
192 268 1
192 270 1
192 272 1
192 278 1
192 279 1
193 196 1
193 197 1
193 198 1
193 201 1
193 202 1
193 203 1
193 210 1
193 211 1
193 218 1
193 219 1
193 223 1
193 228 1
193 230 1
193 241 1
193 249 1
193 250 1
193 255 1
193 257 1
193 260 1
193 261 1
193 263 1
193 266 1
193 268 1
193 273 1
193 274 1
193 281 1
194 199 1
194 203 1
194 207 1
194 208 1
194 209 1
194 212 1
194 218 1
194 221 1
194 225 1
194 226 1
194 228 1
194 231 1
194 237 1
194 238 1
194 242 1
194 247 1
194 250 1
194 251 1
194 254 1
194 256 1
194 258 1
194 259 1
194 262 1
194 267 1
194 269 1
194 273 1
194 275 1
194 280 1
194 281 1
195 197 1
195 203 1
195 209 1
195 211 1
195 216 1
195 218 1
195 220 1
195 222 1
195 223 1
195 225 1
195 226 1
195 228 1
195 229 1
195 231 1
195 232 1
195 238 1
195 240 1
195 241 1
195 244 1
195 245 1
195 247 1
195 248 1
195 250 1
195 251 1
195 259 1
195 262 1
195 264 1
195 276 1
195 278 1
196 198 1
196 200 1
196 201 1
196 210 1
196 221 1
196 222 1
196 228 1
196 229 1
196 231 1
196 235 1
196 237 1
196 239 1
196 240 1
196 242 1
196 245 1
196 249 1
196 252 1
196 255 1
196 256 1
196 260 1
196 262 1
196 263 1
196 264 1
196 265 1
196 266 1
196 268 1
196 270 1
196 271 1
196 273 1
196 274 1
197 202 1
197 210 1
197 212 1
197 218 1
197 219 1
197 220 1
197 223 1
197 225 1
197 229 1
197 230 1
197 232 1
197 233 1
197 235 1
197 236 1
197 240 1
197 246 1
197 250 1
197 253 1
197 254 1
197 256 1
197 264 1
197 265 1
197 266 1
197 267 1
197 269 1
197 270 1
197 278 1
198 200 1
198 201 1
198 204 1
198 206 1
198 209 1
198 210 1
198 214 1
198 217 1
198 221 1
198 222 1
198 224 1
198 230 1
198 237 1
198 239 1
198 242 1
198 250 1
198 252 1
198 255 1
198 258 1
198 260 1
198 261 1
198 262 1
198 263 1
198 266 1
198 270 1
198 272 1
198 273 1
198 276 1
198 278 1
199 203 1
199 204 1
199 205 1
199 207 1
199 208 1
199 211 1
199 213 1
199 215 1
199 216 1
199 217 1
199 218 1
199 225 1
199 226 1
199 230 1
199 236 1
199 237 1
199 241 1
199 244 1
199 247 1
199 251 1
199 252 1
199 255 1
199 256 1
199 258 1
199 259 1
199 267 1
199 269 1
199 270 1
199 272 1
199 275 1
199 278 1
199 281 1
200 203 1
200 205 1
200 207 1
200 210 1
200 211 1
200 213 1
200 220 1
200 221 1
200 223 1
200 224 1
200 236 1
200 237 1
200 241 1
200 245 1
200 256 1
200 260 1
200 263 1
200 278 1
201 206 1
201 209 1
201 210 1
201 217 1
201 224 1
201 226 1
201 227 1
201 229 1
201 235 1
201 239 1
201 240 1
201 245 1
201 246 1
201 248 1
201 257 1
201 259 1
201 261 1
201 262 1
201 264 1
201 267 1
201 268 1
201 279 1
201 280 1
202 208 1
202 210 1
202 216 1
202 218 1
202 219 1
202 223 1
202 230 1
202 236 1
202 241 1
202 246 1
202 248 1
202 249 1
202 254 1
202 255 1
202 256 1
202 263 1
202 268 1
202 269 1
202 270 1
202 271 1
202 274 1
202 278 1
203 205 1
203 207 1
203 208 1
203 211 1
203 214 1
203 216 1
203 218 1
203 219 1
203 221 1
203 223 1
203 225 1
203 228 1
203 232 1
203 233 1
203 238 1
203 240 1
203 241 1
203 243 1
203 245 1
203 247 1
203 248 1
203 251 1
203 252 1
203 255 1
203 264 1
203 269 1
203 271 1
203 273 1
203 274 1
203 277 1
203 280 1
204 205 1
204 207 1
204 208 1
204 211 1
204 214 1
204 216 1
204 217 1
204 226 1
204 227 1
204 232 1
204 235 1
204 237 1
204 239 1
204 251 1
204 256 1
204 257 1
204 259 1
204 265 1
204 270 1
204 272 1
204 281 1
205 207 1
205 208 1
205 211 1
205 213 1
205 216 1
205 220 1
205 221 1
205 225 1
205 226 1
205 236 1
205 241 1
205 244 1
205 251 1
205 256 1
205 267 1
205 269 1
205 278 1
205 281 1
206 214 1
206 215 1
206 222 1
206 224 1
206 226 1
206 229 1
206 230 1
206 235 1
206 239 1
206 241 1
206 242 1
206 250 1
206 253 1
206 259 1
206 263 1
206 266 1
206 267 1
206 272 1
206 275 1
206 277 1
206 278 1
207 208 1
207 211 1
207 212 1
207 214 1
207 215 1
207 220 1
207 221 1
207 225 1
207 226 1
207 235 1
207 236 1
207 238 1
207 242 1
207 251 1
207 253 1
207 256 1
207 257 1
207 265 1
207 267 1
207 269 1
207 273 1
207 275 1
208 215 1
208 217 1
208 218 1
208 226 1
208 236 1
208 237 1
208 238 1
208 241 1
208 247 1
208 254 1
208 255 1
208 263 1
208 269 1
208 272 1
208 273 1
208 278 1
208 279 1
209 212 1
209 217 1
209 222 1
209 223 1
209 224 1
209 226 1
209 228 1
209 229 1
209 231 1
209 237 1
209 239 1
209 242 1
209 243 1
209 245 1
209 247 1
209 248 1
209 249 1
209 250 1
209 252 1
209 254 1
209 258 1
209 259 1
209 261 1
209 262 1
209 267 1
209 268 1
209 274 1
209 275 1
209 279 1
209 280 1
210 218 1
210 221 1
210 223 1
210 229 1
210 230 1
210 233 1
210 236 1
210 238 1
210 240 1
210 241 1
210 245 1
210 248 1
210 250 1
210 253 1
210 255 1
210 260 1
210 262 1
210 263 1
210 264 1
210 266 1
210 268 1
210 271 1
210 273 1
210 274 1
210 277 1
210 279 1
210 280 1
211 212 1
211 216 1
211 218 1
211 219 1
211 223 1
211 225 1
211 228 1
211 230 1
211 232 1
211 241 1
211 243 1
211 244 1
211 250 1
211 251 1
211 255 1
211 256 1
211 257 1
211 258 1
211 265 1
211 266 1
211 273 1
211 274 1
211 276 1
211 280 1
211 281 1
212 213 1
212 218 1
212 220 1
212 223 1
212 224 1
212 227 1
212 230 1
212 231 1
212 235 1
212 237 1
212 239 1
212 241 1
212 248 1
212 250 1
212 251 1
212 253 1
212 254 1
212 256 1
212 257 1
212 265 1
212 266 1
212 267 1
212 269 1
212 274 1
212 275 1
212 278 1
212 280 1
213 220 1
213 221 1
213 226 1
213 227 1
213 235 1
213 236 1
213 237 1
213 240 1
213 241 1
213 244 1
213 246 1
213 256 1
213 269 1
213 270 1
213 278 1
214 215 1
214 222 1
214 224 1
214 226 1
214 229 1
214 233 1
214 235 1
214 238 1
214 239 1
214 242 1
214 243 1
214 247 1
214 253 1
214 259 1
214 263 1
214 265 1
214 267 1
214 272 1
214 273 1
214 275 1
214 277 1
215 217 1
215 224 1
215 226 1
215 230 1
215 237 1
215 239 1
215 242 1
215 243 1
215 257 1
215 259 1
215 266 1
215 267 1
215 272 1
215 277 1
215 278 1
215 281 1
216 218 1
216 220 1
216 225 1
216 226 1
216 228 1
216 231 1
216 232 1
216 236 1
216 237 1
216 240 1
216 244 1
216 247 1
216 249 1
216 251 1
216 252 1
216 256 1
216 257 1
216 259 1
216 264 1
216 265 1
216 270 1
216 272 1
216 281 1
217 218 1
217 224 1
217 226 1
217 231 1
217 237 1
217 239 1
217 249 1
217 258 1
217 259 1
217 261 1
217 267 1
217 268 1
217 272 1
217 274 1
217 278 1
217 279 1
218 219 1
218 223 1
218 225 1
218 230 1
218 232 1
218 238 1
218 241 1
218 244 1
218 247 1
218 248 1
218 254 1
218 255 1
218 256 1
218 257 1
218 261 1
218 268 1
218 271 1
218 274 1
218 279 1
218 280 1
218 281 1
219 223 1
219 230 1
219 232 1
219 233 1
219 234 1
219 241 1
219 243 1
219 249 1
219 250 1
219 252 1
219 255 1
219 257 1
219 259 1
219 264 1
219 266 1
219 272 1
219 277 1
219 281 1
220 221 1
220 222 1
220 223 1
220 225 1
220 226 1
220 227 1
220 229 1
220 231 1
220 235 1
220 236 1
220 240 1
220 241 1
220 244 1
220 245 1
220 246 1
220 247 1
220 248 1
220 251 1
220 253 1
220 262 1
220 267 1
220 269 1
221 223 1
221 228 1
221 229 1
221 233 1
221 236 1
221 238 1
221 241 1
221 242 1
221 245 1
221 247 1
221 248 1
221 253 1
221 256 1
221 260 1
221 262 1
221 263 1
221 266 1
221 267 1
221 269 1
221 271 1
221 273 1
221 280 1
222 223 1
222 224 1
222 226 1
222 229 1
222 235 1
222 237 1
222 239 1
222 240 1
222 242 1
222 243 1
222 247 1
222 250 1
222 252 1
222 259 1
222 262 1
222 264 1
222 267 1
222 275 1
222 276 1
223 225 1
223 229 1
223 230 1
223 233 1
223 236 1
223 240 1
223 241 1
223 244 1
223 245 1
223 248 1
223 250 1
223 253 1
223 254 1
223 256 1
223 264 1
223 266 1
223 269 1
223 271 1
223 274 1
223 276 1
223 278 1
223 280 1
224 226 1
224 229 1
224 230 1
224 231 1
224 235 1
224 237 1
224 239 1
224 241 1
224 245 1
224 246 1
224 247 1
224 250 1
224 252 1
224 254 1
224 259 1
224 262 1
224 267 1
224 269 1
224 274 1
224 276 1
224 278 1
224 279 1
225 226 1
225 228 1
225 231 1
225 232 1
225 237 1
225 240 1
225 244 1
225 245 1
225 247 1
225 251 1
225 254 1
225 256 1
225 264 1
225 271 1
225 275 1
226 228 1
226 231 1
226 235 1
226 237 1
226 239 1
226 240 1
226 243 1
226 244 1
226 247 1
226 251 1
226 259 1
226 262 1
226 267 1
226 270 1
226 272 1
226 275 1
226 277 1
226 278 1
226 281 1
227 229 1
227 235 1
227 236 1
227 239 1
227 246 1
227 253 1
227 257 1
227 261 1
227 266 1
227 267 1
227 268 1
227 270 1
227 272 1
227 276 1
227 278 1
227 281 1
228 229 1
228 231 1
228 238 1
228 240 1
228 243 1
228 244 1
228 245 1
228 247 1
228 251 1
228 258 1
228 259 1
228 262 1
228 264 1
228 265 1
228 271 1
228 273 1
228 280 1
229 230 1
229 235 1
229 239 1
229 246 1
229 249 1
229 250 1
229 253 1
229 259 1
229 262 1
229 264 1
229 272 1
229 280 1
230 233 1
230 234 1
230 236 1
230 237 1
230 239 1
230 241 1
230 243 1
230 244 1
230 246 1
230 248 1
230 250 1
230 252 1
230 253 1
230 255 1
230 256 1
230 263 1
230 266 1
230 270 1
230 274 1
230 275 1
230 276 1
230 278 1
230 280 1
231 235 1
231 237 1
231 240 1
231 244 1
231 245 1
231 247 1
231 251 1
231 254 1
231 256 1
231 259 1
231 262 1
231 264 1
231 265 1
231 267 1
231 268 1
231 271 1
231 275 1
231 279 1
232 233 1
232 236 1
232 238 1
232 240 1
232 243 1
232 251 1
232 256 1
232 264 1
232 265 1
232 269 1
232 273 1
232 275 1
232 277 1
232 281 1
233 238 1
233 243 1
233 247 1
233 250 1
233 255 1
233 263 1
233 264 1
233 269 1
233 270 1
233 271 1
233 275 1
233 280 1
234 241 1
234 246 1
234 257 1
234 263 1
234 266 1
234 272 1
234 277 1
234 278 1
235 236 1
235 239 1
235 240 1
235 242 1
235 246 1
235 251 1
235 253 1
235 262 1
235 265 1
235 267 1
235 268 1
235 269 1
235 270 1
235 273 1
235 275 1
236 238 1
236 240 1
236 241 1
236 244 1
236 246 1
236 253 1
236 255 1
236 256 1
236 260 1
236 263 1
236 265 1
236 266 1
236 269 1
236 270 1
236 271 1
236 275 1
236 278 1
237 239 1
237 244 1
237 245 1
237 247 1
237 249 1
237 250 1
237 251 1
237 252 1
237 254 1
237 255 1
237 256 1
237 258 1
237 259 1
237 262 1
237 267 1
237 268 1
237 269 1
237 270 1
237 272 1
237 274 1
237 275 1
237 276 1
237 278 1
237 279 1
237 281 1
238 243 1
238 247 1
238 248 1
238 253 1
238 260 1
238 263 1
238 264 1
238 271 1
238 273 1
238 277 1
239 242 1
239 246 1
239 250 1
239 252 1
239 259 1
239 263 1
239 266 1
239 267 1
239 268 1
239 270 1
239 272 1
239 276 1
239 278 1
240 244 1
240 245 1
240 246 1
240 251 1
240 254 1
240 262 1
240 264 1
240 265 1
240 268 1
240 269 1
240 270 1
240 271 1
240 275 1
241 244 1
241 246 1
241 248 1
241 253 1
241 254 1
241 255 1
241 256 1
241 260 1
241 263 1
241 266 1
241 267 1
241 269 1
241 271 1
241 274 1
241 276 1
241 277 1
241 278 1
242 254 1
242 255 1
242 263 1
242 267 1
242 273 1
242 275 1
242 277 1
242 279 1
243 247 1
243 249 1
243 250 1
243 251 1
243 252 1
243 255 1
243 259 1
243 264 1
243 265 1
243 273 1
243 275 1
243 277 1
243 281 1
244 245 1
244 247 1
244 256 1
244 269 1
244 270 1
244 274 1
244 278 1
245 247 1
245 262 1
245 264 1
245 271 1
246 259 1
246 263 1
246 266 1
246 269 1
246 270 1
246 272 1
246 277 1
246 278 1
247 249 1
247 251 1
247 252 1
247 254 1
247 258 1
247 259 1
247 262 1
247 264 1
247 271 1
247 273 1
247 279 1
248 254 1
248 255 1
248 262 1
248 263 1
248 266 1
248 269 1
248 271 1
248 274 1
248 280 1
249 250 1
249 252 1
249 255 1
249 258 1
249 259 1
249 261 1
249 264 1
249 268 1
249 272 1
249 274 1
249 281 1
250 253 1
250 254 1
250 256 1
250 259 1
250 266 1
250 267 1
250 274 1
250 275 1
250 276 1
250 277 1
250 280 1
250 281 1
251 256 1
251 257 1
251 259 1
251 265 1
251 267 1
251 273 1
251 275 1
251 281 1
252 255 1
252 270 1
252 272 1
252 276 1
252 278 1
252 281 1
253 257 1
253 263 1
253 265 1
253 266 1
253 267 1
253 269 1
253 273 1
253 280 1
254 259 1
254 267 1
254 269 1
254 270 1
254 271 1
254 274 1
254 275 1
254 278 1
254 279 1
254 280 1
255 258 1
255 263 1
255 266 1
255 270 1
255 271 1
255 274 1
256 257 1
256 265 1
256 266 1
256 267 1
256 269 1
256 274 1
256 275 1
256 276 1
256 278 1
256 281 1
257 260 1
257 261 1
257 266 1
257 267 1
257 268 1
257 272 1
257 273 1
257 281 1
258 259 1
258 262 1
258 263 1
258 274 1
258 280 1
259 261 1
259 264 1
259 268 1
259 270 1
259 272 1
259 275 1
259 277 1
259 278 1
259 279 1
259 281 1
260 263 1
260 266 1
260 273 1
261 268 1
261 272 1
261 281 1
262 264 1
262 267 1
262 271 1
262 273 1
262 280 1
263 266 1
263 270 1
263 273 1
263 274 1
264 265 1
264 271 1
264 273 1
265 266 1
265 267 1
265 268 1
265 269 1
265 273 1
265 275 1
265 281 1
266 273 1
266 274 1
266 276 1
266 281 1
267 269 1
267 275 1
267 276 1
267 278 1
267 279 1
267 280 1
267 281 1
268 270 1
268 272 1
268 281 1
269 270 1
269 275 1
269 278 1
270 272 1
270 275 1
270 278 1
270 281 1
271 273 1
271 274 1
271 280 1
272 277 1
272 278 1
272 281 1
273 274 1
273 277 1
274 276 1
274 280 1
275 281 1
276 278 1
278 279 1


==> anc/graph-instances/rand01-polytopes/rand01-10-281-1.dat <==
281 11490
1 3 1
1 5 1
1 7 1
1 10 1
1 11 1
1 13 1
1 14 1
1 18 1
1 24 1
1 34 1
1 44 1
1 46 1
1 50 1
1 51 1
1 55 1
1 56 1
1 60 1
1 77 1
1 79 1
1 95 1
1 98 1
1 102 1
1 105 1
1 109 1
1 110 1
1 111 1
1 115 1
1 119 1
1 123 1
1 124 1
1 126 1
1 128 1
1 130 1
1 131 1
1 135 1
1 137 1
1 138 1
1 146 1
1 151 1
1 157 1
1 167 1
1 168 1
1 170 1
1 173 1
1 176 1
1 177 1
1 180 1
1 181 1
1 182 1
1 187 1
1 188 1
1 194 1
1 195 1
1 199 1
1 203 1
1 206 1
1 210 1
1 211 1
1 212 1
1 213 1
1 217 1
1 218 1
1 221 1
1 222 1
1 227 1
1 229 1
1 230 1
1 234 1
1 238 1
1 240 1
1 242 1
1 244 1
1 246 1
1 249 1
1 252 1
1 253 1
1 257 1
1 266 1
1 268 1
1 270 1
1 271 1
1 272 1
1 277 1
1 278 1
2 4 1
2 13 1
2 14 1
2 25 1
2 40 1
2 46 1
2 65 1
2 68 1
2 76 1
2 79 1
2 85 1
2 86 1
2 90 1
2 91 1
2 93 1
2 96 1
2 97 1
2 100 1
2 101 1
2 102 1
2 110 1
2 111 1
2 115 1
2 120 1
2 123 1
2 132 1
2 134 1
2 139 1
2 140 1
2 145 1
2 146 1
2 150 1
2 153 1
2 159 1
2 165 1
2 167 1
2 169 1
2 174 1
2 179 1
2 180 1
2 184 1
2 189 1
2 191 1
2 195 1
2 202 1
2 206 1
2 207 1
2 214 1
2 218 1
2 219 1
2 221 1
2 224 1
2 226 1
2 228 1
2 243 1
2 251 1
2 252 1
2 254 1
2 255 1
2 259 1
2 264 1
2 272 1
2 276 1
3 5 1
3 10 1
3 21 1
3 24 1
3 27 1
3 30 1
3 34 1
3 36 1
3 46 1
3 51 1
3 53 1
3 55 1
3 58 1
3 62 1
3 71 1
3 72 1
3 77 1
3 79 1
3 81 1
3 83 1
3 89 1
3 95 1
3 96 1
3 98 1
3 102 1
3 110 1
3 114 1
3 121 1
3 126 1
3 130 1
3 142 1
3 151 1
3 152 1
3 157 1
3 162 1
3 164 1
3 167 1
3 168 1
3 171 1
3 176 1
3 177 1
3 179 1
3 180 1
3 181 1
3 182 1
3 196 1
3 197 1
3 199 1
3 203 1
3 209 1
3 210 1
3 211 1
3 213 1
3 217 1
3 224 1
3 227 1
3 229 1
3 244 1
3 248 1
3 251 1
3 253 1
3 257 1
3 258 1
3 261 1
3 263 1
3 270 1
3 273 1
3 274 1
3 280 1
4 6 1
4 12 1
4 14 1
4 19 1
4 20 1
4 25 1
4 29 1
4 38 1
4 40 1
4 42 1
4 49 1
4 52 1
4 57 1
4 64 1
4 65 1
4 66 1
4 68 1
4 75 1
4 82 1
4 85 1
4 86 1
4 87 1
4 90 1
4 91 1
4 92 1
4 93 1
4 96 1
4 97 1
4 99 1
4 100 1
4 106 1
4 110 1
4 120 1
4 123 1
4 125 1
4 132 1
4 133 1
4 137 1
4 139 1
4 140 1
4 142 1
4 143 1
4 145 1
4 146 1
4 148 1
4 150 1
4 153 1
4 159 1
4 160 1
4 163 1
4 166 1
4 167 1
4 169 1
4 174 1
4 183 1
4 184 1
4 191 1
4 193 1
4 200 1
4 201 1
4 202 1
4 204 1
4 206 1
4 207 1
4 214 1
4 220 1
4 223 1
4 224 1
4 228 1
4 231 1
4 234 1
4 239 1
4 245 1
4 248 1
4 250 1
4 255 1
4 256 1
4 259 1
4 262 1
4 264 1
4 268 1
4 272 1
4 275 1
4 276 1
4 279 1
4 281 1
5 7 1
5 10 1
5 11 1
5 13 1
5 18 1
5 19 1
5 24 1
5 33 1
5 43 1
5 44 1
5 49 1
5 50 1
5 51 1
5 55 1
5 56 1
5 57 1
5 60 1
5 61 1
5 66 1
5 69 1
5 70 1
5 78 1
5 79 1
5 81 1
5 87 1
5 88 1
5 95 1
5 96 1
5 98 1
5 102 1
5 103 1
5 105 1
5 108 1
5 110 1
5 116 1
5 120 1
5 121 1
5 123 1
5 125 1
5 128 1
5 131 1
5 134 1
5 135 1
5 137 1
5 138 1
5 139 1
5 143 1
5 144 1
5 146 1
5 157 1
5 160 1
5 165 1
5 167 1
5 168 1
5 170 1
5 173 1
5 176 1
5 177 1
5 180 1
5 182 1
5 185 1
5 187 1
5 191 1
5 195 1
5 199 1
5 201 1
5 203 1
5 206 1
5 207 1
5 210 1
5 212 1
5 213 1
5 214 1
5 218 1
5 221 1
5 223 1
5 225 1
5 227 1
5 229 1
5 230 1
5 232 1
5 234 1
5 236 1
5 238 1
5 241 1
5 245 1
5 248 1
5 249 1
5 259 1
5 265 1
5 266 1
5 267 1
5 268 1
5 270 1
5 272 1
5 277 1
5 278 1
6 7 1
6 11 1
6 13 1
6 14 1
6 29 1
6 38 1
6 39 1
6 40 1
6 41 1
6 47 1
6 49 1
6 52 1
6 58 1
6 65 1
6 75 1
6 80 1
6 82 1
6 84 1
6 85 1
6 93 1
6 97 1
6 98 1
6 99 1
6 101 1
6 102 1
6 104 1
6 105 1
6 106 1
6 110 1
6 114 1
6 115 1
6 116 1
6 123 1
6 131 1
6 132 1
6 134 1
6 136 1
6 137 1
6 140 1
6 142 1
6 143 1
6 144 1
6 145 1
6 147 1
6 149 1
6 150 1
6 153 1
6 159 1
6 163 1
6 165 1
6 168 1
6 173 1
6 175 1
6 176 1
6 178 1
6 185 1
6 191 1
6 195 1
6 199 1
6 200 1
6 202 1
6 203 1
6 204 1
6 208 1
6 210 1
6 213 1
6 215 1
6 224 1
6 225 1
6 228 1
6 231 1
6 237 1
6 239 1
6 240 1
6 242 1
6 245 1
6 248 1
6 251 1
6 252 1
6 255 1
6 256 1
6 258 1
6 266 1
6 268 1
6 269 1
6 275 1
6 276 1
6 278 1
6 280 1
7 10 1
7 11 1
7 13 1
7 14 1
7 19 1
7 27 1
7 33 1
7 35 1
7 37 1
7 40 1
7 47 1
7 49 1
7 56 1
7 58 1
7 60 1
7 62 1
7 65 1
7 66 1
7 74 1
7 76 1
7 77 1
7 79 1
7 81 1
7 85 1
7 86 1
7 87 1
7 91 1
7 99 1
7 105 1
7 106 1
7 116 1
7 117 1
7 123 1
7 125 1
7 131 1
7 132 1
7 133 1
7 138 1
7 140 1
7 143 1
7 144 1
7 146 1
7 150 1
7 154 1
7 160 1
7 165 1
7 168 1
7 169 1
7 173 1
7 175 1
7 177 1
7 186 1
7 189 1
7 193 1
7 195 1
7 196 1
7 197 1
7 199 1
7 200 1
7 203 1
7 205 1
7 206 1
7 208 1
7 210 1
7 212 1
7 214 1
7 215 1
7 218 1
7 221 1
7 224 1
7 225 1
7 237 1
7 238 1
7 239 1
7 241 1
7 242 1
7 245 1
7 249 1
7 252 1
7 253 1
7 258 1
7 266 1
7 267 1
7 268 1
7 272 1
7 275 1
7 277 1
7 278 1
7 280 1
8 9 1
8 12 1
8 17 1
8 20 1
8 25 1
8 26 1
8 29 1
8 32 1
8 35 1
8 36 1
8 37 1
8 44 1
8 45 1
8 62 1
8 63 1
8 64 1
8 68 1
8 70 1
8 72 1
8 78 1
8 86 1
8 89 1
8 90 1
8 92 1
8 97 1
8 99 1
8 112 1
8 114 1
8 118 1
8 126 1
8 127 1
8 128 1
8 129 1
8 141 1
8 143 1
8 152 1
8 156 1
8 159 1
8 164 1
8 166 1
8 171 1
8 172 1
8 174 1
8 179 1
8 183 1
8 188 1
8 190 1
8 192 1
8 196 1
8 198 1
8 200 1
8 205 1
8 214 1
8 217 1
8 220 1
8 222 1
8 232 1
8 233 1
8 237 1
8 238 1
8 240 1
8 242 1
8 250 1
8 253 1
8 254 1
8 260 1
8 262 1
8 263 1
8 264 1
8 272 1
8 277 1
8 279 1
8 281 1
9 16 1
9 20 1
9 22 1
9 25 1
9 28 1
9 32 1
9 37 1
9 38 1
9 39 1
9 42 1
9 45 1
9 47 1
9 49 1
9 68 1
9 73 1
9 74 1
9 77 1
9 82 1
9 83 1
9 85 1
9 86 1
9 99 1
9 108 1
9 109 1
9 111 1
9 113 1
9 116 1
9 117 1
9 118 1
9 129 1
9 132 1
9 135 1
9 140 1
9 143 1
9 147 1
9 148 1
9 151 1
9 154 1
9 155 1
9 156 1
9 161 1
9 166 1
9 168 1
9 172 1
9 181 1
9 183 1
9 186 1
9 190 1
9 193 1
9 200 1
9 201 1
9 215 1
9 216 1
9 225 1
9 232 1
9 235 1
9 237 1
9 245 1
9 247 1
9 250 1
9 254 1
9 256 1
9 260 1
9 263 1
9 267 1
9 269 1
9 275 1
9 278 1
9 281 1
10 11 1
10 13 1
10 18 1
10 19 1
10 24 1
10 30 1
10 31 1
10 32 1
10 34 1
10 37 1
10 38 1
10 46 1
10 47 1
10 49 1
10 51 1
10 54 1
10 56 1
10 61 1
10 71 1
10 74 1
10 77 1
10 78 1
10 79 1
10 81 1
10 83 1
10 84 1
10 88 1
10 91 1
10 95 1
10 98 1
10 106 1
10 108 1
10 109 1
10 111 1
10 113 1
10 114 1
10 118 1
10 119 1
10 121 1
10 124 1
10 130 1
10 131 1
10 133 1
10 135 1
10 138 1
10 142 1
10 143 1
10 151 1
10 152 1
10 154 1
10 155 1
10 157 1
10 160 1
10 161 1
10 162 1
10 164 1
10 166 1
10 168 1
10 171 1
10 172 1
10 174 1
10 177 1
10 181 1
10 186 1
10 187 1
10 193 1
10 196 1
10 197 1
10 201 1
10 203 1
10 206 1
10 209 1
10 213 1
10 215 1
10 216 1
10 217 1
10 218 1
10 220 1
10 226 1
10 227 1
10 229 1
10 232 1
10 233 1
10 238 1
10 241 1
10 242 1
10 244 1
10 245 1
10 252 1
10 253 1
10 256 1
10 257 1
10 259 1
10 266 1
10 267 1
10 268 1
10 270 1
10 272 1
10 275 1
10 278 1
10 280 1
11 13 1
11 18 1
11 19 1
11 26 1
11 30 1
11 33 1
11 37 1
11 41 1
11 42 1
11 44 1
11 46 1
11 47 1
11 49 1
11 57 1
11 61 1
11 67 1
11 68 1
11 73 1
11 79 1
11 80 1
11 89 1
11 92 1
11 98 1
11 99 1
11 100 1
11 103 1
11 105 1
11 106 1
11 108 1
11 109 1
11 111 1
11 113 1
11 115 1
11 119 1
11 120 1
11 122 1
11 123 1
11 125 1
11 128 1
11 131 1
11 133 1
11 137 1
11 140 1
11 143 1
11 145 1
11 146 1
11 151 1
11 154 1
11 160 1
11 161 1
11 165 1
11 168 1
11 170 1
11 172 1
11 173 1
11 175 1
11 176 1
11 179 1
11 182 1
11 184 1
11 185 1
11 191 1
11 192 1
11 193 1
11 194 1
11 195 1
11 198 1
11 199 1
11 202 1
11 206 1
11 212 1
11 215 1
11 216 1
11 218 1
11 225 1
11 226 1
11 227 1
11 232 1
11 233 1
11 235 1
11 237 1
11 238 1
11 239 1
11 241 1
11 242 1
11 244 1
11 245 1
11 246 1
11 252 1
11 256 1
11 259 1
11 264 1
11 266 1
11 267 1
11 271 1
11 275 1
11 277 1
11 278 1
11 279 1
12 15 1
12 16 1
12 17 1
12 19 1
12 20 1
12 23 1
12 25 1
12 27 1
12 28 1
12 29 1
12 32 1
12 36 1
12 38 1
12 39 1
12 46 1
12 47 1
12 48 1
12 49 1
12 51 1
12 52 1
12 53 1
12 58 1
12 69 1
12 71 1
12 74 1
12 75 1
12 81 1
12 82 1
12 83 1
12 85 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 91 1
12 96 1
12 97 1
12 101 1
12 106 1
12 107 1
12 116 1
12 121 1
12 124 1
12 129 1
12 131 1
12 132 1
12 134 1
12 135 1
12 136 1
12 142 1
12 143 1
12 147 1
12 148 1
12 149 1
12 153 1
12 155 1
12 156 1
12 160 1
12 162 1
12 163 1
12 164 1
12 166 1
12 167 1
12 171 1
12 174 1
12 177 1
12 178 1
12 181 1
12 183 1
12 186 1
12 187 1
12 190 1
12 196 1
12 201 1
12 207 1
12 209 1
12 211 1
12 213 1
12 216 1
12 217 1
12 220 1
12 223 1
12 224 1
12 229 1
12 232 1
12 233 1
12 234 1
12 248 1
12 250 1
12 251 1
12 254 1
12 258 1
12 265 1
12 267 1
12 268 1
12 269 1
12 272 1
12 274 1
12 276 1
12 278 1
12 281 1
13 14 1
13 17 1
13 18 1
13 37 1
13 40 1
13 42 1
13 46 1
13 50 1
13 51 1
13 54 1
13 55 1
13 57 1
13 58 1
13 60 1
13 65 1
13 74 1
13 79 1
13 80 1
13 81 1
13 88 1
13 91 1
13 95 1
13 98 1
13 100 1
13 101 1
13 102 1
13 104 1
13 106 1
13 107 1
13 110 1
13 111 1
13 113 1
13 114 1
13 117 1
13 123 1
13 131 1
13 132 1
13 133 1
13 134 1
13 136 1
13 138 1
13 142 1
13 148 1
13 154 1
13 157 1
13 162 1
13 165 1
13 167 1
13 168 1
13 171 1
13 173 1
13 176 1
13 177 1
13 180 1
13 185 1
13 186 1
13 187 1
13 189 1
13 193 1
13 197 1
13 199 1
13 206 1
13 207 1
13 208 1
13 210 1
13 211 1
13 212 1
13 213 1
13 216 1
13 218 1
13 221 1
13 223 1
13 224 1
13 226 1
13 229 1
13 230 1
13 238 1
13 243 1
13 244 1
13 245 1
13 249 1
13 252 1
13 255 1
13 259 1
13 267 1
13 268 1
13 269 1
13 270 1
13 274 1
13 280 1
14 29 1
14 34 1
14 38 1
14 40 1
14 41 1
14 50 1
14 52 1
14 55 1
14 59 1
14 60 1
14 62 1
14 65 1
14 72 1
14 75 1
14 76 1
14 80 1
14 82 1
14 84 1
14 86 1
14 87 1
14 89 1
14 92 1
14 93 1
14 97 1
14 100 1
14 101 1
14 102 1
14 104 1
14 105 1
14 106 1
14 110 1
14 114 1
14 115 1
14 117 1
14 120 1
14 122 1
14 123 1
14 130 1
14 132 1
14 134 1
14 136 1
14 139 1
14 140 1
14 141 1
14 142 1
14 145 1
14 148 1
14 150 1
14 153 1
14 159 1
14 165 1
14 167 1
14 170 1
14 173 1
14 179 1
14 180 1
14 182 1
14 184 1
14 189 1
14 191 1
14 194 1
14 195 1
14 197 1
14 199 1
14 202 1
14 206 1
14 208 1
14 210 1
14 211 1
14 219 1
14 221 1
14 224 1
14 228 1
14 230 1
14 231 1
14 234 1
14 239 1
14 242 1
14 243 1
14 244 1
14 246 1
14 247 1
14 248 1
14 249 1
14 252 1
14 255 1
14 258 1
14 262 1
14 266 1
14 268 1
14 270 1
14 274 1
14 276 1
14 277 1
14 280 1
15 19 1
15 20 1
15 23 1
15 26 1
15 27 1
15 29 1
15 39 1
15 42 1
15 43 1
15 47 1
15 51 1
15 53 1
15 58 1
15 62 1
15 63 1
15 69 1
15 71 1
15 72 1
15 74 1
15 75 1
15 82 1
15 93 1
15 97 1
15 105 1
15 106 1
15 116 1
15 121 1
15 125 1
15 128 1
15 129 1
15 132 1
15 143 1
15 144 1
15 151 1
15 155 1
15 160 1
15 163 1
15 164 1
15 168 1
15 171 1
15 172 1
15 178 1
15 181 1
15 183 1
15 190 1
15 196 1
15 199 1
15 205 1
15 211 1
15 213 1
15 220 1
15 223 1
15 225 1
15 232 1
15 233 1
15 236 1
15 239 1
15 241 1
15 254 1
15 258 1
15 261 1
15 265 1
15 267 1
15 274 1
15 276 1
15 278 1
15 279 1
16 22 1
16 23 1
16 25 1
16 28 1
16 29 1
16 32 1
16 38 1
16 39 1
16 45 1
16 47 1
16 48 1
16 49 1
16 53 1
16 58 1
16 59 1
16 74 1
16 77 1
16 82 1
16 83 1
16 95 1
16 97 1
16 101 1
16 104 1
16 111 1
16 116 1
16 136 1
16 142 1
16 143 1
16 154 1
16 156 1
16 157 1
16 159 1
16 162 1
16 169 1
16 171 1
16 177 1
16 181 1
16 186 1
16 189 1
16 190 1
16 204 1
16 211 1
16 215 1
16 217 1
16 224 1
16 229 1
16 235 1
16 237 1
16 247 1
16 250 1
16 255 1
16 256 1
16 260 1
16 269 1
16 273 1
16 280 1
17 24 1
17 25 1
17 27 1
17 32 1
17 38 1
17 46 1
17 51 1
17 53 1
17 55 1
17 57 1
17 58 1
17 69 1
17 70 1
17 74 1
17 78 1
17 81 1
17 82 1
17 83 1
17 86 1
17 87 1
17 88 1
17 90 1
17 91 1
17 95 1
17 96 1
17 97 1
17 101 1
17 107 1
17 110 1
17 116 1
17 117 1
17 121 1
17 129 1
17 131 1
17 132 1
17 134 1
17 135 1
17 136 1
17 138 1
17 142 1
17 152 1
17 153 1
17 155 1
17 157 1
17 158 1
17 160 1
17 164 1
17 167 1
17 169 1
17 171 1
17 174 1
17 177 1
17 180 1
17 186 1
17 187 1
17 189 1
17 196 1
17 201 1
17 207 1
17 211 1
17 213 1
17 217 1
17 219 1
17 220 1
17 224 1
17 229 1
17 243 1
17 249 1
17 250 1
17 251 1
17 254 1
17 258 1
17 263 1
17 268 1
17 272 1
17 273 1
17 276 1
17 278 1
17 281 1
18 19 1
18 24 1
18 26 1
18 41 1
18 44 1
18 46 1
18 48 1
18 49 1
18 50 1
18 51 1
18 53 1
18 54 1
18 56 1
18 60 1
18 61 1
18 64 1
18 68 1
18 69 1
18 71 1
18 73 1
18 78 1
18 79 1
18 88 1
18 89 1
18 95 1
18 98 1
18 99 1
18 102 1
18 103 1
18 108 1
18 109 1
18 113 1
18 119 1
18 121 1
18 123 1
18 128 1
18 129 1
18 130 1
18 131 1
18 133 1
18 134 1
18 135 1
18 139 1
18 140 1
18 143 1
18 144 1
18 145 1
18 147 1
18 151 1
18 152 1
18 161 1
18 165 1
18 166 1
18 168 1
18 170 1
18 175 1
18 177 1
18 179 1
18 184 1
18 187 1
18 188 1
18 192 1
18 193 1
18 198 1
18 201 1
18 203 1
18 206 1
18 213 1
18 215 1
18 216 1
18 218 1
18 227 1
18 229 1
18 232 1
18 233 1
18 234 1
18 236 1
18 237 1
18 238 1
18 241 1
18 242 1
18 246 1
18 248 1
18 252 1
18 259 1
18 261 1
18 266 1
18 268 1
18 270 1
18 271 1
18 278 1
18 279 1
18 281 1
19 20 1
19 23 1
19 26 1
19 27 1
19 29 1
19 31 1
19 38 1
19 41 1
19 46 1
19 47 1
19 49 1
19 50 1
19 53 1
19 60 1
19 63 1
19 68 1
19 69 1
19 71 1
19 84 1
19 87 1
19 90 1
19 96 1
19 99 1
19 103 1
19 110 1
19 116 1
19 120 1
19 122 1
19 124 1
19 125 1
19 128 1
19 130 1
19 133 1
19 135 1
19 139 1
19 143 1
19 147 1
19 150 1
19 158 1
19 159 1
19 163 1
19 164 1
19 165 1
19 170 1
19 172 1
19 174 1
19 178 1
19 184 1
19 191 1
19 193 1
19 200 1
19 204 1
19 210 1
19 216 1
19 223 1
19 228 1
19 231 1
19 233 1
19 234 1
19 236 1
19 237 1
19 238 1
19 239 1
19 246 1
19 248 1
19 250 1
19 264 1
19 266 1
19 270 1
19 275 1
19 278 1
19 279 1
19 281 1
20 29 1
20 30 1
20 36 1
20 38 1
20 42 1
20 45 1
20 49 1
20 51 1
20 52 1
20 57 1
20 61 1
20 64 1
20 66 1
20 67 1
20 68 1
20 73 1
20 75 1
20 77 1
20 85 1
20 89 1
20 91 1
20 93 1
20 96 1
20 98 1
20 99 1
20 105 1
20 106 1
20 109 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 125 1
20 128 1
20 129 1
20 132 1
20 135 1
20 139 1
20 141 1
20 145 1
20 146 1
20 148 1
20 151 1
20 154 1
20 155 1
20 160 1
20 161 1
20 163 1
20 166 1
20 172 1
20 174 1
20 181 1
20 183 1
20 185 1
20 190 1
20 193 1
20 199 1
20 200 1
20 201 1
20 204 1
20 207 1
20 209 1
20 215 1
20 220 1
20 223 1
20 225 1
20 227 1
20 233 1
20 237 1
20 239 1
20 242 1
20 245 1
20 250 1
20 251 1
20 254 1
20 256 1
20 263 1
20 264 1
20 275 1
20 279 1
21 23 1
21 30 1
21 34 1
21 36 1
21 37 1
21 42 1
21 45 1
21 50 1
21 53 1
21 55 1
21 62 1
21 67 1
21 72 1
21 74 1
21 77 1
21 82 1
21 92 1
21 93 1
21 94 1
21 100 1
21 105 1
21 107 1
21 112 1
21 113 1
21 115 1
21 121 1
21 122 1
21 126 1
21 127 1
21 151 1
21 152 1
21 157 1
21 158 1
21 159 1
21 162 1
21 164 1
21 169 1
21 172 1
21 194 1
21 195 1
21 196 1
21 197 1
21 199 1
21 211 1
21 212 1
21 217 1
21 225 1
21 226 1
21 229 1
21 235 1
21 242 1
21 244 1
21 247 1
21 251 1
21 254 1
21 257 1
21 260 1
21 261 1
21 262 1
21 263 1
21 264 1
21 273 1
21 274 1
21 276 1
21 277 1
22 25 1
22 28 1
22 32 1
22 35 1
22 37 1
22 40 1
22 59 1
22 73 1
22 74 1
22 77 1
22 78 1
22 79 1
22 83 1
22 86 1
22 95 1
22 98 1
22 99 1
22 111 1
22 112 1
22 113 1
22 115 1
22 117 1
22 134 1
22 138 1
22 140 1
22 145 1
22 154 1
22 161 1
22 169 1
22 175 1
22 179 1
22 186 1
22 189 1
22 202 1
22 206 1
22 212 1
22 216 1
22 222 1
22 226 1
22 243 1
22 247 1
22 251 1
22 260 1
22 263 1
22 273 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 34 1
23 37 1
23 38 1
23 41 1
23 42 1
23 45 1
23 46 1
23 47 1
23 53 1
23 58 1
23 61 1
23 62 1
23 63 1
23 65 1
23 69 1
23 71 1
23 74 1
23 77 1
23 80 1
23 82 1
23 90 1
23 91 1
23 92 1
23 94 1
23 97 1
23 100 1
23 105 1
23 106 1
23 107 1
23 109 1
23 122 1
23 124 1
23 126 1
23 128 1
23 130 1
23 133 1
23 143 1
23 144 1
23 148 1
23 150 1
23 151 1
23 158 1
23 159 1
23 162 1
23 164 1
23 169 1
23 172 1
23 178 1
23 184 1
23 190 1
23 193 1
23 196 1
23 197 1
23 202 1
23 204 1
23 211 1
23 213 1
23 216 1
23 217 1
23 223 1
23 225 1
23 228 1
23 231 1
23 232 1
23 236 1
23 237 1
23 242 1
23 250 1
23 252 1
23 260 1
23 261 1
23 266 1
23 269 1
23 273 1
23 274 1
23 276 1
23 281 1
24 31 1
24 34 1
24 44 1
24 46 1
24 51 1
24 55 1
24 56 1
24 57 1
24 61 1
24 64 1
24 70 1
24 78 1
24 79 1
24 81 1
24 88 1
24 95 1
24 96 1
24 98 1
24 103 1
24 108 1
24 113 1
24 121 1
24 129 1
24 131 1
24 132 1
24 135 1
24 138 1
24 146 1
24 152 1
24 154 1
24 157 1
24 160 1
24 161 1
24 164 1
24 167 1
24 168 1
24 179 1
24 180 1
24 187 1
24 199 1
24 201 1
24 206 1
24 207 1
24 213 1
24 220 1
24 226 1
24 227 1
24 229 1
24 232 1
24 233 1
24 251 1
24 254 1
24 259 1
24 263 1
24 272 1
24 278 1
25 27 1
25 28 1
25 29 1
25 31 1
25 32 1
25 35 1
25 37 1
25 38 1
25 40 1
25 46 1
25 49 1
25 53 1
25 58 1
25 59 1
25 62 1
25 65 1
25 67 1
25 69 1
25 71 1
25 74 1
25 82 1
25 83 1
25 86 1
25 90 1
25 91 1
25 94 1
25 96 1
25 97 1
25 99 1
25 100 1
25 106 1
25 107 1
25 111 1
25 112 1
25 118 1
25 129 1
25 132 1
25 133 1
25 145 1
25 148 1
25 152 1
25 154 1
25 158 1
25 159 1
25 162 1
25 164 1
25 169 1
25 175 1
25 177 1
25 180 1
25 186 1
25 193 1
25 196 1
25 197 1
25 204 1
25 208 1
25 211 1
25 216 1
25 217 1
25 220 1
25 223 1
25 224 1
25 226 1
25 228 1
25 229 1
25 243 1
25 250 1
25 254 1
25 260 1
25 263 1
25 264 1
25 273 1
25 274 1
25 281 1
26 29 1
26 33 1
26 35 1
26 36 1
26 41 1
26 43 1
26 46 1
26 53 1
26 56 1
26 63 1
26 64 1
26 67 1
26 68 1
26 69 1
26 70 1
26 72 1
26 73 1
26 89 1
26 92 1
26 94 1
26 96 1
26 99 1
26 103 1
26 108 1
26 121 1
26 122 1
26 126 1
26 127 1
26 128 1
26 129 1
26 135 1
26 140 1
26 143 1
26 144 1
26 152 1
26 158 1
26 163 1
26 164 1
26 166 1
26 170 1
26 172 1
26 178 1
26 183 1
26 184 1
26 190 1
26 192 1
26 198 1
26 200 1
26 212 1
26 216 1
26 218 1
26 228 1
26 232 1
26 233 1
26 234 1
26 236 1
26 237 1
26 240 1
26 241 1
26 261 1
26 265 1
26 271 1
26 279 1
26 281 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 37 1
27 40 1
27 42 1
27 46 1
27 53 1
27 55 1
27 58 1
27 62 1
27 63 1
27 65 1
27 69 1
27 71 1
27 74 1
27 82 1
27 83 1
27 86 1
27 87 1
27 90 1
27 97 1
27 106 1
27 107 1
27 116 1
27 124 1
27 125 1
27 126 1
27 132 1
27 133 1
27 136 1
27 138 1
27 140 1
27 143 1
27 144 1
27 148 1
27 158 1
27 159 1
27 162 1
27 163 1
27 164 1
27 169 1
27 172 1
27 177 1
27 178 1
27 180 1
27 186 1
27 189 1
27 193 1
27 196 1
27 200 1
27 205 1
27 208 1
27 211 1
27 212 1
27 218 1
27 219 1
27 223 1
27 228 1
27 229 1
27 236 1
27 238 1
27 239 1
27 241 1
27 243 1
27 249 1
27 250 1
27 255 1
27 258 1
27 267 1
27 268 1
27 274 1
27 278 1
28 29 1
28 36 1
28 38 1
28 45 1
28 47 1
28 48 1
28 49 1
28 51 1
28 52 1
28 53 1
28 54 1
28 68 1
28 69 1
28 73 1
28 83 1
28 88 1
28 89 1
28 92 1
28 94 1
28 96 1
28 101 1
28 104 1
28 109 1
28 111 1
28 116 1
28 129 1
28 134 1
28 135 1
28 142 1
28 143 1
28 147 1
28 155 1
28 157 1
28 159 1
28 169 1
28 181 1
28 186 1
28 189 1
28 190 1
28 202 1
28 204 1
28 211 1
28 213 1
28 215 1
28 216 1
28 229 1
28 235 1
28 243 1
28 246 1
28 247 1
28 250 1
28 256 1
28 266 1
28 269 1
28 270 1
28 273 1
28 276 1
28 281 1
29 31 1
29 34 1
29 36 1
29 38 1
29 39 1
29 41 1
29 45 1
29 47 1
29 49 1
29 50 1
29 52 1
29 53 1
29 59 1
29 60 1
29 62 1
29 63 1
29 64 1
29 68 1
29 71 1
29 72 1
29 75 1
29 83 1
29 84 1
29 89 1
29 90 1
29 92 1
29 93 1
29 94 1
29 97 1
29 99 1
29 102 1
29 110 1
29 116 1
29 119 1
29 120 1
29 122 1
29 124 1
29 126 1
29 128 1
29 130 1
29 135 1
29 136 1
29 137 1
29 139 1
29 141 1
29 142 1
29 143 1
29 147 1
29 148 1
29 149 1
29 150 1
29 153 1
29 156 1
29 158 1
29 159 1
29 163 1
29 164 1
29 166 1
29 170 1
29 172 1
29 174 1
29 178 1
29 181 1
29 182 1
29 183 1
29 184 1
29 190 1
29 192 1
29 200 1
29 202 1
29 204 1
29 211 1
29 213 1
29 215 1
29 217 1
29 222 1
29 228 1
29 231 1
29 234 1
29 237 1
29 240 1
29 246 1
29 248 1
29 250 1
29 253 1
29 255 1
29 261 1
29 262 1
29 264 1
29 265 1
29 266 1
29 269 1
29 270 1
29 271 1
29 273 1
29 275 1
29 276 1
29 279 1
29 281 1
30 34 1
30 36 1
30 37 1
30 45 1
30 52 1
30 61 1
30 62 1
30 65 1
30 75 1
30 77 1
30 81 1
30 89 1
30 92 1
30 94 1
30 95 1
30 96 1
30 98 1
30 100 1
30 104 1
30 105 1
30 106 1
30 109 1
30 115 1
30 118 1
30 120 1
30 122 1
30 123 1
30 128 1
30 141 1
30 146 1
30 150 1
30 151 1
30 170 1
30 172 1
30 173 1
30 179 1
30 182 1
30 184 1
30 193 1
30 194 1
30 195 1
30 197 1
30 199 1
30 204 1
30 209 1
30 225 1
30 226 1
30 227 1
30 237 1
30 242 1
30 247 1
30 251 1
30 252 1
30 260 1
30 262 1
30 263 1
30 264 1
30 266 1
30 273 1
30 277 1
30 280 1
31 34 1
31 37 1
31 44 1
31 46 1
31 49 1
31 60 1
31 62 1
31 63 1
31 65 1
31 71 1
31 74 1
31 81 1
31 83 1
31 87 1
31 90 1
31 91 1
31 97 1
31 100 1
31 107 1
31 118 1
31 122 1
31 124 1
31 130 1
31 133 1
31 143 1
31 150 1
31 158 1
31 159 1
31 162 1
31 164 1
31 174 1
31 177 1
31 178 1
31 187 1
31 193 1
31 197 1
31 209 1
31 214 1
31 217 1
31 218 1
31 220 1
31 223 1
31 226 1
31 228 1
31 233 1
31 237 1
31 238 1
31 248 1
31 264 1
31 268 1
31 279 1
32 35 1
32 37 1
32 38 1
32 49 1
32 56 1
32 70 1
32 71 1
32 74 1
32 77 1
32 78 1
32 81 1
32 82 1
32 83 1
32 84 1
32 86 1
32 90 1
32 91 1
32 95 1
32 96 1
32 113 1
32 114 1
32 116 1
32 117 1
32 118 1
32 119 1
32 124 1
32 129 1
32 132 1
32 133 1
32 135 1
32 136 1
32 138 1
32 142 1
32 143 1
32 154 1
32 155 1
32 156 1
32 161 1
32 162 1
32 164 1
32 166 1
32 171 1
32 174 1
32 177 1
32 181 1
32 186 1
32 187 1
32 189 1
32 190 1
32 196 1
32 201 1
32 209 1
32 215 1
32 217 1
32 218 1
32 220 1
32 222 1
32 229 1
32 232 1
32 242 1
32 247 1
32 250 1
32 253 1
32 254 1
32 258 1
32 260 1
32 263 1
32 267 1
32 268 1
32 272 1
32 278 1
32 280 1
32 281 1
33 37 1
33 42 1
33 43 1
33 57 1
33 61 1
33 62 1
33 63 1
33 65 1
33 67 1
33 68 1
33 69 1
33 73 1
33 75 1
33 76 1
33 79 1
33 80 1
33 86 1
33 88 1
33 93 1
33 94 1
33 99 1
33 100 1
33 101 1
33 103 1
33 105 1
33 107 1
33 108 1
33 112 1
33 113 1
33 117 1
33 120 1
33 121 1
33 122 1
33 123 1
33 125 1
33 127 1
33 131 1
33 132 1
33 140 1
33 143 1
33 144 1
33 146 1
33 148 1
33 152 1
33 153 1
33 158 1
33 160 1
33 165 1
33 169 1
33 170 1
33 172 1
33 173 1
33 176 1
33 184 1
33 185 1
33 189 1
33 191 1
33 194 1
33 196 1
33 198 1
33 199 1
33 200 1
33 205 1
33 206 1
33 207 1
33 212 1
33 221 1
33 225 1
33 228 1
33 234 1
33 236 1
33 237 1
33 239 1
33 241 1
33 243 1
33 244 1
33 245 1
33 249 1
33 250 1
33 251 1
33 254 1
33 259 1
33 262 1
33 264 1
33 265 1
33 267 1
33 274 1
33 276 1
33 277 1
33 279 1
34 35 1
34 37 1
34 44 1
34 55 1
34 58 1
34 62 1
34 63 1
34 65 1
34 71 1
34 77 1
34 81 1
34 87 1
34 90 1
34 91 1
34 97 1
34 100 1
34 105 1
34 106 1
34 118 1
34 119 1
34 122 1
34 124 1
34 126 1
34 128 1
34 130 1
34 132 1
34 141 1
34 146 1
34 150 1
34 151 1
34 159 1
34 162 1
34 164 1
34 178 1
34 181 1
34 182 1
34 193 1
34 195 1
34 196 1
34 197 1
34 199 1
34 203 1
34 205 1
34 209 1
34 210 1
34 214 1
34 217 1
34 220 1
34 222 1
34 224 1
34 226 1
34 228 1
34 232 1
34 233 1
34 237 1
34 238 1
34 240 1
34 242 1
34 248 1
34 252 1
34 253 1
34 258 1
34 260 1
34 264 1
34 271 1
34 274 1
34 279 1
34 280 1
35 37 1
35 40 1
35 44 1
35 49 1
35 56 1
35 59 1
35 62 1
35 63 1
35 64 1
35 66 1
35 68 1
35 74 1
35 77 1
35 78 1
35 83 1
35 84 1
35 86 1
35 90 1
35 99 1
35 102 1
35 112 1
35 114 1
35 116 1
35 117 1
35 119 1
35 124 1
35 129 1
35 133 1
35 134 1
35 136 1
35 138 1
35 139 1
35 141 1
35 143 1
35 144 1
35 145 1
35 147 1
35 155 1
35 156 1
35 166 1
35 169 1
35 171 1
35 174 1
35 175 1
35 177 1
35 179 1
35 183 1
35 186 1
35 187 1
35 188 1
35 192 1
35 198 1
35 202 1
35 205 1
35 208 1
35 212 1
35 217 1
35 218 1
35 220 1
35 222 1
35 230 1
35 232 1
35 237 1
35 238 1
35 240 1
35 241 1
35 242 1
35 247 1
35 253 1
35 255 1
35 258 1
35 260 1
35 267 1
35 268 1
35 272 1
35 277 1
35 281 1
36 38 1
36 39 1
36 45 1
36 46 1
36 48 1
36 51 1
36 52 1
36 53 1
36 61 1
36 67 1
36 69 1
36 72 1
36 75 1
36 78 1
36 82 1
36 83 1
36 88 1
36 89 1
36 92 1
36 93 1
36 94 1
36 95 1
36 96 1
36 102 1
36 104 1
36 109 1
36 110 1
36 112 1
36 120 1
36 121 1
36 126 1
36 129 1
36 142 1
36 147 1
36 149 1
36 152 1
36 153 1
36 157 1
36 158 1
36 160 1
36 183 1
36 185 1
36 190 1
36 192 1
36 204 1
36 209 1
36 211 1
36 213 1
36 217 1
36 222 1
36 224 1
36 227 1
36 229 1
36 234 1
36 235 1
36 244 1
36 246 1
36 247 1
36 250 1
36 251 1
36 254 1
36 260 1
36 261 1
36 262 1
36 263 1
36 265 1
36 270 1
36 273 1
36 276 1
36 281 1
37 42 1
37 46 1
37 58 1
37 59 1
37 62 1
37 63 1
37 65 1
37 67 1
37 71 1
37 74 1
37 76 1
37 77 1
37 79 1
37 81 1
37 82 1
37 86 1
37 91 1
37 94 1
37 99 1
37 100 1
37 105 1
37 106 1
37 107 1
37 112 1
37 113 1
37 117 1
37 118 1
37 122 1
37 127 1
37 132 1
37 133 1
37 146 1
37 150 1
37 151 1
37 152 1
37 154 1
37 158 1
37 159 1
37 162 1
37 164 1
37 169 1
37 172 1
37 175 1
37 186 1
37 189 1
37 193 1
37 194 1
37 196 1
37 197 1
37 199 1
37 205 1
37 209 1
37 212 1
37 214 1
37 226 1
37 228 1
37 232 1
37 233 1
37 237 1
37 238 1
37 242 1
37 244 1
37 254 1
37 260 1
37 263 1
37 264 1
37 267 1
37 274 1
37 277 1
37 279 1
38 46 1
38 47 1
38 48 1
38 49 1
38 51 1
38 52 1
38 53 1
38 58 1
38 64 1
38 66 1
38 71 1
38 72 1
38 74 1
38 75 1
38 82 1
38 83 1
38 84 1
38 87 1
38 89 1
38 90 1
38 91 1
38 95 1
38 96 1
38 97 1
38 102 1
38 104 1
38 106 1
38 109 1
38 110 1
38 119 1
38 125 1
38 128 1
38 132 1
38 135 1
38 137 1
38 139 1
38 141 1
38 142 1
38 143 1
38 147 1
38 150 1
38 151 1
38 153 1
38 156 1
38 159 1
38 160 1
38 163 1
38 164 1
38 166 1
38 167 1
38 174 1
38 177 1
38 178 1
38 180 1
38 181 1
38 183 1
38 187 1
38 190 1
38 193 1
38 197 1
38 201 1
38 204 1
38 207 1
38 209 1
38 210 1
38 211 1
38 215 1
38 217 1
38 220 1
38 223 1
38 224 1
38 227 1
38 229 1
38 231 1
38 232 1
38 233 1
38 234 1
38 246 1
38 248 1
38 250 1
38 262 1
38 269 1
38 270 1
38 273 1
38 276 1
38 278 1
38 279 1
38 280 1
39 42 1
39 45 1
39 47 1
39 48 1
39 51 1
39 52 1
39 57 1
39 58 1
39 59 1
39 62 1
39 66 1
39 73 1
39 75 1
39 77 1
39 82 1
39 85 1
39 86 1
39 88 1
39 92 1
39 93 1
39 97 1
39 99 1
39 101 1
39 106 1
39 109 1
39 114 1
39 115 1
39 116 1
39 117 1
39 119 1
39 121 1
39 123 1
39 136 1
39 137 1
39 138 1
39 140 1
39 142 1
39 144 1
39 148 1
39 149 1
39 154 1
39 155 1
39 157 1
39 160 1
39 168 1
39 171 1
39 175 1
39 178 1
39 181 1
39 183 1
39 185 1
39 186 1
39 190 1
39 198 1
39 200 1
39 201 1
39 202 1
39 204 1
39 206 1
39 209 1
39 213 1
39 215 1
39 225 1
39 228 1
39 230 1
39 231 1
39 235 1
39 237 1
39 240 1
39 242 1
39 244 1
39 245 1
39 247 1
39 253 1
39 254 1
39 255 1
39 260 1
39 265 1
39 267 1
39 269 1
39 272 1
39 275 1
39 276 1
39 277 1
39 280 1
40 49 1
40 57 1
40 58 1
40 59 1
40 62 1
40 65 1
40 75 1
40 76 1
40 79 1
40 83 1
40 84 1
40 85 1
40 86 1
40 90 1
40 91 1
40 97 1
40 99 1
40 101 1
40 102 1
40 104 1
40 106 1
40 110 1
40 111 1
40 114 1
40 115 1
40 116 1
40 132 1
40 133 1
40 134 1
40 138 1
40 140 1
40 142 1
40 145 1
40 150 1
40 154 1
40 157 1
40 159 1
40 163 1
40 165 1
40 169 1
40 174 1
40 175 1
40 177 1
40 185 1
40 186 1
40 189 1
40 195 1
40 206 1
40 207 1
40 210 1
40 212 1
40 218 1
40 219 1
40 224 1
40 231 1
40 242 1
40 245 1
40 251 1
40 252 1
40 255 1
40 264 1
40 267 1
40 268 1
40 272 1
40 280 1
41 47 1
41 50 1
41 53 1
41 54 1
41 59 1
41 68 1
41 71 1
41 74 1
41 80 1
41 93 1
41 94 1
41 99 1
41 100 1
41 105 1
41 107 1
41 108 1
41 110 1
41 116 1
41 122 1
41 123 1
41 124 1
41 128 1
41 133 1
41 140 1
41 143 1
41 144 1
41 145 1
41 147 1
41 158 1
41 159 1
41 162 1
41 169 1
41 170 1
41 172 1
41 173 1
41 176 1
41 178 1
41 184 1
41 189 1
41 191 1
41 194 1
41 202 1
41 208 1
41 212 1
41 213 1
41 216 1
41 218 1
41 221 1
41 228 1
41 230 1
41 231 1
41 234 1
41 235 1
41 236 1
41 237 1
41 239 1
41 249 1
41 250 1
41 252 1
41 258 1
41 262 1
41 266 1
41 269 1
41 271 1
41 274 1
41 276 1
41 277 1
41 281 1
42 45 1
42 52 1
42 57 1
42 58 1
42 61 1
42 62 1
42 65 1
42 67 1
42 69 1
42 73 1
42 74 1
42 75 1
42 79 1
42 80 1
42 81 1
42 82 1
42 86 1
42 88 1
42 93 1
42 94 1
42 105 1
42 106 1
42 107 1
42 113 1
42 121 1
42 122 1
42 125 1
42 129 1
42 131 1
42 132 1
42 140 1
42 143 1
42 144 1
42 146 1
42 148 1
42 151 1
42 155 1
42 160 1
42 163 1
42 172 1
42 173 1
42 177 1
42 185 1
42 186 1
42 191 1
42 193 1
42 194 1
42 196 1
42 199 1
42 200 1
42 205 1
42 207 1
42 208 1
42 214 1
42 216 1
42 223 1
42 225 1
42 226 1
42 227 1
42 228 1
42 236 1
42 237 1
42 239 1
42 244 1
42 245 1
42 251 1
42 254 1
42 261 1
42 264 1
42 265 1
42 267 1
42 274 1
42 275 1
42 276 1
43 44 1
43 55 1
43 64 1
43 68 1
43 70 1
43 93 1
43 103 1
43 121 1
43 125 1
43 127 1
43 129 1
43 143 1
43 144 1
43 146 1
43 153 1
43 167 1
43 178 1
43 180 1
43 183 1
43 191 1
43 195 1
43 198 1
43 205 1
43 207 1
43 214 1
43 236 1
43 241 1
43 249 1
43 259 1
43 265 1
44 55 1
44 56 1
44 60 1
44 63 1
44 64 1
44 70 1
44 78 1
44 79 1
44 100 1
44 103 1
44 111 1
44 122 1
44 127 1
44 138 1
44 141 1
44 146 1
44 167 1
44 174 1
44 179 1
44 180 1
44 182 1
44 187 1
44 188 1
44 195 1
44 206 1
44 212 1
44 214 1
44 220 1
44 226 1
44 238 1
44 242 1
44 249 1
44 259 1
44 264 1
44 272 1
44 279 1
45 47 1
45 52 1
45 57 1
45 59 1
45 61 1
45 62 1
45 63 1
45 67 1
45 68 1
45 73 1
45 75 1
45 77 1
45 82 1
45 89 1
45 92 1
45 93 1
45 94 1
45 99 1
45 105 1
45 106 1
45 109 1
45 115 1
45 119 1
45 122 1
45 128 1
45 129 1
45 141 1
45 144 1
45 148 1
45 150 1
45 151 1
45 154 1
45 155 1
45 159 1
45 160 1
45 172 1
45 173 1
45 181 1
45 185 1
45 190 1
45 199 1
45 200 1
45 202 1
45 204 1
45 209 1
45 215 1
45 225 1
45 227 1
45 228 1
45 231 1
45 235 1
45 237 1
45 240 1
45 242 1
45 250 1
45 251 1
45 254 1
45 260 1
45 261 1
45 263 1
45 264 1
45 265 1
45 269 1
45 273 1
45 275 1
45 276 1
45 279 1
46 53 1
46 60 1
46 61 1
46 65 1
46 67 1
46 69 1
46 71 1
46 74 1
46 81 1
46 83 1
46 84 1
46 90 1
46 91 1
46 94 1
46 96 1
46 98 1
46 100 1
46 102 1
46 103 1
46 107 1
46 111 1
46 113 1
46 130 1
46 131 1
46 133 1
46 135 1
46 143 1
46 152 1
46 158 1
46 162 1
46 164 1
46 167 1
46 169 1
46 173 1
46 174 1
46 177 1
46 179 1
46 180 1
46 184 1
46 187 1
46 189 1
46 193 1
46 197 1
46 207 1
46 209 1
46 211 1
46 213 1
46 216 1
46 217 1
46 218 1
46 220 1
46 223 1
46 224 1
46 226 1
46 229 1
46 232 1
46 233 1
46 243 1
46 250 1
46 252 1
46 256 1
46 263 1
46 266 1
46 270 1
46 273 1
46 274 1
46 278 1
46 280 1
47 53 1
47 54 1
47 58 1
47 59 1
47 61 1
47 69 1
47 71 1
47 74 1
47 77 1
47 80 1
47 83 1
47 85 1
47 98 1
47 99 1
47 106 1
47 108 1
47 109 1
47 119 1
47 124 1
47 130 1
47 131 1
47 133 1
47 135 1
47 140 1
47 142 1
47 143 1
47 144 1
47 147 1
47 148 1
47 151 1
47 154 1
47 156 1
47 162 1
47 165 1
47 168 1
47 172 1
47 178 1
47 181 1
47 193 1
47 197 1
47 202 1
47 208 1
47 210 1
47 213 1
47 215 1
47 216 1
47 225 1
47 228 1
47 229 1
47 231 1
47 232 1
47 235 1
47 237 1
47 239 1
47 240 1
47 242 1
47 246 1
47 248 1
47 250 1
47 258 1
47 261 1
47 266 1
47 267 1
47 269 1
47 271 1
47 275 1
47 278 1
48 51 1
48 53 1
48 54 1
48 64 1
48 73 1
48 78 1
48 83 1
48 88 1
48 89 1
48 95 1
48 98 1
48 101 1
48 108 1
48 109 1
48 119 1
48 129 1
48 135 1
48 142 1
48 147 1
48 149 1
48 156 1
48 157 1
48 161 1
48 166 1
48 168 1
48 176 1
48 181 1
48 192 1
48 201 1
48 211 1
48 213 1
48 215 1
48 216 1
48 217 1
48 222 1
48 225 1
48 227 1
48 229 1
48 232 1
48 233 1
48 235 1
48 244 1
48 246 1
48 247 1
48 257 1
48 259 1
48 261 1
48 270 1
48 271 1
48 273 1
49 59 1
49 60 1
49 66 1
49 71 1
49 74 1
49 83 1
49 84 1
49 85 1
49 90 1
49 91 1
49 96 1
49 99 1
49 102 1
49 110 1
49 111 1
49 116 1
49 119 1
49 129 1
49 130 1
49 133 1
49 134 1
49 135 1
49 137 1
49 138 1
49 139 1
49 142 1
49 143 1
49 145 1
49 147 1
49 154 1
49 155 1
49 156 1
49 163 1
49 165 1
49 166 1
49 174 1
49 175 1
49 177 1
49 181 1
49 186 1
49 187 1
49 190 1
49 193 1
49 201 1
49 202 1
49 204 1
49 210 1
49 215 1
49 218 1
49 220 1
49 223 1
49 231 1
49 232 1
49 233 1
49 238 1
49 240 1
49 245 1
49 246 1
49 248 1
49 250 1
49 256 1
49 259 1
49 266 1
49 268 1
49 275 1
49 278 1
49 280 1
49 281 1
50 53 1
50 55 1
50 56 1
50 59 1
50 60 1
50 72 1
50 80 1
50 83 1
50 94 1
50 97 1
50 101 1
50 102 1
50 104 1
50 110 1
50 124 1
50 126 1
50 130 1
50 134 1
50 136 1
50 140 1
50 143 1
50 147 1
50 156 1
50 158 1
50 162 1
50 165 1
50 170 1
50 176 1
50 180 1
50 182 1
50 189 1
50 194 1
50 197 1
50 202 1
50 208 1
50 210 1
50 211 1
50 213 1
50 218 1
50 219 1
50 222 1
50 228 1
50 229 1
50 230 1
50 234 1
50 244 1
50 246 1
50 247 1
50 249 1
50 252 1
50 253 1
50 255 1
50 258 1
50 262 1
50 266 1
50 270 1
50 271 1
50 274 1
50 277 1
51 52 1
51 55 1
51 57 1
51 64 1
51 69 1
51 70 1
51 72 1
51 75 1
51 79 1
51 81 1
51 82 1
51 88 1
51 89 1
51 93 1
51 95 1
51 96 1
51 98 1
51 101 1
51 104 1
51 105 1
51 108 1
51 109 1
51 110 1
51 114 1
51 119 1
51 121 1
51 123 1
51 125 1
51 129 1
51 131 1
51 135 1
51 137 1
51 142 1
51 149 1
51 151 1
51 153 1
51 155 1
51 157 1
51 160 1
51 161 1
51 166 1
51 167 1
51 168 1
51 170 1
51 171 1
51 173 1
51 176 1
51 177 1
51 180 1
51 181 1
51 182 1
51 183 1
51 185 1
51 187 1
51 188 1
51 190 1
51 192 1
51 195 1
51 199 1
51 201 1
51 203 1
51 206 1
51 207 1
51 209 1
51 210 1
51 211 1
51 213 1
51 214 1
51 220 1
51 223 1
51 224 1
51 225 1
51 227 1
51 230 1
51 232 1
51 234 1
51 244 1
51 246 1
51 248 1
51 251 1
51 259 1
51 261 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 272 1
51 276 1
51 278 1
52 61 1
52 69 1
52 72 1
52 75 1
52 82 1
52 89 1
52 92 1
52 93 1
52 94 1
52 95 1
52 96 1
52 97 1
52 101 1
52 104 1
52 106 1
52 109 1
52 110 1
52 120 1
52 121 1
52 123 1
52 125 1
52 131 1
52 132 1
52 135 1
52 139 1
52 142 1
52 145 1
52 148 1
52 151 1
52 153 1
52 160 1
52 163 1
52 165 1
52 167 1
52 173 1
52 180 1
52 183 1
52 184 1
52 185 1
52 190 1
52 191 1
52 195 1
52 197 1
52 201 1
52 202 1
52 204 1
52 207 1
52 211 1
52 213 1
52 215 1
52 223 1
52 224 1
52 227 1
52 228 1
52 231 1
52 234 1
52 245 1
52 246 1
52 248 1
52 251 1
52 256 1
52 259 1
52 262 1
52 263 1
52 265 1
52 266 1
52 269 1
52 270 1
52 273 1
52 276 1
53 54 1
53 55 1
53 58 1
53 63 1
53 67 1
53 69 1
53 71 1
53 74 1
53 83 1
53 89 1
53 90 1
53 92 1
53 94 1
53 96 1
53 97 1
53 102 1
53 106 1
53 107 1
53 110 1
53 122 1
53 124 1
53 126 1
53 128 1
53 129 1
53 135 1
53 143 1
53 144 1
53 147 1
53 152 1
53 153 1
53 158 1
53 159 1
53 164 1
53 170 1
53 172 1
53 173 1
53 178 1
53 180 1
53 181 1
53 184 1
53 190 1
53 193 1
53 196 1
53 197 1
53 211 1
53 213 1
53 216 1
53 217 1
53 218 1
53 229 1
53 232 1
53 233 1
53 234 1
53 236 1
53 249 1
53 250 1
53 261 1
53 262 1
53 269 1
53 270 1
53 271 1
53 273 1
53 274 1
53 276 1
53 278 1
53 281 1
54 61 1
54 80 1
54 94 1
54 98 1
54 104 1
54 108 1
54 109 1
54 122 1
54 131 1
54 135 1
54 143 1
54 147 1
54 162 1
54 168 1
54 173 1
54 189 1
54 193 1
54 197 1
54 213 1
54 215 1
54 216 1
54 225 1
54 227 1
54 229 1
54 232 1
54 235 1
54 237 1
54 246 1
54 252 1
54 256 1
54 257 1
54 261 1
54 266 1
54 270 1
54 271 1
54 273 1
54 274 1
54 278 1
55 56 1
55 62 1
55 69 1
55 70 1
55 72 1
55 79 1
55 81 1
55 82 1
55 87 1
55 97 1
55 102 1
55 105 1
55 107 1
55 110 1
55 121 1
55 126 1
55 127 1
55 138 1
55 146 1
55 151 1
55 152 1
55 157 1
55 167 1
55 168 1
55 171 1
55 176 1
55 178 1
55 180 1
55 182 1
55 194 1
55 195 1
55 196 1
55 199 1
55 203 1
55 205 1
55 209 1
55 210 1
55 211 1
55 213 1
55 214 1
55 217 1
55 221 1
55 225 1
55 229 1
55 230 1
55 234 1
55 241 1
55 244 1
55 248 1
55 249 1
55 252 1
55 253 1
55 254 1
55 258 1
55 261 1
55 262 1
55 265 1
55 274 1
55 277 1
56 63 1
56 64 1
56 68 1
56 73 1
56 74 1
56 77 1
56 78 1
56 79 1
56 81 1
56 99 1
56 108 1
56 112 1
56 113 1
56 124 1
56 126 1
56 127 1
56 138 1
56 143 1
56 144 1
56 145 1
56 146 1
56 152 1
56 157 1
56 164 1
56 175 1
56 176 1
56 177 1
56 179 1
56 180 1
56 187 1
56 188 1
56 189 1
56 192 1
56 196 1
56 198 1
56 203 1
56 205 1
56 206 1
56 212 1
56 214 1
56 218 1
56 222 1
56 229 1
56 230 1
56 232 1
56 237 1
56 238 1
56 241 1
56 244 1
56 249 1
56 253 1
56 257 1
56 267 1
56 271 1
56 277 1
56 281 1
57 61 1
57 64 1
57 67 1
57 68 1
57 73 1
57 75 1
57 76 1
57 78 1
57 79 1
57 80 1
57 81 1
57 85 1
57 88 1
57 93 1
57 95 1
57 96 1
57 99 1
57 101 1
57 105 1
57 108 1
57 110 1
57 111 1
57 117 1
57 120 1
57 121 1
57 123 1
57 125 1
57 129 1
57 131 1
57 132 1
57 134 1
57 135 1
57 140 1
57 142 1
57 145 1
57 146 1
57 148 1
57 154 1
57 160 1
57 161 1
57 165 1
57 167 1
57 168 1
57 173 1
57 179 1
57 180 1
57 183 1
57 185 1
57 186 1
57 187 1
57 191 1
57 195 1
57 198 1
57 199 1
57 200 1
57 201 1
57 206 1
57 207 1
57 220 1
57 224 1
57 226 1
57 241 1
57 244 1
57 245 1
57 251 1
57 254 1
57 256 1
57 259 1
57 267 1
57 268 1
57 275 1
57 276 1
58 62 1
58 65 1
58 69 1
58 71 1
58 74 1
58 77 1
58 79 1
58 80 1
58 81 1
58 82 1
58 87 1
58 91 1
58 95 1
58 97 1
58 98 1
58 101 1
58 104 1
58 105 1
58 106 1
58 107 1
58 114 1
58 116 1
58 131 1
58 132 1
58 136 1
58 140 1
58 142 1
58 143 1
58 148 1
58 150 1
58 151 1
58 154 1
58 155 1
58 157 1
58 159 1
58 162 1
58 168 1
58 171 1
58 173 1
58 177 1
58 178 1
58 185 1
58 186 1
58 189 1
58 196 1
58 197 1
58 199 1
58 203 1
58 208 1
58 209 1
58 210 1
58 211 1
58 213 1
58 215 1
58 217 1
58 223 1
58 224 1
58 225 1
58 228 1
58 229 1
58 232 1
58 239 1
58 242 1
58 244 1
58 245 1
58 251 1
58 252 1
58 253 1
58 255 1
58 258 1
58 261 1
58 266 1
58 267 1
58 269 1
58 274 1
58 278 1
58 280 1
59 62 1
59 63 1
59 74 1
59 75 1
59 77 1
59 83 1
59 84 1
59 85 1
59 86 1
59 90 1
59 91 1
59 92 1
59 99 1
59 102 1
59 104 1
59 111 1
59 112 1
59 114 1
59 115 1
59 116 1
59 119 1
59 123 1
59 124 1
59 130 1
59 133 1
59 134 1
59 138 1
59 140 1
59 141 1
59 143 1
59 145 1
59 150 1
59 156 1
59 159 1
59 162 1
59 169 1
59 171 1
59 174 1
59 175 1
59 186 1
59 189 1
59 202 1
59 206 1
59 208 1
59 212 1
59 218 1
59 222 1
59 228 1
59 231 1
59 235 1
59 237 1
59 240 1
59 242 1
59 247 1
59 250 1
59 252 1
59 253 1
59 255 1
59 260 1
59 262 1
59 269 1
59 277 1
59 280 1
60 87 1
60 97 1
60 100 1
60 102 1
60 103 1
60 110 1
60 130 1
60 133 1
60 134 1
60 135 1
60 139 1
60 145 1
60 150 1
60 158 1
60 165 1
60 167 1
60 169 1
60 170 1
60 174 1
60 175 1
60 177 1
60 179 1
60 180 1
60 182 1
60 184 1
60 187 1
60 191 1
60 197 1
60 206 1
60 210 1
60 211 1
60 213 1
60 218 1
60 221 1
60 234 1
60 236 1
60 238 1
60 246 1
60 248 1
60 249 1
60 252 1
60 262 1
60 266 1
60 268 1
60 270 1
60 278 1
61 64 1
61 67 1
61 69 1
61 75 1
61 79 1
61 91 1
61 92 1
61 93 1
61 94 1
61 96 1
61 98 1
61 103 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 120 1
61 121 1
61 122 1
61 123 1
61 125 1
61 128 1
61 129 1
61 131 1
61 132 1
61 135 1
61 146 1
61 151 1
61 154 1
61 160 1
61 161 1
61 168 1
61 170 1
61 172 1
61 173 1
61 176 1
61 180 1
61 184 1
61 185 1
61 191 1
61 193 1
61 197 1
61 199 1
61 204 1
61 207 1
61 216 1
61 223 1
61 225 1
61 226 1
61 227 1
61 233 1
61 237 1
61 239 1
61 242 1
61 245 1
61 250 1
61 251 1
61 254 1
61 256 1
61 263 1
61 264 1
61 266 1
61 267 1
61 270 1
61 273 1
61 279 1
62 63 1
62 65 1
62 71 1
62 72 1
62 75 1
62 77 1
62 79 1
62 81 1
62 82 1
62 86 1
62 87 1
62 92 1
62 93 1
62 97 1
62 100 1
62 105 1
62 106 1
62 107 1
62 112 1
62 114 1
62 115 1
62 118 1
62 122 1
62 123 1
62 124 1
62 126 1
62 128 1
62 132 1
62 133 1
62 141 1
62 144 1
62 146 1
62 148 1
62 150 1
62 151 1
62 158 1
62 159 1
62 162 1
62 164 1
62 168 1
62 169 1
62 172 1
62 178 1
62 183 1
62 189 1
62 190 1
62 194 1
62 195 1
62 196 1
62 197 1
62 199 1
62 200 1
62 203 1
62 205 1
62 206 1
62 208 1
62 210 1
62 212 1
62 214 1
62 217 1
62 222 1
62 224 1
62 225 1
62 228 1
62 230 1
62 237 1
62 239 1
62 240 1
62 242 1
62 244 1
62 245 1
62 248 1
62 252 1
62 253 1
62 254 1
62 255 1
62 258 1
62 260 1
62 261 1
62 264 1
62 265 1
62 267 1
62 274 1
62 277 1
63 65 1
63 68 1
63 71 1
63 74 1
63 77 1
63 86 1
63 90 1
63 97 1
63 99 1
63 100 1
63 112 1
63 122 1
63 124 1
63 126 1
63 127 1
63 128 1
63 133 1
63 143 1
63 144 1
63 146 1
63 158 1
63 159 1
63 163 1
63 164 1
63 169 1
63 172 1
63 175 1
63 178 1
63 183 1
63 184 1
63 190 1
63 200 1
63 205 1
63 208 1
63 212 1
63 214 1
63 217 1
63 218 1
63 220 1
63 228 1
63 232 1
63 237 1
63 238 1
63 239 1
63 240 1
63 241 1
63 242 1
63 253 1
63 260 1
63 261 1
63 264 1
63 265 1
63 267 1
63 271 1
63 277 1
63 279 1
64 66 1
64 68 1
64 70 1
64 73 1
64 75 1
64 78 1
64 81 1
64 89 1
64 93 1
64 95 1
64 96 1
64 103 1
64 112 1
64 120 1
64 121 1
64 125 1
64 127 1
64 129 1
64 132 1
64 135 1
64 138 1
64 139 1
64 141 1
64 145 1
64 146 1
64 153 1
64 160 1
64 161 1
64 166 1
64 167 1
64 174 1
64 179 1
64 180 1
64 183 1
64 187 1
64 188 1
64 190 1
64 191 1
64 192 1
64 195 1
64 198 1
64 201 1
64 207 1
64 214 1
64 220 1
64 222 1
64 227 1
64 233 1
64 240 1
64 246 1
64 251 1
64 254 1
64 259 1
64 264 1
64 272 1
64 279 1
64 281 1
65 74 1
65 75 1
65 79 1
65 81 1
65 82 1
65 86 1
65 87 1
65 90 1
65 91 1
65 97 1
65 100 1
65 105 1
65 106 1
65 107 1
65 114 1
65 118 1
65 130 1
65 132 1
65 133 1
65 140 1
65 146 1
65 148 1
65 150 1
65 159 1
65 162 1
65 169 1
65 174 1
65 177 1
65 180 1
65 186 1
65 193 1
65 195 1
65 196 1
65 197 1
65 199 1
65 203 1
65 205 1
65 207 1
65 208 1
65 210 1
65 212 1
65 214 1
65 221 1
65 223 1
65 224 1
65 226 1
65 228 1
65 239 1
65 242 1
65 243 1
65 248 1
65 252 1
65 255 1
65 264 1
65 274 1
65 279 1
65 280 1
66 75 1
66 85 1
66 99 1
66 105 1
66 110 1
66 116 1
66 120 1
66 123 1
66 125 1
66 132 1
66 137 1
66 139 1
66 141 1
66 142 1
66 143 1
66 144 1
66 155 1
66 163 1
66 166 1
66 167 1
66 168 1
66 174 1
66 183 1
66 198 1
66 200 1
66 201 1
66 203 1
66 205 1
66 206 1
66 210 1
66 220 1
66 223 1
66 232 1
66 238 1
66 240 1
66 241 1
66 245 1
66 248 1
66 255 1
66 259 1
66 264 1
66 267 1
66 268 1
66 272 1
66 275 1
66 278 1
67 68 1
67 69 1
67 73 1
67 79 1
67 80 1
67 92 1
67 93 1
67 94 1
67 96 1
67 100 1
67 107 1
67 108 1
67 112 1
67 113 1
67 121 1
67 122 1
67 127 1
67 129 1
67 131 1
67 148 1
67 152 1
67 158 1
67 169 1
67 172 1
67 173 1
67 184 1
67 185 1
67 191 1
67 193 1
67 199 1
67 207 1
67 212 1
67 216 1
67 225 1
67 226 1
67 232 1
67 233 1
67 235 1
67 236 1
67 243 1
67 244 1
67 250 1
67 251 1
67 254 1
67 256 1
67 261 1
67 263 1
67 274 1
67 276 1
67 281 1
68 70 1
68 73 1
68 76 1
68 78 1
68 88 1
68 90 1
68 92 1
68 93 1
68 94 1
68 96 1
68 99 1
68 101 1
68 108 1
68 112 1
68 115 1
68 120 1
68 122 1
68 123 1
68 129 1
68 134 1
68 140 1
68 143 1
68 145 1
68 148 1
68 153 1
68 159 1
68 169 1
68 172 1
68 183 1
68 184 1
68 190 1
68 191 1
68 192 1
68 198 1
68 200 1
68 202 1
68 206 1
68 207 1
68 212 1
68 216 1
68 228 1
68 231 1
68 240 1
68 241 1
68 243 1
68 250 1
68 254 1
68 256 1
68 263 1
68 264 1
68 271 1
68 273 1
68 276 1
68 279 1
68 281 1
69 73 1
69 74 1
69 80 1
69 83 1
69 88 1
69 94 1
69 96 1
69 101 1
69 103 1
69 106 1
69 107 1
69 110 1
69 116 1
69 121 1
69 129 1
69 131 1
69 134 1
69 135 1
69 140 1
69 142 1
69 143 1
69 148 1
69 152 1
69 153 1
69 155 1
69 158 1
69 164 1
69 172 1
69 173 1
69 177 1
69 178 1
69 180 1
69 184 1
69 189 1
69 191 1
69 193 1
69 196 1
69 207 1
69 211 1
69 213 1
69 216 1
69 218 1
69 223 1
69 228 1
69 229 1
69 232 1
69 233 1
69 234 1
69 236 1
69 239 1
69 241 1
69 243 1
69 249 1
69 250 1
69 259 1
69 267 1
69 270 1
69 274 1
69 276 1
69 278 1
69 281 1
70 72 1
70 76 1
70 78 1
70 79 1
70 81 1
70 82 1
70 86 1
70 88 1
70 93 1
70 95 1
70 97 1
70 112 1
70 121 1
70 125 1
70 127 1
70 129 1
70 132 1
70 138 1
70 141 1
70 146 1
70 152 1
70 153 1
70 155 1
70 157 1
70 160 1
70 167 1
70 171 1
70 179 1
70 180 1
70 183 1
70 188 1
70 192 1
70 195 1
70 196 1
70 198 1
70 199 1
70 201 1
70 205 1
70 206 1
70 207 1
70 214 1
70 217 1
70 219 1
70 220 1
70 222 1
70 249 1
70 251 1
70 254 1
70 259 1
70 263 1
70 264 1
70 272 1
70 281 1
71 74 1
71 81 1
71 83 1
71 87 1
71 90 1
71 91 1
71 95 1
71 96 1
71 97 1
71 98 1
71 106 1
71 119 1
71 124 1
71 128 1
71 130 1
71 131 1
71 135 1
71 142 1
71 143 1
71 144 1
71 147 1
71 150 1
71 151 1
71 159 1
71 162 1
71 164 1
71 168 1
71 171 1
71 177 1
71 178 1
71 180 1
71 181 1
71 184 1
71 187 1
71 190 1
71 193 1
71 196 1
71 197 1
71 204 1
71 209 1
71 210 1
71 211 1
71 213 1
71 215 1
71 216 1
71 217 1
71 220 1
71 223 1
71 224 1
71 229 1
71 231 1
71 232 1
71 233 1
71 240 1
71 242 1
71 246 1
71 248 1
71 250 1
71 258 1
71 266 1
71 270 1
71 271 1
71 273 1
71 274 1
71 278 1
71 280 1
72 75 1
72 76 1
72 78 1
72 81 1
72 82 1
72 86 1
72 88 1
72 89 1
72 90 1
72 92 1
72 93 1
72 95 1
72 97 1
72 102 1
72 110 1
72 112 1
72 114 1
72 121 1
72 125 1
72 126 1
72 132 1
72 137 1
72 141 1
72 144 1
72 147 1
72 149 1
72 152 1
72 153 1
72 157 1
72 159 1
72 160 1
72 167 1
72 168 1
72 171 1
72 179 1
72 180 1
72 182 1
72 183 1
72 188 1
72 190 1
72 192 1
72 194 1
72 195 1
72 196 1
72 201 1
72 205 1
72 209 1
72 210 1
72 211 1
72 214 1
72 217 1
72 219 1
72 222 1
72 227 1
72 230 1
72 234 1
72 240 1
72 247 1
72 248 1
72 251 1
72 253 1
72 254 1
72 255 1
72 259 1
72 260 1
72 262 1
72 263 1
72 265 1
72 273 1
72 281 1
73 78 1
73 83 1
73 85 1
73 88 1
73 93 1
73 99 1
73 101 1
73 108 1
73 115 1
73 117 1
73 123 1
73 129 1
73 134 1
73 135 1
73 140 1
73 143 1
73 145 1
73 147 1
73 148 1
73 153 1
73 161 1
73 166 1
73 169 1
73 186 1
73 192 1
73 198 1
73 200 1
73 202 1
73 206 1
73 207 1
73 212 1
73 216 1
73 218 1
73 232 1
73 235 1
73 243 1
73 250 1
73 254 1
73 256 1
73 263 1
73 267 1
73 276 1
73 281 1
74 77 1
74 79 1
74 83 1
74 84 1
74 85 1
74 86 1
74 90 1
74 91 1
74 94 1
74 98 1
74 99 1
74 100 1
74 107 1
74 108 1
74 111 1
74 113 1
74 124 1
74 130 1
74 131 1
74 132 1
74 133 1
74 135 1
74 140 1
74 143 1
74 145 1
74 148 1
74 152 1
74 154 1
74 156 1
74 158 1
74 159 1
74 162 1
74 164 1
74 169 1
74 172 1
74 174 1
74 175 1
74 177 1
74 184 1
74 186 1
74 187 1
74 189 1
74 193 1
74 196 1
74 197 1
74 200 1
74 205 1
74 208 1
74 212 1
74 213 1
74 215 1
74 216 1
74 218 1
74 223 1
74 226 1
74 228 1
74 229 1
74 231 1
74 232 1
74 237 1
74 238 1
74 239 1
74 245 1
74 250 1
74 252 1
74 253 1
74 256 1
74 258 1
74 267 1
74 268 1
74 273 1
74 278 1
74 280 1
75 81 1
75 82 1
75 85 1
75 86 1
75 87 1
75 89 1
75 92 1
75 93 1
75 97 1
75 99 1
75 105 1
75 106 1
75 109 1
75 110 1
75 114 1
75 115 1
75 118 1
75 119 1
75 120 1
75 123 1
75 125 1
75 128 1
75 129 1
75 132 1
75 137 1
75 141 1
75 142 1
75 144 1
75 146 1
75 148 1
75 150 1
75 151 1
75 153 1
75 154 1
75 159 1
75 160 1
75 163 1
75 166 1
75 167 1
75 168 1
75 175 1
75 178 1
75 183 1
75 184 1
75 185 1
75 190 1
75 191 1
75 195 1
75 200 1
75 201 1
75 204 1
75 206 1
75 207 1
75 209 1
75 210 1
75 211 1
75 214 1
75 215 1
75 220 1
75 223 1
75 224 1
75 227 1
75 228 1
75 231 1
75 237 1
75 240 1
75 242 1
75 245 1
75 248 1
75 251 1
75 255 1
75 259 1
75 260 1
75 264 1
75 265 1
75 266 1
75 269 1
75 272 1
75 275 1
75 276 1
75 279 1
75 280 1
76 82 1
76 85 1
76 86 1
76 93 1
76 97 1
76 99 1
76 101 1
76 107 1
76 112 1
76 115 1
76 117 1
76 120 1
76 127 1
76 132 1
76 134 1
76 138 1
76 140 1
76 145 1
76 146 1
76 153 1
76 169 1
76 179 1
76 186 1
76 189 1
76 194 1
76 195 1
76 198 1
76 200 1
76 202 1
76 205 1
76 206 1
76 207 1
76 208 1
76 212 1
76 219 1
76 221 1
76 228 1
76 230 1
76 243 1
76 247 1
76 249 1
76 254 1
76 255 1
76 259 1
76 262 1
76 277 1
77 79 1
77 81 1
77 82 1
77 84 1
77 86 1
77 95 1
77 98 1
77 99 1
77 105 1
77 106 1
77 108 1
77 109 1
77 113 1
77 117 1
77 118 1
77 124 1
77 126 1
77 130 1
77 132 1
77 144 1
77 151 1
77 154 1
77 156 1
77 159 1
77 162 1
77 164 1
77 168 1
77 171 1
77 172 1
77 175 1
77 181 1
77 186 1
77 190 1
77 193 1
77 196 1
77 199 1
77 203 1
77 204 1
77 208 1
77 209 1
77 212 1
77 215 1
77 217 1
77 222 1
77 225 1
77 229 1
77 232 1
77 235 1
77 237 1
77 238 1
77 240 1
77 242 1
77 244 1
77 247 1
77 253 1
77 255 1
77 257 1
77 260 1
77 261 1
77 267 1
77 271 1
77 277 1
77 280 1
78 79 1
78 81 1
78 83 1
78 88 1
78 95 1
78 108 1
78 112 1
78 113 1
78 117 1
78 127 1
78 129 1
78 135 1
78 138 1
78 143 1
78 145 1
78 152 1
78 154 1
78 157 1
78 161 1
78 166 1
78 175 1
78 177 1
78 179 1
78 180 1
78 187 1
78 188 1
78 189 1
78 192 1
78 196 1
78 198 1
78 201 1
78 206 1
78 211 1
78 217 1
78 220 1
78 222 1
78 229 1
78 232 1
78 238 1
78 247 1
78 254 1
78 257 1
78 259 1
78 263 1
78 272 1
78 273 1
78 281 1
79 81 1
79 86 1
79 88 1
79 95 1
79 98 1
79 100 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 110 1
79 111 1
79 113 1
79 114 1
79 117 1
79 121 1
79 123 1
79 125 1
79 131 1
79 132 1
79 133 1
79 135 1
79 138 1
79 140 1
79 146 1
79 152 1
79 154 1
79 155 1
79 157 1
79 160 1
79 161 1
79 165 1
79 168 1
79 171 1
79 175 1
79 177 1
79 180 1
79 185 1
79 186 1
79 187 1
79 189 1
79 193 1
79 196 1
79 199 1
79 201 1
79 203 1
79 205 1
79 206 1
79 207 1
79 212 1
79 213 1
79 214 1
79 220 1
79 225 1
79 226 1
79 227 1
79 229 1
79 230 1
79 232 1
79 238 1
79 239 1
79 241 1
79 242 1
79 244 1
79 245 1
79 249 1
79 251 1
79 252 1
79 253 1
79 254 1
79 259 1
79 267 1
79 272 1
79 277 1
79 278 1
79 280 1
80 88 1
80 93 1
80 94 1
80 98 1
80 101 1
80 104 1
80 105 1
80 106 1
80 107 1
80 108 1
80 110 1
80 117 1
80 121 1
80 122 1
80 123 1
80 131 1
80 140 1
80 142 1
80 144 1
80 148 1
80 165 1
80 168 1
80 173 1
80 176 1
80 185 1
80 189 1
80 194 1
80 197 1
80 203 1
80 208 1
80 210 1
80 213 1
80 215 1
80 216 1
80 224 1
80 225 1
80 227 1
80 228 1
80 229 1
80 230 1
80 234 1
80 235 1
80 241 1
80 244 1
80 248 1
80 252 1
80 254 1
80 261 1
80 265 1
80 266 1
80 267 1
80 269 1
80 274 1
80 276 1
80 278 1
81 82 1
81 87 1
81 88 1
81 89 1
81 91 1
81 95 1
81 97 1
81 105 1
81 106 1
81 107 1
81 114 1
81 117 1
81 118 1
81 121 1
81 132 1
81 138 1
81 142 1
81 146 1
81 151 1
81 157 1
81 160 1
81 162 1
81 164 1
81 167 1
81 168 1
81 171 1
81 177 1
81 180 1
81 183 1
81 187 1
81 193 1
81 196 1
81 197 1
81 199 1
81 201 1
81 203 1
81 206 1
81 209 1
81 210 1
81 211 1
81 214 1
81 220 1
81 223 1
81 224 1
81 225 1
81 226 1
81 233 1
81 242 1
81 244 1
81 245 1
81 248 1
81 251 1
81 254 1
81 259 1
81 267 1
81 268 1
81 272 1
81 274 1
81 280 1
82 86 1
82 88 1
82 91 1
82 93 1
82 97 1
82 101 1
82 105 1
82 106 1
82 107 1
82 114 1
82 115 1
82 117 1
82 121 1
82 132 1
82 141 1
82 142 1
82 144 1
82 148 1
82 150 1
82 151 1
82 154 1
82 155 1
82 157 1
82 159 1
82 160 1
82 168 1
82 171 1
82 175 1
82 177 1
82 178 1
82 183 1
82 186 1
82 190 1
82 194 1
82 195 1
82 196 1
82 197 1
82 199 1
82 200 1
82 201 1
82 203 1
82 204 1
82 205 1
82 206 1
82 209 1
82 210 1
82 211 1
82 214 1
82 217 1
82 224 1
82 225 1
82 228 1
82 230 1
82 235 1
82 240 1
82 242 1
82 243 1
82 244 1
82 247 1
82 248 1
82 251 1
82 254 1
82 255 1
82 260 1
82 261 1
82 262 1
82 264 1
82 265 1
82 267 1
82 269 1
82 273 1
82 274 1
82 276 1
82 280 1
83 88 1
83 90 1
83 95 1
83 96 1
83 99 1
83 101 1
83 102 1
83 104 1
83 107 1
83 110 1
83 111 1
83 113 1
83 116 1
83 117 1
83 124 1
83 126 1
83 129 1
83 133 1
83 134 1
83 135 1
83 136 1
83 138 1
83 140 1
83 142 1
83 143 1
83 145 1
83 147 1
83 148 1
83 152 1
83 155 1
83 156 1
83 157 1
83 158 1
83 164 1
83 169 1
83 171 1
83 177 1
83 180 1
83 181 1
83 186 1
83 187 1
83 189 1
83 190 1
83 196 1
83 202 1
83 211 1
83 213 1
83 216 1
83 217 1
83 218 1
83 219 1
83 220 1
83 222 1
83 229 1
83 230 1
83 232 1
83 243 1
83 247 1
83 250 1
83 255 1
83 256 1
83 258 1
83 262 1
83 263 1
83 268 1
83 269 1
83 273 1
83 278 1
83 281 1
84 95 1
84 97 1
84 102 1
84 110 1
84 111 1
84 114 1
84 115 1
84 119 1
84 128 1
84 130 1
84 133 1
84 135 1
84 136 1
84 137 1
84 141 1
84 142 1
84 145 1
84 150 1
84 154 1
84 156 1
84 166 1
84 167 1
84 168 1
84 171 1
84 174 1
84 175 1
84 177 1
84 180 1
84 181 1
84 187 1
84 188 1
84 197 1
84 201 1
84 209 1
84 210 1
84 211 1
84 215 1
84 218 1
84 220 1
84 224 1
84 229 1
84 231 1
84 238 1
84 242 1
84 246 1
84 248 1
84 252 1
84 255 1
84 268 1
84 272 1
84 273 1
84 280 1
85 90 1
85 91 1
85 93 1
85 99 1
85 101 1
85 105 1
85 106 1
85 110 1
85 116 1
85 117 1
85 120 1
85 123 1
85 131 1
85 133 1
85 134 1
85 135 1
85 139 1
85 140 1
85 142 1
85 143 1
85 144 1
85 145 1
85 148 1
85 154 1
85 165 1
85 167 1
85 168 1
85 169 1
85 186 1
85 193 1
85 198 1
85 200 1
85 201 1
85 202 1
85 206 1
85 207 1
85 208 1
85 210 1
85 215 1
85 216 1
85 228 1
85 231 1
85 237 1
85 239 1
85 243 1
85 245 1
85 248 1
85 250 1
85 255 1
85 256 1
85 259 1
85 267 1
85 268 1
85 269 1
85 275 1
85 278 1
86 87 1
86 90 1
86 91 1
86 92 1
86 93 1
86 97 1
86 99 1
86 105 1
86 107 1
86 112 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 123 1
86 132 1
86 133 1
86 136 1
86 138 1
86 140 1
86 141 1
86 146 1
86 148 1
86 150 1
86 154 1
86 155 1
86 159 1
86 163 1
86 167 1
86 169 1
86 171 1
86 174 1
86 175 1
86 183 1
86 186 1
86 189 1
86 195 1
86 196 1
86 200 1
86 205 1
86 206 1
86 208 1
86 212 1
86 214 1
86 218 1
86 219 1
86 222 1
86 228 1
86 230 1
86 240 1
86 241 1
86 243 1
86 245 1
86 247 1
86 253 1
86 254 1
86 255 1
86 260 1
86 263 1
86 264 1
86 267 1
86 268 1
86 272 1
86 276 1
86 277 1
87 91 1
87 97 1
87 106 1
87 110 1
87 114 1
87 116 1
87 125 1
87 132 1
87 141 1
87 142 1
87 143 1
87 150 1
87 163 1
87 165 1
87 167 1
87 174 1
87 177 1
87 180 1
87 182 1
87 186 1
87 191 1
87 197 1
87 199 1
87 209 1
87 210 1
87 214 1
87 218 1
87 221 1
87 223 1
87 224 1
87 236 1
87 238 1
87 239 1
87 248 1
87 249 1
87 268 1
87 274 1
87 278 1
88 93 1
88 96 1
88 101 1
88 108 1
88 113 1
88 117 1
88 121 1
88 129 1
88 131 1
88 134 1
88 135 1
88 138 1
88 140 1
88 142 1
88 148 1
88 149 1
88 153 1
88 155 1
88 157 1
88 161 1
88 166 1
88 168 1
88 176 1
88 177 1
88 180 1
88 183 1
88 185 1
88 186 1
88 187 1
88 189 1
88 196 1
88 198 1
88 200 1
88 201 1
88 207 1
88 211 1
88 213 1
88 216 1
88 220 1
88 225 1
88 227 1
88 232 1
88 233 1
88 235 1
88 241 1
88 243 1
88 244 1
88 254 1
88 256 1
88 259 1
88 267 1
88 268 1
88 276 1
88 278 1
89 92 1
89 93 1
89 95 1
89 96 1
89 97 1
89 100 1
89 102 1
89 104 1
89 109 1
89 110 1
89 112 1
89 114 1
89 115 1
89 119 1
89 120 1
89 121 1
89 123 1
89 125 1
89 126 1
89 128 1
89 135 1
89 137 1
89 139 1
89 141 1
89 147 1
89 149 1
89 150 1
89 151 1
89 153 1
89 160 1
89 163 1
89 167 1
89 170 1
89 179 1
89 182 1
89 183 1
89 184 1
89 185 1
89 188 1
89 190 1
89 191 1
89 192 1
89 195 1
89 197 1
89 201 1
89 204 1
89 209 1
89 211 1
89 214 1
89 222 1
89 224 1
89 227 1
89 231 1
89 234 1
89 240 1
89 246 1
89 248 1
89 251 1
89 252 1
89 259 1
89 262 1
89 265 1
89 266 1
89 270 1
89 273 1
89 276 1
89 281 1
90 96 1
90 97 1
90 99 1
90 102 1
90 111 1
90 116 1
90 124 1
90 126 1
90 129 1
90 132 1
90 133 1
90 134 1
90 136 1
90 141 1
90 143 1
90 152 1
90 156 1
90 158 1
90 159 1
90 163 1
90 164 1
90 169 1
90 174 1
90 175 1
90 177 1
90 186 1
90 190 1
90 196 1
90 200 1
90 211 1
90 212 1
90 217 1
90 218 1
90 219 1
90 220 1
90 222 1
90 228 1
90 229 1
90 232 1
90 233 1
90 239 1
90 250 1
90 255 1
90 262 1
90 263 1
90 264 1
90 268 1
90 273 1
90 281 1
91 96 1
91 97 1
91 100 1
91 104 1
91 106 1
91 107 1
91 111 1
91 118 1
91 120 1
91 131 1
91 132 1
91 133 1
91 135 1
91 139 1
91 142 1
91 145 1
91 148 1
91 150 1
91 154 1
91 162 1
91 164 1
91 167 1
91 169 1
91 174 1
91 175 1
91 177 1
91 179 1
91 180 1
91 184 1
91 186 1
91 187 1
91 193 1
91 197 1
91 201 1
91 204 1
91 207 1
91 209 1
91 211 1
91 215 1
91 220 1
91 221 1
91 223 1
91 224 1
91 226 1
91 231 1
91 242 1
91 243 1
91 245 1
91 250 1
91 256 1
91 260 1
91 263 1
91 264 1
91 268 1
91 273 1
91 274 1
91 275 1
91 278 1
91 280 1
92 93 1
92 94 1
92 96 1
92 99 1
92 109 1
92 112 1
92 115 1
92 119 1
92 120 1
92 122 1
92 123 1
92 126 1
92 128 1
92 139 1
92 141 1
92 147 1
92 150 1
92 159 1
92 179 1
92 182 1
92 183 1
92 184 1
92 190 1
92 192 1
92 194 1
92 195 1
92 197 1
92 200 1
92 202 1
92 204 1
92 217 1
92 222 1
92 227 1
92 228 1
92 231 1
92 234 1
92 235 1
92 237 1
92 240 1
92 242 1
92 247 1
92 250 1
92 251 1
92 260 1
92 262 1
92 263 1
92 264 1
92 265 1
92 266 1
92 273 1
92 275 1
92 276 1
92 277 1
92 281 1
93 97 1
93 99 1
93 101 1
93 105 1
93 110 1
93 115 1
93 116 1
93 117 1
93 120 1
93 121 1
93 122 1
93 123 1
93 129 1
93 134 1
93 139 1
93 140 1
93 144 1
93 145 1
93 147 1
93 149 1
93 153 1
93 157 1
93 159 1
93 163 1
93 169 1
93 170 1
93 173 1
93 176 1
93 178 1
93 183 1
93 185 1
93 190 1
93 191 1
93 194 1
93 195 1
93 198 1
93 199 1
93 200 1
93 202 1
93 207 1
93 208 1
93 212 1
93 219 1
93 225 1
93 227 1
93 228 1
93 230 1
93 234 1
93 235 1
93 237 1
93 240 1
93 244 1
93 247 1
93 251 1
93 254 1
93 255 1
93 259 1
93 261 1
93 262 1
93 265 1
93 266 1
93 269 1
93 273 1
93 276 1
93 277 1
94 96 1
94 100 1
94 107 1
94 109 1
94 120 1
94 121 1
94 122 1
94 126 1
94 129 1
94 139 1
94 140 1
94 143 1
94 148 1
94 150 1
94 152 1
94 158 1
94 162 1
94 169 1
94 173 1
94 184 1
94 191 1
94 193 1
94 197 1
94 202 1
94 204 1
94 207 1
94 212 1
94 216 1
94 225 1
94 227 1
94 228 1
94 229 1
94 234 1
94 235 1
94 236 1
94 243 1
94 250 1
94 256 1
94 261 1
94 262 1
94 265 1
94 266 1
94 270 1
94 273 1
94 274 1
94 276 1
94 281 1
95 96 1
95 98 1
95 102 1
95 104 1
95 108 1
95 109 1
95 111 1
95 114 1
95 115 1
95 117 1
95 118 1
95 119 1
95 124 1
95 129 1
95 130 1
95 132 1
95 135 1
95 138 1
95 142 1
95 151 1
95 154 1
95 156 1
95 157 1
95 161 1
95 166 1
95 167 1
95 168 1
95 171 1
95 177 1
95 179 1
95 180 1
95 181 1
95 185 1
95 187 1
95 188 1
95 199 1
95 201 1
95 203 1
95 206 1
95 209 1
95 210 1
95 211 1
95 215 1
95 217 1
95 220 1
95 222 1
95 224 1
95 226 1
95 227 1
95 229 1
95 233 1
95 242 1
95 246 1
95 247 1
95 251 1
95 257 1
95 259 1
95 263 1
95 270 1
95 272 1
95 273 1
95 280 1
96 100 1
96 102 1
96 103 1
96 104 1
96 107 1
96 109 1
96 110 1
96 111 1
96 118 1
96 120 1
96 121 1
96 129 1
96 131 1
96 135 1
96 139 1
96 142 1
96 143 1
96 147 1
96 150 1
96 153 1
96 160 1
96 161 1
96 164 1
96 166 1
96 167 1
96 169 1
96 174 1
96 179 1
96 180 1
96 184 1
96 187 1
96 191 1
96 193 1
96 197 1
96 201 1
96 204 1
96 207 1
96 209 1
96 211 1
96 213 1
96 216 1
96 217 1
96 220 1
96 223 1
96 224 1
96 226 1
96 227 1
96 232 1
96 233 1
96 243 1
96 246 1
96 248 1
96 250 1
96 251 1
96 254 1
96 256 1
96 259 1
96 263 1
96 268 1
96 270 1
96 273 1
96 276 1
96 281 1
97 102 1
97 106 1
97 110 1
97 114 1
97 124 1
97 126 1
97 130 1
97 132 1
97 136 1
97 137 1
97 141 1
97 142 1
97 144 1
97 147 1
97 148 1
97 149 1
97 150 1
97 153 1
97 156 1
97 158 1
97 159 1
97 160 1
97 162 1
97 163 1
97 167 1
97 171 1
97 174 1
97 177 1
97 178 1
97 182 1
97 183 1
97 186 1
97 190 1
97 194 1
97 195 1
97 196 1
97 197 1
97 199 1
97 200 1
97 202 1
97 203 1
97 204 1
97 205 1
97 208 1
97 209 1
97 210 1
97 211 1
97 214 1
97 217 1
97 219 1
97 220 1
97 223 1
97 224 1
97 228 1
97 234 1
97 240 1
97 243 1
97 248 1
97 249 1
97 251 1
97 253 1
97 255 1
97 258 1
97 262 1
97 268 1
97 269 1
97 270 1
97 272 1
97 274 1
97 276 1
97 280 1
98 104 1
98 105 1
98 106 1
98 108 1
98 109 1
98 111 1
98 113 1
98 114 1
98 115 1
98 119 1
98 122 1
98 123 1
98 130 1
98 131 1
98 133 1
98 135 1
98 146 1
98 151 1
98 154 1
98 161 1
98 162 1
98 168 1
98 170 1
98 171 1
98 173 1
98 175 1
98 176 1
98 177 1
98 181 1
98 185 1
98 187 1
98 193 1
98 197 1
98 199 1
98 203 1
98 209 1
98 210 1
98 212 1
98 213 1
98 215 1
98 216 1
98 218 1
98 225 1
98 226 1
98 227 1
98 229 1
98 232 1
98 237 1
98 238 1
98 242 1
98 244 1
98 245 1
98 247 1
98 251 1
98 252 1
98 256 1
98 257 1
98 260 1
98 266 1
98 267 1
98 270 1
98 271 1
98 277 1
98 278 1
98 280 1
99 101 1
99 108 1
99 111 1
99 112 1
99 114 1
99 115 1
99 116 1
99 117 1
99 123 1
99 125 1
99 128 1
99 129 1
99 133 1
99 134 1
99 137 1
99 138 1
99 140 1
99 143 1
99 144 1
99 145 1
99 147 1
99 148 1
99 149 1
99 155 1
99 156 1
99 159 1
99 163 1
99 166 1
99 169 1
99 172 1
99 175 1
99 183 1
99 184 1
99 186 1
99 190 1
99 192 1
99 193 1
99 198 1
99 200 1
99 202 1
99 205 1
99 206 1
99 208 1
99 212 1
99 216 1
99 218 1
99 222 1
99 228 1
99 230 1
99 231 1
99 232 1
99 235 1
99 237 1
99 238 1
99 239 1
99 240 1
99 241 1
99 245 1
99 247 1
99 250 1
99 253 1
99 255 1
99 260 1
99 264 1
99 267 1
99 269 1
99 271 1
99 272 1
99 275 1
99 277 1
99 279 1
99 281 1
100 102 1
100 104 1
100 105 1
100 107 1
100 111 1
100 112 1
100 113 1
100 122 1
100 124 1
100 126 1
100 127 1
100 133 1
100 139 1
100 140 1
100 145 1
100 146 1
100 150 1
100 158 1
100 159 1
100 162 1
100 165 1
100 169 1
100 174 1
100 179 1
100 182 1
100 184 1
100 189 1
100 193 1
100 194 1
100 195 1
100 197 1
100 206 1
100 207 1
100 208 1
100 212 1
100 216 1
100 218 1
100 221 1
100 226 1
100 228 1
100 234 1
100 242 1
100 243 1
100 248 1
100 252 1
100 262 1
100 264 1
100 274 1
100 277 1
100 279 1
101 102 1
101 104 1
101 110 1
101 111 1
101 115 1
101 117 1
101 123 1
101 131 1
101 134 1
101 135 1
101 136 1
101 140 1
101 142 1
101 145 1
101 147 1
101 148 1
101 149 1
101 157 1
101 165 1
101 185 1
101 186 1
101 187 1
101 189 1
101 194 1
101 195 1
101 198 1
101 200 1
101 202 1
101 206 1
101 207 1
101 211 1
101 213 1
101 215 1
101 216 1
101 219 1
101 224 1
101 228 1
101 229 1
101 230 1
101 234 1
101 235 1
101 243 1
101 244 1
101 247 1
101 251 1
101 252 1
101 255 1
101 256 1
101 262 1
101 266 1
101 267 1
101 269 1
101 273 1
101 274 1
101 276 1
101 278 1
102 104 1
102 110 1
102 111 1
102 114 1
102 115 1
102 126 1
102 130 1
102 133 1
102 134 1
102 136 1
102 138 1
102 139 1
102 141 1
102 142 1
102 145 1
102 147 1
102 150 1
102 156 1
102 157 1
102 158 1
102 165 1
102 167 1
102 169 1
102 174 1
102 175 1
102 179 1
102 180 1
102 182 1
102 187 1
102 188 1
102 189 1
102 197 1
102 202 1
102 206 1
102 209 1
102 210 1
102 211 1
102 217 1
102 218 1
102 219 1
102 222 1
102 224 1
102 229 1
102 230 1
102 231 1
102 234 1
102 238 1
102 246 1
102 248 1
102 252 1
102 255 1
102 259 1
102 262 1
102 268 1
102 270 1
102 273 1
102 281 1
103 105 1
103 120 1
103 121 1
103 122 1
103 125 1
103 129 1
103 131 1
103 139 1
103 146 1
103 160 1
103 167 1
103 170 1
103 180 1
103 184 1
103 191 1
103 207 1
103 216 1
103 223 1
103 227 1
103 233 1
103 236 1
103 248 1
103 270 1
103 279 1
104 109 1
104 110 1
104 111 1
104 114 1
104 115 1
104 117 1
104 118 1
104 120 1
104 123 1
104 130 1
104 131 1
104 135 1
104 136 1
104 139 1
104 142 1
104 145 1
104 150 1
104 154 1
104 157 1
104 162 1
104 165 1
104 173 1
104 177 1
104 179 1
104 180 1
104 185 1
104 186 1
104 187 1
104 189 1
104 197 1
104 202 1
104 204 1
104 206 1
104 209 1
104 210 1
104 211 1
104 213 1
104 215 1
104 224 1
104 229 1
104 230 1
104 231 1
104 243 1
104 244 1
104 246 1
104 247 1
104 251 1
104 252 1
104 255 1
104 256 1
104 257 1
104 260 1
104 262 1
104 263 1
104 266 1
104 268 1
104 270 1
104 273 1
104 274 1
104 278 1
104 280 1
105 106 1
105 109 1
105 115 1
105 118 1
105 119 1
105 120 1
105 121 1
105 122 1
105 123 1
105 125 1
105 128 1
105 131 1
105 132 1
105 137 1
105 140 1
105 144 1
105 146 1
105 150 1
105 151 1
105 159 1
105 160 1
105 165 1
105 168 1
105 170 1
105 172 1
105 173 1
105 175 1
105 176 1
105 178 1
105 179 1
105 182 1
105 183 1
105 184 1
105 185 1
105 190 1
105 191 1
105 193 1
105 194 1
105 195 1
105 197 1
105 199 1
105 200 1
105 203 1
105 204 1
105 206 1
105 207 1
105 208 1
105 209 1
105 210 1
105 214 1
105 215 1
105 221 1
105 225 1
105 226 1
105 227 1
105 228 1
105 231 1
105 233 1
105 234 1
105 237 1
105 239 1
105 242 1
105 244 1
105 245 1
105 248 1
105 252 1
105 260 1
105 261 1
105 264 1
105 265 1
105 266 1
105 267 1
105 272 1
105 275 1
105 277 1
105 279 1
106 107 1
106 109 1
106 114 1
106 118 1
106 130 1
106 131 1
106 132 1
106 133 1
106 142 1
106 148 1
106 150 1
106 151 1
106 154 1
106 159 1
106 160 1
106 162 1
106 165 1
106 168 1
106 171 1
106 172 1
106 173 1
106 177 1
106 178 1
106 180 1
106 184 1
106 185 1
106 186 1
106 190 1
106 193 1
106 196 1
106 197 1
106 199 1
106 203 1
106 204 1
106 207 1
106 208 1
106 209 1
106 210 1
106 211 1
106 213 1
106 215 1
106 223 1
106 224 1
106 225 1
106 228 1
106 231 1
106 239 1
106 242 1
106 245 1
106 248 1
106 251 1
106 252 1
106 255 1
106 260 1
106 261 1
106 265 1
106 266 1
106 267 1
106 269 1
106 274 1
106 276 1
106 278 1
106 280 1
107 111 1
107 112 1
107 113 1
107 121 1
107 122 1
107 127 1
107 131 1
107 132 1
107 140 1
107 146 1
107 148 1
107 152 1
107 158 1
107 159 1
107 164 1
107 169 1
107 172 1
107 173 1
107 177 1
107 180 1
107 184 1
107 186 1
107 189 1
107 191 1
107 193 1
107 194 1
107 196 1
107 197 1
107 199 1
107 205 1
107 207 1
107 208 1
107 212 1
107 216 1
107 221 1
107 223 1
107 224 1
107 226 1
107 228 1
107 229 1
107 236 1
107 239 1
107 243 1
107 244 1
107 249 1
107 250 1
107 254 1
107 263 1
107 273 1
107 274 1
107 276 1
108 109 1
108 113 1
108 117 1
108 121 1
108 122 1
108 123 1
108 129 1
108 131 1
108 135 1
108 140 1
108 143 1
108 151 1
108 152 1
108 154 1
108 160 1
108 161 1
108 168 1
108 172 1
108 176 1
108 185 1
108 189 1
108 193 1
108 212 1
108 213 1
108 216 1
108 225 1
108 227 1
108 229 1
108 232 1
108 235 1
108 237 1
108 241 1
108 244 1
108 257 1
108 261 1
108 267 1
108 271 1
108 277 1
109 114 1
109 115 1
109 118 1
109 119 1
109 120 1
109 122 1
109 123 1
109 128 1
109 131 1
109 135 1
109 141 1
109 145 1
109 151 1
109 154 1
109 161 1
109 168 1
109 170 1
109 172 1
109 173 1
109 179 1
109 181 1
109 184 1
109 185 1
109 188 1
109 190 1
109 192 1
109 195 1
109 197 1
109 201 1
109 202 1
109 204 1
109 209 1
109 215 1
109 225 1
109 227 1
109 231 1
109 232 1
109 235 1
109 237 1
109 242 1
109 245 1
109 246 1
109 247 1
109 251 1
109 256 1
109 259 1
109 260 1
109 263 1
109 266 1
109 270 1
109 271 1
109 273 1
109 275 1
109 277 1
109 280 1
110 111 1
110 114 1
110 116 1
110 117 1
110 123 1
110 131 1
110 134 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 145 1
110 147 1
110 149 1
110 150 1
110 153 1
110 157 1
110 163 1
110 165 1
110 167 1
110 168 1
110 170 1
110 173 1
110 174 1
110 176 1
110 177 1
110 178 1
110 180 1
110 182 1
110 185 1
110 187 1
110 188 1
110 189 1
110 191 1
110 195 1
110 199 1
110 202 1
110 203 1
110 206 1
110 207 1
110 208 1
110 209 1
110 210 1
110 211 1
110 213 1
110 215 1
110 218 1
110 219 1
110 221 1
110 223 1
110 224 1
110 230 1
110 234 1
110 236 1
110 244 1
110 246 1
110 248 1
110 249 1
110 252 1
110 255 1
110 256 1
110 258 1
110 259 1
110 265 1
110 266 1
110 268 1
110 269 1
110 270 1
110 276 1
110 278 1
111 113 1
111 115 1
111 117 1
111 118 1
111 132 1
111 133 1
111 134 1
111 139 1
111 142 1
111 145 1
111 150 1
111 154 1
111 161 1
111 169 1
111 174 1
111 175 1
111 177 1
111 179 1
111 180 1
111 186 1
111 187 1
111 189 1
111 193 1
111 197 1
111 202 1
111 206 1
111 207 1
111 212 1
111 216 1
111 218 1
111 224 1
111 226 1
111 229 1
111 238 1
111 243 1
111 245 1
111 251 1
111 252 1
111 254 1
111 255 1
111 256 1
111 263 1
111 273 1
111 280 1
112 115 1
112 122 1
112 126 1
112 127 1
112 129 1
112 138 1
112 141 1
112 145 1
112 146 1
112 159 1
112 169 1
112 175 1
112 179 1
112 194 1
112 195 1
112 202 1
112 206 1
112 212 1
112 217 1
112 222 1
112 226 1
112 237 1
112 247 1
112 260 1
112 262 1
112 263 1
112 264 1
112 277 1
112 281 1
113 117 1
113 121 1
113 133 1
113 146 1
113 152 1
113 154 1
113 158 1
113 161 1
113 164 1
113 169 1
113 187 1
113 189 1
113 194 1
113 196 1
113 197 1
113 212 1
113 213 1
113 216 1
113 218 1
113 226 1
113 229 1
113 232 1
113 241 1
113 242 1
113 244 1
113 252 1
113 253 1
113 254 1
113 257 1
113 263 1
113 267 1
113 273 1
114 115 1
114 119 1
114 123 1
114 132 1
114 136 1
114 137 1
114 141 1
114 142 1
114 150 1
114 154 1
114 156 1
114 157 1
114 167 1
114 168 1
114 171 1
114 175 1
114 177 1
114 180 1
114 182 1
114 183 1
114 185 1
114 188 1
114 195 1
114 201 1
114 203 1
114 205 1
114 206 1
114 209 1
114 210 1
114 211 1
114 214 1
114 222 1
114 224 1
114 230 1
114 231 1
114 237 1
114 238 1
114 240 1
114 242 1
114 244 1
114 245 1
114 248 1
114 251 1
114 253 1
114 255 1
114 259 1
114 260 1
114 264 1
114 268 1
114 272 1
114 280 1
115 118 1
115 119 1
115 120 1
115 122 1
115 123 1
115 126 1
115 141 1
115 145 1
115 146 1
115 150 1
115 154 1
115 157 1
115 159 1
115 161 1
115 169 1
115 170 1
115 175 1
115 179 1
115 182 1
115 185 1
115 188 1
115 192 1
115 195 1
115 197 1
115 202 1
115 203 1
115 206 1
115 208 1
115 209 1
115 212 1
115 222 1
115 230 1
115 231 1
115 235 1
115 237 1
115 240 1
115 242 1
115 244 1
115 246 1
115 247 1
115 251 1
115 252 1
115 255 1
115 259 1
115 260 1
115 262 1
115 264 1
115 266 1
115 271 1
115 273 1
115 275 1
115 277 1
115 280 1
116 125 1
116 131 1
116 134 1
116 135 1
116 136 1
116 137 1
116 138 1
116 140 1
116 142 1
116 143 1
116 144 1
116 145 1
116 147 1
116 148 1
116 149 1
116 155 1
116 156 1
116 163 1
116 165 1
116 166 1
116 169 1
116 177 1
116 178 1
116 181 1
116 183 1
116 186 1
116 189 1
116 198 1
116 200 1
116 201 1
116 202 1
116 205 1
116 208 1
116 210 1
116 213 1
116 216 1
116 218 1
116 219 1
116 228 1
116 231 1
116 236 1
116 237 1
116 239 1
116 240 1
116 241 1
116 248 1
116 250 1
116 253 1
116 255 1
116 256 1
116 258 1
116 267 1
116 268 1
116 269 1
116 272 1
116 278 1
116 281 1
117 121 1
117 123 1
117 132 1
117 134 1
117 138 1
117 140 1
117 145 1
117 148 1
117 149 1
117 152 1
117 154 1
117 155 1
117 157 1
117 169 1
117 171 1
117 175 1
117 177 1
117 185 1
117 186 1
117 187 1
117 189 1
117 195 1
117 196 1
117 198 1
117 200 1
117 201 1
117 202 1
117 205 1
117 206 1
117 208 1
117 212 1
117 224 1
117 230 1
117 235 1
117 241 1
117 243 1
117 244 1
117 245 1
117 247 1
117 251 1
117 253 1
117 254 1
117 255 1
117 256 1
117 262 1
117 267 1
117 268 1
117 272 1
117 277 1
117 280 1
118 132 1
118 133 1
118 150 1
118 151 1
118 154 1
118 161 1
118 179 1
118 193 1
118 204 1
118 207 1
118 209 1
118 220 1
118 226 1
118 233 1
118 242 1
118 247 1
118 251 1
118 260 1
118 263 1
118 264 1
118 273 1
118 280 1
119 123 1
119 128 1
119 130 1
119 135 1
119 137 1
119 141 1
119 142 1
119 143 1
119 144 1
119 151 1
119 154 1
119 166 1
119 168 1
119 170 1
119 175 1
119 181 1
119 183 1
119 188 1
119 190 1
119 192 1
119 201 1
119 203 1
119 204 1
119 209 1
119 215 1
119 227 1
119 231 1
119 232 1
119 237 1
119 238 1
119 240 1
119 242 1
119 245 1
119 246 1
119 248 1
119 259 1
119 260 1
119 266 1
119 271 1
119 275 1
119 280 1
120 121 1
120 122 1
120 123 1
120 125 1
120 128 1
120 129 1
120 132 1
120 139 1
120 145 1
120 146 1
120 150 1
120 153 1
120 160 1
120 161 1
120 165 1
120 169 1
120 170 1
120 172 1
120 173 1
120 179 1
120 184 1
120 185 1
120 191 1
120 192 1
120 195 1
120 197 1
120 200 1
120 204 1
120 206 1
120 207 1
120 231 1
120 239 1
120 242 1
120 245 1
120 250 1
120 251 1
120 254 1
120 256 1
120 259 1
120 262 1
120 263 1
120 264 1
120 266 1
120 270 1
120 273 1
120 275 1
120 279 1
121 129 1
121 131 1
121 135 1
121 138 1
121 140 1
121 146 1
121 148 1
121 152 1
121 153 1
121 157 1
121 160 1
121 167 1
121 168 1
121 173 1
121 176 1
121 177 1
121 180 1
121 183 1
121 185 1
121 189 1
121 191 1
121 194 1
121 196 1
121 199 1
121 200 1
121 207 1
121 211 1
121 213 1
121 225 1
121 226 1
121 227 1
121 232 1
121 233 1
121 235 1
121 241 1
121 244 1
121 249 1
121 251 1
121 254 1
121 259 1
121 261 1
121 265 1
121 267 1
121 274 1
121 276 1
121 278 1
122 123 1
122 124 1
122 126 1
122 127 1
122 128 1
122 143 1
122 146 1
122 147 1
122 150 1
122 151 1
122 158 1
122 159 1
122 169 1
122 170 1
122 172 1
122 173 1
122 176 1
122 178 1
122 179 1
122 182 1
122 183 1
122 184 1
122 185 1
122 190 1
122 191 1
122 193 1
122 194 1
122 195 1
122 197 1
122 199 1
122 200 1
122 204 1
122 212 1
122 225 1
122 226 1
122 227 1
122 228 1
122 231 1
122 234 1
122 235 1
122 236 1
122 237 1
122 239 1
122 240 1
122 242 1
122 244 1
122 252 1
122 257 1
122 260 1
122 261 1
122 262 1
122 264 1
122 265 1
122 266 1
122 271 1
122 277 1
122 279 1
122 281 1
123 134 1
123 137 1
123 140 1
123 144 1
123 145 1
123 146 1
123 149 1
123 153 1
123 161 1
123 165 1
123 168 1
123 170 1
123 173 1
123 175 1
123 176 1
123 185 1
123 188 1
123 191 1
123 192 1
123 194 1
123 195 1
123 198 1
123 199 1
123 200 1
123 202 1
123 203 1
123 206 1
123 207 1
123 208 1
123 210 1
123 212 1
123 225 1
123 228 1
123 230 1
123 231 1
123 234 1
123 235 1
123 237 1
123 240 1
123 241 1
123 242 1
123 244 1
123 245 1
123 246 1
123 247 1
123 252 1
123 253 1
123 255 1
123 259 1
123 265 1
123 266 1
123 267 1
123 271 1
123 275 1
123 277 1
124 126 1
124 128 1
124 130 1
124 133 1
124 142 1
124 143 1
124 144 1
124 147 1
124 151 1
124 156 1
124 158 1
124 159 1
124 162 1
124 164 1
124 168 1
124 171 1
124 177 1
124 178 1
124 181 1
124 190 1
124 197 1
124 208 1
124 212 1
124 213 1
124 217 1
124 218 1
124 222 1
124 228 1
124 229 1
124 231 1
124 232 1
124 237 1
124 238 1
124 240 1
124 242 1
124 252 1
124 253 1
124 258 1
124 261 1
124 268 1
124 271 1
124 274 1
124 277 1
124 278 1
125 128 1
125 132 1
125 137 1
125 139 1
125 141 1
125 143 1
125 144 1
125 146 1
125 153 1
125 160 1
125 163 1
125 167 1
125 168 1
125 170 1
125 173 1
125 174 1
125 178 1
125 180 1
125 183 1
125 191 1
125 195 1
125 199 1
125 200 1
125 203 1
125 205 1
125 207 1
125 210 1
125 214 1
125 220 1
125 223 1
125 228 1
125 232 1
125 236 1
125 237 1
125 238 1
125 239 1
125 241 1
125 245 1
125 248 1
125 259 1
125 264 1
125 265 1
125 267 1
125 275 1
125 278 1
125 279 1
126 127 1
126 128 1
126 141 1
126 144 1
126 147 1
126 152 1
126 156 1
126 157 1
126 158 1
126 159 1
126 164 1
126 170 1
126 178 1
126 182 1
126 190 1
126 192 1
126 194 1
126 195 1
126 197 1
126 211 1
126 217 1
126 222 1
126 228 1
126 229 1
126 234 1
126 237 1
126 240 1
126 252 1
126 253 1
126 257 1
126 260 1
126 261 1
126 262 1
126 263 1
126 265 1
126 271 1
126 273 1
126 274 1
126 277 1
126 281 1
127 129 1
127 146 1
127 152 1
127 158 1
127 194 1
127 205 1
127 212 1
127 222 1
127 226 1
127 249 1
127 281 1
128 130 1
128 137 1
128 141 1
128 143 1
128 144 1
128 150 1
128 151 1
128 159 1
128 168 1
128 170 1
128 172 1
128 178 1
128 183 1
128 184 1
128 190 1
128 193 1
128 197 1
128 200 1
128 203 1
128 204 1
128 205 1
128 228 1
128 231 1
128 232 1
128 237 1
128 238 1
128 240 1
128 242 1
128 246 1
128 248 1
128 261 1
128 264 1
128 265 1
128 266 1
128 271 1
128 275 1
128 279 1
129 132 1
129 135 1
129 148 1
129 152 1
129 153 1
129 155 1
129 157 1
129 160 1
129 161 1
129 164 1
129 166 1
129 172 1
129 181 1
129 183 1
129 190 1
129 192 1
129 196 1
129 198 1
129 200 1
129 201 1
129 207 1
129 216 1
129 217 1
129 220 1
129 222 1
129 227 1
129 232 1
129 233 1
129 240 1
129 243 1
129 250 1
129 251 1
129 254 1
129 261 1
129 263 1
129 273 1
129 276 1
129 279 1
129 281 1
130 133 1
130 135 1
130 142 1
130 143 1
130 144 1
130 150 1
130 151 1
130 162 1
130 164 1
130 165 1
130 168 1
130 170 1
130 171 1
130 177 1
130 181 1
130 182 1
130 187 1
130 197 1
130 203 1
130 208 1
130 209 1
130 210 1
130 211 1
130 213 1
130 215 1
130 216 1
130 218 1
130 228 1
130 229 1
130 231 1
130 232 1
130 237 1
130 238 1
130 242 1
130 246 1
130 248 1
130 252 1
130 266 1
130 268 1
130 270 1
130 271 1
130 278 1
130 280 1
131 132 1
131 133 1
131 134 1
131 135 1
131 140 1
131 142 1
131 148 1
131 154 1
131 155 1
131 160 1
131 161 1
131 165 1
131 167 1
131 168 1
131 173 1
131 180 1
131 184 1
131 185 1
131 186 1
131 189 1
131 191 1
131 193 1
131 197 1
131 207 1
131 210 1
131 213 1
131 215 1
131 216 1
131 218 1
131 223 1
131 225 1
131 227 1
131 229 1
131 239 1
131 241 1
131 242 1
131 245 1
131 256 1
131 259 1
131 266 1
131 267 1
131 268 1
131 269 1
131 270 1
131 275 1
131 278 1
132 141 1
132 142 1
132 146 1
132 148 1
132 150 1
132 151 1
132 154 1
132 155 1
132 157 1
132 160 1
132 163 1
132 167 1
132 168 1
132 171 1
132 174 1
132 175 1
132 177 1
132 179 1
132 180 1
132 183 1
132 186 1
132 187 1
132 190 1
132 193 1
132 195 1
132 196 1
132 199 1
132 200 1
132 201 1
132 203 1
132 204 1
132 206 1
132 207 1
132 209 1
132 210 1
132 211 1
132 214 1
132 220 1
132 221 1
132 223 1
132 224 1
132 225 1
132 226 1
132 239 1
132 242 1
132 243 1
132 245 1
132 248 1
132 251 1
132 253 1
132 254 1
132 259 1
132 264 1
132 267 1
132 268 1
132 269 1
132 272 1
132 274 1
132 280 1
133 135 1
133 140 1
133 143 1
133 145 1
133 146 1
133 150 1
133 154 1
133 156 1
133 158 1
133 159 1
133 162 1
133 165 1
133 169 1
133 172 1
133 174 1
133 175 1
133 177 1
133 184 1
133 187 1
133 189 1
133 193 1
133 197 1
133 206 1
133 208 1
133 212 1
133 215 1
133 216 1
133 218 1
133 226 1
133 228 1
133 229 1
133 231 1
133 232 1
133 237 1
133 238 1
133 239 1
133 242 1
133 245 1
133 250 1
133 252 1
133 256 1
133 264 1
133 266 1
133 267 1
133 268 1
133 275 1
133 277 1
133 278 1
133 279 1
133 280 1
134 135 1
134 136 1
134 138 1
134 139 1
134 140 1
134 142 1
134 143 1
134 145 1
134 147 1
134 148 1
134 149 1
134 153 1
134 156 1
134 157 1
134 165 1
134 167 1
134 169 1
134 176 1
134 177 1
134 180 1
134 186 1
134 187 1
134 189 1
134 198 1
134 200 1
134 201 1
134 202 1
134 206 1
134 207 1
134 210 1
134 211 1
134 212 1
134 213 1
134 216 1
134 218 1
134 219 1
134 228 1
134 230 1
134 234 1
134 236 1
134 241 1
134 243 1
134 246 1
134 249 1
134 250 1
134 255 1
134 256 1
134 258 1
134 259 1
134 268 1
134 278 1
134 281 1
135 139 1
135 142 1
135 143 1
135 145 1
135 147 1
135 151 1
135 152 1
135 154 1
135 155 1
135 156 1
135 160 1
135 161 1
135 165 1
135 166 1
135 167 1
135 168 1
135 180 1
135 181 1
135 184 1
135 186 1
135 187 1
135 188 1
135 192 1
135 193 1
135 198 1
135 201 1
135 207 1
135 211 1
135 213 1
135 215 1
135 216 1
135 218 1
135 220 1
135 227 1
135 229 1
135 232 1
135 233 1
135 236 1
135 241 1
135 246 1
135 250 1
135 256 1
135 259 1
135 261 1
135 266 1
135 268 1
135 269 1
135 270 1
135 271 1
135 278 1
135 281 1
136 137 1
136 138 1
136 142 1
136 144 1
136 147 1
136 149 1
136 156 1
136 157 1
136 167 1
136 171 1
136 177 1
136 178 1
136 181 1
136 183 1
136 186 1
136 187 1
136 189 1
136 205 1
136 210 1
136 211 1
136 213 1
136 218 1
136 219 1
136 224 1
136 229 1
136 230 1
136 234 1
136 240 1
136 248 1
136 253 1
136 255 1
136 258 1
136 262 1
136 268 1
136 269 1
136 272 1
136 280 1
137 139 1
137 141 1
137 142 1
137 144 1
137 149 1
137 151 1
137 155 1
137 160 1
137 163 1
137 167 1
137 168 1
137 170 1
137 171 1
137 174 1
137 176 1
137 178 1
137 181 1
137 183 1
137 185 1
137 188 1
137 190 1
137 195 1
137 200 1
137 201 1
137 203 1
137 209 1
137 210 1
137 215 1
137 225 1
137 237 1
137 240 1
137 242 1
137 245 1
137 248 1
137 255 1
137 259 1
137 265 1
137 266 1
137 268 1
137 269 1
137 275 1
137 278 1
138 139 1
138 140 1
138 145 1
138 146 1
138 152 1
138 155 1
138 156 1
138 157 1
138 165 1
138 167 1
138 169 1
138 171 1
138 177 1
138 179 1
138 180 1
138 183 1
138 186 1
138 187 1
138 188 1
138 189 1
138 194 1
138 196 1
138 198 1
138 202 1
138 203 1
138 205 1
138 206 1
138 208 1
138 210 1
138 212 1
138 213 1
138 214 1
138 218 1
138 219 1
138 222 1
138 230 1
138 241 1
138 244 1
138 249 1
138 253 1
138 255 1
138 258 1
138 259 1
138 267 1
138 268 1
138 272 1
138 281 1
139 142 1
139 143 1
139 145 1
139 150 1
139 153 1
139 163 1
139 165 1
139 167 1
139 169 1
139 170 1
139 174 1
139 179 1
139 180 1
139 184 1
139 187 1
139 191 1
139 193 1
139 197 1
139 202 1
139 204 1
139 207 1
139 211 1
139 218 1
139 223 1
139 231 1
139 234 1
139 236 1
139 246 1
139 248 1
139 250 1
139 259 1
139 262 1
139 270 1
139 278 1
139 281 1
140 143 1
140 144 1
140 145 1
140 146 1
140 148 1
140 149 1
140 153 1
140 158 1
140 163 1
140 165 1
140 169 1
140 172 1
140 176 1
140 177 1
140 178 1
140 184 1
140 186 1
140 189 1
140 191 1
140 194 1
140 198 1
140 200 1
140 202 1
140 205 1
140 206 1
140 207 1
140 208 1
140 212 1
140 213 1
140 216 1
140 218 1
140 219 1
140 221 1
140 225 1
140 228 1
140 230 1
140 234 1
140 235 1
140 236 1
140 237 1
140 239 1
140 241 1
140 243 1
140 244 1
140 249 1
140 250 1
140 252 1
140 255 1
140 256 1
140 258 1
140 262 1
140 267 1
140 269 1
140 274 1
140 276 1
140 277 1
140 278 1
140 281 1
141 144 1
141 150 1
141 156 1
141 159 1
141 163 1
141 166 1
141 167 1
141 174 1
141 175 1
141 179 1
141 182 1
141 183 1
141 188 1
141 190 1
141 195 1
141 204 1
141 205 1
141 209 1
141 210 1
141 211 1
141 214 1
141 217 1
141 220 1
141 222 1
141 237 1
141 238 1
141 240 1
141 242 1
141 248 1
141 253 1
141 260 1
141 262 1
141 264 1
141 272 1
141 277 1
141 279 1
141 280 1
142 143 1
142 144 1
142 147 1
142 148 1
142 149 1
142 150 1
142 155 1
142 156 1
142 157 1
142 160 1
142 162 1
142 163 1
142 167 1
142 168 1
142 171 1
142 173 1
142 177 1
142 178 1
142 180 1
142 181 1
142 185 1
142 186 1
142 187 1
142 190 1
142 197 1
142 201 1
142 204 1
142 207 1
142 209 1
142 210 1
142 211 1
142 213 1
142 215 1
142 220 1
142 223 1
142 224 1
142 229 1
142 231 1
142 234 1
142 240 1
142 245 1
142 246 1
142 248 1
142 251 1
142 255 1
142 256 1
142 258 1
142 266 1
142 268 1
142 269 1
142 270 1
142 276 1
142 278 1
142 280 1
143 144 1
143 145 1
143 147 1
143 148 1
143 156 1
143 158 1
143 159 1
143 163 1
143 164 1
143 165 1
143 166 1
143 168 1
143 169 1
143 172 1
143 176 1
143 177 1
143 178 1
143 181 1
143 183 1
143 184 1
143 187 1
143 189 1
143 192 1
143 193 1
143 198 1
143 200 1
143 202 1
143 205 1
143 208 1
143 210 1
143 212 1
143 213 1
143 216 1
143 218 1
143 223 1
143 228 1
143 229 1
143 231 1
143 232 1
143 234 1
143 236 1
143 237 1
143 238 1
143 239 1
143 240 1
143 241 1
143 246 1
143 248 1
143 250 1
143 253 1
143 258 1
143 261 1
143 266 1
143 267 1
143 268 1
143 270 1
143 271 1
143 275 1
143 278 1
143 279 1
143 281 1
144 147 1
144 149 1
144 151 1
144 155 1
144 164 1
144 165 1
144 166 1
144 168 1
144 171 1
144 176 1
144 178 1
144 181 1
144 183 1
144 190 1
144 198 1
144 200 1
144 202 1
144 203 1
144 205 1
144 206 1
144 208 1
144 210 1
144 213 1
144 225 1
144 228 1
144 229 1
144 231 1
144 232 1
144 237 1
144 238 1
144 239 1
144 240 1
144 241 1
144 246 1
144 248 1
144 253 1
144 255 1
144 258 1
144 261 1
144 265 1
144 266 1
144 267 1
144 269 1
144 271 1
144 278 1
144 279 1
145 147 1
145 148 1
145 150 1
145 153 1
145 156 1
145 161 1
145 165 1
145 166 1
145 167 1
145 169 1
145 174 1
145 175 1
145 179 1
145 184 1
145 186 1
145 187 1
145 188 1
145 191 1
145 192 1
145 193 1
145 198 1
145 202 1
145 204 1
145 206 1
145 207 1
145 212 1
145 216 1
145 218 1
145 222 1
145 231 1
145 238 1
145 243 1
145 246 1
145 250 1
145 252 1
145 256 1
145 259 1
145 262 1
145 264 1
145 266 1
145 268 1
145 275 1
145 281 1
146 150 1
146 152 1
146 160 1
146 165 1
146 167 1
146 170 1
146 172 1
146 175 1
146 179 1
146 180 1
146 182 1
146 184 1
146 189 1
146 191 1
146 194 1
146 195 1
146 196 1
146 199 1
146 200 1
146 203 1
146 205 1
146 206 1
146 207 1
146 212 1
146 214 1
146 221 1
146 226 1
146 238 1
146 239 1
146 241 1
146 242 1
146 245 1
146 248 1
146 249 1
146 251 1
146 252 1
146 253 1
146 254 1
146 259 1
146 264 1
146 265 1
146 266 1
146 267 1
146 275 1
146 277 1
146 279 1
147 149 1
147 153 1
147 156 1
147 157 1
147 169 1
147 170 1
147 176 1
147 178 1
147 181 1
147 192 1
147 202 1
147 211 1
147 213 1
147 215 1
147 216 1
147 218 1
147 219 1
147 222 1
147 229 1
147 230 1
147 231 1
147 234 1
147 236 1
147 240 1
147 246 1
147 250 1
147 258 1
147 262 1
147 269 1
147 271 1
147 273 1
147 276 1
147 281 1
148 150 1
148 153 1
148 155 1
148 159 1
148 160 1
148 163 1
148 169 1
148 173 1
148 186 1
148 189 1
148 191 1
148 193 1
148 196 1
148 200 1
148 202 1
148 204 1
148 207 1
148 211 1
148 215 1
148 216 1
148 223 1
148 224 1
148 228 1
148 236 1
148 239 1
148 243 1
148 245 1
148 250 1
148 254 1
148 255 1
148 256 1
148 267 1
148 269 1
148 274 1
148 276 1
148 278 1
149 153 1
149 155 1
149 157 1
149 163 1
149 171 1
149 176 1
149 178 1
149 181 1
149 183 1
149 185 1
149 188 1
149 190 1
149 192 1
149 198 1
149 200 1
149 202 1
149 211 1
149 213 1
149 228 1
149 230 1
149 234 1
149 235 1
149 237 1
149 240 1
149 244 1
149 255 1
149 259 1
149 265 1
149 269 1
149 276 1
149 277 1
150 159 1
150 162 1
150 169 1
150 170 1
150 173 1
150 174 1
150 175 1
150 179 1
150 182 1
150 184 1
150 193 1
150 194 1
150 195 1
150 197 1
150 199 1
150 203 1
150 204 1
150 208 1
150 209 1
150 210 1
150 211 1
150 224 1
150 228 1
150 231 1
150 237 1
150 239 1
150 242 1
150 246 1
150 248 1
150 250 1
150 251 1
150 252 1
150 255 1
150 260 1
150 262 1
150 264 1
150 266 1
150 268 1
150 270 1
150 273 1
150 274 1
150 280 1
151 154 1
151 160 1
151 164 1
151 168 1
151 172 1
151 178 1
151 181 1
151 185 1
151 190 1
151 193 1
151 196 1
151 199 1
151 201 1
151 204 1
151 209 1
151 211 1
151 215 1
151 217 1
151 225 1
151 227 1
151 229 1
151 232 1
151 233 1
151 235 1
151 237 1
151 242 1
151 248 1
151 251 1
151 253 1
151 260 1
151 261 1
151 265 1
151 266 1
151 271 1
151 274 1
151 275 1
151 280 1
152 157 1
152 158 1
152 164 1
152 168 1
152 176 1
152 177 1
152 180 1
152 189 1
152 194 1
152 196 1
152 199 1
152 211 1
152 216 1
152 217 1
152 218 1
152 220 1
152 226 1
152 229 1
152 232 1
152 233 1
152 244 1
152 249 1
152 250 1
152 253 1
152 254 1
152 257 1
152 261 1
152 263 1
152 273 1
152 274 1
153 160 1
153 163 1
153 167 1
153 169 1
153 183 1
153 191 1
153 198 1
153 200 1
153 202 1
153 207 1
153 211 1
153 213 1
153 216 1
153 219 1
153 223 1
153 228 1
153 234 1
153 236 1
153 243 1
153 248 1
153 254 1
153 255 1
153 259 1
153 262 1
153 265 1
153 276 1
153 281 1
154 161 1
154 166 1
154 168 1
154 171 1
154 172 1
154 174 1
154 175 1
154 177 1
154 179 1
154 181 1
154 185 1
154 186 1
154 187 1
154 193 1
154 196 1
154 201 1
154 203 1
154 206 1
154 209 1
154 215 1
154 220 1
154 226 1
154 242 1
154 244 1
154 245 1
154 247 1
154 251 1
154 255 1
154 256 1
154 260 1
154 267 1
154 268 1
154 272 1
154 275 1
154 278 1
154 280 1
155 166 1
155 168 1
155 171 1
155 177 1
155 181 1
155 183 1
155 186 1
155 189 1
155 190 1
155 196 1
155 198 1
155 200 1
155 201 1
155 205 1
155 213 1
155 216 1
155 217 1
155 218 1
155 220 1
155 225 1
155 232 1
155 233 1
155 240 1
155 241 1
155 245 1
155 253 1
155 254 1
155 255 1
155 256 1
155 258 1
155 267 1
155 268 1
155 269 1
155 272 1
155 278 1
156 157 1
156 159 1
156 169 1
156 171 1
156 177 1
156 181 1
156 186 1
156 211 1
156 213 1
156 215 1
156 217 1
156 218 1
156 219 1
156 222 1
156 229 1
156 231 1
156 240 1
156 242 1
156 250 1
156 253 1
156 262 1
156 268 1
156 269 1
156 273 1
157 167 1
157 168 1
157 171 1
157 176 1
157 177 1
157 180 1
157 185 1
157 186 1
157 187 1
157 189 1
157 196 1
157 199 1
157 201 1
157 203 1
157 206 1
157 209 1
157 210 1
157 211 1
157 213 1
157 217 1
157 220 1
157 222 1
157 224 1
157 225 1
157 229 1
157 230 1
157 232 1
157 235 1
157 241 1
157 244 1
157 247 1
157 249 1
157 251 1
157 253 1
157 254 1
157 255 1
157 257 1
157 258 1
157 261 1
157 263 1
157 265 1
157 268 1
157 271 1
157 272 1
157 276 1
158 159 1
158 162 1
158 164 1
158 169 1
158 170 1
158 172 1
158 178 1
158 184 1
158 193 1
158 194 1
158 197 1
158 208 1
158 211 1
158 212 1
158 216 1
158 217 1
158 218 1
158 219 1
158 222 1
158 228 1
158 229 1
158 234 1
158 236 1
158 249 1
158 250 1
158 262 1
158 273 1
158 274 1
158 277 1
158 281 1
159 162 1
159 163 1
159 164 1
159 169 1
159 172 1
159 178 1
159 184 1
159 193 1
159 195 1
159 197 1
159 200 1
159 202 1
159 204 1
159 208 1
159 212 1
159 217 1
159 222 1
159 224 1
159 228 1
159 231 1
159 237 1
159 239 1
159 240 1
159 242 1
159 243 1
159 250 1
159 252 1
159 255 1
159 260 1
159 262 1
159 264 1
159 269 1
159 273 1
159 274 1
159 276 1
159 277 1
159 279 1
160 167 1
160 168 1
160 171 1
160 173 1
160 180 1
160 183 1
160 185 1
160 190 1
160 191 1
160 193 1
160 199 1
160 200 1
160 201 1
160 207 1
160 209 1
160 211 1
160 220 1
160 223 1
160 227 1
160 232 1
160 233 1
160 239 1
160 245 1
160 248 1
160 251 1
160 259 1
160 265 1
160 267 1
160 278 1
161 166 1
161 168 1
161 175 1
161 179 1
161 181 1
161 187 1
161 188 1
161 192 1
161 193 1
161 201 1
161 206 1
161 207 1
161 215 1
161 220 1
161 226 1
161 227 1
161 232 1
161 233 1
161 245 1
161 246 1
161 251 1
161 256 1
161 259 1
161 263 1
161 275 1
161 278 1
162 164 1
162 168 1
162 171 1
162 177 1
162 181 1
162 189 1
162 193 1
162 197 1
162 208 1
162 209 1
162 211 1
162 217 1
162 229 1
162 231 1
162 232 1
162 237 1
162 242 1
162 252 1
162 257 1
162 260 1
162 262 1
162 273 1
162 274 1
162 277 1
162 280 1
163 167 1
163 169 1
163 172 1
163 174 1
163 178 1
163 183 1
163 186 1
163 200 1
163 202 1
163 219 1
163 223 1
163 228 1
163 236 1
163 239 1
163 248 1
163 250 1
163 255 1
163 268 1
163 269 1
163 276 1
163 281 1
164 168 1
164 171 1
164 172 1
164 177 1
164 178 1
164 190 1
164 193 1
164 196 1
164 197 1
164 209 1
164 211 1
164 216 1
164 217 1
164 218 1
164 220 1
164 223 1
164 229 1
164 232 1
164 233 1
164 237 1
164 250 1
164 253 1
164 261 1
164 263 1
164 273 1
164 274 1
164 281 1
165 167 1
165 168 1
165 173 1
165 176 1
165 177 1
165 180 1
165 184 1
165 187 1
165 191 1
165 193 1
165 194 1
165 199 1
165 202 1
165 203 1
165 206 1
165 207 1
165 208 1
165 210 1
165 212 1
165 213 1
165 216 1
165 218 1
165 221 1
165 225 1
165 228 1
165 230 1
165 234 1
165 236 1
165 237 1
165 239 1
165 242 1
165 244 1
165 245 1
165 246 1
165 248 1
165 249 1
165 252 1
165 255 1
165 259 1
165 266 1
165 267 1
165 268 1
165 270 1
165 277 1
165 278 1
166 168 1
166 174 1
166 175 1
166 181 1
166 183 1
166 187 1
166 188 1
166 190 1
166 192 1
166 198 1
166 201 1
166 215 1
166 220 1
166 227 1
166 232 1
166 233 1
166 237 1
166 238 1
166 240 1
166 241 1
166 246 1
166 250 1
166 259 1
166 264 1
166 272 1
166 275 1
166 278 1
166 279 1
166 281 1
167 169 1
167 170 1
167 173 1
167 174 1
167 179 1
167 180 1
167 182 1
167 183 1
167 187 1
167 188 1
167 191 1
167 195 1
167 201 1
167 203 1
167 206 1
167 207 1
167 209 1
167 210 1
167 211 1
167 214 1
167 218 1
167 219 1
167 220 1
167 221 1
167 223 1
167 224 1
167 230 1
167 234 1
167 236 1
167 248 1
167 249 1
167 251 1
167 254 1
167 259 1
167 262 1
167 264 1
167 265 1
167 268 1
167 270 1
167 272 1
167 273 1
167 278 1
168 170 1
168 171 1
168 173 1
168 176 1
168 177 1
168 178 1
168 180 1
168 181 1
168 185 1
168 190 1
168 193 1
168 196 1
168 197 1
168 199 1
168 201 1
168 203 1
168 204 1
168 209 1
168 210 1
168 211 1
168 213 1
168 215 1
168 223 1
168 225 1
168 227 1
168 229 1
168 231 1
168 232 1
168 233 1
168 237 1
168 238 1
168 241 1
168 242 1
168 244 1
168 245 1
168 246 1
168 248 1
168 251 1
168 253 1
168 257 1
168 258 1
168 261 1
168 265 1
168 266 1
168 267 1
168 270 1
168 271 1
168 274 1
168 275 1
168 276 1
168 278 1
168 279 1
168 280 1
169 172 1
169 174 1
169 175 1
169 179 1
169 184 1
169 186 1
169 187 1
169 189 1
169 191 1
169 194 1
169 200 1
169 202 1
169 204 1
169 206 1
169 207 1
169 208 1
169 212 1
169 216 1
169 218 1
169 219 1
169 221 1
169 222 1
169 228 1
169 236 1
169 237 1
169 239 1
169 243 1
169 249 1
169 250 1
169 252 1
169 255 1
169 256 1
169 262 1
169 263 1
169 264 1
169 268 1
169 273 1
169 276 1
169 281 1
170 173 1
170 176 1
170 180 1
170 182 1
170 184 1
170 191 1
170 194 1
170 195 1
170 197 1
170 199 1
170 203 1
170 204 1
170 227 1
170 234 1
170 237 1
170 242 1
170 246 1
170 248 1
170 261 1
170 262 1
170 265 1
170 266 1
170 270 1
170 271 1
170 281 1
171 175 1
171 177 1
171 178 1
171 181 1
171 183 1
171 185 1
171 186 1
171 187 1
171 189 1
171 190 1
171 196 1
171 199 1
171 201 1
171 203 1
171 205 1
171 209 1
171 210 1
171 211 1
171 213 1
171 217 1
171 220 1
171 222 1
171 224 1
171 225 1
171 229 1
171 230 1
171 232 1
171 240 1
171 244 1
171 245 1
171 247 1
171 251 1
171 253 1
171 254 1
171 255 1
171 258 1
171 260 1
171 261 1
171 265 1
171 267 1
171 268 1
171 269 1
171 272 1
171 274 1
171 278 1
171 280 1
172 178 1
172 183 1
172 184 1
172 190 1
172 193 1
172 200 1
172 212 1
172 216 1
172 225 1
172 228 1
172 232 1
172 233 1
172 236 1
172 237 1
172 238 1
172 239 1
172 240 1
172 242 1
172 250 1
172 261 1
172 263 1
172 264 1
172 267 1
172 275 1
172 279 1
173 176 1
173 177 1
173 180 1
173 182 1
173 184 1
173 185 1
173 191 1
173 193 1
173 194 1
173 195 1
173 197 1
173 199 1
173 203 1
173 204 1
173 207 1
173 208 1
173 210 1
173 211 1
173 213 1
173 215 1
173 221 1
173 223 1
173 224 1
173 225 1
173 226 1
173 227 1
173 228 1
173 234 1
173 248 1
173 252 1
173 254 1
173 256 1
173 261 1
173 265 1
173 266 1
173 270 1
173 274 1
173 276 1
173 278 1
174 175 1
174 177 1
174 179 1
174 180 1
174 183 1
174 184 1
174 187 1
174 188 1
174 201 1
174 204 1
174 209 1
174 211 1
174 214 1
174 218 1
174 220 1
174 223 1
174 224 1
174 238 1
174 248 1
174 250 1
174 262 1
174 264 1
174 268 1
174 272 1
174 273 1
174 279 1
175 179 1
175 186 1
175 187 1
175 188 1
175 195 1
175 206 1
175 208 1
175 212 1
175 214 1
175 218 1
175 220 1
175 226 1
175 230 1
175 231 1
175 238 1
175 240 1
175 242 1
175 245 1
175 247 1
175 253 1
175 255 1
175 260 1
175 264 1
175 267 1
175 268 1
175 272 1
175 275 1
175 277 1
175 280 1
176 185 1
176 189 1
176 194 1
176 199 1
176 203 1
176 206 1
176 208 1
176 210 1
176 213 1
176 225 1
176 227 1
176 228 1
176 229 1
176 230 1
176 232 1
176 234 1
176 235 1
176 237 1
176 241 1
176 242 1
176 244 1
176 248 1
176 249 1
176 252 1
176 253 1
176 258 1
176 261 1
176 265 1
176 266 1
176 271 1
176 277 1
177 180 1
177 181 1
177 186 1
177 187 1
177 189 1
177 193 1
177 196 1
177 197 1
177 199 1
177 201 1
177 203 1
177 205 1
177 207 1
177 209 1
177 210 1
177 211 1
177 213 1
177 214 1
177 216 1
177 217 1
177 218 1
177 220 1
177 223 1
177 224 1
177 226 1
177 229 1
177 232 1
177 238 1
177 241 1
177 242 1
177 244 1
177 245 1
177 249 1
177 251 1
177 253 1
177 258 1
177 259 1
177 267 1
177 268 1
177 270 1
177 272 1
177 278 1
177 280 1
178 180 1
178 181 1
178 183 1
178 190 1
178 196 1
178 197 1
178 205 1
178 211 1
178 213 1
178 217 1
178 223 1
178 225 1
178 228 1
178 231 1
178 232 1
178 234 1
178 236 1
178 237 1
178 239 1
178 248 1
178 253 1
178 258 1
178 261 1
178 265 1
178 267 1
178 269 1
178 271 1
178 274 1
178 276 1
178 278 1
178 279 1
179 182 1
179 187 1
179 188 1
179 194 1
179 195 1
179 197 1
179 204 1
179 206 1
179 207 1
179 209 1
179 211 1
179 212 1
179 214 1
179 218 1
179 220 1
179 224 1
179 226 1
179 242 1
179 251 1
179 254 1
179 260 1
179 262 1
179 263 1
179 264 1
179 272 1
179 273 1
179 277 1
180 182 1
180 187 1
180 189 1
180 191 1
180 193 1
180 196 1
180 197 1
180 199 1
180 201 1
180 203 1
180 207 1
180 209 1
180 210 1
180 211 1
180 213 1
180 214 1
180 218 1
180 220 1
180 221 1
180 223 1
180 224 1
180 226 1
180 227 1
180 229 1
180 230 1
180 234 1
180 236 1
180 241 1
180 243 1
180 244 1
180 248 1
180 249 1
180 251 1
180 252 1
180 254 1
180 258 1
180 259 1
180 265 1
180 270 1
180 272 1
180 274 1
180 278 1
181 187 1
181 190 1
181 201 1
181 203 1
181 209 1
181 211 1
181 213 1
181 215 1
181 217 1
181 220 1
181 222 1
181 225 1
181 229 1
181 232 1
181 233 1
181 235 1
181 237 1
181 240 1
181 245 1
181 246 1
181 247 1
181 250 1
181 253 1
181 258 1
181 260 1
181 261 1
181 269 1
181 271 1
181 280 1
181 281 1
182 188 1
182 194 1
182 195 1
182 197 1
182 199 1
182 203 1
182 210 1
182 211 1
182 214 1
182 221 1
182 228 1
182 234 1
182 242 1
182 248 1
182 252 1
182 259 1
182 262 1
182 270 1
182 277 1
183 190 1
183 192 1
183 196 1
183 198 1
183 200 1
183 201 1
183 205 1
183 207 1
183 209 1
183 214 1
183 217 1
183 220 1
183 230 1
183 232 1
183 233 1
183 237 1
183 240 1
183 241 1
183 248 1
183 250 1
183 251 1
183 253 1
183 254 1
183 259 1
183 264 1
183 265 1
183 267 1
183 272 1
183 279 1
183 281 1
184 191 1
184 193 1
184 195 1
184 197 1
184 202 1
184 204 1
184 207 1
184 212 1
184 216 1
184 218 1
184 223 1
184 228 1
184 231 1
184 234 1
184 236 1
184 237 1
184 239 1
184 242 1
184 248 1
184 250 1
184 256 1
184 262 1
184 264 1
184 266 1
184 270 1
184 273 1
184 275 1
184 276 1
184 279 1
184 281 1
185 186 1
185 199 1
185 203 1
185 204 1
185 206 1
185 209 1
185 210 1
185 215 1
185 224 1
185 225 1
185 227 1
185 235 1
185 242 1
185 244 1
185 245 1
185 247 1
185 251 1
185 252 1
185 254 1
185 255 1
185 256 1
185 261 1
185 265 1
185 266 1
185 269 1
185 276 1
185 280 1
186 187 1
186 189 1
186 193 1
186 196 1
186 200 1
186 201 1
186 202 1
186 205 1
186 207 1
186 208 1
186 211 1
186 212 1
186 213 1
186 215 1
186 216 1
186 218 1
186 219 1
186 220 1
186 224 1
186 243 1
186 245 1
186 250 1
186 251 1
186 253 1
186 254 1
186 255 1
186 256 1
186 258 1
186 260 1
186 267 1
186 268 1
186 269 1
186 272 1
186 278 1
186 280 1
187 188 1
187 193 1
187 201 1
187 206 1
187 207 1
187 209 1
187 211 1
187 213 1
187 216 1
187 218 1
187 220 1
187 224 1
187 229 1
187 238 1
187 251 1
187 252 1
187 254 1
187 259 1
187 263 1
187 268 1
187 270 1
187 272 1
187 273 1
187 280 1
188 192 1
188 195 1
188 206 1
188 220 1
188 222 1
188 230 1
188 238 1
188 242 1
188 246 1
188 259 1
188 262 1
188 272 1
189 194 1
189 196 1
189 197 1
189 202 1
189 205 1
189 206 1
189 208 1
189 211 1
189 212 1
189 213 1
189 216 1
189 218 1
189 219 1
189 221 1
189 224 1
189 229 1
189 230 1
189 232 1
189 239 1
189 241 1
189 243 1
189 244 1
189 247 1
189 249 1
189 252 1
189 253 1
189 255 1
189 256 1
189 257 1
189 258 1
189 262 1
189 267 1
189 268 1
189 273 1
189 274 1
189 277 1
189 278 1
190 201 1
190 205 1
190 209 1
190 211 1
190 213 1
190 217 1
190 220 1
190 225 1
190 232 1
190 233 1
190 237 1
190 240 1
190 248 1
190 250 1
190 251 1
190 261 1
190 265 1
190 269 1
190 273 1
190 276 1
190 279 1
191 193 1
191 194 1
191 195 1
191 202 1
191 206 1
191 207 1
191 216 1
191 221 1
191 223 1
191 228 1
191 234 1
191 236 1
191 239 1
191 243 1
191 248 1
191 259 1
191 262 1
191 265 1
191 266 1
191 270 1
191 274 1
191 276 1
192 198 1
192 202 1
192 212 1
192 222 1
192 232 1
192 235 1
192 237 1
192 240 1
192 246 1
192 259 1
192 265 1
192 266 1
192 271 1
192 275 1
192 277 1
192 281 1
193 197 1
193 204 1
193 207 1
193 215 1
193 216 1
193 221 1
193 223 1
193 225 1
193 226 1
193 231 1
193 232 1
193 233 1
193 236 1
193 237 1
193 239 1
193 242 1
193 245 1
193 250 1
193 256 1
193 264 1
193 266 1
193 267 1
193 269 1
193 270 1
193 275 1
193 278 1
193 279 1
193 280 1
193 281 1
194 195 1
194 196 1
194 197 1
194 199 1
194 202 1
194 203 1
194 205 1
194 206 1
194 208 1
194 210 1
194 212 1
194 219 1
194 221 1
194 225 1
194 228 1
194 230 1
194 234 1
194 237 1
194 241 1
194 242 1
194 244 1
194 247 1
194 248 1
194 249 1
194 251 1
194 252 1
194 253 1
194 254 1
194 255 1
194 260 1
194 262 1
194 265 1
194 266 1
194 273 1
194 274 1
194 277 1
195 199 1
195 203 1
195 204 1
195 206 1
195 207 1
195 208 1
195 214 1
195 220 1
195 230 1
195 242 1
195 244 1
195 247 1
195 248 1
195 251 1
195 252 1
195 255 1
195 259 1
195 260 1
195 262 1
195 264 1
195 265 1
195 266 1
195 272 1
195 280 1
196 199 1
196 205 1
196 211 1
196 213 1
196 217 1
196 218 1
196 220 1
196 223 1
196 225 1
196 226 1
196 228 1
196 229 1
196 232 1
196 241 1
196 243 1
196 244 1
196 249 1
196 251 1
196 253 1
196 254 1
196 258 1
196 261 1
196 267 1
196 268 1
196 272 1
196 274 1
197 199 1
197 204 1
197 207 1
197 208 1
197 209 1
197 210 1
197 211 1
197 215 1
197 216 1
197 217 1
197 221 1
197 224 1
197 226 1
197 228 1
197 229 1
197 234 1
197 242 1
197 243 1
197 246 1
197 248 1
197 252 1
197 256 1
197 257 1
197 260 1
197 262 1
197 266 1
197 270 1
197 273 1
197 274 1
197 280 1
198 200 1
198 202 1
198 206 1
198 212 1
198 232 1
198 240 1
198 241 1
198 245 1
198 255 1
198 259 1
198 267 1
198 281 1
199 203 1
199 207 1
199 208 1
199 209 1
199 210 1
199 211 1
199 213 1
199 214 1
199 221 1
199 224 1
199 225 1
199 226 1
199 227 1
199 229 1
199 230 1
199 242 1
199 244 1
199 245 1
199 248 1
199 251 1
199 252 1
199 253 1
199 254 1
199 261 1
199 264 1
199 265 1
199 266 1
199 274 1
199 276 1
199 280 1
200 202 1
200 205 1
200 206 1
200 207 1
200 208 1
200 225 1
200 228 1
200 231 1
200 237 1
200 239 1
200 240 1
200 241 1
200 245 1
200 250 1
200 254 1
200 255 1
200 259 1
200 263 1
200 264 1
200 265 1
200 267 1
200 269 1
200 275 1
200 279 1
201 207 1
201 209 1
201 211 1
201 215 1
201 220 1
201 223 1
201 224 1
201 232 1
201 233 1
201 245 1
201 250 1
201 259 1
201 267 1
201 268 1
201 272 1
201 278 1
202 204 1
202 206 1
202 212 1
202 216 1
202 218 1
202 222 1
202 228 1
202 230 1
202 231 1
202 234 1
202 235 1
202 237 1
202 240 1
202 246 1
202 247 1
202 250 1
202 252 1
202 255 1
202 262 1
202 266 1
202 269 1
202 275 1
202 276 1
202 277 1
202 281 1
203 206 1
203 208 1
203 209 1
203 210 1
203 211 1
203 212 1
203 213 1
203 214 1
203 225 1
203 229 1
203 230 1
203 238 1
203 242 1
203 244 1
203 245 1
203 248 1
203 249 1
203 252 1
203 253 1
203 265 1
203 266 1
203 267 1
203 272 1
203 277 1
203 278 1
203 280 1
204 207 1
204 209 1
204 211 1
204 215 1
204 223 1
204 224 1
204 227 1
204 228 1
204 231 1
204 237 1
204 239 1
204 242 1
204 245 1
204 246 1
204 248 1
204 250 1
204 251 1
204 256 1
204 260 1
204 262 1
204 266 1
204 269 1
204 270 1
204 273 1
204 276 1
204 280 1
204 281 1
205 206 1
205 208 1
205 212 1
205 214 1
205 217 1
205 228 1
205 232 1
205 237 1
205 238 1
205 239 1
205 241 1
205 244 1
205 249 1
205 253 1
205 265 1
205 267 1
205 272 1
205 278 1
206 208 1
206 210 1
206 212 1
206 218 1
206 220 1
206 221 1
206 224 1
206 225 1
206 230 1
206 237 1
206 238 1
206 241 1
206 242 1
206 244 1
206 245 1
206 251 1
206 252 1
206 253 1
206 254 1
206 255 1
206 259 1
206 262 1
206 264 1
206 267 1
206 268 1
206 272 1
206 275 1
206 277 1
206 280 1
207 213 1
207 215 1
207 216 1
207 221 1
207 223 1
207 224 1
207 226 1
207 227 1
207 239 1
207 243 1
207 245 1
207 248 1
207 250 1
207 251 1
207 254 1
207 256 1
207 259 1
207 263 1
207 268 1
207 269 1
207 273 1
207 276 1
207 278 1
207 280 1
207 281 1
208 210 1
208 212 1
208 218 1
208 221 1
208 225 1
208 228 1
208 230 1
208 231 1
208 234 1
208 237 1
208 242 1
208 244 1
208 249 1
208 252 1
208 253 1
208 255 1
208 258 1
208 262 1
208 266 1
208 267 1
208 269 1
208 274 1
208 277 1
208 278 1
208 280 1
209 210 1
209 211 1
209 215 1
209 217 1
209 220 1
209 224 1
209 227 1
209 229 1
209 242 1
209 245 1
209 248 1
209 251 1
209 260 1
209 263 1
209 268 1
209 273 1
209 274 1
209 280 1
210 211 1
210 213 1
210 215 1
210 218 1
210 221 1
210 224 1
210 229 1
210 230 1
210 234 1
210 236 1
210 237 1
210 238 1
210 242 1
210 244 1
210 248 1
210 249 1
210 252 1
210 255 1
210 258 1
210 266 1
210 268 1
210 270 1
210 274 1
210 278 1
210 280 1
211 213 1
211 217 1
211 219 1
211 222 1
211 223 1
211 224 1
211 227 1
211 229 1
211 230 1
211 234 1
211 243 1
211 246 1
211 248 1
211 249 1
211 251 1
211 254 1
211 255 1
211 258 1
211 261 1
211 262 1
211 263 1
211 265 1
211 268 1
211 269 1
211 270 1
211 273 1
211 274 1
211 276 1
211 280 1
211 281 1
212 216 1
212 218 1
212 221 1
212 222 1
212 226 1
212 228 1
212 232 1
212 237 1
212 238 1
212 241 1
212 242 1
212 244 1
212 249 1
212 252 1
212 253 1
212 255 1
212 264 1
212 267 1
212 271 1
212 272 1
212 277 1
213 216 1
213 218 1
213 223 1
213 224 1
213 225 1
213 227 1
213 229 1
213 230 1
213 232 1
213 234 1
213 236 1
213 241 1
213 244 1
213 246 1
213 248 1
213 249 1
213 252 1
213 253 1
213 257 1
213 258 1
213 261 1
213 265 1
213 266 1
213 267 1
213 269 1
213 270 1
213 271 1
213 274 1
213 276 1
213 278 1
214 220 1
214 226 1
214 238 1
214 242 1
214 245 1
214 248 1
214 249 1
214 259 1
214 264 1
214 267 1
214 272 1
214 279 1
215 225 1
215 229 1
215 231 1
215 232 1
215 233 1
215 235 1
215 237 1
215 242 1
215 245 1
215 246 1
215 250 1
215 256 1
215 266 1
215 269 1
215 270 1
215 275 1
215 278 1
215 280 1
216 218 1
216 226 1
216 229 1
216 232 1
216 233 1
216 236 1
216 237 1
216 241 1
216 243 1
216 250 1
216 252 1
216 256 1
216 263 1
216 266 1
216 267 1
216 269 1
216 270 1
216 271 1
216 273 1
216 275 1
216 276 1
216 278 1
216 281 1
217 220 1
217 222 1
217 225 1
217 229 1
217 237 1
217 240 1
217 247 1
217 251 1
217 253 1
217 254 1
217 257 1
217 258 1
217 260 1
217 261 1
217 262 1
217 263 1
217 269 1
217 273 1
217 274 1
218 219 1
218 221 1
218 222 1
218 229 1
218 232 1
218 236 1
218 238 1
218 241 1
218 246 1
218 249 1
218 252 1
218 255 1
218 258 1
218 259 1
218 266 1
218 268 1
218 270 1
218 271 1
218 278 1
218 281 1
219 222 1
219 228 1
219 230 1
219 234 1
219 243 1
219 249 1
219 255 1
219 262 1
219 268 1
219 274 1
219 276 1
219 281 1
220 223 1
220 224 1
220 227 1
220 233 1
220 238 1
220 250 1
220 251 1
220 254 1
220 259 1
220 263 1
220 264 1
220 268 1
220 272 1
220 273 1
220 278 1
220 279 1
220 280 1
221 224 1
221 226 1
221 228 1
221 230 1
221 234 1
221 248 1
221 249 1
221 252 1
221 262 1
221 274 1
222 229 1
222 230 1
222 240 1
222 242 1
222 247 1
222 253 1
222 257 1
222 260 1
222 262 1
222 263 1
222 271 1
222 273 1
222 277 1
222 281 1
223 224 1
223 228 1
223 232 1
223 233 1
223 236 1
223 239 1
223 245 1
223 248 1
223 259 1
223 268 1
223 270 1
223 274 1
223 278 1
224 226 1
224 228 1
224 229 1
224 243 1
224 244 1
224 245 1
224 247 1
224 248 1
224 251 1
224 252 1
224 255 1
224 260 1
224 263 1
224 268 1
224 269 1
224 270 1
224 273 1
224 274 1
224 276 1
224 280 1
225 227 1
225 228 1
225 232 1
225 235 1
225 237 1
225 239 1
225 242 1
225 244 1
225 245 1
225 253 1
225 257 1
225 261 1
225 265 1
225 266 1
225 267 1
225 269 1
225 271 1
225 274 1
225 276 1
225 278 1
225 280 1
226 233 1
226 238 1
226 242 1
226 243 1
226 251 1
226 254 1
226 263 1
226 264 1
226 279 1
227 229 1
227 232 1
227 233 1
227 237 1
227 244 1
227 246 1
227 248 1
227 251 1
227 261 1
227 265 1
227 266 1
227 270 1
227 271 1
227 278 1
228 231 1
228 234 1
228 236 1
228 237 1
228 239 1
228 240 1
228 242 1
228 243 1
228 248 1
228 249 1
228 250 1
228 252 1
228 255 1
228 262 1
228 264 1
228 265 1
228 266 1
228 267 1
228 269 1
228 274 1
228 276 1
228 278 1
228 279 1
228 281 1
229 232 1
229 234 1
229 244 1
229 246 1
229 247 1
229 249 1
229 252 1
229 253 1
229 255 1
229 257 1
229 258 1
229 261 1
229 266 1
229 270 1
229 271 1
229 273 1
229 274 1
229 278 1
229 280 1
230 234 1
230 237 1
230 240 1
230 243 1
230 244 1
230 247 1
230 249 1
230 252 1
230 253 1
230 255 1
230 258 1
230 259 1
230 262 1
230 268 1
230 274 1
230 277 1
231 235 1
231 237 1
231 239 1
231 240 1
231 242 1
231 246 1
231 248 1
231 250 1
231 252 1
231 260 1
231 266 1
231 269 1
231 275 1
231 278 1
231 280 1
232 233 1
232 237 1
232 238 1
232 240 1
232 241 1
232 244 1
232 245 1
232 246 1
232 250 1
232 253 1
232 256 1
232 257 1
232 258 1
232 261 1
232 267 1
232 270 1
232 271 1
232 275 1
232 278 1
232 279 1
233 237 1
233 242 1
233 245 1
233 250 1
233 261 1
233 267 1
233 270 1
233 275 1
233 278 1
233 279 1
234 236 1
234 246 1
234 248 1
234 249 1
234 252 1
234 255 1
234 258 1
234 262 1
234 265 1
234 266 1
234 270 1
234 271 1
234 274 1
234 276 1
234 281 1
235 237 1
235 240 1
235 244 1
235 247 1
235 251 1
235 254 1
235 257 1
235 261 1
235 263 1
235 271 1
235 273 1
235 276 1
235 277 1
236 239 1
236 241 1
236 246 1
236 248 1
236 249 1
236 250 1
236 258 1
236 266 1
236 270 1
236 271 1
236 276 1
236 278 1
236 281 1
237 238 1
237 239 1
237 240 1
237 241 1
237 242 1
237 247 1
237 248 1
237 253 1
237 255 1
237 257 1
237 260 1
237 261 1
237 264 1
237 266 1
237 267 1
237 269 1
237 271 1
237 275 1
237 277 1
237 278 1
237 279 1
238 240 1
238 241 1
238 242 1
238 245 1
238 253 1
238 258 1
238 264 1
238 267 1
238 268 1
238 271 1
238 272 1
238 275 1
238 278 1
238 279 1
239 245 1
239 248 1
239 250 1
239 264 1
239 266 1
239 267 1
239 269 1
239 275 1
239 278 1
239 279 1
240 241 1
240 242 1
240 247 1
240 253 1
240 255 1
240 260 1
240 265 1
240 269 1
240 271 1
240 279 1
240 281 1
241 244 1
241 249 1
241 253 1
241 258 1
241 267 1
241 268 1
241 271 1
241 272 1
241 278 1
241 279 1
242 244 1
242 245 1
242 251 1
242 252 1
242 253 1
242 255 1
242 260 1
242 264 1
242 266 1
242 267 1
242 275 1
242 277 1
242 279 1
242 280 1
243 250 1
243 254 1
243 255 1
243 256 1
243 262 1
243 263 1
243 273 1
243 274 1
243 276 1
243 281 1
244 247 1
244 251 1
244 252 1
244 253 1
244 254 1
244 255 1
244 257 1
244 258 1
244 261 1
244 262 1
244 265 1
244 266 1
244 267 1
244 274 1
244 276 1
244 277 1
244 280 1
245 250 1
245 254 1
245 256 1
245 266 1
245 267 1
245 269 1
245 272 1
245 275 1
245 278 1
245 280 1
246 248 1
246 256 1
246 259 1
246 262 1
246 266 1
246 270 1
246 271 1
246 273 1
246 278 1
247 251 1
247 254 1
247 255 1
247 257 1
247 260 1
247 262 1
247 263 1
247 273 1
247 276 1
247 277 1
247 280 1
248 251 1
248 252 1
248 265 1
248 266 1
248 268 1
248 270 1
248 271 1
248 274 1
248 278 1
249 253 1
249 258 1
249 262 1
249 268 1
249 274 1
250 256 1
250 262 1
250 263 1
250 264 1
250 267 1
250 269 1
250 273 1
250 275 1
250 276 1
250 278 1
250 279 1
250 281 1
251 254 1
251 255 1
251 259 1
251 260 1
251 263 1
251 265 1
251 272 1
251 273 1
251 274 1
251 276 1
251 280 1
252 255 1
252 257 1
252 262 1
252 266 1
252 270 1
252 273 1
252 274 1
252 277 1
252 280 1
253 255 1
253 257 1
253 258 1
253 260 1
253 261 1
253 267 1
253 271 1
253 272 1
253 277 1
254 263 1
254 273 1
254 274 1
254 276 1
255 262 1
255 267 1
255 269 1
255 272 1
255 273 1
255 274 1
255 276 1
255 277 1
255 280 1
256 263 1
256 266 1
256 269 1
256 270 1
256 273 1
256 275 1
256 278 1
256 281 1
257 261 1
257 271 1
257 273 1
257 274 1
257 277 1
258 267 1
258 268 1
258 269 1
258 274 1
258 278 1
259 265 1
259 268 1
259 272 1
259 275 1
259 278 1
260 262 1
260 263 1
260 264 1
260 273 1
260 274 1
260 277 1
260 280 1
261 265 1
261 271 1
261 274 1
261 276 1
262 266 1
262 270 1
262 273 1
262 274 1
262 276 1
262 277 1
262 281 1
263 273 1
263 276 1
264 272 1
264 275 1
264 279 1
265 266 1
265 271 1
265 274 1
265 276 1
265 281 1
266 270 1
266 271 1
266 277 1
266 278 1
267 269 1
267 272 1
267 275 1
267 278 1
267 279 1
268 272 1
268 278 1
268 280 1
269 276 1
269 278 1
269 280 1
270 271 1
270 273 1
270 274 1
270 278 1
271 277 1
271 279 1
273 274 1
273 276 1
273 280 1
273 281 1
274 276 1
274 277 1
275 278 1
275 279 1
276 281 1
278 279 1
279 281 1


==> anc/graph-instances/rand01-polytopes/rand01-10-281-2.dat <==
281 11454
1 5 1
1 6 1
1 7 1
1 11 1
1 12 1
1 19 1
1 26 1
1 27 1
1 28 1
1 33 1
1 37 1
1 38 1
1 39 1
1 43 1
1 45 1
1 46 1
1 47 1
1 49 1
1 54 1
1 55 1
1 61 1
1 63 1
1 65 1
1 67 1
1 70 1
1 73 1
1 83 1
1 84 1
1 87 1
1 91 1
1 93 1
1 95 1
1 96 1
1 97 1
1 99 1
1 104 1
1 105 1
1 106 1
1 110 1
1 112 1
1 115 1
1 120 1
1 124 1
1 125 1
1 130 1
1 131 1
1 132 1
1 134 1
1 136 1
1 141 1
1 142 1
1 145 1
1 146 1
1 149 1
1 156 1
1 160 1
1 163 1
1 174 1
1 175 1
1 176 1
1 177 1
1 179 1
1 183 1
1 192 1
1 194 1
1 197 1
1 200 1
1 204 1
1 205 1
1 208 1
1 211 1
1 220 1
1 221 1
1 226 1
1 230 1
1 231 1
1 238 1
1 242 1
1 247 1
1 251 1
1 253 1
1 254 1
1 262 1
1 270 1
1 272 1
1 275 1
1 278 1
1 279 1
2 10 1
2 12 1
2 13 1
2 19 1
2 26 1
2 37 1
2 38 1
2 42 1
2 49 1
2 57 1
2 61 1
2 70 1
2 71 1
2 79 1
2 80 1
2 81 1
2 83 1
2 85 1
2 87 1
2 98 1
2 99 1
2 105 1
2 110 1
2 113 1
2 117 1
2 119 1
2 120 1
2 124 1
2 127 1
2 129 1
2 135 1
2 143 1
2 159 1
2 162 1
2 164 1
2 165 1
2 168 1
2 175 1
2 180 1
2 183 1
2 184 1
2 192 1
2 195 1
2 202 1
2 209 1
2 210 1
2 211 1
2 213 1
2 214 1
2 218 1
2 220 1
2 223 1
2 230 1
2 232 1
2 235 1
2 236 1
2 237 1
2 238 1
2 241 1
2 243 1
2 250 1
2 251 1
2 253 1
2 254 1
2 257 1
2 258 1
2 261 1
2 262 1
2 269 1
2 272 1
2 280 1
3 11 1
3 23 1
3 32 1
3 54 1
3 58 1
3 59 1
3 60 1
3 61 1
3 69 1
3 78 1
3 86 1
3 90 1
3 98 1
3 116 1
3 123 1
3 126 1
3 131 1
3 139 1
3 142 1
3 146 1
3 148 1
3 152 1
3 156 1
3 158 1
3 160 1
3 161 1
3 164 1
3 167 1
3 170 1
3 176 1
3 188 1
3 196 1
3 198 1
3 200 1
3 203 1
3 208 1
3 214 1
3 217 1
3 219 1
3 228 1
3 229 1
3 240 1
3 241 1
3 242 1
3 244 1
3 253 1
3 256 1
3 257 1
3 259 1
3 261 1
3 266 1
3 268 1
3 273 1
3 277 1
4 6 1
4 8 1
4 10 1
4 11 1
4 13 1
4 18 1
4 27 1
4 29 1
4 35 1
4 36 1
4 37 1
4 38 1
4 41 1
4 45 1
4 47 1
4 50 1
4 51 1
4 53 1
4 55 1
4 56 1
4 66 1
4 70 1
4 73 1
4 74 1
4 77 1
4 84 1
4 90 1
4 97 1
4 101 1
4 105 1
4 107 1
4 114 1
4 121 1
4 122 1
4 126 1
4 128 1
4 130 1
4 138 1
4 149 1
4 150 1
4 151 1
4 154 1
4 169 1
4 173 1
4 175 1
4 181 1
4 185 1
4 186 1
4 189 1
4 193 1
4 197 1
4 198 1
4 203 1
4 205 1
4 208 1
4 228 1
4 229 1
4 231 1
4 232 1
4 233 1
4 237 1
4 246 1
4 248 1
4 251 1
4 253 1
4 256 1
4 258 1
4 267 1
4 271 1
4 273 1
4 274 1
5 7 1
5 11 1
5 16 1
5 20 1
5 23 1
5 33 1
5 35 1
5 38 1
5 40 1
5 41 1
5 43 1
5 44 1
5 45 1
5 48 1
5 54 1
5 55 1
5 58 1
5 59 1
5 63 1
5 65 1
5 67 1
5 69 1
5 71 1
5 72 1
5 73 1
5 76 1
5 84 1
5 93 1
5 94 1
5 95 1
5 97 1
5 99 1
5 101 1
5 104 1
5 106 1
5 108 1
5 110 1
5 112 1
5 118 1
5 128 1
5 130 1
5 131 1
5 134 1
5 145 1
5 147 1
5 148 1
5 149 1
5 153 1
5 156 1
5 158 1
5 165 1
5 166 1
5 167 1
5 169 1
5 173 1
5 179 1
5 184 1
5 185 1
5 189 1
5 190 1
5 194 1
5 197 1
5 201 1
5 210 1
5 217 1
5 219 1
5 226 1
5 228 1
5 229 1
5 231 1
5 242 1
5 244 1
5 247 1
5 251 1
5 252 1
5 255 1
5 256 1
5 266 1
5 268 1
5 278 1
6 10 1
6 11 1
6 12 1
6 26 1
6 27 1
6 29 1
6 33 1
6 37 1
6 40 1
6 41 1
6 45 1
6 46 1
6 50 1
6 51 1
6 55 1
6 59 1
6 66 1
6 67 1
6 69 1
6 70 1
6 77 1
6 91 1
6 94 1
6 95 1
6 99 1
6 105 1
6 109 1
6 113 1
6 114 1
6 116 1
6 117 1
6 122 1
6 124 1
6 128 1
6 130 1
6 138 1
6 142 1
6 146 1
6 150 1
6 154 1
6 155 1
6 163 1
6 169 1
6 175 1
6 181 1
6 184 1
6 185 1
6 192 1
6 194 1
6 202 1
6 203 1
6 204 1
6 205 1
6 208 1
6 210 1
6 211 1
6 216 1
6 218 1
6 226 1
6 229 1
6 231 1
6 232 1
6 235 1
6 236 1
6 240 1
6 248 1
6 251 1
6 252 1
6 253 1
6 257 1
6 258 1
6 261 1
6 262 1
6 268 1
6 278 1
7 9 1
7 11 1
7 17 1
7 25 1
7 27 1
7 33 1
7 34 1
7 38 1
7 39 1
7 40 1
7 42 1
7 45 1
7 46 1
7 49 1
7 54 1
7 65 1
7 69 1
7 74 1
7 76 1
7 87 1
7 91 1
7 93 1
7 104 1
7 106 1
7 110 1
7 112 1
7 115 1
7 116 1
7 118 1
7 120 1
7 123 1
7 125 1
7 131 1
7 132 1
7 133 1
7 134 1
7 136 1
7 141 1
7 145 1
7 147 1
7 153 1
7 158 1
7 163 1
7 166 1
7 169 1
7 176 1
7 177 1
7 179 1
7 180 1
7 183 1
7 184 1
7 194 1
7 210 1
7 220 1
7 223 1
7 226 1
7 230 1
7 234 1
7 235 1
7 238 1
7 242 1
7 252 1
7 257 1
7 260 1
7 262 1
7 268 1
7 270 1
7 272 1
7 278 1
7 279 1
8 11 1
8 13 1
8 18 1
8 20 1
8 23 1
8 27 1
8 29 1
8 30 1
8 31 1
8 35 1
8 36 1
8 37 1
8 41 1
8 43 1
8 51 1
8 53 1
8 56 1
8 58 1
8 64 1
8 70 1
8 73 1
8 77 1
8 82 1
8 83 1
8 88 1
8 92 1
8 97 1
8 101 1
8 107 1
8 115 1
8 121 1
8 126 1
8 129 1
8 132 1
8 140 1
8 144 1
8 149 1
8 151 1
8 154 1
8 157 1
8 166 1
8 172 1
8 173 1
8 175 1
8 181 1
8 182 1
8 185 1
8 186 1
8 189 1
8 190 1
8 194 1
8 198 1
8 203 1
8 204 1
8 205 1
8 207 1
8 212 1
8 215 1
8 221 1
8 228 1
8 233 1
8 237 1
8 239 1
8 246 1
8 248 1
8 256 1
8 263 1
8 265 1
8 267 1
8 268 1
8 271 1
8 273 1
8 274 1
9 16 1
9 28 1
9 30 1
9 31 1
9 37 1
9 42 1
9 51 1
9 58 1
9 60 1
9 62 1
9 64 1
9 65 1
9 67 1
9 68 1
9 69 1
9 71 1
9 76 1
9 79 1
9 81 1
9 82 1
9 86 1
9 87 1
9 88 1
9 93 1
9 99 1
9 102 1
9 104 1
9 105 1
9 108 1
9 116 1
9 119 1
9 120 1
9 123 1
9 125 1
9 129 1
9 134 1
9 136 1
9 137 1
9 139 1
9 147 1
9 152 1
9 155 1
9 158 1
9 159 1
9 166 1
9 168 1
9 176 1
9 179 1
9 182 1
9 183 1
9 184 1
9 187 1
9 191 1
9 194 1
9 196 1
9 199 1
9 201 1
9 202 1
9 205 1
9 209 1
9 210 1
9 211 1
9 213 1
9 214 1
9 219 1
9 222 1
9 223 1
9 224 1
9 226 1
9 229 1
9 232 1
9 235 1
9 237 1
9 238 1
9 243 1
9 245 1
9 255 1
9 261 1
9 262 1
9 264 1
9 266 1
9 268 1
9 278 1
10 11 1
10 13 1
10 14 1
10 24 1
10 25 1
10 26 1
10 27 1
10 29 1
10 34 1
10 36 1
10 37 1
10 38 1
10 40 1
10 42 1
10 46 1
10 50 1
10 51 1
10 64 1
10 70 1
10 75 1
10 79 1
10 80 1
10 81 1
10 85 1
10 91 1
10 94 1
10 98 1
10 100 1
10 102 1
10 105 1
10 109 1
10 113 1
10 114 1
10 116 1
10 117 1
10 120 1
10 122 1
10 124 1
10 126 1
10 127 1
10 129 1
10 135 1
10 136 1
10 138 1
10 147 1
10 150 1
10 151 1
10 154 1
10 159 1
10 163 1
10 164 1
10 165 1
10 168 1
10 169 1
10 173 1
10 175 1
10 180 1
10 181 1
10 184 1
10 185 1
10 192 1
10 193 1
10 195 1
10 201 1
10 202 1
10 203 1
10 204 1
10 209 1
10 210 1
10 211 1
10 214 1
10 215 1
10 218 1
10 220 1
10 223 1
10 227 1
10 229 1
10 232 1
10 235 1
10 236 1
10 237 1
10 238 1
10 241 1
10 243 1
10 248 1
10 251 1
10 252 1
10 253 1
10 257 1
10 258 1
10 261 1
10 262 1
10 267 1
10 269 1
10 272 1
10 277 1
10 280 1
10 281 1
11 12 1
11 15 1
11 17 1
11 26 1
11 27 1
11 30 1
11 33 1
11 36 1
11 37 1
11 40 1
11 41 1
11 43 1
11 45 1
11 49 1
11 54 1
11 59 1
11 60 1
11 69 1
11 78 1
11 81 1
11 85 1
11 91 1
11 92 1
11 94 1
11 95 1
11 100 1
11 115 1
11 116 1
11 123 1
11 126 1
11 128 1
11 132 1
11 141 1
11 142 1
11 146 1
11 150 1
11 158 1
11 160 1
11 163 1
11 169 1
11 170 1
11 173 1
11 176 1
11 180 1
11 181 1
11 185 1
11 191 1
11 194 1
11 203 1
11 204 1
11 211 1
11 215 1
11 216 1
11 226 1
11 229 1
11 231 1
11 234 1
11 237 1
11 240 1
11 246 1
11 248 1
11 252 1
11 256 1
11 257 1
11 260 1
11 261 1
11 262 1
11 268 1
11 270 1
11 273 1
11 278 1
11 279 1
11 281 1
12 13 1
12 15 1
12 23 1
12 26 1
12 28 1
12 30 1
12 33 1
12 42 1
12 43 1
12 57 1
12 59 1
12 61 1
12 63 1
12 67 1
12 70 1
12 73 1
12 81 1
12 83 1
12 86 1
12 91 1
12 93 1
12 94 1
12 95 1
12 98 1
12 99 1
12 104 1
12 105 1
12 107 1
12 110 1
12 115 1
12 125 1
12 132 1
12 137 1
12 141 1
12 142 1
12 147 1
12 159 1
12 160 1
12 164 1
12 176 1
12 179 1
12 183 1
12 190 1
12 192 1
12 197 1
12 200 1
12 203 1
12 204 1
12 211 1
12 214 1
12 215 1
12 216 1
12 218 1
12 220 1
12 224 1
12 229 1
12 238 1
12 240 1
12 241 1
12 251 1
12 253 1
12 257 1
12 260 1
12 261 1
12 268 1
12 270 1
12 272 1
12 275 1
12 278 1
13 18 1
13 25 1
13 26 1
13 29 1
13 30 1
13 36 1
13 38 1
13 39 1
13 42 1
13 47 1
13 49 1
13 51 1
13 52 1
13 57 1
13 63 1
13 64 1
13 66 1
13 70 1
13 71 1
13 73 1
13 75 1
13 80 1
13 81 1
13 83 1
13 84 1
13 85 1
13 88 1
13 89 1
13 94 1
13 97 1
13 99 1
13 104 1
13 107 1
13 108 1
13 110 1
13 114 1
13 119 1
13 121 1
13 125 1
13 127 1
13 129 1
13 130 1
13 135 1
13 137 1
13 138 1
13 151 1
13 154 1
13 159 1
13 164 1
13 171 1
13 172 1
13 175 1
13 179 1
13 180 1
13 182 1
13 183 1
13 186 1
13 189 1
13 190 1
13 192 1
13 195 1
13 204 1
13 205 1
13 207 1
13 211 1
13 212 1
13 218 1
13 220 1
13 223 1
13 224 1
13 232 1
13 233 1
13 235 1
13 238 1
13 250 1
13 253 1
13 257 1
13 262 1
13 263 1
13 272 1
13 274 1
13 275 1
13 280 1
13 281 1
14 15 1
14 16 1
14 20 1
14 24 1
14 31 1
14 36 1
14 40 1
14 42 1
14 50 1
14 52 1
14 58 1
14 62 1
14 64 1
14 66 1
14 71 1
14 75 1
14 77 1
14 80 1
14 85 1
14 86 1
14 93 1
14 94 1
14 101 1
14 109 1
14 111 1
14 114 1
14 116 1
14 118 1
14 125 1
14 127 1
14 129 1
14 130 1
14 138 1
14 141 1
14 147 1
14 154 1
14 161 1
14 164 1
14 169 1
14 171 1
14 173 1
14 178 1
14 182 1
14 184 1
14 185 1
14 186 1
14 187 1
14 189 1
14 190 1
14 195 1
14 201 1
14 204 1
14 207 1
14 209 1
14 216 1
14 219 1
14 225 1
14 233 1
14 235 1
14 236 1
14 244 1
14 252 1
14 259 1
14 267 1
14 268 1
14 271 1
14 276 1
14 277 1
14 280 1
14 281 1
15 17 1
15 24 1
15 26 1
15 28 1
15 30 1
15 32 1
15 38 1
15 40 1
15 46 1
15 49 1
15 57 1
15 59 1
15 61 1
15 62 1
15 64 1
15 73 1
15 75 1
15 76 1
15 77 1
15 79 1
15 80 1
15 81 1
15 83 1
15 84 1
15 86 1
15 90 1
15 93 1
15 94 1
15 98 1
15 100 1
15 109 1
15 114 1
15 116 1
15 117 1
15 118 1
15 121 1
15 125 1
15 128 1
15 130 1
15 133 1
15 135 1
15 137 1
15 138 1
15 141 1
15 142 1
15 143 1
15 147 1
15 149 1
15 152 1
15 154 1
15 155 1
15 160 1
15 161 1
15 164 1
15 167 1
15 170 1
15 171 1
15 174 1
15 178 1
15 182 1
15 183 1
15 186 1
15 188 1
15 190 1
15 195 1
15 203 1
15 205 1
15 207 1
15 208 1
15 214 1
15 216 1
15 220 1
15 222 1
15 224 1
15 225 1
15 231 1
15 233 1
15 235 1
15 236 1
15 240 1
15 244 1
15 248 1
15 249 1
15 257 1
15 259 1
15 260 1
15 262 1
15 264 1
15 267 1
15 271 1
15 275 1
15 276 1
15 277 1
15 279 1
15 281 1
16 28 1
16 31 1
16 40 1
16 46 1
16 48 1
16 55 1
16 60 1
16 62 1
16 63 1
16 65 1
16 66 1
16 67 1
16 71 1
16 72 1
16 76 1
16 94 1
16 99 1
16 104 1
16 106 1
16 109 1
16 112 1
16 117 1
16 128 1
16 130 1
16 134 1
16 137 1
16 138 1
16 143 1
16 148 1
16 155 1
16 158 1
16 167 1
16 168 1
16 177 1
16 184 1
16 187 1
16 190 1
16 194 1
16 201 1
16 202 1
16 205 1
16 206 1
16 208 1
16 213 1
16 216 1
16 217 1
16 232 1
16 235 1
16 242 1
16 249 1
16 252 1
16 255 1
16 261 1
16 264 1
16 268 1
16 280 1
17 23 1
17 24 1
17 32 1
17 34 1
17 36 1
17 38 1
17 39 1
17 40 1
17 41 1
17 43 1
17 46 1
17 49 1
17 57 1
17 68 1
17 69 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 80 1
17 83 1
17 84 1
17 85 1
17 88 1
17 90 1
17 93 1
17 94 1
17 95 1
17 98 1
17 100 1
17 110 1
17 114 1
17 116 1
17 117 1
17 118 1
17 121 1
17 123 1
17 125 1
17 128 1
17 130 1
17 132 1
17 133 1
17 141 1
17 143 1
17 147 1
17 148 1
17 149 1
17 153 1
17 154 1
17 155 1
17 158 1
17 160 1
17 161 1
17 163 1
17 167 1
17 170 1
17 171 1
17 173 1
17 174 1
17 180 1
17 182 1
17 183 1
17 186 1
17 188 1
17 190 1
17 193 1
17 195 1
17 198 1
17 203 1
17 205 1
17 207 1
17 208 1
17 214 1
17 218 1
17 220 1
17 222 1
17 224 1
17 225 1
17 226 1
17 231 1
17 233 1
17 234 1
17 235 1
17 236 1
17 239 1
17 244 1
17 246 1
17 248 1
17 249 1
17 256 1
17 257 1
17 259 1
17 260 1
17 262 1
17 266 1
17 267 1
17 271 1
17 273 1
17 274 1
17 275 1
17 276 1
17 277 1
17 278 1
17 279 1
17 281 1
18 19 1
18 23 1
18 36 1
18 37 1
18 41 1
18 43 1
18 44 1
18 53 1
18 55 1
18 56 1
18 57 1
18 58 1
18 65 1
18 67 1
18 70 1
18 72 1
18 73 1
18 80 1
18 82 1
18 83 1
18 84 1
18 85 1
18 88 1
18 97 1
18 98 1
18 101 1
18 103 1
18 107 1
18 113 1
18 119 1
18 121 1
18 126 1
18 131 1
18 139 1
18 140 1
18 144 1
18 149 1
18 150 1
18 154 1
18 155 1
18 158 1
18 159 1
18 167 1
18 172 1
18 175 1
18 181 1
18 186 1
18 188 1
18 189 1
18 200 1
18 204 1
18 207 1
18 221 1
18 224 1
18 233 1
18 237 1
18 243 1
18 245 1
18 246 1
18 247 1
18 250 1
18 253 1
18 255 1
18 258 1
18 265 1
18 267 1
18 271 1
18 274 1
19 28 1
19 37 1
19 38 1
19 43 1
19 46 1
19 47 1
19 49 1
19 56 1
19 57 1
19 58 1
19 61 1
19 63 1
19 65 1
19 67 1
19 70 1
19 72 1
19 83 1
19 86 1
19 87 1
19 91 1
19 92 1
19 98 1
19 99 1
19 104 1
19 105 1
19 107 1
19 108 1
19 112 1
19 120 1
19 122 1
19 124 1
19 131 1
19 134 1
19 135 1
19 136 1
19 139 1
19 140 1
19 142 1
19 145 1
19 146 1
19 150 1
19 156 1
19 159 1
19 164 1
19 165 1
19 168 1
19 174 1
19 175 1
19 181 1
19 183 1
19 191 1
19 192 1
19 197 1
19 199 1
19 200 1
19 215 1
19 217 1
19 220 1
19 221 1
19 227 1
19 230 1
19 237 1
19 241 1
19 243 1
19 245 1
19 247 1
19 250 1
19 253 1
19 254 1
19 255 1
19 257 1
19 263 1
19 265 1
19 269 1
19 270 1
19 272 1
20 27 1
20 34 1
20 35 1
20 37 1
20 38 1
20 39 1
20 41 1
20 42 1
20 43 1
20 45 1
20 50 1
20 53 1
20 54 1
20 58 1
20 59 1
20 64 1
20 65 1
20 67 1
20 70 1
20 73 1
20 74 1
20 80 1
20 85 1
20 88 1
20 97 1
20 104 1
20 110 1
20 115 1
20 122 1
20 127 1
20 140 1
20 141 1
20 145 1
20 147 1
20 150 1
20 162 1
20 164 1
20 165 1
20 166 1
20 169 1
20 171 1
20 173 1
20 181 1
20 185 1
20 189 1
20 190 1
20 194 1
20 195 1
20 197 1
20 201 1
20 209 1
20 223 1
20 226 1
20 229 1
20 234 1
20 246 1
20 247 1
20 250 1
20 251 1
20 256 1
20 272 1
20 276 1
20 281 1
21 22 1
21 25 1
21 28 1
21 34 1
21 35 1
21 37 1
21 39 1
21 42 1
21 47 1
21 48 1
21 52 1
21 56 1
21 65 1
21 72 1
21 74 1
21 82 1
21 83 1
21 90 1
21 92 1
21 97 1
21 103 1
21 105 1
21 112 1
21 121 1
21 123 1
21 133 1
21 134 1
21 135 1
21 136 1
21 139 1
21 144 1
21 145 1
21 150 1
21 151 1
21 155 1
21 157 1
21 158 1
21 166 1
21 168 1
21 177 1
21 180 1
21 194 1
21 197 1
21 199 1
21 206 1
21 213 1
21 222 1
21 225 1
21 227 1
21 228 1
21 230 1
21 232 1
21 235 1
21 239 1
21 245 1
21 250 1
21 254 1
21 258 1
21 259 1
21 274 1
22 24 1
22 34 1
22 39 1
22 46 1
22 47 1
22 48 1
22 52 1
22 56 1
22 69 1
22 74 1
22 78 1
22 87 1
22 90 1
22 100 1
22 106 1
22 111 1
22 122 1
22 123 1
22 136 1
22 139 1
22 148 1
22 150 1
22 153 1
22 158 1
22 162 1
22 167 1
22 177 1
22 197 1
22 202 1
22 206 1
22 208 1
22 210 1
22 225 1
22 231 1
22 242 1
22 247 1
22 249 1
22 256 1
22 259 1
22 269 1
23 36 1
23 41 1
23 43 1
23 44 1
23 46 1
23 54 1
23 55 1
23 56 1
23 58 1
23 59 1
23 61 1
23 62 1
23 65 1
23 67 1
23 68 1
23 69 1
23 71 1
23 73 1
23 78 1
23 79 1
23 80 1
23 81 1
23 85 1
23 86 1
23 87 1
23 88 1
23 93 1
23 94 1
23 95 1
23 98 1
23 99 1
23 101 1
23 103 1
23 106 1
23 110 1
23 113 1
23 124 1
23 126 1
23 130 1
23 131 1
23 137 1
23 141 1
23 142 1
23 143 1
23 146 1
23 147 1
23 148 1
23 149 1
23 150 1
23 154 1
23 156 1
23 159 1
23 160 1
23 164 1
23 165 1
23 167 1
23 170 1
23 172 1
23 173 1
23 174 1
23 179 1
23 181 1
23 184 1
23 185 1
23 186 1
23 188 1
23 190 1
23 194 1
23 197 1
23 200 1
23 204 1
23 211 1
23 214 1
23 216 1
23 219 1
23 220 1
23 224 1
23 226 1
23 229 1
23 233 1
23 237 1
23 242 1
23 243 1
23 246 1
23 247 1
23 250 1
23 251 1
23 253 1
23 255 1
23 258 1
23 261 1
23 266 1
23 267 1
23 271 1
23 278 1
24 25 1
24 26 1
24 29 1
24 34 1
24 39 1
24 42 1
24 45 1
24 50 1
24 52 1
24 60 1
24 63 1
24 66 1
24 74 1
24 75 1
24 78 1
24 87 1
24 91 1
24 105 1
24 109 1
24 111 1
24 114 1
24 122 1
24 125 1
24 129 1
24 138 1
24 153 1
24 161 1
24 169 1
24 173 1
24 178 1
24 184 1
24 195 1
24 198 1
24 201 1
24 203 1
24 208 1
24 225 1
24 235 1
24 238 1
24 259 1
24 269 1
24 272 1
24 277 1
24 280 1
24 281 1
25 27 1
25 29 1
25 34 1
25 39 1
25 42 1
25 49 1
25 50 1
25 52 1
25 63 1
25 74 1
25 75 1
25 81 1
25 83 1
25 89 1
25 91 1
25 105 1
25 109 1
25 112 1
25 114 1
25 115 1
25 116 1
25 121 1
25 122 1
25 125 1
25 129 1
25 133 1
25 135 1
25 136 1
25 138 1
25 145 1
25 151 1
25 157 1
25 166 1
25 169 1
25 178 1
25 180 1
25 182 1
25 183 1
25 191 1
25 199 1
25 211 1
25 212 1
25 215 1
25 222 1
25 223 1
25 225 1
25 227 1
25 232 1
25 234 1
25 235 1
25 238 1
25 241 1
25 260 1
25 263 1
25 264 1
25 269 1
25 272 1
25 274 1
25 280 1
25 281 1
26 27 1
26 28 1
26 29 1
26 32 1
26 33 1
26 34 1
26 40 1
26 45 1
26 46 1
26 49 1
26 50 1
26 59 1
26 60 1
26 63 1
26 79 1
26 81 1
26 87 1
26 91 1
26 94 1
26 99 1
26 100 1
26 105 1
26 109 1
26 114 1
26 116 1
26 117 1
26 120 1
26 122 1
26 124 1
26 128 1
26 130 1
26 135 1
26 138 1
26 142 1
26 161 1
26 163 1
26 169 1
26 170 1
26 174 1
26 180 1
26 183 1
26 184 1
26 192 1
26 196 1
26 201 1
26 203 1
26 205 1
26 208 1
26 211 1
26 215 1
26 218 1
26 220 1
26 231 1
26 232 1
26 235 1
26 236 1
26 238 1
26 240 1
26 248 1
26 249 1
26 252 1
26 253 1
26 257 1
26 260 1
26 262 1
26 264 1
26 269 1
26 272 1
26 279 1
26 281 1
27 29 1
27 34 1
27 36 1
27 37 1
27 43 1
27 45 1
27 48 1
27 49 1
27 50 1
27 67 1
27 72 1
27 74 1
27 91 1
27 92 1
27 95 1
27 105 1
27 115 1
27 122 1
27 126 1
27 129 1
27 132 1
27 134 1
27 136 1
27 139 1
27 142 1
27 145 1
27 146 1
27 150 1
27 151 1
27 163 1
27 176 1
27 180 1
27 181 1
27 192 1
27 194 1
27 202 1
27 203 1
27 211 1
27 213 1
27 215 1
27 221 1
27 231 1
27 246 1
27 248 1
27 254 1
27 256 1
27 272 1
27 274 1
27 278 1
27 279 1
28 29 1
28 32 1
28 37 1
28 44 1
28 46 1
28 47 1
28 48 1
28 49 1
28 51 1
28 55 1
28 56 1
28 60 1
28 61 1
28 63 1
28 67 1
28 71 1
28 72 1
28 74 1
28 76 1
28 79 1
28 84 1
28 90 1
28 91 1
28 92 1
28 96 1
28 99 1
28 104 1
28 105 1
28 108 1
28 109 1
28 112 1
28 114 1
28 117 1
28 120 1
28 124 1
28 128 1
28 132 1
28 134 1
28 135 1
28 137 1
28 142 1
28 144 1
28 146 1
28 150 1
28 151 1
28 152 1
28 155 1
28 156 1
28 158 1
28 167 1
28 174 1
28 175 1
28 176 1
28 177 1
28 178 1
28 183 1
28 184 1
28 191 1
28 192 1
28 197 1
28 200 1
28 205 1
28 208 1
28 211 1
28 213 1
28 217 1
28 220 1
28 227 1
28 229 1
28 232 1
28 237 1
28 238 1
28 239 1
28 241 1
28 251 1
28 254 1
28 255 1
28 257 1
28 258 1
28 260 1
28 261 1
28 264 1
28 268 1
28 274 1
28 275 1
28 279 1
29 33 1
29 37 1
29 45 1
29 47 1
29 49 1
29 50 1
29 51 1
29 60 1
29 63 1
29 66 1
29 70 1
29 74 1
29 75 1
29 77 1
29 83 1
29 89 1
29 90 1
29 91 1
29 97 1
29 105 1
29 107 1
29 109 1
29 111 1
29 114 1
29 115 1
29 121 1
29 122 1
29 129 1
29 130 1
29 134 1
29 135 1
29 138 1
29 142 1
29 145 1
29 150 1
29 151 1
29 154 1
29 157 1
29 171 1
29 175 1
29 178 1
29 180 1
29 183 1
29 186 1
29 189 1
29 191 1
29 192 1
29 195 1
29 203 1
29 205 1
29 208 1
29 211 1
29 212 1
29 213 1
29 215 1
29 220 1
29 223 1
29 227 1
29 231 1
29 232 1
29 233 1
29 238 1
29 240 1
29 251 1
29 253 1
29 257 1
29 258 1
29 260 1
29 263 1
29 274 1
29 275 1
29 279 1
30 31 1
30 32 1
30 51 1
30 61 1
30 62 1
30 63 1
30 64 1
30 73 1
30 75 1
30 76 1
30 79 1
30 80 1
30 81 1
30 84 1
30 93 1
30 107 1
30 117 1
30 125 1
30 129 1
30 130 1
30 132 1
30 137 1
30 138 1
30 140 1
30 151 1
30 152 1
30 154 1
30 155 1
30 157 1
30 158 1
30 167 1
30 172 1
30 176 1
30 178 1
30 179 1
30 182 1
30 183 1
30 187 1
30 190 1
30 204 1
30 205 1
30 207 1
30 211 1
30 212 1
30 213 1
30 215 1
30 216 1
30 217 1
30 222 1
30 224 1
30 232 1
30 235 1
30 237 1
30 243 1
30 251 1
30 260 1
30 261 1
30 263 1
30 265 1
30 267 1
30 268 1
30 275 1
31 47 1
31 48 1
31 51 1
31 55 1
31 56 1
31 60 1
31 62 1
31 66 1
31 71 1
31 76 1
31 77 1
31 78 1
31 80 1
31 86 1
31 101 1
31 102 1
31 105 1
31 108 1
31 111 1
31 117 1
31 126 1
31 127 1
31 137 1
31 151 1
31 152 1
31 154 1
31 156 1
31 157 1
31 158 1
31 161 1
31 165 1
31 167 1
31 171 1
31 172 1
31 175 1
31 178 1
31 182 1
31 185 1
31 187 1
31 188 1
31 190 1
31 191 1
31 202 1
31 208 1
31 209 1
31 213 1
31 214 1
31 216 1
31 217 1
31 222 1
31 227 1
31 228 1
31 233 1
31 236 1
31 240 1
31 244 1
31 249 1
31 252 1
31 253 1
31 255 1
31 258 1
31 259 1
31 261 1
31 265 1
31 267 1
31 268 1
31 276 1
31 277 1
31 280 1
32 43 1
32 44 1
32 46 1
32 49 1
32 51 1
32 57 1
32 61 1
32 62 1
32 68 1
32 73 1
32 75 1
32 76 1
32 79 1
32 81 1
32 83 1
32 84 1
32 86 1
32 90 1
32 93 1
32 96 1
32 117 1
32 120 1
32 121 1
32 123 1
32 124 1
32 125 1
32 132 1
32 133 1
32 135 1
32 141 1
32 143 1
32 144 1
32 146 1
32 148 1
32 152 1
32 155 1
32 157 1
32 158 1
32 161 1
32 167 1
32 170 1
32 174 1
32 176 1
32 177 1
32 183 1
32 187 1
32 188 1
32 196 1
32 197 1
32 200 1
32 207 1
32 208 1
32 214 1
32 222 1
32 224 1
32 225 1
32 231 1
32 232 1
32 234 1
32 235 1
32 236 1
32 239 1
32 241 1
32 245 1
32 249 1
32 254 1
32 257 1
32 258 1
32 259 1
32 260 1
32 264 1
32 266 1
32 267 1
32 271 1
32 273 1
32 275 1
32 277 1
32 278 1
32 279 1
33 34 1
33 38 1
33 45 1
33 54 1
33 55 1
33 59 1
33 60 1
33 63 1
33 65 1
33 66 1
33 71 1
33 74 1
33 87 1
33 91 1
33 95 1
33 99 1
33 104 1
33 106 1
33 109 1
33 112 1
33 114 1
33 116 1
33 118 1
33 122 1
33 128 1
33 131 1
33 134 1
33 141 1
33 142 1
33 145 1
33 146 1
33 149 1
33 156 1
33 160 1
33 164 1
33 165 1
33 178 1
33 189 1
33 190 1
33 192 1
33 197 1
33 201 1
33 203 1
33 208 1
33 220 1
33 226 1
33 231 1
33 233 1
33 238 1
33 240 1
33 244 1
33 251 1
33 252 1
33 253 1
33 270 1
33 272 1
33 275 1
34 38 1
34 39 1
34 45 1
34 46 1
34 50 1
34 52 1
34 54 1
34 58 1
34 60 1
34 69 1
34 74 1
34 78 1
34 87 1
34 88 1
34 91 1
34 98 1
34 100 1
34 105 1
34 106 1
34 109 1
34 111 1
34 115 1
34 116 1
34 118 1
34 120 1
34 122 1
34 123 1
34 129 1
34 133 1
34 136 1
34 141 1
34 145 1
34 150 1
34 151 1
34 153 1
34 162 1
34 163 1
34 169 1
34 170 1
34 173 1
34 180 1
34 184 1
34 189 1
34 191 1
34 194 1
34 195 1
34 198 1
34 201 1
34 202 1
34 203 1
34 210 1
34 220 1
34 225 1
34 226 1
34 234 1
34 238 1
34 242 1
34 247 1
34 248 1
34 249 1
34 252 1
34 253 1
34 256 1
34 259 1
34 269 1
34 272 1
34 276 1
34 281 1
35 37 1
35 40 1
35 41 1
35 45 1
35 48 1
35 50 1
35 52 1
35 66 1
35 69 1
35 74 1
35 76 1
35 82 1
35 93 1
35 97 1
35 112 1
35 115 1
35 121 1
35 128 1
35 132 1
35 133 1
35 136 1
35 145 1
35 150 1
35 151 1
35 154 1
35 155 1
35 157 1
35 158 1
35 166 1
35 169 1
35 173 1
35 185 1
35 189 1
35 190 1
35 194 1
35 198 1
35 228 1
35 229 1
35 252 1
35 256 1
35 268 1
35 274 1
35 279 1
36 37 1
36 38 1
36 41 1
36 42 1
36 43 1
36 51 1
36 57 1
36 58 1
36 64 1
36 68 1
36 69 1
36 73 1
36 75 1
36 79 1
36 80 1
36 81 1
36 82 1
36 83 1
36 85 1
36 88 1
36 92 1
36 94 1
36 98 1
36 100 1
36 110 1
36 113 1
36 115 1
36 126 1
36 129 1
36 141 1
36 147 1
36 154 1
36 159 1
36 164 1
36 166 1
36 169 1
36 173 1
36 180 1
36 181 1
36 185 1
36 187 1
36 193 1
36 203 1
36 204 1
36 207 1
36 209 1
36 210 1
36 214 1
36 215 1
36 223 1
36 224 1
36 229 1
36 232 1
36 234 1
36 236 1
36 237 1
36 239 1
36 241 1
36 246 1
36 248 1
36 250 1
36 254 1
36 256 1
36 257 1
36 267 1
36 268 1
36 272 1
36 277 1
36 278 1
36 281 1
37 41 1
37 42 1
37 43 1
37 45 1
37 48 1
37 50 1
37 51 1
37 67 1
37 70 1
37 72 1
37 73 1
37 82 1
37 84 1
37 91 1
37 95 1
37 97 1
37 99 1
37 105 1
37 110 1
37 113 1
37 115 1
37 121 1
37 126 1
37 128 1
37 129 1
37 132 1
37 134 1
37 136 1
37 138 1
37 139 1
37 140 1
37 144 1
37 145 1
37 146 1
37 150 1
37 151 1
37 154 1
37 155 1
37 157 1
37 163 1
37 166 1
37 168 1
37 169 1
37 175 1
37 176 1
37 181 1
37 185 1
37 191 1
37 194 1
37 202 1
37 203 1
37 204 1
37 205 1
37 210 1
37 211 1
37 213 1
37 215 1
37 221 1
37 223 1
37 229 1
37 232 1
37 237 1
37 246 1
37 247 1
37 248 1
37 250 1
37 254 1
37 256 1
37 258 1
37 262 1
37 268 1
37 274 1
37 278 1
37 279 1
38 39 1
38 43 1
38 45 1
38 46 1
38 49 1
38 54 1
38 64 1
38 65 1
38 74 1
38 75 1
38 80 1
38 83 1
38 84 1
38 85 1
38 87 1
38 88 1
38 90 1
38 94 1
38 95 1
38 98 1
38 103 1
38 106 1
38 110 1
38 112 1
38 113 1
38 114 1
38 118 1
38 119 1
38 122 1
38 124 1
38 125 1
38 131 1
38 136 1
38 141 1
38 145 1
38 146 1
38 147 1
38 149 1
38 150 1
38 153 1
38 156 1
38 159 1
38 160 1
38 162 1
38 163 1
38 164 1
38 173 1
38 174 1
38 180 1
38 181 1
38 183 1
38 186 1
38 189 1
38 192 1
38 195 1
38 197 1
38 198 1
38 201 1
38 204 1
38 207 1
38 220 1
38 221 1
38 225 1
38 226 1
38 230 1
38 231 1
38 233 1
38 234 1
38 241 1
38 242 1
38 246 1
38 247 1
38 248 1
38 250 1
38 253 1
38 254 1
38 257 1
38 269 1
38 271 1
38 272 1
38 274 1
38 276 1
38 278 1
38 281 1
39 40 1
39 42 1
39 43 1
39 47 1
39 52 1
39 53 1
39 54 1
39 65 1
39 71 1
39 74 1
39 83 1
39 84 1
39 85 1
39 88 1
39 89 1
39 93 1
39 97 1
39 106 1
39 110 1
39 112 1
39 118 1
39 121 1
39 125 1
39 127 1
39 131 1
39 133 1
39 136 1
39 141 1
39 145 1
39 149 1
39 153 1
39 157 1
39 162 1
39 166 1
39 169 1
39 173 1
39 180 1
39 183 1
39 186 1
39 189 1
39 195 1
39 198 1
39 220 1
39 223 1
39 225 1
39 226 1
39 230 1
39 234 1
39 235 1
39 245 1
39 250 1
39 266 1
39 272 1
39 274 1
39 276 1
40 41 1
40 45 1
40 46 1
40 48 1
40 52 1
40 54 1
40 55 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 69 1
40 71 1
40 72 1
40 76 1
40 84 1
40 90 1
40 93 1
40 94 1
40 97 1
40 106 1
40 109 1
40 112 1
40 116 1
40 117 1
40 118 1
40 121 1
40 128 1
40 129 1
40 130 1
40 132 1
40 133 1
40 138 1
40 141 1
40 143 1
40 147 1
40 148 1
40 149 1
40 153 1
40 155 1
40 157 1
40 158 1
40 163 1
40 166 1
40 169 1
40 173 1
40 177 1
40 178 1
40 184 1
40 186 1
40 189 1
40 190 1
40 193 1
40 194 1
40 198 1
40 201 1
40 206 1
40 207 1
40 210 1
40 216 1
40 218 1
40 219 1
40 226 1
40 230 1
40 235 1
40 238 1
40 242 1
40 252 1
40 262 1
40 266 1
40 268 1
40 278 1
41 45 1
41 54 1
41 55 1
41 58 1
41 69 1
41 73 1
41 80 1
41 84 1
41 85 1
41 93 1
41 94 1
41 95 1
41 101 1
41 112 1
41 116 1
41 117 1
41 126 1
41 128 1
41 130 1
41 132 1
41 141 1
41 143 1
41 147 1
41 148 1
41 149 1
41 154 1
41 155 1
41 158 1
41 160 1
41 163 1
41 166 1
41 167 1
41 169 1
41 173 1
41 179 1
41 181 1
41 185 1
41 186 1
41 189 1
41 190 1
41 193 1
41 194 1
41 198 1
41 204 1
41 207 1
41 214 1
41 216 1
41 224 1
41 226 1
41 228 1
41 229 1
41 246 1
41 252 1
41 256 1
41 267 1
41 268 1
41 273 1
41 278 1
42 43 1
42 50 1
42 52 1
42 58 1
42 64 1
42 65 1
42 66 1
42 70 1
42 71 1
42 80 1
42 81 1
42 82 1
42 83 1
42 84 1
42 85 1
42 88 1
42 89 1
42 91 1
42 93 1
42 97 1
42 98 1
42 104 1
42 105 1
42 108 1
42 110 1
42 121 1
42 122 1
42 125 1
42 127 1
42 129 1
42 136 1
42 138 1
42 140 1
42 141 1
42 145 1
42 147 1
42 151 1
42 159 1
42 162 1
42 164 1
42 165 1
42 166 1
42 168 1
42 169 1
42 179 1
42 182 1
42 183 1
42 184 1
42 185 1
42 186 1
42 189 1
42 190 1
42 191 1
42 194 1
42 195 1
42 201 1
42 204 1
42 209 1
42 211 1
42 218 1
42 221 1
42 223 1
42 226 1
42 232 1
42 235 1
42 238 1
42 250 1
42 252 1
42 262 1
42 272 1
42 276 1
42 280 1
42 281 1
43 49 1
43 53 1
43 54 1
43 56 1
43 57 1
43 58 1
43 61 1
43 64 1
43 65 1
43 67 1
43 73 1
43 75 1
43 83 1
43 85 1
43 88 1
43 92 1
43 93 1
43 95 1
43 96 1
43 97 1
43 98 1
43 100 1
43 107 1
43 110 1
43 115 1
43 125 1
43 131 1
43 132 1
43 136 1
43 139 1
43 140 1
43 141 1
43 145 1
43 149 1
43 157 1
43 159 1
43 160 1
43 164 1
43 166 1
43 170 1
43 176 1
43 179 1
43 180 1
43 181 1
43 186 1
43 191 1
43 192 1
43 194 1
43 199 1
43 200 1
43 204 1
43 207 1
43 212 1
43 215 1
43 221 1
43 224 1
43 225 1
43 234 1
43 237 1
43 239 1
43 241 1
43 243 1
43 245 1
43 246 1
43 250 1
43 254 1
43 257 1
43 260 1
43 263 1
43 268 1
43 270 1
43 272 1
43 273 1
43 274 1
43 275 1
43 278 1
43 279 1
44 53 1
44 54 1
44 55 1
44 58 1
44 65 1
44 67 1
44 68 1
44 71 1
44 72 1
44 73 1
44 76 1
44 80 1
44 84 1
44 93 1
44 96 1
44 101 1
44 104 1
44 106 1
44 112 1
44 131 1
44 132 1
44 137 1
44 144 1
44 148 1
44 152 1
44 155 1
44 158 1
44 167 1
44 175 1
44 176 1
44 177 1
44 183 1
44 188 1
44 190 1
44 194 1
44 200 1
44 205 1
44 213 1
44 217 1
44 224 1
44 228 1
44 229 1
44 235 1
44 237 1
44 243 1
44 245 1
44 255 1
44 265 1
44 266 1
44 279 1
45 49 1
45 50 1
45 54 1
45 59 1
45 60 1
45 63 1
45 69 1
45 74 1
45 87 1
45 91 1
45 94 1
45 95 1
45 106 1
45 109 1
45 112 1
45 115 1
45 116 1
45 122 1
45 123 1
45 128 1
45 133 1
45 134 1
45 141 1
45 142 1
45 145 1
45 146 1
45 148 1
45 150 1
45 153 1
45 157 1
45 158 1
45 160 1
45 161 1
45 162 1
45 163 1
45 166 1
45 169 1
45 170 1
45 178 1
45 181 1
45 184 1
45 190 1
45 194 1
45 197 1
45 198 1
45 201 1
45 203 1
45 211 1
45 221 1
45 226 1
45 228 1
45 229 1
45 231 1
45 238 1
45 240 1
45 242 1
45 244 1
45 246 1
45 248 1
45 252 1
45 256 1
45 268 1
45 273 1
45 278 1
45 279 1
45 281 1
46 49 1
46 60 1
46 61 1
46 65 1
46 68 1
46 69 1
46 79 1
46 87 1
46 90 1
46 95 1
46 98 1
46 100 1
46 106 1
46 113 1
46 116 1
46 117 1
46 120 1
46 123 1
46 124 1
46 128 1
46 131 1
46 134 1
46 135 1
46 136 1
46 141 1
46 142 1
46 143 1
46 146 1
46 148 1
46 150 1
46 153 1
46 155 1
46 160 1
46 162 1
46 163 1
46 167 1
46 170 1
46 174 1
46 176 1
46 177 1
46 183 1
46 184 1
46 193 1
46 200 1
46 206 1
46 208 1
46 210 1
46 214 1
46 218 1
46 220 1
46 223 1
46 226 1
46 229 1
46 231 1
46 236 1
46 241 1
46 242 1
46 248 1
46 249 1
46 253 1
46 254 1
46 257 1
46 258 1
46 262 1
46 264 1
46 267 1
46 269 1
46 277 1
46 279 1
47 48 1
47 51 1
47 53 1
47 56 1
47 57 1
47 60 1
47 61 1
47 63 1
47 66 1
47 67 1
47 71 1
47 72 1
47 73 1
47 74 1
47 77 1
47 78 1
47 80 1
47 83 1
47 84 1
47 86 1
47 87 1
47 89 1
47 90 1
47 96 1
47 97 1
47 99 1
47 101 1
47 103 1
47 105 1
47 106 1
47 107 1
47 108 1
47 111 1
47 112 1
47 114 1
47 118 1
47 119 1
47 122 1
47 126 1
47 127 1
47 130 1
47 131 1
47 134 1
47 135 1
47 137 1
47 139 1
47 144 1
47 145 1
47 150 1
47 152 1
47 155 1
47 156 1
47 157 1
47 158 1
47 159 1
47 162 1
47 168 1
47 171 1
47 172 1
47 174 1
47 175 1
47 178 1
47 181 1
47 183 1
47 186 1
47 188 1
47 189 1
47 191 1
47 192 1
47 195 1
47 197 1
47 199 1
47 205 1
47 208 1
47 212 1
47 213 1
47 217 1
47 220 1
47 221 1
47 227 1
47 230 1
47 233 1
47 241 1
47 242 1
47 244 1
47 245 1
47 249 1
47 250 1
47 251 1
47 253 1
47 254 1
47 258 1
47 263 1
47 264 1
47 265 1
47 271 1
47 274 1
47 275 1
47 276 1
47 277 1
47 279 1
48 55 1
48 56 1
48 60 1
48 63 1
48 65 1
48 66 1
48 67 1
48 69 1
48 71 1
48 72 1
48 74 1
48 76 1
48 78 1
48 82 1
48 101 1
48 103 1
48 106 1
48 108 1
48 111 1
48 112 1
48 121 1
48 127 1
48 128 1
48 132 1
48 134 1
48 136 1
48 139 1
48 144 1
48 145 1
48 148 1
48 150 1
48 153 1
48 155 1
48 156 1
48 157 1
48 158 1
48 162 1
48 165 1
48 166 1
48 167 1
48 171 1
48 177 1
48 184 1
48 189 1
48 190 1
48 194 1
48 197 1
48 202 1
48 206 1
48 208 1
48 210 1
48 213 1
48 217 1
48 228 1
48 229 1
48 231 1
48 237 1
48 242 1
48 244 1
48 247 1
48 249 1
48 252 1
48 253 1
48 255 1
48 256 1
48 258 1
48 274 1
48 279 1
48 280 1
49 57 1
49 61 1
49 63 1
49 67 1
49 68 1
49 73 1
49 75 1
49 79 1
49 83 1
49 84 1
49 87 1
49 90 1
49 91 1
49 93 1
49 98 1
49 99 1
49 105 1
49 110 1
49 114 1
49 115 1
49 120 1
49 121 1
49 123 1
49 124 1
49 125 1
49 133 1
49 134 1
49 135 1
49 141 1
49 142 1
49 146 1
49 155 1
49 160 1
49 163 1
49 170 1
49 174 1
49 176 1
49 177 1
49 180 1
49 183 1
49 192 1
49 194 1
49 200 1
49 205 1
49 207 1
49 211 1
49 220 1
49 225 1
49 230 1
49 234 1
49 235 1
49 238 1
49 254 1
49 257 1
49 262 1
49 264 1
49 272 1
49 275 1
49 278 1
49 279 1
50 51 1
50 60 1
50 66 1
50 70 1
50 74 1
50 78 1
50 91 1
50 104 1
50 105 1
50 114 1
50 115 1
50 122 1
50 127 1
50 129 1
50 134 1
50 136 1
50 140 1
50 142 1
50 145 1
50 150 1
50 151 1
50 154 1
50 164 1
50 165 1
50 166 1
50 169 1
50 178 1
50 180 1
50 181 1
50 184 1
50 185 1
50 190 1
50 191 1
50 192 1
50 194 1
50 195 1
50 199 1
50 201 1
50 202 1
50 203 1
50 209 1
50 211 1
50 215 1
50 223 1
50 229 1
50 235 1
50 238 1
50 248 1
50 251 1
50 252 1
50 253 1
50 256 1
50 268 1
50 269 1
50 272 1
50 280 1
50 281 1
51 56 1
51 62 1
51 70 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 80 1
51 81 1
51 92 1
51 99 1
51 102 1
51 105 1
51 117 1
51 126 1
51 129 1
51 135 1
51 137 1
51 140 1
51 144 1
51 151 1
51 152 1
51 154 1
51 155 1
51 157 1
51 158 1
51 159 1
51 167 1
51 172 1
51 175 1
51 182 1
51 185 1
51 187 1
51 188 1
51 191 1
51 202 1
51 203 1
51 204 1
51 205 1
51 207 1
51 208 1
51 209 1
51 211 1
51 212 1
51 213 1
51 215 1
51 216 1
51 224 1
51 227 1
51 232 1
51 236 1
51 237 1
51 239 1
51 241 1
51 243 1
51 253 1
51 255 1
51 258 1
51 261 1
51 265 1
51 267 1
51 268 1
51 269 1
51 277 1
52 64 1
52 65 1
52 66 1
52 74 1
52 82 1
52 84 1
52 88 1
52 89 1
52 97 1
52 121 1
52 127 1
52 130 1
52 133 1
52 138 1
52 141 1
52 151 1
52 153 1
52 162 1
52 166 1
52 169 1
52 173 1
52 182 1
52 186 1
52 189 1
52 193 1
52 194 1
52 195 1
52 201 1
52 206 1
52 225 1
52 226 1
52 235 1
52 250 1
52 280 1
53 54 1
53 56 1
53 57 1
53 58 1
53 72 1
53 73 1
53 74 1
53 82 1
53 83 1
53 88 1
53 93 1
53 96 1
53 97 1
53 101 1
53 107 1
53 112 1
53 115 1
53 125 1
53 131 1
53 139 1
53 140 1
53 141 1
53 145 1
53 149 1
53 153 1
53 156 1
53 157 1
53 158 1
53 162 1
53 171 1
53 179 1
53 186 1
53 188 1
53 189 1
53 190 1
53 194 1
53 197 1
53 198 1
53 204 1
53 207 1
53 217 1
53 221 1
53 225 1
53 230 1
53 233 1
53 234 1
53 244 1
53 245 1
53 246 1
53 256 1
53 263 1
53 265 1
53 266 1
53 270 1
53 271 1
53 272 1
53 274 1
53 275 1
53 276 1
53 279 1
54 58 1
54 59 1
54 69 1
54 73 1
54 74 1
54 78 1
54 88 1
54 93 1
54 98 1
54 101 1
54 102 1
54 106 1
54 110 1
54 112 1
54 115 1
54 116 1
54 118 1
54 122 1
54 123 1
54 125 1
54 126 1
54 131 1
54 132 1
54 133 1
54 140 1
54 141 1
54 145 1
54 147 1
54 148 1
54 149 1
54 153 1
54 156 1
54 157 1
54 158 1
54 160 1
54 161 1
54 162 1
54 166 1
54 167 1
54 171 1
54 173 1
54 179 1
54 185 1
54 188 1
54 189 1
54 190 1
54 194 1
54 195 1
54 197 1
54 198 1
54 228 1
54 229 1
54 242 1
54 244 1
54 246 1
54 247 1
54 252 1
54 255 1
54 256 1
54 266 1
54 268 1
54 270 1
54 273 1
54 276 1
54 278 1
55 60 1
55 63 1
55 65 1
55 66 1
55 67 1
55 69 1
55 71 1
55 72 1
55 73 1
55 76 1
55 80 1
55 83 1
55 84 1
55 93 1
55 95 1
55 97 1
55 99 1
55 101 1
55 103 1
55 104 1
55 106 1
55 108 1
55 112 1
55 113 1
55 117 1
55 118 1
55 127 1
55 128 1
55 130 1
55 131 1
55 134 1
55 137 1
55 142 1
55 143 1
55 146 1
55 148 1
55 149 1
55 150 1
55 154 1
55 155 1
55 156 1
55 158 1
55 162 1
55 165 1
55 167 1
55 171 1
55 172 1
55 175 1
55 177 1
55 181 1
55 183 1
55 184 1
55 186 1
55 188 1
55 189 1
55 190 1
55 194 1
55 197 1
55 202 1
55 205 1
55 208 1
55 210 1
55 213 1
55 214 1
55 216 1
55 217 1
55 221 1
55 229 1
55 233 1
55 235 1
55 242 1
55 247 1
55 251 1
55 252 1
55 253 1
55 255 1
55 258 1
55 261 1
55 266 1
55 274 1
55 275 1
55 279 1
56 57 1
56 58 1
56 61 1
56 67 1
56 72 1
56 73 1
56 74 1
56 77 1
56 78 1
56 83 1
56 90 1
56 92 1
56 96 1
56 97 1
56 98 1
56 101 1
56 103 1
56 107 1
56 112 1
56 113 1
56 126 1
56 131 1
56 134 1
56 139 1
56 144 1
56 145 1
56 149 1
56 150 1
56 152 1
56 155 1
56 156 1
56 157 1
56 158 1
56 162 1
56 164 1
56 171 1
56 172 1
56 178 1
56 181 1
56 186 1
56 188 1
56 189 1
56 191 1
56 197 1
56 198 1
56 200 1
56 208 1
56 212 1
56 213 1
56 217 1
56 221 1
56 227 1
56 228 1
56 230 1
56 233 1
56 239 1
56 241 1
56 243 1
56 245 1
56 246 1
56 247 1
56 250 1
56 253 1
56 254 1
56 258 1
56 259 1
56 263 1
56 265 1
56 271 1
56 273 1
56 274 1
56 276 1
56 277 1
57 61 1
57 64 1
57 68 1
57 73 1
57 75 1
57 80 1
57 82 1
57 83 1
57 85 1
57 86 1
57 88 1
57 89 1
57 90 1
57 92 1
57 93 1
57 96 1
57 98 1
57 103 1
57 107 1
57 110 1
57 119 1
57 121 1
57 123 1
57 124 1
57 125 1
57 130 1
57 135 1
57 137 1
57 141 1
57 149 1
57 152 1
57 155 1
57 159 1
57 160 1
57 172 1
57 174 1
57 180 1
57 183 1
57 186 1
57 187 1
57 192 1
57 196 1
57 200 1
57 204 1
57 207 1
57 214 1
57 217 1
57 220 1
57 221 1
57 222 1
57 224 1
57 225 1
57 230 1
57 234 1
57 237 1
57 239 1
57 241 1
57 245 1
57 250 1
57 254 1
57 257 1
57 266 1
57 267 1
57 271 1
57 272 1
57 275 1
57 277 1
57 278 1
58 59 1
58 61 1
58 64 1
58 65 1
58 67 1
58 68 1
58 69 1
58 71 1
58 72 1
58 73 1
58 76 1
58 78 1
58 80 1
58 82 1
58 85 1
58 86 1
58 87 1
58 88 1
58 92 1
58 93 1
58 94 1
58 97 1
58 98 1
58 100 1
58 101 1
58 102 1
58 110 1
58 113 1
58 115 1
58 122 1
58 123 1
58 126 1
58 127 1
58 131 1
58 132 1
58 134 1
58 136 1
58 139 1
58 140 1
58 141 1
58 143 1
58 145 1
58 147 1
58 154 1
58 156 1
58 159 1
58 164 1
58 165 1
58 166 1
58 168 1
58 169 1
58 171 1
58 173 1
58 179 1
58 181 1
58 185 1
58 188 1
58 190 1
58 191 1
58 194 1
58 195 1
58 199 1
58 200 1
58 204 1
58 209 1
58 210 1
58 214 1
58 217 1
58 219 1
58 224 1
58 226 1
58 228 1
58 229 1
58 234 1
58 237 1
58 242 1
58 243 1
58 245 1
58 246 1
58 247 1
58 250 1
58 251 1
58 253 1
58 255 1
58 256 1
58 258 1
58 259 1
58 263 1
58 265 1
58 266 1
58 267 1
58 268 1
58 272 1
58 276 1
58 281 1
59 60 1
59 61 1
59 78 1
59 86 1
59 87 1
59 91 1
59 94 1
59 98 1
59 102 1
59 116 1
59 118 1
59 122 1
59 125 1
59 131 1
59 140 1
59 141 1
59 142 1
59 147 1
59 152 1
59 156 1
59 158 1
59 159 1
59 160 1
59 161 1
59 164 1
59 165 1
59 170 1
59 171 1
59 178 1
59 179 1
59 185 1
59 188 1
59 190 1
59 195 1
59 196 1
59 199 1
59 203 1
59 214 1
59 216 1
59 217 1
59 219 1
59 220 1
59 240 1
59 244 1
59 251 1
59 252 1
59 255 1
59 256 1
59 261 1
59 268 1
59 270 1
59 272 1
59 276 1
59 281 1
60 61 1
60 62 1
60 63 1
60 66 1
60 74 1
60 78 1
60 87 1
60 91 1
60 99 1
60 102 1
60 104 1
60 105 1
60 109 1
60 111 1
60 116 1
60 120 1
60 122 1
60 131 1
60 134 1
60 136 1
60 142 1
60 150 1
60 152 1
60 156 1
60 158 1
60 161 1
60 167 1
60 170 1
60 176 1
60 178 1
60 184 1
60 188 1
60 190 1
60 191 1
60 196 1
60 202 1
60 203 1
60 208 1
60 210 1
60 211 1
60 213 1
60 216 1
60 217 1
60 219 1
60 222 1
60 227 1
60 238 1
60 240 1
60 242 1
60 244 1
60 249 1
60 252 1
60 253 1
60 255 1
60 261 1
60 264 1
60 268 1
60 269 1
60 270 1
60 281 1
61 63 1
61 65 1
61 78 1
61 79 1
61 80 1
61 86 1
61 87 1
61 91 1
61 92 1
61 96 1
61 98 1
61 99 1
61 105 1
61 107 1
61 116 1
61 120 1
61 124 1
61 125 1
61 126 1
61 131 1
61 134 1
61 137 1
61 141 1
61 142 1
61 152 1
61 156 1
61 159 1
61 160 1
61 161 1
61 164 1
61 168 1
61 170 1
61 172 1
61 174 1
61 176 1
61 183 1
61 188 1
61 191 1
61 196 1
61 197 1
61 199 1
61 200 1
61 203 1
61 208 1
61 211 1
61 214 1
61 215 1
61 217 1
61 219 1
61 220 1
61 222 1
61 224 1
61 233 1
61 236 1
61 240 1
61 241 1
61 243 1
61 244 1
61 245 1
61 251 1
61 253 1
61 254 1
61 255 1
61 257 1
61 261 1
61 263 1
61 268 1
61 269 1
61 270 1
61 271 1
61 272 1
61 275 1
61 277 1
62 64 1
62 66 1
62 71 1
62 76 1
62 79 1
62 80 1
62 81 1
62 86 1
62 93 1
62 94 1
62 101 1
62 109 1
62 116 1
62 117 1
62 118 1
62 119 1
62 125 1
62 127 1
62 130 1
62 137 1
62 143 1
62 147 1
62 148 1
62 152 1
62 154 1
62 156 1
62 158 1
62 161 1
62 167 1
62 178 1
62 182 1
62 183 1
62 185 1
62 187 1
62 190 1
62 207 1
62 208 1
62 209 1
62 213 1
62 214 1
62 216 1
62 217 1
62 219 1
62 222 1
62 224 1
62 235 1
62 236 1
62 252 1
62 255 1
62 259 1
62 261 1
62 265 1
62 267 1
62 268 1
62 276 1
62 277 1
62 280 1
63 64 1
63 65 1
63 66 1
63 70 1
63 71 1
63 73 1
63 74 1
63 83 1
63 84 1
63 87 1
63 89 1
63 91 1
63 93 1
63 96 1
63 97 1
63 99 1
63 104 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 118 1
63 120 1
63 122 1
63 125 1
63 128 1
63 130 1
63 131 1
63 133 1
63 134 1
63 137 1
63 145 1
63 149 1
63 151 1
63 155 1
63 156 1
63 157 1
63 158 1
63 162 1
63 168 1
63 171 1
63 175 1
63 178 1
63 179 1
63 183 1
63 189 1
63 190 1
63 191 1
63 192 1
63 194 1
63 195 1
63 197 1
63 205 1
63 208 1
63 211 1
63 213 1
63 217 1
63 220 1
63 222 1
63 227 1
63 230 1
63 231 1
63 233 1
63 235 1
63 238 1
63 240 1
63 244 1
63 249 1
63 251 1
63 252 1
63 260 1
63 263 1
63 264 1
63 265 1
63 268 1
63 270 1
63 272 1
63 275 1
63 279 1
64 66 1
64 71 1
64 73 1
64 75 1
64 79 1
64 80 1
64 81 1
64 83 1
64 85 1
64 86 1
64 88 1
64 89 1
64 93 1
64 94 1
64 97 1
64 98 1
64 101 1
64 104 1
64 107 1
64 108 1
64 110 1
64 118 1
64 119 1
64 125 1
64 127 1
64 129 1
64 130 1
64 137 1
64 140 1
64 141 1
64 147 1
64 151 1
64 154 1
64 159 1
64 164 1
64 168 1
64 171 1
64 172 1
64 179 1
64 182 1
64 186 1
64 187 1
64 189 1
64 190 1
64 195 1
64 199 1
64 201 1
64 204 1
64 205 1
64 207 1
64 209 1
64 214 1
64 216 1
64 220 1
64 224 1
64 225 1
64 230 1
64 233 1
64 234 1
64 235 1
64 245 1
64 255 1
64 257 1
64 263 1
64 264 1
64 265 1
64 271 1
64 272 1
64 275 1
64 276 1
64 277 1
64 281 1
65 67 1
65 68 1
65 69 1
65 71 1
65 72 1
65 76 1
65 80 1
65 82 1
65 84 1
65 86 1
65 87 1
65 88 1
65 89 1
65 93 1
65 96 1
65 97 1
65 98 1
65 99 1
65 101 1
65 103 1
65 104 1
65 106 1
65 108 1
65 110 1
65 112 1
65 113 1
65 118 1
65 119 1
65 120 1
65 121 1
65 123 1
65 124 1
65 125 1
65 127 1
65 131 1
65 133 1
65 134 1
65 136 1
65 137 1
65 139 1
65 140 1
65 141 1
65 143 1
65 145 1
65 147 1
65 148 1
65 155 1
65 156 1
65 158 1
65 159 1
65 162 1
65 165 1
65 166 1
65 168 1
65 169 1
65 170 1
65 177 1
65 179 1
65 183 1
65 184 1
65 186 1
65 194 1
65 196 1
65 201 1
65 202 1
65 206 1
65 210 1
65 211 1
65 213 1
65 214 1
65 217 1
65 219 1
65 222 1
65 223 1
65 224 1
65 226 1
65 230 1
65 234 1
65 235 1
65 237 1
65 238 1
65 242 1
65 245 1
65 247 1
65 250 1
65 255 1
65 262 1
65 264 1
65 265 1
65 266 1
65 270 1
65 272 1
65 276 1
65 278 1
66 70 1
66 71 1
66 74 1
66 77 1
66 91 1
66 104 1
66 108 1
66 109 1
66 111 1
66 114 1
66 117 1
66 118 1
66 122 1
66 127 1
66 128 1
66 130 1
66 138 1
66 140 1
66 150 1
66 151 1
66 154 1
66 156 1
66 158 1
66 165 1
66 171 1
66 175 1
66 178 1
66 181 1
66 185 1
66 189 1
66 190 1
66 195 1
66 201 1
66 202 1
66 205 1
66 208 1
66 213 1
66 216 1
66 231 1
66 233 1
66 235 1
66 240 1
66 244 1
66 249 1
66 251 1
66 252 1
66 253 1
66 258 1
66 265 1
66 268 1
66 280 1
67 68 1
67 70 1
67 72 1
67 73 1
67 76 1
67 83 1
67 84 1
67 88 1
67 92 1
67 95 1
67 96 1
67 97 1
67 99 1
67 104 1
67 105 1
67 110 1
67 112 1
67 113 1
67 117 1
67 121 1
67 124 1
67 128 1
67 131 1
67 132 1
67 134 1
67 139 1
67 140 1
67 144 1
67 145 1
67 146 1
67 150 1
67 155 1
67 156 1
67 166 1
67 167 1
67 168 1
67 175 1
67 176 1
67 177 1
67 179 1
67 181 1
67 183 1
67 184 1
67 194 1
67 197 1
67 200 1
67 202 1
67 204 1
67 205 1
67 210 1
67 211 1
67 213 1
67 217 1
67 220 1
67 221 1
67 229 1
67 230 1
67 232 1
67 237 1
67 242 1
67 243 1
67 247 1
67 250 1
67 252 1
67 253 1
67 254 1
67 255 1
67 258 1
67 262 1
67 268 1
67 274 1
67 278 1
67 279 1
68 69 1
68 76 1
68 79 1
68 82 1
68 92 1
68 93 1
68 98 1
68 100 1
68 105 1
68 113 1
68 120 1
68 123 1
68 124 1
68 131 1
68 132 1
68 134 1
68 136 1
68 141 1
68 143 1
68 144 1
68 146 1
68 147 1
68 148 1
68 152 1
68 155 1
68 159 1
68 166 1
68 167 1
68 170 1
68 176 1
68 184 1
68 194 1
68 199 1
68 200 1
68 207 1
68 209 1
68 210 1
68 211 1
68 214 1
68 223 1
68 224 1
68 229 1
68 232 1
68 236 1
68 237 1
68 239 1
68 241 1
68 243 1
68 245 1
68 250 1
68 254 1
68 255 1
68 257 1
68 258 1
68 262 1
68 267 1
68 268 1
68 278 1
69 71 1
69 76 1
69 78 1
69 80 1
69 82 1
69 85 1
69 87 1
69 88 1
69 93 1
69 94 1
69 98 1
69 100 1
69 102 1
69 106 1
69 113 1
69 115 1
69 116 1
69 117 1
69 123 1
69 124 1
69 126 1
69 127 1
69 131 1
69 132 1
69 134 1
69 139 1
69 141 1
69 143 1
69 147 1
69 148 1
69 153 1
69 155 1
69 156 1
69 158 1
69 159 1
69 161 1
69 163 1
69 166 1
69 169 1
69 170 1
69 173 1
69 177 1
69 179 1
69 184 1
69 185 1
69 190 1
69 193 1
69 194 1
69 202 1
69 209 1
69 210 1
69 214 1
69 219 1
69 224 1
69 226 1
69 228 1
69 229 1
69 234 1
69 236 1
69 237 1
69 242 1
69 245 1
69 246 1
69 247 1
69 249 1
69 250 1
69 252 1
69 255 1
69 256 1
69 259 1
69 262 1
69 266 1
69 267 1
69 268 1
69 276 1
69 278 1
69 281 1
70 72 1
70 73 1
70 80 1
70 81 1
70 84 1
70 85 1
70 88 1
70 89 1
70 91 1
70 95 1
70 97 1
70 99 1
70 104 1
70 105 1
70 107 1
70 108 1
70 110 1
70 122 1
70 129 1
70 137 1
70 138 1
70 140 1
70 145 1
70 151 1
70 154 1
70 164 1
70 165 1
70 168 1
70 171 1
70 175 1
70 181 1
70 189 1
70 190 1
70 192 1
70 202 1
70 203 1
70 204 1
70 205 1
70 211 1
70 213 1
70 215 1
70 218 1
70 221 1
70 223 1
70 232 1
70 233 1
70 243 1
70 247 1
70 250 1
70 251 1
70 253 1
70 258 1
70 263 1
70 274 1
70 275 1
71 72 1
71 76 1
71 79 1
71 80 1
71 84 1
71 86 1
71 87 1
71 89 1
71 93 1
71 97 1
71 99 1
71 101 1
71 104 1
71 106 1
71 108 1
71 112 1
71 113 1
71 117 1
71 118 1
71 119 1
71 120 1
71 124 1
71 125 1
71 127 1
71 128 1
71 130 1
71 134 1
71 137 1
71 143 1
71 147 1
71 148 1
71 155 1
71 156 1
71 158 1
71 159 1
71 165 1
71 168 1
71 173 1
71 174 1
71 175 1
71 177 1
71 179 1
71 183 1
71 184 1
71 186 1
71 187 1
71 189 1
71 190 1
71 194 1
71 197 1
71 201 1
71 205 1
71 206 1
71 208 1
71 210 1
71 214 1
71 217 1
71 218 1
71 219 1
71 222 1
71 224 1
71 226 1
71 230 1
71 233 1
71 235 1
71 242 1
71 244 1
71 245 1
71 247 1
71 249 1
71 251 1
71 252 1
71 253 1
71 255 1
71 261 1
71 264 1
71 265 1
71 266 1
72 74 1
72 76 1
72 78 1
72 82 1
72 83 1
72 84 1
72 88 1
72 92 1
72 93 1
72 96 1
72 97 1
72 101 1
72 103 1
72 104 1
72 105 1
72 106 1
72 108 1
72 112 1
72 119 1
72 121 1
72 122 1
72 124 1
72 127 1
72 128 1
72 131 1
72 132 1
72 134 1
72 136 1
72 139 1
72 140 1
72 143 1
72 144 1
72 145 1
72 148 1
72 150 1
72 155 1
72 156 1
72 157 1
72 158 1
72 162 1
72 166 1
72 168 1
72 171 1
72 175 1
72 177 1
72 181 1
72 183 1
72 189 1
72 190 1
72 194 1
72 197 1
72 205 1
72 206 1
72 210 1
72 213 1
72 217 1
72 221 1
72 223 1
72 224 1
72 228 1
72 230 1
72 232 1
72 235 1
72 237 1
72 242 1
72 243 1
72 245 1
72 247 1
72 250 1
72 254 1
72 255 1
72 258 1
72 265 1
72 266 1
72 274 1
72 279 1
73 80 1
73 81 1
73 83 1
73 84 1
73 85 1
73 88 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 99 1
73 101 1
73 104 1
73 107 1
73 110 1
73 112 1
73 115 1
73 128 1
73 130 1
73 131 1
73 132 1
73 137 1
73 140 1
73 143 1
73 145 1
73 147 1
73 149 1
73 154 1
73 158 1
73 160 1
73 166 1
73 172 1
73 175 1
73 179 1
73 181 1
73 186 1
73 189 1
73 190 1
73 194 1
73 197 1
73 200 1
73 204 1
73 205 1
73 207 1
73 211 1
73 214 1
73 216 1
73 217 1
73 218 1
73 221 1
73 224 1
73 225 1
73 233 1
73 237 1
73 244 1
73 246 1
73 251 1
73 263 1
73 265 1
73 267 1
73 270 1
73 271 1
73 274 1
73 275 1
73 278 1
73 279 1
74 77 1
74 78 1
74 83 1
74 89 1
74 90 1
74 91 1
74 97 1
74 101 1
74 105 1
74 106 1
74 108 1
74 109 1
74 111 1
74 112 1
74 114 1
74 115 1
74 118 1
74 122 1
74 133 1
74 134 1
74 136 1
74 139 1
74 141 1
74 142 1
74 145 1
74 149 1
74 150 1
74 151 1
74 153 1
74 156 1
74 157 1
74 158 1
74 162 1
74 171 1
74 177 1
74 178 1
74 181 1
74 186 1
74 189 1
74 191 1
74 193 1
74 194 1
74 195 1
74 197 1
74 198 1
74 202 1
74 203 1
74 208 1
74 213 1
74 217 1
74 221 1
74 225 1
74 227 1
74 230 1
74 231 1
74 233 1
74 242 1
74 244 1
74 246 1
74 247 1
74 248 1
74 249 1
74 253 1
74 256 1
74 258 1
74 263 1
74 264 1
74 271 1
74 274 1
74 279 1
75 77 1
75 79 1
75 80 1
75 81 1
75 83 1
75 84 1
75 85 1
75 88 1
75 89 1
75 94 1
75 98 1
75 100 1
75 107 1
75 114 1
75 116 1
75 119 1
75 121 1
75 125 1
75 129 1
75 133 1
75 135 1
75 137 1
75 138 1
75 141 1
75 147 1
75 152 1
75 154 1
75 155 1
75 159 1
75 161 1
75 164 1
75 171 1
75 172 1
75 173 1
75 178 1
75 180 1
75 182 1
75 183 1
75 186 1
75 187 1
75 192 1
75 195 1
75 199 1
75 203 1
75 204 1
75 205 1
75 207 1
75 212 1
75 215 1
75 220 1
75 222 1
75 223 1
75 224 1
75 225 1
75 227 1
75 232 1
75 233 1
75 234 1
75 235 1
75 239 1
75 241 1
75 245 1
75 246 1
75 248 1
75 257 1
75 260 1
75 263 1
75 264 1
75 271 1
75 272 1
75 274 1
75 275 1
75 276 1
75 277 1
75 279 1
75 281 1
76 79 1
76 81 1
76 82 1
76 86 1
76 93 1
76 97 1
76 101 1
76 104 1
76 106 1
76 108 1
76 112 1
76 116 1
76 119 1
76 121 1
76 123 1
76 128 1
76 131 1
76 132 1
76 133 1
76 134 1
76 136 1
76 137 1
76 139 1
76 143 1
76 144 1
76 148 1
76 151 1
76 152 1
76 155 1
76 157 1
76 158 1
76 166 1
76 167 1
76 173 1
76 177 1
76 182 1
76 184 1
76 187 1
76 190 1
76 194 1
76 205 1
76 206 1
76 207 1
76 210 1
76 213 1
76 217 1
76 222 1
76 224 1
76 225 1
76 228 1
76 229 1
76 230 1
76 235 1
76 237 1
76 245 1
76 255 1
76 259 1
76 262 1
76 264 1
76 265 1
76 266 1
76 267 1
76 268 1
76 278 1
77 78 1
77 83 1
77 90 1
77 100 1
77 105 1
77 111 1
77 114 1
77 122 1
77 126 1
77 144 1
77 150 1
77 152 1
77 154 1
77 167 1
77 173 1
77 178 1
77 188 1
77 193 1
77 197 1
77 198 1
77 202 1
77 203 1
77 207 1
77 208 1
77 212 1
77 228 1
77 231 1
77 233 1
77 239 1
77 240 1
77 246 1
77 248 1
77 253 1
77 258 1
77 261 1
77 267 1
77 269 1
77 271 1
77 273 1
77 274 1
77 277 1
77 281 1
78 80 1
78 86 1
78 87 1
78 91 1
78 98 1
78 100 1
78 101 1
78 102 1
78 105 1
78 108 1
78 111 1
78 116 1
78 122 1
78 123 1
78 126 1
78 127 1
78 131 1
78 136 1
78 139 1
78 140 1
78 141 1
78 142 1
78 150 1
78 152 1
78 156 1
78 158 1
78 159 1
78 161 1
78 162 1
78 164 1
78 165 1
78 170 1
78 171 1
78 172 1
78 178 1
78 185 1
78 188 1
78 191 1
78 195 1
78 196 1
78 197 1
78 198 1
78 199 1
78 202 1
78 203 1
78 208 1
78 209 1
78 210 1
78 213 1
78 214 1
78 217 1
78 219 1
78 228 1
78 233 1
78 236 1
78 240 1
78 241 1
78 242 1
78 243 1
78 244 1
78 246 1
78 247 1
78 253 1
78 255 1
78 256 1
78 259 1
78 261 1
78 265 1
78 266 1
78 268 1
78 269 1
78 271 1
78 276 1
78 277 1
78 281 1
79 80 1
79 81 1
79 84 1
79 99 1
79 102 1
79 105 1
79 117 1
79 119 1
79 120 1
79 124 1
79 125 1
79 129 1
79 130 1
79 134 1
79 135 1
79 137 1
79 142 1
79 152 1
79 155 1
79 159 1
79 167 1
79 170 1
79 176 1
79 183 1
79 184 1
79 187 1
79 191 1
79 196 1
79 202 1
79 205 1
79 207 1
79 209 1
79 210 1
79 211 1
79 213 1
79 214 1
79 215 1
79 218 1
79 220 1
79 222 1
79 223 1
79 224 1
79 232 1
79 235 1
79 236 1
79 237 1
79 239 1
79 241 1
79 243 1
79 254 1
79 255 1
79 257 1
79 261 1
79 262 1
79 264 1
79 267 1
79 268 1
79 269 1
79 277 1
80 81 1
80 82 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 93 1
80 94 1
80 98 1
80 100 1
80 101 1
80 102 1
80 103 1
80 107 1
80 113 1
80 114 1
80 117 1
80 119 1
80 125 1
80 126 1
80 127 1
80 130 1
80 137 1
80 138 1
80 140 1
80 143 1
80 147 1
80 148 1
80 149 1
80 154 1
80 156 1
80 159 1
80 164 1
80 165 1
80 167 1
80 171 1
80 172 1
80 173 1
80 174 1
80 175 1
80 181 1
80 182 1
80 183 1
80 185 1
80 186 1
80 187 1
80 188 1
80 189 1
80 190 1
80 195 1
80 197 1
80 199 1
80 202 1
80 203 1
80 204 1
80 207 1
80 208 1
80 209 1
80 214 1
80 216 1
80 218 1
80 220 1
80 222 1
80 224 1
80 227 1
80 232 1
80 233 1
80 236 1
80 239 1
80 240 1
80 243 1
80 245 1
80 246 1
80 251 1
80 253 1
80 258 1
80 259 1
80 261 1
80 263 1
80 265 1
80 266 1
80 267 1
80 269 1
80 271 1
80 275 1
80 276 1
80 277 1
80 280 1
80 281 1
81 84 1
81 93 1
81 94 1
81 99 1
81 104 1
81 110 1
81 116 1
81 117 1
81 121 1
81 125 1
81 129 1
81 130 1
81 137 1
81 138 1
81 147 1
81 154 1
81 155 1
81 159 1
81 176 1
81 179 1
81 182 1
81 183 1
81 184 1
81 185 1
81 201 1
81 204 1
81 205 1
81 207 1
81 211 1
81 214 1
81 215 1
81 218 1
81 222 1
81 223 1
81 224 1
81 232 1
81 235 1
81 237 1
81 238 1
81 241 1
81 251 1
81 252 1
81 257 1
81 261 1
81 262 1
81 268 1
81 275 1
81 278 1
82 88 1
82 97 1
82 98 1
82 100 1
82 101 1
82 102 1
82 103 1
82 113 1
82 119 1
82 121 1
82 123 1
82 127 1
82 131 1
82 133 1
82 134 1
82 136 1
82 139 1
82 144 1
82 148 1
82 151 1
82 155 1
82 157 1
82 158 1
82 159 1
82 166 1
82 168 1
82 173 1
82 182 1
82 187 1
82 194 1
82 199 1
82 206 1
82 207 1
82 209 1
82 210 1
82 213 1
82 222 1
82 223 1
82 224 1
82 225 1
82 228 1
82 230 1
82 232 1
82 234 1
82 235 1
82 237 1
82 239 1
82 241 1
82 245 1
82 250 1
82 254 1
82 255 1
82 259 1
82 265 1
82 267 1
82 268 1
82 276 1
83 84 1
83 85 1
83 88 1
83 89 1
83 90 1
83 93 1
83 96 1
83 97 1
83 103 1
83 107 1
83 110 1
83 112 1
83 114 1
83 118 1
83 119 1
83 121 1
83 124 1
83 125 1
83 130 1
83 133 1
83 135 1
83 141 1
83 149 1
83 153 1
83 155 1
83 159 1
83 160 1
83 162 1
83 163 1
83 174 1
83 175 1
83 177 1
83 180 1
83 183 1
83 186 1
83 189 1
83 192 1
83 193 1
83 195 1
83 197 1
83 198 1
83 207 1
83 220 1
83 221 1
83 223 1
83 225 1
83 230 1
83 231 1
83 233 1
83 234 1
83 239 1
83 241 1
83 246 1
83 248 1
83 250 1
83 254 1
83 257 1
83 266 1
83 271 1
83 272 1
83 274 1
83 275 1
83 278 1
83 279 1
84 88 1
84 89 1
84 93 1
84 95 1
84 96 1
84 97 1
84 99 1
84 103 1
84 104 1
84 106 1
84 108 1
84 110 1
84 112 1
84 114 1
84 118 1
84 119 1
84 121 1
84 124 1
84 125 1
84 127 1
84 128 1
84 130 1
84 132 1
84 133 1
84 137 1
84 141 1
84 143 1
84 149 1
84 153 1
84 155 1
84 163 1
84 174 1
84 175 1
84 177 1
84 179 1
84 181 1
84 183 1
84 186 1
84 189 1
84 190 1
84 193 1
84 194 1
84 197 1
84 201 1
84 205 1
84 206 1
84 207 1
84 220 1
84 221 1
84 224 1
84 226 1
84 230 1
84 231 1
84 235 1
84 238 1
84 250 1
84 251 1
84 257 1
84 260 1
84 262 1
84 271 1
84 274 1
84 275 1
84 278 1
84 279 1
85 88 1
85 93 1
85 94 1
85 95 1
85 97 1
85 98 1
85 100 1
85 110 1
85 113 1
85 122 1
85 127 1
85 129 1
85 140 1
85 141 1
85 143 1
85 145 1
85 147 1
85 154 1
85 159 1
85 160 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 169 1
85 170 1
85 171 1
85 173 1
85 181 1
85 185 1
85 186 1
85 193 1
85 195 1
85 201 1
85 204 1
85 209 1
85 214 1
85 218 1
85 221 1
85 223 1
85 224 1
85 226 1
85 229 1
85 246 1
85 248 1
85 250 1
85 253 1
85 262 1
85 267 1
85 276 1
85 278 1
85 281 1
86 87 1
86 89 1
86 93 1
86 96 1
86 98 1
86 101 1
86 102 1
86 106 1
86 107 1
86 111 1
86 116 1
86 117 1
86 118 1
86 119 1
86 125 1
86 127 1
86 130 1
86 131 1
86 137 1
86 140 1
86 141 1
86 142 1
86 143 1
86 147 1
86 149 1
86 152 1
86 156 1
86 159 1
86 160 1
86 161 1
86 162 1
86 164 1
86 165 1
86 168 1
86 170 1
86 171 1
86 174 1
86 183 1
86 187 1
86 188 1
86 190 1
86 195 1
86 196 1
86 197 1
86 199 1
86 208 1
86 209 1
86 214 1
86 216 1
86 217 1
86 219 1
86 220 1
86 222 1
86 224 1
86 227 1
86 230 1
86 233 1
86 240 1
86 241 1
86 243 1
86 244 1
86 245 1
86 249 1
86 253 1
86 255 1
86 257 1
86 261 1
86 263 1
86 264 1
86 265 1
86 266 1
86 270 1
86 271 1
86 272 1
86 275 1
86 276 1
86 277 1
86 281 1
87 89 1
87 95 1
87 98 1
87 99 1
87 100 1
87 104 1
87 106 1
87 108 1
87 109 1
87 111 1
87 112 1
87 113 1
87 116 1
87 117 1
87 118 1
87 120 1
87 122 1
87 123 1
87 124 1
87 125 1
87 127 1
87 131 1
87 134 1
87 136 1
87 141 1
87 142 1
87 143 1
87 145 1
87 147 1
87 150 1
87 153 1
87 156 1
87 159 1
87 160 1
87 161 1
87 162 1
87 163 1
87 164 1
87 165 1
87 168 1
87 170 1
87 174 1
87 183 1
87 184 1
87 188 1
87 195 1
87 196 1
87 199 1
87 200 1
87 201 1
87 202 1
87 208 1
87 209 1
87 210 1
87 214 1
87 217 1
87 218 1
87 219 1
87 220 1
87 226 1
87 227 1
87 230 1
87 236 1
87 238 1
87 241 1
87 242 1
87 245 1
87 247 1
87 249 1
87 250 1
87 253 1
87 254 1
87 255 1
87 259 1
87 264 1
87 266 1
87 269 1
87 270 1
87 271 1
87 272 1
87 276 1
87 281 1
88 93 1
88 97 1
88 98 1
88 101 1
88 103 1
88 107 1
88 110 1
88 113 1
88 119 1
88 121 1
88 125 1
88 127 1
88 131 1
88 133 1
88 139 1
88 140 1
88 141 1
88 145 1
88 147 1
88 148 1
88 149 1
88 154 1
88 157 1
88 159 1
88 162 1
88 166 1
88 168 1
88 169 1
88 171 1
88 173 1
88 181 1
88 182 1
88 186 1
88 189 1
88 190 1
88 195 1
88 204 1
88 206 1
88 207 1
88 209 1
88 210 1
88 214 1
88 221 1
88 223 1
88 224 1
88 225 1
88 226 1
88 228 1
88 230 1
88 233 1
88 234 1
88 235 1
88 245 1
88 246 1
88 247 1
88 250 1
88 255 1
88 256 1
88 265 1
88 267 1
88 268 1
88 270 1
88 271 1
88 272 1
88 276 1
88 281 1
89 93 1
89 97 1
89 107 1
89 108 1
89 114 1
89 118 1
89 119 1
89 122 1
89 125 1
89 127 1
89 133 1
89 135 1
89 145 1
89 151 1
89 156 1
89 159 1
89 168 1
89 183 1
89 192 1
89 195 1
89 199 1
89 217 1
89 220 1
89 225 1
89 227 1
89 230 1
89 235 1
89 238 1
89 241 1
89 245 1
89 257 1
89 263 1
89 264 1
89 265 1
89 272 1
89 275 1
89 277 1
89 281 1
90 98 1
90 100 1
90 103 1
90 111 1
90 113 1
90 114 1
90 117 1
90 121 1
90 126 1
90 128 1
90 133 1
90 135 1
90 138 1
90 143 1
90 146 1
90 148 1
90 150 1
90 153 1
90 155 1
90 158 1
90 161 1
90 162 1
90 163 1
90 167 1
90 170 1
90 174 1
90 177 1
90 180 1
90 186 1
90 188 1
90 193 1
90 197 1
90 198 1
90 206 1
90 208 1
90 210 1
90 225 1
90 230 1
90 231 1
90 232 1
90 233 1
90 239 1
90 246 1
90 248 1
90 249 1
90 253 1
90 254 1
90 258 1
90 259 1
90 267 1
90 269 1
90 271 1
90 273 1
90 274 1
90 277 1
90 279 1
90 280 1
91 99 1
91 104 1
91 105 1
91 108 1
91 109 1
91 112 1
91 115 1
91 116 1
91 120 1
91 122 1
91 123 1
91 125 1
91 129 1
91 133 1
91 134 1
91 136 1
91 140 1
91 142 1
91 145 1
91 146 1
91 151 1
91 152 1
91 156 1
91 157 1
91 158 1
91 161 1
91 165 1
91 168 1
91 176 1
91 178 1
91 183 1
91 185 1
91 191 1
91 192 1
91 194 1
91 196 1
91 202 1
91 203 1
91 205 1
91 208 1
91 211 1
91 212 1
91 213 1
91 215 1
91 217 1
91 220 1
91 222 1
91 227 1
91 231 1
91 235 1
91 238 1
91 240 1
91 244 1
91 252 1
91 255 1
91 256 1
91 257 1
91 260 1
91 263 1
91 264 1
91 268 1
91 269 1
91 270 1
91 272 1
91 274 1
91 279 1
91 281 1
92 98 1
92 100 1
92 105 1
92 115 1
92 123 1
92 126 1
92 134 1
92 139 1
92 144 1
92 150 1
92 152 1
92 157 1
92 158 1
92 159 1
92 164 1
92 176 1
92 180 1
92 191 1
92 200 1
92 212 1
92 215 1
92 221 1
92 234 1
92 237 1
92 239 1
92 241 1
92 243 1
92 247 1
92 250 1
92 254 1
92 257 1
92 261 1
92 273 1
92 274 1
92 277 1
93 94 1
93 96 1
93 97 1
93 101 1
93 104 1
93 106 1
93 108 1
93 110 1
93 112 1
93 115 1
93 116 1
93 118 1
93 119 1
93 121 1
93 123 1
93 125 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 137 1
93 141 1
93 143 1
93 145 1
93 147 1
93 148 1
93 149 1
93 151 1
93 153 1
93 157 1
93 158 1
93 159 1
93 166 1
93 173 1
93 177 1
93 179 1
93 182 1
93 183 1
93 186 1
93 189 1
93 190 1
93 194 1
93 198 1
93 200 1
93 201 1
93 204 1
93 206 1
93 207 1
93 216 1
93 217 1
93 224 1
93 225 1
93 226 1
93 228 1
93 230 1
93 234 1
93 235 1
93 238 1
93 244 1
93 245 1
93 255 1
93 262 1
93 263 1
93 264 1
93 265 1
93 266 1
93 268 1
93 270 1
93 271 1
93 272 1
93 273 1
93 278 1
94 95 1
94 98 1
94 100 1
94 109 1
94 116 1
94 117 1
94 128 1
94 129 1
94 130 1
94 138 1
94 141 1
94 143 1
94 147 1
94 148 1
94 149 1
94 154 1
94 159 1
94 160 1
94 163 1
94 164 1
94 166 1
94 169 1
94 170 1
94 173 1
94 179 1
94 181 1
94 184 1
94 185 1
94 186 1
94 193 1
94 201 1
94 203 1
94 204 1
94 205 1
94 207 1
94 209 1
94 214 1
94 216 1
94 218 1
94 219 1
94 220 1
94 224 1
94 226 1
94 229 1
94 233 1
94 235 1
94 236 1
94 238 1
94 240 1
94 241 1
94 246 1
94 248 1
94 251 1
94 252 1
94 256 1
94 257 1
94 261 1
94 262 1
94 267 1
94 268 1
94 269 1
94 275 1
94 277 1
94 278 1
94 281 1
95 97 1
95 104 1
95 110 1
95 112 1
95 113 1
95 118 1
95 124 1
95 128 1
95 130 1
95 132 1
95 143 1
95 146 1
95 147 1
95 149 1
95 156 1
95 160 1
95 163 1
95 169 1
95 174 1
95 179 1
95 181 1
95 184 1
95 185 1
95 186 1
95 189 1
95 190 1
95 194 1
95 197 1
95 204 1
95 205 1
95 210 1
95 211 1
95 218 1
95 220 1
95 226 1
95 229 1
95 231 1
95 247 1
95 251 1
95 253 1
95 258 1
95 262 1
95 268 1
95 278 1
96 99 1
96 101 1
96 106 1
96 112 1
96 124 1
96 125 1
96 131 1
96 132 1
96 134 1
96 137 1
96 141 1
96 144 1
96 149 1
96 152 1
96 155 1
96 157 1
96 158 1
96 167 1
96 174 1
96 176 1
96 177 1
96 183 1
96 188 1
96 197 1
96 200 1
96 217 1
96 224 1
96 230 1
96 245 1
96 254 1
96 260 1
96 266 1
96 273 1
96 275 1
96 279 1
97 101 1
97 104 1
97 106 1
97 107 1
97 108 1
97 110 1
97 112 1
97 115 1
97 118 1
97 121 1
97 122 1
97 127 1
97 128 1
97 130 1
97 131 1
97 132 1
97 133 1
97 134 1
97 136 1
97 140 1
97 145 1
97 149 1
97 151 1
97 154 1
97 155 1
97 157 1
97 158 1
97 166 1
97 169 1
97 172 1
97 175 1
97 179 1
97 181 1
97 186 1
97 189 1
97 190 1
97 192 1
97 194 1
97 197 1
97 201 1
97 204 1
97 205 1
97 221 1
97 223 1
97 225 1
97 226 1
97 228 1
97 235 1
97 237 1
97 250 1
97 251 1
97 263 1
97 265 1
97 268 1
97 274 1
97 279 1
98 100 1
98 102 1
98 106 1
98 110 1
98 113 1
98 116 1
98 122 1
98 123 1
98 124 1
98 125 1
98 126 1
98 127 1
98 131 1
98 136 1
98 139 1
98 140 1
98 141 1
98 143 1
98 145 1
98 146 1
98 147 1
98 150 1
98 156 1
98 159 1
98 160 1
98 162 1
98 164 1
98 165 1
98 166 1
98 168 1
98 169 1
98 170 1
98 173 1
98 174 1
98 180 1
98 183 1
98 188 1
98 191 1
98 192 1
98 195 1
98 196 1
98 197 1
98 199 1
98 200 1
98 209 1
98 210 1
98 214 1
98 219 1
98 220 1
98 221 1
98 224 1
98 230 1
98 234 1
98 237 1
98 241 1
98 242 1
98 243 1
98 245 1
98 246 1
98 247 1
98 250 1
98 253 1
98 254 1
98 255 1
98 256 1
98 257 1
98 266 1
98 267 1
98 269 1
98 270 1
98 271 1
98 272 1
98 276 1
98 277 1
98 278 1
98 281 1
99 104 1
99 105 1
99 108 1
99 110 1
99 113 1
99 117 1
99 119 1
99 120 1
99 124 1
99 130 1
99 131 1
99 134 1
99 137 1
99 142 1
99 143 1
99 150 1
99 152 1
99 155 1
99 156 1
99 159 1
99 165 1
99 167 1
99 168 1
99 174 1
99 175 1
99 176 1
99 179 1
99 181 1
99 183 1
99 184 1
99 190 1
99 192 1
99 194 1
99 197 1
99 201 1
99 202 1
99 204 1
99 205 1
99 208 1
99 211 1
99 213 1
99 214 1
99 217 1
99 218 1
99 220 1
99 232 1
99 235 1
99 236 1
99 237 1
99 238 1
99 243 1
99 251 1
99 252 1
99 253 1
99 255 1
99 257 1
99 258 1
99 261 1
99 264 1
99 272 1
99 275 1
100 113 1
100 123 1
100 126 1
100 136 1
100 139 1
100 141 1
100 150 1
100 159 1
100 161 1
100 166 1
100 169 1
100 170 1
100 173 1
100 180 1
100 185 1
100 198 1
100 199 1
100 203 1
100 207 1
100 209 1
100 210 1
100 215 1
100 223 1
100 225 1
100 228 1
100 229 1
100 234 1
100 236 1
100 237 1
100 239 1
100 241 1
100 242 1
100 245 1
100 246 1
100 248 1
100 250 1
100 254 1
100 256 1
100 257 1
100 259 1
100 267 1
100 269 1
100 271 1
100 277 1
100 281 1
101 103 1
101 106 1
101 108 1
101 112 1
101 126 1
101 127 1
101 131 1
101 137 1
101 139 1
101 140 1
101 141 1
101 143 1
101 147 1
101 148 1
101 149 1
101 150 1
101 154 1
101 156 1
101 158 1
101 159 1
101 162 1
101 165 1
101 167 1
101 168 1
101 171 1
101 172 1
101 173 1
101 175 1
101 179 1
101 181 1
101 185 1
101 186 1
101 187 1
101 188 1
101 189 1
101 190 1
101 194 1
101 197 1
101 198 1
101 204 1
101 206 1
101 209 1
101 214 1
101 217 1
101 224 1
101 226 1
101 228 1
101 233 1
101 242 1
101 244 1
101 245 1
101 246 1
101 247 1
101 250 1
101 251 1
101 253 1
101 255 1
101 258 1
101 265 1
101 266 1
101 267 1
101 271 1
101 276 1
102 105 1
102 113 1
102 126 1
102 129 1
102 131 1
102 134 1
102 139 1
102 140 1
102 147 1
102 154 1
102 156 1
102 158 1
102 164 1
102 165 1
102 166 1
102 168 1
102 171 1
102 181 1
102 185 1
102 187 1
102 190 1
102 191 1
102 194 1
102 202 1
102 203 1
102 209 1
102 210 1
102 211 1
102 213 1
102 214 1
102 215 1
102 219 1
102 228 1
102 229 1
102 237 1
102 241 1
102 242 1
102 243 1
102 252 1
102 253 1
102 255 1
102 256 1
102 258 1
102 261 1
102 265 1
102 267 1
102 268 1
102 269 1
102 277 1
103 113 1
103 114 1
103 117 1
103 119 1
103 121 1
103 127 1
103 130 1
103 138 1
103 143 1
103 144 1
103 148 1
103 150 1
103 155 1
103 162 1
103 165 1
103 173 1
103 174 1
103 175 1
103 181 1
103 186 1
103 189 1
103 193 1
103 195 1
103 197 1
103 206 1
103 207 1
103 208 1
103 220 1
103 221 1
103 224 1
103 226 1
103 230 1
103 232 1
103 233 1
103 239 1
103 245 1
103 247 1
103 250 1
103 251 1
103 253 1
103 258 1
103 267 1
103 269 1
103 271 1
103 276 1
103 280 1
104 105 1
104 108 1
104 110 1
104 112 1
104 119 1
104 120 1
104 122 1
104 125 1
104 130 1
104 131 1
104 134 1
104 137 1
104 140 1
104 145 1
104 151 1
104 156 1
104 165 1
104 168 1
104 175 1
104 179 1
104 183 1
104 184 1
104 189 1
104 190 1
104 191 1
104 192 1
104 194 1
104 195 1
104 201 1
104 202 1
104 205 1
104 211 1
104 213 1
104 218 1
104 220 1
104 226 1
104 235 1
104 238 1
104 247 1
104 251 1
104 252 1
104 255 1
104 262 1
104 264 1
104 268 1
104 270 1
104 272 1
104 275 1
105 111 1
105 120 1
105 122 1
105 126 1
105 129 1
105 134 1
105 135 1
105 136 1
105 138 1
105 139 1
105 142 1
105 144 1
105 145 1
105 146 1
105 150 1
105 151 1
105 152 1
105 154 1
105 155 1
105 168 1
105 175 1
105 176 1
105 180 1
105 183 1
105 184 1
105 191 1
105 192 1
105 194 1
105 196 1
105 199 1
105 202 1
105 203 1
105 205 1
105 208 1
105 211 1
105 212 1
105 213 1
105 215 1
105 223 1
105 227 1
105 232 1
105 237 1
105 238 1
105 241 1
105 243 1
105 247 1
105 250 1
105 253 1
105 254 1
105 257 1
105 258 1
105 261 1
105 269 1
105 272 1
105 274 1
105 277 1
105 281 1
106 108 1
106 110 1
106 112 1
106 113 1
106 118 1
106 123 1
106 125 1
106 131 1
106 133 1
106 134 1
106 136 1
106 141 1
106 143 1
106 145 1
106 148 1
106 149 1
106 153 1
106 156 1
106 158 1
106 162 1
106 163 1
106 174 1
106 177 1
106 183 1
106 184 1
106 186 1
106 189 1
106 190 1
106 197 1
106 206 1
106 210 1
106 217 1
106 220 1
106 224 1
106 226 1
106 230 1
106 242 1
106 244 1
106 247 1
106 249 1
106 264 1
106 266 1
107 112 1
107 114 1
107 119 1
107 125 1
107 149 1
107 151 1
107 152 1
107 154 1
107 159 1
107 164 1
107 172 1
107 175 1
107 181 1
107 183 1
107 186 1
107 190 1
107 191 1
107 192 1
107 204 1
107 205 1
107 207 1
107 212 1
107 215 1
107 217 1
107 220 1
107 221 1
107 224 1
107 233 1
107 241 1
107 243 1
107 263 1
107 272 1
107 274 1
107 275 1
107 277 1
108 111 1
108 119 1
108 120 1
108 122 1
108 125 1
108 127 1
108 130 1
108 131 1
108 134 1
108 136 1
108 137 1
108 140 1
108 145 1
108 151 1
108 155 1
108 156 1
108 162 1
108 165 1
108 168 1
108 171 1
108 175 1
108 183 1
108 184 1
108 187 1
108 189 1
108 190 1
108 191 1
108 192 1
108 195 1
108 197 1
108 205 1
108 208 1
108 213 1
108 217 1
108 224 1
108 227 1
108 230 1
108 235 1
108 243 1
108 244 1
108 249 1
108 251 1
108 252 1
108 255 1
108 263 1
108 264 1
108 265 1
108 270 1
108 272 1
109 114 1
109 116 1
109 117 1
109 118 1
109 125 1
109 128 1
109 130 1
109 133 1
109 138 1
109 147 1
109 151 1
109 153 1
109 158 1
109 161 1
109 169 1
109 174 1
109 178 1
109 182 1
109 183 1
109 184 1
109 190 1
109 201 1
109 205 1
109 208 1
109 216 1
109 222 1
109 225 1
109 231 1
109 235 1
109 238 1
109 240 1
109 244 1
109 249 1
109 252 1
109 260 1
109 264 1
109 268 1
109 279 1
110 112 1
110 118 1
110 123 1
110 124 1
110 125 1
110 131 1
110 137 1
110 140 1
110 141 1
110 143 1
110 145 1
110 147 1
110 159 1
110 160 1
110 163 1
110 166 1
110 170 1
110 174 1
110 179 1
110 180 1
110 181 1
110 183 1
110 192 1
110 194 1
110 200 1
110 201 1
110 204 1
110 211 1
110 214 1
110 218 1
110 220 1
110 221 1
110 223 1
110 224 1
110 226 1
110 234 1
110 235 1
110 238 1
110 245 1
110 250 1
110 251 1
110 257 1
110 262 1
110 270 1
110 272 1
110 278 1
111 114 1
111 117 1
111 120 1
111 122 1
111 127 1
111 135 1
111 136 1
111 150 1
111 152 1
111 156 1
111 158 1
111 161 1
111 162 1
111 165 1
111 168 1
111 171 1
111 174 1
111 178 1
111 183 1
111 184 1
111 187 1
111 195 1
111 199 1
111 202 1
111 208 1
111 209 1
111 210 1
111 213 1
111 217 1
111 227 1
111 233 1
111 249 1
111 253 1
111 258 1
111 259 1
111 265 1
111 269 1
111 272 1
111 276 1
111 277 1
111 280 1
111 281 1
112 115 1
112 118 1
112 120 1
112 122 1
112 124 1
112 125 1
112 128 1
112 130 1
112 131 1
112 132 1
112 133 1
112 134 1
112 141 1
112 145 1
112 148 1
112 149 1
112 151 1
112 153 1
112 155 1
112 156 1
112 157 1
112 158 1
112 162 1
112 171 1
112 174 1
112 175 1
112 177 1
112 179 1
112 183 1
112 186 1
112 188 1
112 189 1
112 190 1
112 194 1
112 195 1
112 197 1
112 198 1
112 205 1
112 208 1
112 213 1
112 217 1
112 221 1
112 224 1
112 226 1
112 230 1
112 231 1
112 233 1
112 235 1
112 242 1
112 244 1
112 245 1
112 247 1
112 249 1
112 252 1
112 255 1
112 260 1
112 266 1
112 268 1
112 270 1
112 272 1
112 273 1
112 274 1
112 275 1
112 279 1
113 117 1
113 124 1
113 126 1
113 127 1
113 128 1
113 136 1
113 142 1
113 143 1
113 146 1
113 147 1
113 150 1
113 154 1
113 155 1
113 156 1
113 159 1
113 162 1
113 164 1
113 165 1
113 166 1
113 168 1
113 170 1
113 173 1
113 174 1
113 175 1
113 181 1
113 184 1
113 193 1
113 197 1
113 201 1
113 202 1
113 209 1
113 210 1
113 214 1
113 218 1
113 220 1
113 221 1
113 223 1
113 224 1
113 226 1
113 229 1
113 232 1
113 236 1
113 237 1
113 243 1
113 247 1
113 248 1
113 250 1
113 251 1
113 253 1
113 254 1
113 258 1
113 261 1
113 262 1
113 266 1
113 267 1
113 269 1
113 276 1
113 280 1
114 117 1
114 118 1
114 119 1
114 121 1
114 122 1
114 127 1
114 130 1
114 133 1
114 135 1
114 138 1
114 142 1
114 149 1
114 150 1
114 153 1
114 155 1
114 159 1
114 163 1
114 164 1
114 173 1
114 174 1
114 180 1
114 181 1
114 183 1
114 186 1
114 192 1
114 193 1
114 195 1
114 197 1
114 198 1
114 203 1
114 205 1
114 208 1
114 215 1
114 220 1
114 225 1
114 231 1
114 233 1
114 235 1
114 240 1
114 248 1
114 249 1
114 251 1
114 253 1
114 258 1
114 259 1
114 269 1
114 271 1
114 272 1
114 274 1
114 275 1
114 277 1
114 279 1
114 281 1
115 116 1
115 122 1
115 123 1
115 129 1
115 131 1
115 132 1
115 134 1
115 136 1
115 139 1
115 140 1
115 145 1
115 151 1
115 157 1
115 158 1
115 164 1
115 166 1
115 169 1
115 176 1
115 178 1
115 179 1
115 185 1
115 191 1
115 194 1
115 196 1
115 204 1
115 215 1
115 228 1
115 229 1
115 234 1
115 237 1
115 256 1
115 257 1
115 260 1
115 263 1
115 268 1
115 270 1
115 272 1
115 278 1
115 279 1
115 281 1
116 118 1
116 120 1
116 123 1
116 125 1
116 129 1
116 133 1
116 141 1
116 142 1
116 147 1
116 148 1
116 153 1
116 157 1
116 158 1
116 160 1
116 161 1
116 163 1
116 164 1
116 166 1
116 169 1
116 170 1
116 173 1
116 178 1
116 182 1
116 184 1
116 185 1
116 190 1
116 191 1
116 194 1
116 196 1
116 198 1
116 201 1
116 203 1
116 214 1
116 215 1
116 216 1
116 219 1
116 220 1
116 222 1
116 225 1
116 226 1
116 234 1
116 235 1
116 236 1
116 238 1
116 240 1
116 241 1
116 242 1
116 244 1
116 249 1
116 252 1
116 256 1
116 257 1
116 259 1
116 260 1
116 261 1
116 268 1
116 269 1
116 270 1
116 272 1
116 273 1
116 277 1
116 278 1
116 281 1
117 119 1
117 120 1
117 124 1
117 127 1
117 128 1
117 130 1
117 135 1
117 137 1
117 138 1
117 142 1
117 143 1
117 146 1
117 148 1
117 152 1
117 153 1
117 154 1
117 155 1
117 161 1
117 163 1
117 165 1
117 167 1
117 170 1
117 174 1
117 175 1
117 182 1
117 183 1
117 184 1
117 188 1
117 193 1
117 202 1
117 205 1
117 206 1
117 207 1
117 208 1
117 210 1
117 211 1
117 213 1
117 214 1
117 216 1
117 218 1
117 220 1
117 222 1
117 224 1
117 229 1
117 231 1
117 232 1
117 235 1
117 236 1
117 249 1
117 251 1
117 253 1
117 257 1
117 258 1
117 261 1
117 262 1
117 264 1
117 267 1
117 269 1
117 277 1
117 279 1
117 280 1
118 125 1
118 128 1
118 130 1
118 133 1
118 141 1
118 147 1
118 149 1
118 153 1
118 156 1
118 173 1
118 174 1
118 183 1
118 186 1
118 189 1
118 190 1
118 195 1
118 197 1
118 201 1
118 208 1
118 220 1
118 226 1
118 231 1
118 233 1
118 235 1
118 238 1
118 240 1
118 244 1
118 249 1
118 252 1
118 253 1
118 264 1
118 266 1
118 271 1
118 272 1
118 275 1
118 279 1
119 121 1
119 124 1
119 127 1
119 130 1
119 135 1
119 137 1
119 138 1
119 143 1
119 155 1
119 159 1
119 162 1
119 168 1
119 172 1
119 175 1
119 183 1
119 187 1
119 195 1
119 205 1
119 206 1
119 207 1
119 214 1
119 220 1
119 224 1
119 227 1
119 230 1
119 232 1
119 235 1
119 245 1
119 250 1
119 253 1
119 264 1
119 265 1
119 267 1
119 269 1
119 271 1
120 123 1
120 124 1
120 125 1
120 129 1
120 131 1
120 134 1
120 135 1
120 136 1
120 142 1
120 155 1
120 156 1
120 168 1
120 176 1
120 177 1
120 183 1
120 184 1
120 191 1
120 194 1
120 196 1
120 199 1
120 200 1
120 201 1
120 202 1
120 211 1
120 213 1
120 217 1
120 218 1
120 220 1
120 223 1
120 227 1
120 230 1
120 232 1
120 235 1
120 236 1
120 238 1
120 241 1
120 242 1
120 249 1
120 254 1
120 255 1
120 257 1
120 262 1
120 264 1
120 269 1
120 270 1
120 272 1
120 281 1
121 128 1
121 132 1
121 133 1
121 135 1
121 138 1
121 144 1
121 151 1
121 155 1
121 157 1
121 166 1
121 168 1
121 175 1
121 180 1
121 182 1
121 186 1
121 193 1
121 194 1
121 205 1
121 206 1
121 207 1
121 213 1
121 223 1
121 224 1
121 225 1
121 230 1
121 232 1
121 235 1
121 239 1
121 250 1
121 254 1
121 258 1
121 262 1
121 267 1
121 274 1
121 279 1
122 131 1
122 136 1
122 138 1
122 140 1
122 141 1
122 142 1
122 145 1
122 147 1
122 149 1
122 150 1
122 151 1
122 156 1
122 162 1
122 164 1
122 165 1
122 169 1
122 171 1
122 175 1
122 178 1
122 181 1
122 185 1
122 189 1
122 190 1
122 191 1
122 192 1
122 195 1
122 197 1
122 201 1
122 202 1
122 203 1
122 208 1
122 213 1
122 215 1
122 218 1
122 220 1
122 221 1
122 226 1
122 227 1
122 230 1
122 231 1
122 233 1
122 238 1
122 242 1
122 245 1
122 246 1
122 247 1
122 248 1
122 251 1
122 253 1
122 256 1
122 263 1
122 269 1
122 270 1
122 272 1
122 276 1
122 281 1
123 124 1
123 125 1
123 131 1
123 133 1
123 134 1
123 136 1
123 139 1
123 141 1
123 148 1
123 153 1
123 158 1
123 159 1
123 161 1
123 166 1
123 170 1
123 174 1
123 176 1
123 177 1
123 179 1
123 183 1
123 194 1
123 196 1
123 198 1
123 199 1
123 200 1
123 214 1
123 220 1
123 222 1
123 224 1
123 225 1
123 230 1
123 234 1
123 239 1
123 241 1
123 242 1
123 245 1
123 249 1
123 250 1
123 254 1
123 256 1
123 257 1
123 259 1
123 266 1
123 268 1
123 270 1
123 272 1
123 276 1
123 278 1
123 281 1
124 125 1
124 130 1
124 134 1
124 141 1
124 143 1
124 155 1
124 159 1
124 160 1
124 170 1
124 174 1
124 176 1
124 177 1
124 183 1
124 184 1
124 196 1
124 200 1
124 210 1
124 214 1
124 218 1
124 220 1
124 224 1
124 226 1
124 229 1
124 230 1
124 235 1
124 236 1
124 241 1
124 250 1
124 253 1
124 254 1
124 255 1
124 257 1
124 262 1
124 266 1
124 272 1
125 129 1
125 130 1
125 131 1
125 133 1
125 137 1
125 141 1
125 147 1
125 149 1
125 153 1
125 157 1
125 158 1
125 159 1
125 161 1
125 164 1
125 168 1
125 171 1
125 172 1
125 173 1
125 174 1
125 177 1
125 178 1
125 179 1
125 182 1
125 183 1
125 186 1
125 190 1
125 195 1
125 196 1
125 199 1
125 200 1
125 201 1
125 214 1
125 217 1
125 218 1
125 220 1
125 222 1
125 224 1
125 225 1
125 226 1
125 230 1
125 233 1
125 234 1
125 235 1
125 238 1
125 241 1
125 244 1
125 245 1
125 255 1
125 257 1
125 260 1
125 263 1
125 264 1
125 266 1
125 268 1
125 270 1
125 271 1
125 272 1
125 273 1
125 275 1
125 276 1
125 281 1
126 131 1
126 139 1
126 142 1
126 144 1
126 150 1
126 152 1
126 154 1
126 156 1
126 158 1
126 164 1
126 167 1
126 169 1
126 171 1
126 172 1
126 181 1
126 185 1
126 188 1
126 198 1
126 200 1
126 203 1
126 208 1
126 210 1
126 228 1
126 229 1
126 233 1
126 237 1
126 239 1
126 241 1
126 242 1
126 243 1
126 246 1
126 248 1
126 253 1
126 256 1
126 258 1
126 259 1
126 261 1
126 267 1
126 269 1
126 271 1
126 273 1
126 274 1
126 276 1
126 277 1
127 130 1
127 138 1
127 147 1
127 148 1
127 151 1
127 156 1
127 162 1
127 165 1
127 168 1
127 169 1
127 171 1
127 173 1
127 174 1
127 175 1
127 183 1
127 184 1
127 186 1
127 187 1
127 189 1
127 190 1
127 195 1
127 197 1
127 199 1
127 201 1
127 206 1
127 208 1
127 209 1
127 210 1
127 214 1
127 218 1
127 220 1
127 224 1
127 226 1
127 227 1
127 230 1
127 233 1
127 235 1
127 245 1
127 247 1
127 253 1
127 255 1
127 258 1
127 265 1
127 269 1
127 276 1
127 280 1
128 130 1
128 132 1
128 134 1
128 138 1
128 143 1
128 146 1
128 149 1
128 155 1
128 158 1
128 163 1
128 167 1
128 169 1
128 177 1
128 184 1
128 186 1
128 189 1
128 190 1
128 193 1
128 194 1
128 205 1
128 208 1
128 210 1
128 211 1
128 216 1
128 218 1
128 229 1
128 231 1
128 233 1
128 242 1
128 251 1
128 252 1
128 258 1
128 262 1
128 279 1
129 136 1
129 140 1
129 147 1
129 151 1
129 154 1
129 159 1
129 166 1
129 168 1
129 169 1
129 178 1
129 179 1
129 180 1
129 182 1
129 184 1
129 185 1
129 187 1
129 191 1
129 194 1
129 196 1
129 199 1
129 201 1
129 202 1
129 203 1
129 204 1
129 209 1
129 210 1
129 211 1
129 213 1
129 215 1
129 219 1
129 223 1
129 227 1
129 232 1
129 234 1
129 235 1
129 237 1
129 238 1
129 241 1
129 243 1
129 252 1
129 257 1
129 262 1
129 263 1
129 268 1
129 270 1
129 272 1
129 280 1
129 281 1
130 137 1
130 138 1
130 141 1
130 143 1
130 147 1
130 148 1
130 149 1
130 151 1
130 153 1
130 154 1
130 156 1
130 163 1
130 172 1
130 173 1
130 174 1
130 175 1
130 179 1
130 182 1
130 183 1
130 186 1
130 188 1
130 189 1
130 190 1
130 192 1
130 193 1
130 195 1
130 197 1
130 201 1
130 204 1
130 205 1
130 207 1
130 208 1
130 214 1
130 216 1
130 218 1
130 220 1
130 224 1
130 226 1
130 231 1
130 233 1
130 235 1
130 240 1
130 244 1
130 251 1
130 252 1
130 253 1
130 257 1
130 262 1
130 266 1
130 267 1
130 269 1
130 271 1
130 275 1
130 277 1
130 279 1
131 132 1
131 134 1
131 136 1
131 139 1
131 140 1
131 141 1
131 145 1
131 148 1
131 150 1
131 156 1
131 158 1
131 159 1
131 161 1
131 162 1
131 164 1
131 165 1
131 166 1
131 168 1
131 170 1
131 171 1
131 176 1
131 177 1
131 179 1
131 183 1
131 188 1
131 190 1
131 191 1
131 194 1
131 196 1
131 197 1
131 198 1
131 199 1
131 200 1
131 214 1
131 217 1
131 219 1
131 224 1
131 229 1
131 230 1
131 234 1
131 237 1
131 242 1
131 243 1
131 245 1
131 246 1
131 247 1
131 250 1
131 253 1
131 255 1
131 263 1
131 265 1
131 266 1
131 268 1
131 270 1
131 272 1
131 276 1
131 278 1
132 133 1
132 134 1
132 144 1
132 151 1
132 152 1
132 155 1
132 157 1
132 158 1
132 166 1
132 167 1
132 173 1
132 176 1
132 182 1
132 190 1
132 194 1
132 204 1
132 205 1
132 207 1
132 211 1
132 213 1
132 215 1
132 224 1
132 225 1
132 228 1
132 229 1
132 235 1
132 237 1
132 244 1
132 260 1
132 262 1
132 265 1
132 268 1
132 270 1
132 273 1
132 278 1
132 279 1
133 134 1
133 135 1
133 141 1
133 145 1
133 151 1
133 153 1
133 155 1
133 157 1
133 158 1
133 166 1
133 174 1
133 177 1
133 180 1
133 183 1
133 190 1
133 194 1
133 207 1
133 222 1
133 225 1
133 226 1
133 235 1
133 238 1
133 239 1
133 244 1
133 245 1
133 257 1
133 260 1
133 262 1
133 264 1
133 266 1
133 268 1
133 270 1
133 273 1
133 274 1
133 278 1
133 279 1
134 136 1
134 139 1
134 142 1
134 144 1
134 145 1
134 146 1
134 150 1
134 151 1
134 152 1
134 155 1
134 156 1
134 157 1
134 158 1
134 165 1
134 167 1
134 168 1
134 174 1
134 176 1
134 177 1
134 183 1
134 184 1
134 191 1
134 194 1
134 196 1
134 197 1
134 200 1
134 202 1
134 210 1
134 211 1
134 213 1
134 217 1
134 221 1
134 227 1
134 228 1
134 229 1
134 230 1
134 237 1
134 242 1
134 247 1
134 254 1
134 255 1
134 258 1
134 261 1
134 262 1
134 264 1
134 268 1
134 274 1
134 279 1
135 144 1
135 152 1
135 155 1
135 162 1
135 172 1
135 177 1
135 180 1
135 183 1
135 187 1
135 191 1
135 192 1
135 195 1
135 205 1
135 208 1
135 211 1
135 212 1
135 213 1
135 220 1
135 222 1
135 227 1
135 230 1
135 232 1
135 235 1
135 238 1
135 239 1
135 241 1
135 249 1
135 254 1
135 257 1
135 258 1
135 264 1
135 269 1
135 271 1
135 272 1
135 274 1
135 277 1
135 279 1
136 139 1
136 141 1
136 145 1
136 150 1
136 151 1
136 155 1
136 156 1
136 162 1
136 165 1
136 166 1
136 168 1
136 169 1
136 177 1
136 180 1
136 187 1
136 191 1
136 194 1
136 199 1
136 202 1
136 210 1
136 213 1
136 223 1
136 227 1
136 230 1
136 232 1
136 234 1
136 235 1
136 237 1
136 238 1
136 239 1
136 242 1
136 245 1
136 247 1
136 250 1
136 253 1
136 254 1
136 259 1
136 262 1
136 269 1
136 272 1
136 276 1
137 143 1
137 147 1
137 149 1
137 152 1
137 155 1
137 156 1
137 158 1
137 159 1
137 164 1
137 165 1
137 167 1
137 172 1
137 175 1
137 176 1
137 179 1
137 183 1
137 187 1
137 188 1
137 190 1
137 197 1
137 204 1
137 205 1
137 208 1
137 213 1
137 214 1
137 216 1
137 217 1
137 218 1
137 222 1
137 224 1
137 232 1
137 233 1
137 235 1
137 236 1
137 237 1
137 240 1
137 243 1
137 244 1
137 251 1
137 252 1
137 253 1
137 255 1
137 261 1
137 264 1
137 265 1
137 275 1
138 151 1
138 154 1
138 159 1
138 165 1
138 175 1
138 181 1
138 182 1
138 186 1
138 193 1
138 195 1
138 201 1
138 202 1
138 205 1
138 207 1
138 208 1
138 209 1
138 216 1
138 232 1
138 233 1
138 235 1
138 236 1
138 251 1
138 252 1
138 253 1
138 258 1
138 262 1
138 267 1
138 269 1
138 277 1
138 280 1
139 140 1
139 141 1
139 144 1
139 145 1
139 150 1
139 156 1
139 157 1
139 158 1
139 159 1
139 162 1
139 166 1
139 168 1
139 176 1
139 188 1
139 191 1
139 194 1
139 198 1
139 199 1
139 202 1
139 209 1
139 210 1
139 213 1
139 217 1
139 225 1
139 228 1
139 229 1
139 230 1
139 234 1
139 237 1
139 239 1
139 242 1
139 243 1
139 245 1
139 246 1
139 247 1
139 250 1
139 253 1
139 255 1
139 256 1
139 259 1
139 265 1
139 268 1
139 274 1
139 276 1
140 141 1
140 145 1
140 147 1
140 151 1
140 154 1
140 157 1
140 159 1
140 164 1
140 165 1
140 166 1
140 168 1
140 171 1
140 179 1
140 182 1
140 185 1
140 189 1
140 190 1
140 191 1
140 192 1
140 194 1
140 199 1
140 201 1
140 202 1
140 204 1
140 209 1
140 212 1
140 213 1
140 215 1
140 226 1
140 228 1
140 234 1
140 237 1
140 243 1
140 245 1
140 246 1
140 247 1
140 250 1
140 251 1
140 255 1
140 256 1
140 263 1
140 265 1
140 268 1
140 270 1
140 272 1
140 276 1
140 281 1
141 143 1
141 145 1
141 147 1
141 148 1
141 149 1
141 153 1
141 158 1
141 159 1
141 160 1
141 162 1
141 163 1
141 164 1
141 166 1
141 168 1
141 169 1
141 170 1
141 171 1
141 173 1
141 174 1
141 179 1
141 183 1
141 186 1
141 189 1
141 190 1
141 194 1
141 195 1
141 196 1
141 198 1
141 199 1
141 200 1
141 201 1
141 209 1
141 210 1
141 214 1
141 218 1
141 219 1
141 220 1
141 224 1
141 225 1
141 226 1
141 230 1
141 233 1
141 234 1
141 238 1
141 242 1
141 244 1
141 245 1
141 246 1
141 247 1
141 248 1
141 250 1
141 256 1
141 257 1
141 259 1
141 263 1
141 266 1
141 267 1
141 268 1
141 270 1
141 271 1
141 272 1
141 276 1
141 278 1
141 281 1
142 143 1
142 146 1
142 150 1
142 152 1
142 154 1
142 155 1
142 156 1
142 160 1
142 161 1
142 164 1
142 165 1
142 170 1
142 174 1
142 175 1
142 176 1
142 183 1
142 184 1
142 188 1
142 191 1
142 192 1
142 196 1
142 197 1
142 202 1
142 203 1
142 208 1
142 211 1
142 214 1
142 215 1
142 218 1
142 220 1
142 231 1
142 236 1
142 240 1
142 241 1
142 249 1
142 251 1
142 253 1
142 257 1
142 258 1
142 260 1
142 261 1
142 269 1
142 277 1
142 279 1
143 147 1
143 148 1
143 149 1
143 155 1
143 160 1
143 163 1
143 167 1
143 170 1
143 174 1
143 183 1
143 184 1
143 186 1
143 188 1
143 189 1
143 190 1
143 193 1
143 206 1
143 210 1
143 214 1
143 218 1
143 224 1
143 226 1
143 229 1
143 230 1
143 236 1
143 242 1
143 247 1
143 253 1
143 258 1
143 262 1
143 266 1
143 267 1
143 271 1
143 278 1
144 152 1
144 154 1
144 155 1
144 157 1
144 158 1
144 159 1
144 167 1
144 175 1
144 176 1
144 194 1
144 198 1
144 205 1
144 207 1
144 212 1
144 213 1
144 224 1
144 228 1
144 232 1
144 237 1
144 239 1
144 250 1
144 254 1
144 255 1
144 258 1
144 265 1
144 267 1
144 268 1
144 273 1
144 274 1
144 277 1
144 279 1
145 150 1
145 151 1
145 156 1
145 157 1
145 162 1
145 165 1
145 166 1
145 168 1
145 169 1
145 179 1
145 180 1
145 189 1
145 191 1
145 192 1
145 194 1
145 197 1
145 202 1
145 213 1
145 217 1
145 221 1
145 223 1
145 226 1
145 227 1
145 230 1
145 234 1
145 237 1
145 242 1
145 243 1
145 245 1
145 246 1
145 247 1
145 250 1
145 253 1
145 255 1
145 256 1
145 263 1
145 265 1
145 270 1
145 272 1
145 274 1
145 276 1
146 150 1
146 155 1
146 156 1
146 158 1
146 160 1
146 163 1
146 167 1
146 169 1
146 176 1
146 177 1
146 183 1
146 184 1
146 194 1
146 197 1
146 200 1
146 202 1
146 208 1
146 210 1
146 211 1
146 220 1
146 229 1
146 231 1
146 237 1
146 242 1
146 247 1
146 253 1
146 254 1
146 258 1
146 262 1
146 279 1
147 148 1
147 149 1
147 154 1
147 156 1
147 159 1
147 160 1
147 164 1
147 165 1
147 166 1
147 168 1
147 169 1
147 171 1
147 173 1
147 179 1
147 181 1
147 182 1
147 185 1
147 186 1
147 189 1
147 190 1
147 195 1
147 196 1
147 199 1
147 201 1
147 204 1
147 209 1
147 214 1
147 218 1
147 219 1
147 220 1
147 226 1
147 229 1
147 233 1
147 235 1
147 238 1
147 244 1
147 245 1
147 246 1
147 251 1
147 252 1
147 255 1
147 257 1
147 261 1
147 265 1
147 266 1
147 268 1
147 270 1
147 272 1
147 275 1
147 276 1
147 278 1
147 281 1
148 153 1
148 155 1
148 156 1
148 158 1
148 161 1
148 167 1
148 170 1
148 173 1
148 174 1
148 177 1
148 185 1
148 190 1
148 194 1
148 198 1
148 206 1
148 207 1
148 209 1
148 214 1
148 217 1
148 224 1
148 225 1
148 226 1
148 228 1
148 236 1
148 242 1
148 244 1
148 247 1
148 249 1
148 252 1
148 255 1
148 259 1
148 266 1
148 267 1
148 268 1
148 273 1
148 276 1
148 278 1
149 153 1
149 158 1
149 160 1
149 162 1
149 163 1
149 171 1
149 173 1
149 174 1
149 181 1
149 186 1
149 188 1
149 189 1
149 190 1
149 195 1
149 197 1
149 198 1
149 207 1
149 214 1
149 216 1
149 220 1
149 221 1
149 224 1
149 226 1
149 231 1
149 233 1
149 240 1
149 244 1
149 246 1
149 251 1
149 266 1
149 271 1
149 273 1
149 274 1
149 275 1
149 276 1
149 279 1
150 158 1
150 162 1
150 169 1
150 174 1
150 181 1
150 189 1
150 197 1
150 200 1
150 202 1
150 203 1
150 208 1
150 210 1
150 221 1
150 223 1
150 229 1
150 230 1
150 231 1
150 233 1
150 237 1
150 242 1
150 246 1
150 247 1
150 248 1
150 250 1
150 253 1
150 254 1
150 256 1
150 258 1
150 261 1
150 269 1
150 271 1
150 274 1
150 277 1
151 154 1
151 155 1
151 157 1
151 158 1
151 166 1
151 169 1
151 172 1
151 175 1
151 178 1
151 179 1
151 182 1
151 185 1
151 190 1
151 191 1
151 192 1
151 194 1
151 204 1
151 205 1
151 211 1
151 212 1
151 213 1
151 215 1
151 217 1
151 222 1
151 223 1
151 225 1
151 228 1
151 232 1
151 235 1
151 237 1
151 238 1
151 252 1
151 260 1
151 263 1
151 264 1
151 265 1
151 268 1
151 272 1
151 274 1
151 279 1
151 280 1
152 155 1
152 158 1
152 161 1
152 167 1
152 170 1
152 172 1
152 176 1
152 178 1
152 183 1
152 188 1
152 191 1
152 196 1
152 203 1
152 208 1
152 211 1
152 212 1
152 213 1
152 214 1
152 215 1
152 216 1
152 217 1
152 222 1
152 227 1
152 228 1
152 232 1
152 233 1
152 236 1
152 239 1
152 240 1
152 241 1
152 253 1
152 255 1
152 257 1
152 260 1
152 261 1
152 268 1
152 270 1
152 273 1
152 274 1
152 275 1
152 277 1
152 279 1
153 155 1
153 158 1
153 161 1
153 162 1
153 163 1
153 170 1
153 173 1
153 174 1
153 177 1
153 184 1
153 186 1
153 189 1
153 193 1
153 195 1
153 198 1
153 210 1
153 225 1
153 226 1
153 231 1
153 234 1
153 242 1
153 244 1
153 248 1
153 249 1
153 256 1
153 259 1
153 266 1
153 268 1
153 273 1
153 274 1
153 276 1
153 281 1
154 159 1
154 164 1
154 165 1
154 167 1
154 171 1
154 172 1
154 173 1
154 175 1
154 178 1
154 181 1
154 182 1
154 185 1
154 186 1
154 189 1
154 190 1
154 193 1
154 198 1
154 202 1
154 203 1
154 204 1
154 205 1
154 207 1
154 208 1
154 209 1
154 211 1
154 212 1
154 214 1
154 215 1
154 216 1
154 218 1
154 228 1
154 229 1
154 233 1
154 236 1
154 237 1
154 241 1
154 243 1
154 246 1
154 251 1
154 253 1
154 256 1
154 258 1
154 261 1
154 263 1
154 265 1
154 267 1
154 269 1
154 277 1
155 158 1
155 163 1
155 167 1
155 170 1
155 174 1
155 175 1
155 176 1
155 177 1
155 183 1
155 184 1
155 193 1
155 194 1
155 197 1
155 202 1
155 205 1
155 206 1
155 207 1
155 208 1
155 210 1
155 211 1
155 213 1
155 222 1
155 223 1
155 224 1
155 229 1
155 230 1
155 231 1
155 232 1
155 235 1
155 237 1
155 239 1
155 242 1
155 250 1
155 254 1
155 257 1
155 258 1
155 261 1
155 262 1
155 264 1
155 267 1
155 274 1
155 278 1
155 279 1
156 160 1
156 162 1
156 165 1
156 167 1
156 168 1
156 171 1
156 175 1
156 183 1
156 184 1
156 188 1
156 189 1
156 190 1
156 191 1
156 195 1
156 196 1
156 197 1
156 200 1
156 201 1
156 208 1
156 214 1
156 217 1
156 219 1
156 220 1
156 227 1
156 230 1
156 242 1
156 244 1
156 245 1
156 247 1
156 249 1
156 251 1
156 252 1
156 253 1
156 255 1
156 261 1
156 264 1
156 266 1
156 270 1
156 272 1
156 275 1
156 276 1
157 158 1
157 166 1
157 173 1
157 176 1
157 178 1
157 182 1
157 185 1
157 187 1
157 190 1
157 191 1
157 194 1
157 198 1
157 212 1
157 213 1
157 222 1
157 225 1
157 227 1
157 228 1
157 235 1
157 239 1
157 244 1
157 245 1
157 259 1
157 260 1
157 263 1
157 265 1
157 268 1
157 270 1
157 273 1
157 274 1
157 279 1
158 161 1
158 162 1
158 167 1
158 170 1
158 176 1
158 177 1
158 178 1
158 179 1
158 182 1
158 187 1
158 188 1
158 190 1
158 191 1
158 194 1
158 196 1
158 197 1
158 198 1
158 205 1
158 208 1
158 213 1
158 216 1
158 217 1
158 219 1
158 222 1
158 225 1
158 227 1
158 228 1
158 229 1
158 230 1
158 231 1
158 235 1
158 237 1
158 239 1
158 240 1
158 242 1
158 244 1
158 245 1
158 249 1
158 252 1
158 255 1
158 256 1
158 258 1
158 259 1
158 260 1
158 261 1
158 264 1
158 265 1
158 266 1
158 268 1
158 270 1
158 273 1
158 274 1
158 275 1
158 276 1
158 279 1
159 164 1
159 165 1
159 166 1
159 168 1
159 171 1
159 172 1
159 179 1
159 180 1
159 182 1
159 183 1
159 186 1
159 187 1
159 192 1
159 196 1
159 199 1
159 200 1
159 203 1
159 204 1
159 207 1
159 209 1
159 214 1
159 217 1
159 218 1
159 220 1
159 222 1
159 224 1
159 232 1
159 234 1
159 236 1
159 237 1
159 239 1
159 241 1
159 243 1
159 245 1
159 250 1
159 253 1
159 255 1
159 257 1
159 263 1
159 265 1
159 267 1
159 269 1
159 270 1
159 272 1
159 275 1
159 276 1
159 278 1
159 281 1
160 163 1
160 164 1
160 170 1
160 174 1
160 179 1
160 185 1
160 188 1
160 190 1
160 194 1
160 197 1
160 200 1
160 204 1
160 214 1
160 216 1
160 218 1
160 220 1
160 224 1
160 231 1
160 240 1
160 246 1
160 247 1
160 251 1
160 253 1
160 257 1
160 261 1
160 278 1
161 167 1
161 170 1
161 173 1
161 174 1
161 177 1
161 178 1
161 183 1
161 187 1
161 188 1
161 196 1
161 198 1
161 199 1
161 208 1
161 209 1
161 217 1
161 219 1
161 222 1
161 225 1
161 228 1
161 236 1
161 240 1
161 242 1
161 244 1
161 249 1
161 252 1
161 256 1
161 259 1
161 261 1
161 266 1
161 268 1
161 269 1
161 273 1
161 277 1
161 281 1
162 165 1
162 168 1
162 169 1
162 171 1
162 174 1
162 181 1
162 183 1
162 186 1
162 189 1
162 195 1
162 197 1
162 199 1
162 206 1
162 209 1
162 210 1
162 217 1
162 221 1
162 226 1
162 230 1
162 233 1
162 242 1
162 246 1
162 247 1
162 253 1
162 254 1
162 256 1
162 258 1
162 269 1
162 271 1
162 272 1
162 274 1
162 276 1
162 281 1
163 169 1
163 170 1
163 174 1
163 184 1
163 186 1
163 193 1
163 197 1
163 218 1
163 220 1
163 226 1
163 229 1
163 231 1
163 234 1
163 248 1
163 252 1
163 257 1
163 262 1
163 278 1
164 165 1
164 170 1
164 171 1
164 181 1
164 183 1
164 185 1
164 188 1
164 190 1
164 191 1
164 192 1
164 195 1
164 199 1
164 203 1
164 204 1
164 209 1
164 214 1
164 215 1
164 216 1
164 218 1
164 220 1
164 231 1
164 233 1
164 240 1
164 241 1
164 243 1
164 246 1
164 251 1
164 253 1
164 256 1
164 257 1
164 261 1
164 263 1
164 269 1
164 270 1
164 272 1
164 277 1
164 281 1
165 168 1
165 169 1
165 171 1
165 172 1
165 175 1
165 179 1
165 181 1
165 184 1
165 185 1
165 188 1
165 189 1
165 190 1
165 191 1
165 197 1
165 201 1
165 202 1
165 204 1
165 208 1
165 209 1
165 210 1
165 214 1
165 218 1
165 219 1
165 227 1
165 230 1
165 233 1
165 243 1
165 245 1
165 247 1
165 251 1
165 252 1
165 253 1
165 255 1
165 258 1
165 261 1
165 265 1
165 269 1
165 276 1
166 168 1
166 169 1
166 173 1
166 179 1
166 182 1
166 185 1
166 194 1
166 199 1
166 202 1
166 207 1
166 209 1
166 210 1
166 213 1
166 223 1
166 225 1
166 226 1
166 228 1
166 229 1
166 234 1
166 235 1
166 237 1
166 245 1
166 246 1
166 247 1
166 250 1
166 255 1
166 256 1
166 259 1
166 262 1
166 267 1
166 268 1
166 276 1
166 278 1
166 281 1
167 170 1
167 172 1
167 174 1
167 176 1
167 177 1
167 188 1
167 190 1
167 194 1
167 197 1
167 205 1
167 208 1
167 213 1
167 214 1
167 216 1
167 217 1
167 224 1
167 228 1
167 229 1
167 231 1
167 236 1
167 239 1
167 240 1
167 242 1
167 244 1
167 246 1
167 252 1
167 255 1
167 258 1
167 259 1
167 261 1
167 267 1
167 268 1
167 273 1
167 277 1
167 279 1
168 171 1
168 183 1
168 184 1
168 187 1
168 191 1
168 194 1
168 196 1
168 199 1
168 201 1
168 202 1
168 206 1
168 209 1
168 210 1
168 211 1
168 213 1
168 214 1
168 217 1
168 219 1
168 222 1
168 223 1
168 224 1
168 226 1
168 227 1
168 230 1
168 232 1
168 234 1
168 235 1
168 237 1
168 243 1
168 245 1
168 247 1
168 250 1
168 253 1
168 255 1
168 262 1
168 264 1
168 265 1
168 268 1
168 269 1
168 272 1
168 276 1
168 280 1
169 173 1
169 181 1
169 184 1
169 185 1
169 193 1
169 194 1
169 195 1
169 201 1
169 209 1
169 210 1
169 219 1
169 223 1
169 226 1
169 228 1
169 229 1
169 235 1
169 237 1
169 238 1
169 248 1
169 250 1
169 252 1
169 256 1
169 262 1
169 267 1
169 276 1
169 278 1
169 280 1
169 281 1
170 174 1
170 176 1
170 177 1
170 183 1
170 188 1
170 196 1
170 200 1
170 203 1
170 208 1
170 214 1
170 219 1
170 220 1
170 224 1
170 226 1
170 229 1
170 234 1
170 236 1
170 241 1
170 242 1
170 254 1
170 256 1
170 257 1
170 259 1
170 266 1
170 267 1
170 269 1
170 271 1
170 277 1
170 278 1
171 173 1
171 178 1
171 185 1
171 186 1
171 187 1
171 188 1
171 189 1
171 190 1
171 195 1
171 197 1
171 198 1
171 199 1
171 208 1
171 209 1
171 217 1
171 225 1
171 233 1
171 244 1
171 246 1
171 253 1
171 256 1
171 263 1
171 265 1
171 272 1
171 276 1
171 277 1
171 281 1
172 175 1
172 181 1
172 183 1
172 186 1
172 187 1
172 188 1
172 189 1
172 190 1
172 191 1
172 204 1
172 207 1
172 208 1
172 217 1
172 222 1
172 224 1
172 233 1
172 241 1
172 243 1
172 251 1
172 253 1
172 258 1
172 261 1
172 265 1
172 277 1
173 181 1
173 182 1
173 185 1
173 186 1
173 189 1
173 190 1
173 193 1
173 194 1
173 195 1
173 198 1
173 203 1
173 204 1
173 206 1
173 207 1
173 209 1
173 210 1
173 225 1
173 226 1
173 228 1
173 229 1
173 233 1
173 234 1
173 244 1
173 246 1
173 248 1
173 256 1
173 259 1
173 266 1
173 267 1
173 268 1
173 271 1
173 276 1
173 277 1
173 278 1
173 281 1
174 177 1
174 183 1
174 186 1
174 188 1
174 193 1
174 195 1
174 197 1
174 200 1
174 208 1
174 214 1
174 220 1
174 221 1
174 224 1
174 226 1
174 230 1
174 231 1
174 233 1
174 249 1
174 250 1
174 253 1
174 254 1
174 266 1
174 267 1
174 269 1
174 271 1
174 277 1
174 279 1
175 181 1
175 183 1
175 186 1
175 189 1
175 190 1
175 195 1
175 202 1
175 205 1
175 208 1
175 211 1
175 213 1
175 216 1
175 221 1
175 232 1
175 233 1
175 237 1
175 243 1
175 247 1
175 250 1
175 251 1
175 253 1
175 254 1
175 258 1
175 261 1
175 274 1
175 275 1
175 277 1
175 279 1
175 280 1
176 183 1
176 191 1
176 194 1
176 196 1
176 200 1
176 211 1
176 215 1
176 229 1
176 234 1
176 237 1
176 241 1
176 254 1
176 255 1
176 257 1
176 260 1
176 261 1
176 262 1
176 268 1
176 270 1
176 273 1
176 278 1
176 279 1
177 183 1
177 184 1
177 194 1
177 197 1
177 200 1
177 205 1
177 206 1
177 208 1
177 210 1
177 213 1
177 217 1
177 222 1
177 224 1
177 225 1
177 230 1
177 231 1
177 235 1
177 242 1
177 245 1
177 249 1
177 254 1
177 258 1
177 259 1
177 264 1
177 266 1
177 279 1
178 182 1
178 185 1
178 187 1
178 188 1
178 190 1
178 191 1
178 198 1
178 199 1
178 203 1
178 208 1
178 212 1
178 213 1
178 215 1
178 216 1
178 217 1
178 222 1
178 225 1
178 227 1
178 235 1
178 240 1
178 244 1
178 249 1
178 252 1
178 253 1
178 256 1
178 259 1
178 260 1
178 263 1
178 264 1
178 268 1
178 270 1
178 277 1
178 281 1
179 185 1
179 190 1
179 194 1
179 200 1
179 204 1
179 211 1
179 214 1
179 216 1
179 217 1
179 218 1
179 224 1
179 226 1
179 235 1
179 237 1
179 238 1
179 251 1
179 252 1
179 255 1
179 261 1
179 263 1
179 265 1
179 268 1
179 270 1
179 275 1
179 278 1
180 183 1
180 192 1
180 199 1
180 207 1
180 211 1
180 215 1
180 220 1
180 221 1
180 223 1
180 225 1
180 234 1
180 238 1
180 239 1
180 241 1
180 248 1
180 250 1
180 254 1
180 257 1
180 269 1
180 272 1
180 274 1
180 281 1
181 185 1
181 186 1
181 189 1
181 190 1
181 192 1
181 197 1
181 202 1
181 203 1
181 204 1
181 210 1
181 214 1
181 221 1
181 229 1
181 231 1
181 233 1
181 237 1
181 243 1
181 246 1
181 247 1
181 248 1
181 250 1
181 251 1
181 253 1
181 256 1
181 258 1
181 261 1
181 267 1
182 185 1
182 187 1
182 190 1
182 191 1
182 194 1
182 199 1
182 204 1
182 205 1
182 207 1
182 212 1
182 217 1
182 222 1
182 224 1
182 225 1
182 228 1
182 232 1
182 235 1
182 238 1
182 257 1
182 260 1
182 263 1
182 265 1
182 268 1
182 278 1
182 280 1
182 281 1
183 184 1
183 188 1
183 192 1
183 195 1
183 196 1
183 197 1
183 199 1
183 200 1
183 201 1
183 205 1
183 208 1
183 211 1
183 214 1
183 217 1
183 218 1
183 220 1
183 222 1
183 224 1
183 227 1
183 230 1
183 231 1
183 232 1
183 233 1
183 235 1
183 236 1
183 238 1
183 241 1
183 244 1
183 245 1
183 249 1
183 250 1
183 251 1
183 253 1
183 254 1
183 255 1
183 257 1
183 260 1
183 262 1
183 264 1
183 266 1
183 269 1
183 270 1
183 271 1
183 272 1
183 275 1
183 277 1
183 279 1
184 194 1
184 201 1
184 202 1
184 209 1
184 210 1
184 211 1
184 213 1
184 214 1
184 218 1
184 219 1
184 223 1
184 226 1
184 229 1
184 232 1
184 235 1
184 236 1
184 238 1
184 242 1
184 247 1
184 249 1
184 251 1
184 252 1
184 253 1
184 254 1
184 255 1
184 258 1
184 261 1
184 262 1
184 269 1
184 272 1
184 280 1
184 281 1
185 189 1
185 190 1
185 191 1
185 194 1
185 198 1
185 203 1
185 204 1
185 209 1
185 211 1
185 212 1
185 214 1
185 215 1
185 216 1
185 219 1
185 228 1
185 229 1
185 237 1
185 240 1
185 246 1
185 251 1
185 252 1
185 256 1
185 261 1
185 267 1
185 268 1
185 270 1
185 278 1
185 281 1
186 189 1
186 190 1
186 192 1
186 193 1
186 195 1
186 197 1
186 198 1
186 201 1
186 204 1
186 207 1
186 214 1
186 224 1
186 226 1
186 231 1
186 233 1
186 246 1
186 250 1
186 253 1
186 266 1
186 267 1
186 271 1
186 276 1
186 278 1
187 191 1
187 199 1
187 207 1
187 209 1
187 210 1
187 212 1
187 213 1
187 222 1
187 224 1
187 225 1
187 227 1
187 230 1
187 232 1
187 235 1
187 236 1
187 237 1
187 239 1
187 241 1
187 243 1
187 245 1
187 259 1
187 263 1
187 264 1
187 265 1
187 267 1
187 268 1
187 276 1
187 277 1
187 280 1
188 190 1
188 197 1
188 198 1
188 200 1
188 208 1
188 214 1
188 216 1
188 217 1
188 220 1
188 224 1
188 228 1
188 233 1
188 236 1
188 239 1
188 240 1
188 242 1
188 243 1
188 244 1
188 246 1
188 251 1
188 253 1
188 258 1
188 259 1
188 261 1
188 266 1
188 271 1
188 273 1
188 275 1
188 276 1
188 277 1
189 190 1
189 192 1
189 195 1
189 197 1
189 198 1
189 201 1
189 204 1
189 205 1
189 206 1
189 221 1
189 226 1
189 231 1
189 233 1
189 235 1
189 242 1
189 244 1
189 246 1
189 247 1
189 251 1
189 253 1
189 258 1
189 265 1
189 266 1
189 271 1
189 274 1
189 276 1
190 194 1
190 195 1
190 198 1
190 201 1
190 204 1
190 205 1
190 208 1
190 213 1
190 214 1
190 216 1
190 217 1
190 219 1
190 222 1
190 224 1
190 226 1
190 228 1
190 229 1
190 233 1
190 235 1
190 242 1
190 243 1
190 244 1
190 246 1
190 251 1
190 252 1
190 253 1
190 255 1
190 261 1
190 263 1
190 265 1
190 266 1
190 268 1
190 275 1
190 276 1
191 192 1
191 194 1
191 196 1
191 199 1
191 202 1
191 212 1
191 213 1
191 215 1
191 217 1
191 222 1
191 227 1
191 230 1
191 237 1
191 239 1
191 241 1
191 243 1
191 245 1
191 255 1
191 259 1
191 260 1
191 261 1
191 263 1
191 264 1
191 265 1
191 268 1
191 270 1
191 272 1
191 277 1
191 281 1
192 195 1
192 197 1
192 203 1
192 204 1
192 205 1
192 208 1
192 211 1
192 215 1
192 220 1
192 221 1
192 231 1
192 233 1
192 238 1
192 240 1
192 241 1
192 248 1
192 251 1
192 253 1
192 257 1
192 263 1
192 269 1
192 270 1
192 272 1
192 275 1
193 198 1
193 206 1
193 207 1
193 210 1
193 218 1
193 223 1
193 225 1
193 229 1
193 231 1
193 232 1
193 236 1
193 246 1
193 248 1
193 258 1
193 262 1
193 267 1
193 271 1
193 274 1
193 278 1
194 198 1
194 200 1
194 201 1
194 202 1
194 205 1
194 206 1
194 210 1
194 211 1
194 213 1
194 223 1
194 226 1
194 228 1
194 229 1
194 235 1
194 237 1
194 238 1
194 242 1
194 247 1
194 252 1
194 255 1
194 256 1
194 258 1
194 261 1
194 262 1
194 268 1
194 270 1
194 274 1
194 278 1
194 279 1
195 197 1
195 198 1
195 199 1
195 201 1
195 208 1
195 217 1
195 218 1
195 220 1
195 225 1
195 226 1
195 231 1
195 233 1
195 235 1
195 253 1
195 258 1
195 269 1
195 271 1
195 272 1
195 276 1
195 277 1
195 281 1
196 199 1
196 214 1
196 217 1
196 219 1
196 222 1
196 224 1
196 234 1
196 236 1
196 238 1
196 241 1
196 245 1
196 255 1
196 257 1
196 260 1
196 261 1
196 268 1
196 269 1
196 270 1
196 272 1
197 200 1
197 205 1
197 208 1
197 214 1
197 217 1
197 220 1
197 221 1
197 230 1
197 231 1
197 233 1
197 242 1
197 244 1
197 246 1
197 247 1
197 250 1
197 251 1
197 253 1
197 254 1
197 258 1
197 271 1
197 274 1
197 275 1
197 279 1
198 207 1
198 208 1
198 225 1
198 228 1
198 233 1
198 239 1
198 242 1
198 244 1
198 246 1
198 248 1
198 252 1
198 256 1
198 258 1
198 259 1
198 266 1
198 267 1
198 268 1
198 271 1
198 273 1
198 274 1
198 276 1
198 281 1
199 202 1
199 209 1
199 213 1
199 214 1
199 215 1
199 217 1
199 222 1
199 225 1
199 227 1
199 230 1
199 232 1
199 234 1
199 237 1
199 238 1
199 239 1
199 241 1
199 245 1
199 253 1
199 255 1
199 257 1
199 259 1
199 263 1
199 265 1
199 269 1
199 270 1
199 272 1
199 276 1
199 277 1
199 281 1
200 204 1
200 214 1
200 220 1
200 221 1
200 224 1
200 230 1
200 237 1
200 241 1
200 243 1
200 246 1
200 247 1
200 250 1
200 253 1
200 254 1
200 255 1
200 257 1
200 266 1
200 272 1
200 278 1
201 209 1
201 210 1
201 211 1
201 214 1
201 218 1
201 220 1
201 226 1
201 235 1
201 238 1
201 251 1
201 252 1
201 255 1
201 262 1
201 268 1
201 270 1
201 272 1
201 280 1
201 281 1
202 203 1
202 208 1
202 209 1
202 210 1
202 211 1
202 213 1
202 223 1
202 227 1
202 229 1
202 232 1
202 236 1
202 237 1
202 242 1
202 243 1
202 247 1
202 250 1
202 252 1
202 253 1
202 255 1
202 256 1
202 258 1
202 261 1
202 268 1
202 269 1
202 272 1
202 280 1
202 281 1
203 204 1
203 209 1
203 215 1
203 216 1
203 229 1
203 231 1
203 234 1
203 236 1
203 237 1
203 240 1
203 241 1
203 243 1
203 246 1
203 248 1
203 252 1
203 253 1
203 256 1
203 257 1
203 261 1
203 268 1
203 269 1
203 277 1
203 281 1
204 207 1
204 211 1
204 212 1
204 214 1
204 215 1
204 216 1
204 218 1
204 220 1
204 229 1
204 232 1
204 233 1
204 237 1
204 243 1
204 246 1
204 250 1
204 251 1
204 257 1
204 261 1
204 267 1
204 268 1
204 272 1
204 275 1
204 278 1
205 208 1
205 211 1
205 213 1
205 216 1
205 217 1
205 220 1
205 231 1
205 232 1
205 233 1
205 235 1
205 238 1
205 240 1
205 251 1
205 252 1
205 255 1
205 257 1
205 258 1
205 260 1
205 261 1
205 262 1
205 268 1
205 274 1
205 275 1
205 279 1
206 209 1
206 210 1
206 213 1
206 226 1
206 228 1
206 230 1
206 232 1
206 235 1
206 242 1
206 247 1
206 250 1
206 254 1
206 258 1
206 259 1
206 267 1
206 276 1
206 280 1
207 216 1
207 224 1
207 225 1
207 232 1
207 233 1
207 235 1
207 239 1
207 241 1
207 246 1
207 248 1
207 250 1
207 267 1
207 271 1
207 274 1
207 278 1
207 279 1
208 213 1
208 214 1
208 216 1
208 217 1
208 220 1
208 228 1
208 231 1
208 232 1
208 233 1
208 236 1
208 240 1
208 242 1
208 244 1
208 249 1
208 251 1
208 252 1
208 253 1
208 258 1
208 259 1
208 261 1
208 269 1
208 273 1
208 274 1
208 275 1
208 277 1
208 280 1
209 210 1
209 214 1
209 219 1
209 223 1
209 228 1
209 229 1
209 232 1
209 234 1
209 236 1
209 237 1
209 241 1
209 245 1
209 253 1
209 255 1
209 256 1
209 259 1
209 265 1
209 267 1
209 269 1
209 276 1
209 277 1
209 280 1
209 281 1
210 213 1
210 223 1
210 226 1
210 228 1
210 229 1
210 230 1
210 232 1
210 234 1
210 235 1
210 236 1
210 237 1
210 242 1
210 245 1
210 247 1
210 248 1
210 250 1
210 252 1
210 254 1
210 256 1
210 258 1
210 259 1
210 262 1
210 267 1
210 269 1
210 276 1
210 280 1
211 213 1
211 215 1
211 218 1
211 220 1
211 223 1
211 229 1
211 232 1
211 235 1
211 237 1
211 238 1
211 243 1
211 251 1
211 252 1
211 257 1
211 258 1
211 260 1
211 261 1
211 262 1
211 268 1
211 269 1
211 278 1
211 279 1
212 213 1
212 215 1
212 222 1
212 227 1
212 239 1
212 241 1
212 260 1
212 263 1
212 268 1
212 273 1
212 274 1
212 277 1
213 217 1
213 222 1
213 223 1
213 227 1
213 228 1
213 229 1
213 232 1
213 235 1
213 237 1
213 243 1
213 249 1
213 250 1
213 252 1
213 254 1
213 255 1
213 258 1
213 261 1
213 263 1
213 264 1
213 265 1
213 268 1
213 272 1
213 274 1
213 279 1
213 280 1
214 216 1
214 218 1
214 219 1
214 220 1
214 224 1
214 226 1
214 233 1
214 236 1
214 240 1
214 241 1
214 243 1
214 244 1
214 246 1
214 247 1
214 251 1
214 253 1
214 255 1
214 257 1
214 261 1
214 266 1
214 267 1
214 269 1
214 271 1
214 275 1
214 276 1
214 277 1
214 278 1
214 281 1
215 223 1
215 232 1
215 234 1
215 237 1
215 238 1
215 241 1
215 243 1
215 257 1
215 260 1
215 261 1
215 263 1
215 268 1
215 269 1
215 270 1
215 272 1
215 278 1
215 281 1
216 219 1
216 224 1
216 233 1
216 235 1
216 236 1
216 240 1
216 251 1
216 252 1
216 258 1
216 261 1
216 267 1
216 268 1
216 275 1
216 277 1
217 222 1
217 224 1
217 227 1
217 230 1
217 233 1
217 235 1
217 241 1
217 244 1
217 245 1
217 249 1
217 252 1
217 253 1
217 255 1
217 259 1
217 260 1
217 261 1
217 263 1
217 264 1
217 265 1
217 266 1
217 268 1
217 270 1
217 272 1
217 275 1
217 276 1
217 277 1
218 220 1
218 226 1
218 232 1
218 235 1
218 236 1
218 238 1
218 251 1
218 253 1
218 262 1
218 269 1
219 235 1
219 236 1
219 252 1
219 255 1
219 261 1
219 268 1
219 269 1
220 224 1
220 226 1
220 231 1
220 233 1
220 238 1
220 240 1
220 241 1
220 244 1
220 249 1
220 251 1
220 253 1
220 254 1
220 257 1
220 261 1
220 269 1
220 270 1
220 271 1
220 272 1
220 275 1
220 277 1
220 278 1
220 279 1
220 281 1
221 223 1
221 230 1
221 231 1
221 233 1
221 237 1
221 243 1
221 246 1
221 247 1
221 250 1
221 253 1
221 254 1
221 258 1
221 272 1
221 274 1
222 224 1
222 225 1
222 227 1
222 232 1
222 235 1
222 238 1
222 239 1
222 241 1
222 244 1
222 245 1
222 257 1
222 259 1
222 260 1
222 263 1
222 264 1
222 266 1
222 268 1
222 270 1
222 277 1
222 281 1
223 229 1
223 232 1
223 235 1
223 237 1
223 238 1
223 241 1
223 248 1
223 250 1
223 254 1
223 258 1
223 262 1
223 267 1
224 226 1
224 230 1
224 232 1
224 235 1
224 236 1
224 239 1
224 245 1
224 250 1
224 255 1
224 257 1
224 265 1
224 266 1
224 267 1
224 271 1
224 275 1
224 276 1
224 278 1
225 227 1
225 233 1
225 234 1
225 238 1
225 239 1
225 245 1
225 246 1
225 248 1
225 257 1
225 259 1
225 260 1
225 263 1
225 266 1
225 268 1
225 271 1
225 274 1
225 275 1
225 276 1
225 278 1
225 279 1
225 281 1
226 234 1
226 235 1
226 242 1
226 247 1
226 252 1
226 262 1
226 266 1
226 272 1
226 276 1
226 278 1
227 230 1
227 232 1
227 235 1
227 239 1
227 245 1
227 259 1
227 263 1
227 264 1
227 265 1
227 269 1
227 272 1
227 277 1
227 280 1
228 229 1
228 237 1
228 242 1
228 244 1
228 245 1
228 246 1
228 252 1
228 255 1
228 256 1
228 258 1
228 259 1
228 265 1
228 266 1
228 267 1
228 268 1
228 271 1
228 277 1
229 236 1
229 237 1
229 242 1
229 246 1
229 247 1
229 248 1
229 252 1
229 255 1
229 256 1
229 258 1
229 261 1
229 262 1
229 267 1
229 268 1
229 278 1
230 235 1
230 241 1
230 245 1
230 247 1
230 250 1
230 254 1
230 263 1
230 264 1
230 269 1
230 272 1
230 274 1
230 279 1
231 233 1
231 240 1
231 242 1
231 244 1
231 246 1
231 248 1
231 251 1
231 252 1
231 253 1
231 258 1
231 273 1
231 274 1
231 275 1
231 279 1
232 235 1
232 236 1
232 237 1
232 238 1
232 239 1
232 241 1
232 250 1
232 254 1
232 258 1
232 261 1
232 262 1
232 264 1
232 267 1
232 269 1
232 274 1
232 277 1
232 280 1
233 240 1
233 244 1
233 246 1
233 251 1
233 253 1
233 258 1
233 261 1
233 271 1
233 274 1
233 275 1
233 277 1
233 281 1
234 238 1
234 239 1
234 241 1
234 245 1
234 246 1
234 248 1
234 250 1
234 254 1
234 256 1
234 257 1
234 259 1
234 263 1
234 268 1
234 270 1
234 272 1
234 276 1
234 278 1
234 281 1
235 238 1
235 244 1
235 252 1
235 255 1
235 257 1
235 260 1
235 262 1
235 264 1
235 265 1
235 268 1
235 278 1
235 280 1
236 237 1
236 241 1
236 249 1
236 257 1
236 258 1
236 261 1
236 262 1
236 267 1
236 269 1
236 277 1
236 281 1
237 239 1
237 241 1
237 242 1
237 243 1
237 245 1
237 246 1
237 247 1
237 250 1
237 254 1
237 255 1
237 256 1
237 258 1
237 261 1
237 265 1
237 267 1
237 268 1
237 269 1
237 278 1
238 241 1
238 252 1
238 257 1
238 260 1
238 262 1
238 264 1
238 268 1
238 269 1
238 270 1
238 272 1
238 279 1
238 281 1
239 241 1
239 245 1
239 246 1
239 248 1
239 250 1
239 254 1
239 257 1
239 259 1
239 267 1
239 271 1
239 273 1
239 274 1
239 277 1
240 244 1
240 251 1
240 252 1
240 257 1
240 260 1
240 261 1
240 268 1
240 273 1
240 275 1
240 277 1
241 243 1
241 248 1
241 253 1
241 254 1
241 257 1
241 261 1
241 267 1
241 269 1
241 272 1
241 277 1
241 281 1
242 244 1
242 247 1
242 249 1
242 252 1
242 255 1
242 256 1
242 259 1
242 266 1
242 268 1
242 269 1
242 273 1
242 276 1
243 245 1
243 246 1
243 247 1
243 250 1
243 251 1
243 253 1
243 255 1
243 258 1
243 261 1
243 263 1
243 265 1
243 268 1
243 269 1
243 277 1
244 249 1
244 251 1
244 252 1
244 260 1
244 261 1
244 263 1
244 266 1
244 268 1
244 270 1
244 273 1
244 275 1
245 250 1
245 255 1
245 259 1
245 263 1
245 265 1
245 266 1
245 270 1
245 272 1
245 276 1
245 277 1
245 281 1
246 247 1
246 248 1
246 253 1
246 256 1
246 257 1
246 258 1
246 267 1
246 271 1
246 272 1
246 273 1
246 274 1
246 276 1
246 281 1
247 250 1
247 253 1
247 255 1
247 256 1
247 258 1
247 271 1
247 272 1
248 253 1
248 254 1
248 256 1
248 257 1
248 259 1
248 269 1
248 271 1
248 272 1
248 273 1
248 274 1
248 281 1
249 264 1
249 269 1
249 277 1
250 254 1
250 258 1
250 267 1
250 272 1
250 274 1
251 252 1
251 253 1
251 255 1
251 258 1
251 261 1
251 275 1
252 255 1
252 261 1
252 262 1
252 268 1
253 254 1
253 258 1
253 261 1
253 265 1
253 269 1
253 271 1
253 272 1
253 274 1
253 275 1
253 276 1
253 277 1
253 280 1
253 281 1
254 258 1
254 262 1
254 267 1
254 269 1
254 272 1
254 274 1
254 279 1
255 261 1
255 264 1
255 265 1
255 266 1
255 268 1
255 270 1
256 259 1
256 268 1
256 276 1
256 281 1
257 260 1
257 261 1
257 264 1
257 268 1
257 270 1
257 272 1
257 275 1
257 278 1
257 281 1
258 261 1
258 262 1
258 267 1
258 269 1
258 271 1
258 273 1
258 274 1
258 277 1
258 279 1
258 280 1
259 266 1
259 267 1
259 271 1
259 273 1
259 276 1
259 277 1
259 280 1
259 281 1
260 261 1
260 263 1
260 264 1
260 268 1
260 270 1
260 273 1
260 275 1
260 279 1
261 267 1
261 268 1
261 269 1
261 277 1
262 269 1
262 278 1
262 279 1
263 265 1
263 268 1
263 270 1
263 272 1
263 275 1
263 277 1
263 281 1
264 268 1
265 266 1
265 268 1
265 276 1
265 277 1
266 271 1
266 273 1
266 276 1
267 269 1
267 271 1
267 273 1
267 276 1
267 277 1
267 278 1
267 280 1
268 270 1
268 273 1
268 278 1
268 281 1
269 271 1
269 272 1
269 277 1
269 280 1
269 281 1
270 272 1
270 275 1
270 278 1
270 279 1
270 281 1
271 273 1
271 274 1
271 275 1
271 276 1
271 277 1
271 281 1
272 276 1
272 281 1
273 274 1
273 277 1
273 279 1
274 279 1
275 277 1
275 279 1
276 277 1
276 281 1
277 280 1
277 281 1


==> anc/graph-instances/rand01-polytopes/rand01-7-32-0.dat <==
32 308
1 3 1
1 6 1
1 8 1
1 10 1
1 11 1
1 12 1
1 13 1
1 16 1
1 17 1
1 18 1
1 21 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 30 1
1 31 1
1 32 1
2 3 1
2 4 1
2 5 1
2 7 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 16 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 29 1
2 30 1
2 31 1
2 32 1
3 6 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
3 17 1
3 20 1
3 21 1
3 24 1
3 27 1
3 28 1
3 29 1
3 30 1
3 32 1
4 5 1
4 10 1
4 11 1
4 12 1
4 15 1
4 16 1
4 17 1
4 19 1
4 22 1
4 23 1
4 26 1
4 27 1
4 30 1
4 31 1
4 32 1
5 6 1
5 7 1
5 8 1
5 11 1
5 13 1
5 17 1
5 19 1
5 21 1
5 22 1
5 24 1
5 25 1
5 26 1
5 27 1
5 29 1
5 30 1
5 31 1
6 8 1
6 11 1
6 13 1
6 17 1
6 18 1
6 20 1
6 21 1
6 24 1
6 25 1
6 27 1
6 29 1
6 30 1
7 13 1
7 19 1
7 20 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 32 1
8 9 1
8 10 1
8 11 1
8 13 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 21 1
8 22 1
8 23 1
8 25 1
8 26 1
8 31 1
8 32 1
9 10 1
9 11 1
9 13 1
9 14 1
9 15 1
9 17 1
9 18 1
9 19 1
9 21 1
9 23 1
9 25 1
9 26 1
9 27 1
9 29 1
9 31 1
9 32 1
10 11 1
10 12 1
10 13 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
11 12 1
11 15 1
11 16 1
11 17 1
11 21 1
11 25 1
11 26 1
11 27 1
11 29 1
11 30 1
11 31 1
11 32 1
12 15 1
12 16 1
12 17 1
12 18 1
12 20 1
12 21 1
12 23 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 30 1
13 31 1
14 15 1
14 17 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 25 1
14 29 1
14 32 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 28 1
15 29 1
15 31 1
15 32 1
16 17 1
16 21 1
16 22 1
16 24 1
16 26 1
16 28 1
16 30 1
16 31 1
16 32 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 27 1
17 28 1
17 31 1
17 32 1
18 20 1
18 21 1
18 23 1
18 27 1
18 29 1
18 31 1
19 20 1
19 22 1
19 23 1
19 25 1
19 26 1
19 27 1
19 31 1
19 32 1
20 21 1
20 22 1
20 23 1
20 24 1
20 28 1
20 29 1
21 22 1
21 24 1
21 25 1
21 26 1
21 31 1
21 32 1
22 24 1
22 31 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
24 26 1
24 28 1
24 29 1
24 30 1
25 26 1
25 27 1
25 29 1
25 32 1
26 27 1
26 28 1
26 30 1
26 31 1
26 32 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 30 1
28 31 1
28 32 1
29 30 1
29 31 1
29 32 1
30 31 1
30 32 1


==> anc/graph-instances/rand01-polytopes/rand01-7-32-1.dat <==
32 319
1 2 1
1 4 1
1 5 1
1 6 1
1 7 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 16 1
1 19 1
1 20 1
1 21 1
1 22 1
1 28 1
1 31 1
1 32 1
2 3 1
2 5 1
2 6 1
2 7 1
2 9 1
2 10 1
2 12 1
2 14 1
2 15 1
2 17 1
2 18 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
3 7 1
3 8 1
3 9 1
3 12 1
3 13 1
3 15 1
3 16 1
3 19 1
3 22 1
3 23 1
3 24 1
3 25 1
3 27 1
3 28 1
3 32 1
4 5 1
4 6 1
4 8 1
4 9 1
4 10 1
4 11 1
4 14 1
4 15 1
4 17 1
4 20 1
4 21 1
4 22 1
4 23 1
4 25 1
4 26 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
5 7 1
5 8 1
5 10 1
5 12 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 24 1
5 26 1
5 30 1
5 32 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 25 1
6 26 1
6 28 1
6 29 1
6 30 1
6 31 1
6 32 1
7 8 1
7 10 1
7 12 1
7 13 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 22 1
7 29 1
7 30 1
7 31 1
7 32 1
8 10 1
8 12 1
8 13 1
8 14 1
8 16 1
8 18 1
8 21 1
8 22 1
8 23 1
8 27 1
8 28 1
8 30 1
8 31 1
8 32 1
9 11 1
9 12 1
9 13 1
9 16 1
9 19 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 31 1
9 32 1
10 12 1
10 13 1
10 14 1
10 15 1
10 18 1
10 20 1
10 21 1
10 22 1
10 23 1
10 25 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
11 13 1
11 14 1
11 15 1
11 16 1
11 18 1
11 19 1
11 21 1
11 23 1
11 25 1
11 26 1
11 27 1
11 29 1
11 31 1
12 14 1
12 16 1
12 17 1
12 19 1
12 21 1
12 22 1
12 24 1
12 27 1
12 28 1
12 30 1
12 31 1
13 18 1
13 22 1
13 23 1
13 25 1
13 29 1
13 31 1
13 32 1
14 15 1
14 16 1
14 17 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
15 17 1
15 18 1
15 20 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 32 1
16 17 1
16 18 1
16 19 1
16 21 1
16 22 1
16 23 1
16 24 1
16 27 1
16 29 1
16 30 1
16 31 1
16 32 1
17 19 1
17 20 1
17 21 1
17 24 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
18 19 1
18 21 1
18 23 1
18 24 1
18 25 1
18 26 1
18 28 1
18 29 1
18 30 1
18 31 1
18 32 1
19 20 1
19 21 1
19 22 1
19 23 1
19 26 1
19 27 1
19 29 1
19 31 1
19 32 1
20 21 1
20 22 1
20 23 1
20 26 1
20 30 1
20 32 1
21 22 1
21 23 1
21 27 1
21 28 1
21 29 1
21 30 1
21 31 1
22 23 1
22 28 1
22 30 1
22 32 1
23 27 1
23 30 1
23 32 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 29 1
25 31 1
25 32 1
26 27 1
26 28 1
26 29 1
26 32 1
27 28 1
27 29 1
27 31 1
28 29 1
28 30 1
28 31 1
28 32 1
29 30 1
29 31 1
29 32 1
30 31 1
30 32 1
31 32 1


==> anc/graph-instances/rand01-polytopes/rand01-7-32-2.dat <==
32 310
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 13 1
1 14 1
1 17 1
1 18 1
1 19 1
1 20 1
1 22 1
1 23 1
1 26 1
1 27 1
1 29 1
1 31 1
1 32 1
2 3 1
2 4 1
2 5 1
2 6 1
2 13 1
2 14 1
2 15 1
2 16 1
2 18 1
2 20 1
2 21 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
3 4 1
3 5 1
3 7 1
3 10 1
3 11 1
3 12 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 23 1
3 25 1
3 26 1
3 27 1
3 28 1
3 30 1
3 32 1
4 6 1
4 7 1
4 9 1
4 13 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 23 1
4 26 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 14 1
5 15 1
5 18 1
5 19 1
5 20 1
5 24 1
5 26 1
5 27 1
5 31 1
5 32 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 20 1
6 23 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 15 1
7 17 1
7 18 1
7 19 1
7 22 1
7 23 1
7 25 1
7 26 1
7 27 1
7 28 1
7 30 1
7 31 1
7 32 1
8 9 1
8 10 1
8 11 1
8 12 1
8 17 1
8 19 1
8 21 1
8 22 1
8 24 1
8 25 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
9 10 1
9 12 1
9 13 1
9 14 1
9 17 1
9 18 1
9 19 1
9 21 1
9 24 1
9 25 1
9 26 1
9 29 1
9 30 1
9 31 1
9 32 1
10 11 1
10 12 1
10 14 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 29 1
10 30 1
10 32 1
11 13 1
11 14 1
11 15 1
11 18 1
11 19 1
11 20 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 29 1
12 15 1
12 16 1
12 17 1
12 18 1
12 21 1
12 22 1
12 24 1
12 25 1
12 26 1
12 32 1
13 15 1
13 17 1
13 20 1
13 22 1
13 23 1
13 26 1
13 28 1
13 29 1
13 30 1
13 31 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 24 1
14 25 1
14 26 1
14 27 1
14 29 1
14 30 1
15 18 1
15 21 1
15 22 1
15 24 1
15 25 1
15 26 1
15 28 1
15 31 1
15 32 1
16 17 1
16 18 1
16 20 1
16 21 1
16 24 1
16 25 1
16 26 1
16 29 1
16 30 1
17 18 1
17 19 1
17 20 1
17 22 1
17 23 1
17 26 1
17 29 1
17 30 1
18 19 1
18 20 1
18 21 1
18 26 1
18 27 1
18 30 1
18 32 1
19 21 1
19 23 1
19 24 1
19 25 1
19 27 1
19 28 1
19 29 1
19 30 1
19 32 1
20 23 1
20 25 1
20 26 1
20 27 1
20 30 1
21 24 1
21 25 1
21 26 1
21 28 1
21 29 1
21 30 1
21 32 1
22 23 1
22 28 1
22 31 1
23 25 1
23 27 1
23 28 1
23 30 1
23 32 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 30 1
25 32 1
26 29 1
26 30 1
26 31 1
26 32 1
27 28 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 32 1
29 30 1
29 31 1
30 32 1
31 32 1


==> anc/graph-instances/rand01-polytopes/rand01-7-57-0.dat <==
57 593
1 2 1
1 3 1
1 5 1
1 8 1
1 10 1
1 14 1
1 15 1
1 18 1
1 19 1
1 21 1
1 22 1
1 24 1
1 27 1
1 30 1
1 31 1
1 34 1
1 35 1
1 41 1
1 45 1
1 49 1
1 52 1
1 55 1
1 56 1
2 3 1
2 4 1
2 5 1
2 9 1
2 11 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 23 1
2 24 1
2 26 1
2 30 1
2 33 1
2 34 1
2 35 1
2 36 1
2 41 1
2 46 1
2 51 1
2 53 1
2 55 1
2 56 1
3 4 1
3 6 1
3 8 1
3 9 1
3 13 1
3 16 1
3 18 1
3 19 1
3 21 1
3 24 1
3 27 1
3 30 1
3 33 1
3 34 1
3 40 1
3 42 1
3 43 1
3 45 1
3 46 1
3 47 1
3 49 1
3 53 1
3 55 1
3 57 1
4 9 1
4 11 1
4 13 1
4 19 1
4 21 1
4 23 1
4 27 1
4 32 1
4 36 1
4 41 1
4 46 1
4 47 1
4 51 1
4 56 1
4 57 1
5 7 1
5 8 1
5 9 1
5 11 1
5 14 1
5 15 1
5 16 1
5 18 1
5 20 1
5 21 1
5 22 1
5 23 1
5 26 1
5 29 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 36 1
5 37 1
5 39 1
5 41 1
5 45 1
5 49 1
5 50 1
5 52 1
5 53 1
5 55 1
5 56 1
6 8 1
6 12 1
6 13 1
6 16 1
6 17 1
6 18 1
6 21 1
6 25 1
6 27 1
6 28 1
6 31 1
6 42 1
6 43 1
6 45 1
6 46 1
6 48 1
6 49 1
6 54 1
6 55 1
6 57 1
7 9 1
7 11 1
7 16 1
7 17 1
7 18 1
7 20 1
7 21 1
7 25 1
7 26 1
7 28 1
7 29 1
7 32 1
7 33 1
7 35 1
7 37 1
7 39 1
7 42 1
7 45 1
7 49 1
7 50 1
7 52 1
7 53 1
7 54 1
7 55 1
7 56 1
8 9 1
8 10 1
8 16 1
8 21 1
8 22 1
8 31 1
8 33 1
8 34 1
8 39 1
8 40 1
8 42 1
8 43 1
8 45 1
8 46 1
8 47 1
8 49 1
8 55 1
9 13 1
9 16 1
9 21 1
9 22 1
9 33 1
9 34 1
9 36 1
9 39 1
9 44 1
9 45 1
9 46 1
9 47 1
9 50 1
9 53 1
10 14 1
10 19 1
10 22 1
10 23 1
10 31 1
10 34 1
10 36 1
10 40 1
10 47 1
10 57 1
11 26 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 36 1
11 42 1
11 44 1
11 46 1
11 47 1
11 51 1
11 52 1
11 55 1
11 56 1
12 14 1
12 25 1
12 29 1
12 31 1
12 38 1
12 40 1
12 42 1
12 43 1
12 44 1
12 45 1
12 47 1
12 48 1
12 52 1
13 17 1
13 20 1
13 21 1
13 23 1
13 24 1
13 25 1
13 35 1
13 40 1
13 41 1
13 43 1
13 45 1
13 46 1
13 49 1
13 50 1
13 51 1
13 53 1
13 54 1
13 57 1
14 15 1
14 19 1
14 20 1
14 22 1
14 23 1
14 27 1
14 31 1
14 34 1
14 35 1
14 39 1
14 40 1
14 41 1
14 45 1
14 48 1
14 52 1
14 57 1
15 19 1
15 23 1
15 24 1
15 26 1
15 30 1
15 34 1
15 35 1
15 39 1
15 51 1
15 52 1
15 53 1
15 57 1
16 17 1
16 18 1
16 21 1
16 22 1
16 25 1
16 27 1
16 31 1
16 32 1
16 33 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 55 1
17 18 1
17 20 1
17 21 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 32 1
17 35 1
17 41 1
17 46 1
17 48 1
17 49 1
17 51 1
17 52 1
17 53 1
17 54 1
17 56 1
17 57 1
18 21 1
18 25 1
18 27 1
18 28 1
18 30 1
18 33 1
18 37 1
18 46 1
18 49 1
18 53 1
18 54 1
18 55 1
18 56 1
19 27 1
19 30 1
19 34 1
19 38 1
19 41 1
19 46 1
19 47 1
19 55 1
19 57 1
20 21 1
20 22 1
20 23 1
20 25 1
20 26 1
20 29 1
20 35 1
20 39 1
20 41 1
20 45 1
20 49 1
20 50 1
20 52 1
20 53 1
20 57 1
21 22 1
21 25 1
21 27 1
21 31 1
21 41 1
21 45 1
21 46 1
21 49 1
21 50 1
21 53 1
21 54 1
21 55 1
21 57 1
22 31 1
22 32 1
22 36 1
22 41 1
22 45 1
23 26 1
23 34 1
23 36 1
23 39 1
23 40 1
23 44 1
23 50 1
23 51 1
23 53 1
23 57 1
24 28 1
24 30 1
24 33 1
24 34 1
24 39 1
24 40 1
24 42 1
24 43 1
24 46 1
24 49 1
24 53 1
24 55 1
24 57 1
25 29 1
25 37 1
25 40 1
25 42 1
25 43 1
25 44 1
25 45 1
25 47 1
25 49 1
25 50 1
25 54 1
26 29 1
26 30 1
26 34 1
26 35 1
26 37 1
26 39 1
26 42 1
26 44 1
26 47 1
26 51 1
26 52 1
26 53 1
26 56 1
27 30 1
27 31 1
27 32 1
27 38 1
27 41 1
27 43 1
27 45 1
27 46 1
27 47 1
27 48 1
27 51 1
27 52 1
27 55 1
27 56 1
28 30 1
28 35 1
28 37 1
28 42 1
28 43 1
28 45 1
28 48 1
28 49 1
28 52 1
28 53 1
28 54 1
28 55 1
28 56 1
29 32 1
29 44 1
29 52 1
29 56 1
30 33 1
30 34 1
30 35 1
30 37 1
30 38 1
30 42 1
30 43 1
30 46 1
30 47 1
30 48 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
31 32 1
31 33 1
31 34 1
31 42 1
31 45 1
31 47 1
31 52 1
31 55 1
31 56 1
32 36 1
32 41 1
32 44 1
32 46 1
32 47 1
32 51 1
32 52 1
32 56 1
33 34 1
33 37 1
33 39 1
33 42 1
33 44 1
33 46 1
33 47 1
33 52 1
33 53 1
33 55 1
34 35 1
34 36 1
34 39 1
34 42 1
34 45 1
34 47 1
34 52 1
34 55 1
35 39 1
35 41 1
35 48 1
35 49 1
35 52 1
35 53 1
35 56 1
35 57 1
36 44 1
36 46 1
36 47 1
37 39 1
37 42 1
37 44 1
37 50 1
37 53 1
37 54 1
38 40 1
38 42 1
38 43 1
38 44 1
38 46 1
38 47 1
38 48 1
38 51 1
38 57 1
39 40 1
39 42 1
39 45 1
39 49 1
39 50 1
39 52 1
39 53 1
39 55 1
40 42 1
40 43 1
40 44 1
40 45 1
40 47 1
40 50 1
40 57 1
41 46 1
41 48 1
41 53 1
41 56 1
41 57 1
42 43 1
42 44 1
42 45 1
42 47 1
42 52 1
42 55 1
43 44 1
43 46 1
43 47 1
43 54 1
43 55 1
43 57 1
44 46 1
44 47 1
44 50 1
44 51 1
44 54 1
45 49 1
45 50 1
45 52 1
45 55 1
45 57 1
46 47 1
46 51 1
46 53 1
46 54 1
46 55 1
46 56 1
47 51 1
47 52 1
47 55 1
48 52 1
48 56 1
48 57 1
49 52 1
49 53 1
49 55 1
49 57 1
50 53 1
50 54 1
51 53 1
51 54 1
51 56 1
51 57 1
52 55 1
52 56 1
53 54 1
53 56 1
55 56 1


==> anc/graph-instances/rand01-polytopes/rand01-7-57-1.dat <==
57 555
1 5 1
1 9 1
1 16 1
1 18 1
1 19 1
1 24 1
1 25 1
1 29 1
1 30 1
1 34 1
1 35 1
1 46 1
1 49 1
1 50 1
1 52 1
1 55 1
2 3 1
2 6 1
2 11 1
2 13 1
2 14 1
2 16 1
2 20 1
2 23 1
2 24 1
2 28 1
2 32 1
2 36 1
2 37 1
2 40 1
2 44 1
2 51 1
2 53 1
2 56 1
3 4 1
3 5 1
3 9 1
3 12 1
3 14 1
3 15 1
3 16 1
3 19 1
3 20 1
3 22 1
3 23 1
3 24 1
3 26 1
3 28 1
3 32 1
3 33 1
3 37 1
3 38 1
3 40 1
3 46 1
3 47 1
3 48 1
4 5 1
4 8 1
4 9 1
4 12 1
4 18 1
4 24 1
4 28 1
4 29 1
4 31 1
4 34 1
4 35 1
4 37 1
4 44 1
4 46 1
4 47 1
4 57 1
5 9 1
5 10 1
5 16 1
5 18 1
5 19 1
5 22 1
5 23 1
5 24 1
5 27 1
5 29 1
5 31 1
5 33 1
5 35 1
5 37 1
5 39 1
5 46 1
5 47 1
5 50 1
5 51 1
5 55 1
6 20 1
6 21 1
6 40 1
6 42 1
6 53 1
6 56 1
7 9 1
7 11 1
7 13 1
7 14 1
7 15 1
7 17 1
7 18 1
7 21 1
7 22 1
7 23 1
7 25 1
7 36 1
7 38 1
7 41 1
7 43 1
7 45 1
7 48 1
7 49 1
7 50 1
7 52 1
7 53 1
7 54 1
7 56 1
8 10 1
8 12 1
8 15 1
8 17 1
8 18 1
8 25 1
8 27 1
8 29 1
8 30 1
8 31 1
8 34 1
8 39 1
8 41 1
8 42 1
8 43 1
8 44 1
8 46 1
8 47 1
8 49 1
8 50 1
8 53 1
8 54 1
8 57 1
9 10 1
9 12 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 24 1
9 26 1
9 27 1
9 31 1
9 32 1
9 33 1
9 36 1
9 37 1
9 40 1
9 41 1
9 46 1
9 47 1
9 48 1
9 50 1
9 52 1
9 55 1
10 15 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 24 1
10 25 1
10 27 1
10 30 1
10 32 1
10 34 1
10 37 1
10 39 1
10 41 1
10 42 1
10 46 1
10 47 1
10 49 1
10 50 1
10 51 1
10 54 1
10 55 1
11 13 1
11 14 1
11 18 1
11 24 1
11 26 1
11 28 1
11 32 1
11 34 1
11 36 1
11 38 1
11 41 1
11 44 1
11 52 1
11 53 1
11 54 1
12 17 1
12 20 1
12 22 1
12 28 1
12 31 1
12 40 1
12 43 1
12 44 1
12 45 1
12 47 1
12 52 1
13 14 1
13 16 1
13 18 1
13 23 1
13 24 1
13 26 1
13 28 1
13 29 1
13 33 1
13 35 1
13 36 1
13 41 1
13 44 1
13 45 1
13 52 1
13 53 1
13 56 1
14 23 1
14 25 1
14 28 1
14 35 1
14 37 1
14 38 1
14 40 1
14 43 1
14 52 1
14 53 1
14 57 1
15 17 1
15 19 1
15 21 1
15 22 1
15 25 1
15 27 1
15 30 1
15 32 1
15 37 1
15 38 1
15 40 1
15 43 1
15 47 1
15 48 1
15 54 1
15 56 1
16 18 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 29 1
16 32 1
16 33 1
16 36 1
16 39 1
16 41 1
16 45 1
16 51 1
16 52 1
16 55 1
16 56 1
17 22 1
17 25 1
17 26 1
17 30 1
17 38 1
17 41 1
17 43 1
17 45 1
17 46 1
17 50 1
17 52 1
17 54 1
18 20 1
18 21 1
18 22 1
18 24 1
18 29 1
18 31 1
18 34 1
18 36 1
18 39 1
18 41 1
18 42 1
18 44 1
18 45 1
18 46 1
18 49 1
18 50 1
18 52 1
18 55 1
18 56 1
19 22 1
19 23 1
19 24 1
19 25 1
19 27 1
19 30 1
19 32 1
19 35 1
19 37 1
19 46 1
19 47 1
19 48 1
19 50 1
19 55 1
19 57 1
20 21 1
20 22 1
20 24 1
20 31 1
20 32 1
20 39 1
20 40 1
20 41 1
20 42 1
20 44 1
20 45 1
20 47 1
20 56 1
21 32 1
21 36 1
21 41 1
21 54 1
21 56 1
22 23 1
22 25 1
22 27 1
22 31 1
22 33 1
22 36 1
22 39 1
22 40 1
22 43 1
22 45 1
22 47 1
22 48 1
22 50 1
22 52 1
22 55 1
22 56 1
23 25 1
23 27 1
23 29 1
23 31 1
23 33 1
23 35 1
23 36 1
23 37 1
23 39 1
23 40 1
23 43 1
23 45 1
23 48 1
23 49 1
23 51 1
23 52 1
23 55 1
23 56 1
23 57 1
24 26 1
24 28 1
24 29 1
24 31 1
24 32 1
24 34 1
24 37 1
24 39 1
24 41 1
24 42 1
24 44 1
24 46 1
24 47 1
24 50 1
24 51 1
24 55 1
25 27 1
25 30 1
25 31 1
25 35 1
25 38 1
25 43 1
25 47 1
25 48 1
25 49 1
25 50 1
25 52 1
25 54 1
25 57 1
26 28 1
26 32 1
26 38 1
26 41 1
26 46 1
26 48 1
26 52 1
27 31 1
27 35 1
27 37 1
27 39 1
27 40 1
27 43 1
27 47 1
27 48 1
27 50 1
27 56 1
27 57 1
28 33 1
28 35 1
28 44 1
28 52 1
29 31 1
29 34 1
29 35 1
29 39 1
29 41 1
29 42 1
29 44 1
29 45 1
29 46 1
29 49 1
29 51 1
29 53 1
29 55 1
29 57 1
30 32 1
30 34 1
30 37 1
30 38 1
30 46 1
30 47 1
30 54 1
30 57 1
31 35 1
31 39 1
31 42 1
31 43 1
31 44 1
31 45 1
31 47 1
31 49 1
31 50 1
31 52 1
32 34 1
32 36 1
32 37 1
32 38 1
32 41 1
32 46 1
32 48 1
32 51 1
32 55 1
33 35 1
33 48 1
33 52 1
34 41 1
34 42 1
34 44 1
34 46 1
34 49 1
34 51 1
34 53 1
34 54 1
34 55 1
34 57 1
35 52 1
35 57 1
36 41 1
36 48 1
36 52 1
36 55 1
36 56 1
37 38 1
37 40 1
37 46 1
37 47 1
37 48 1
37 51 1
37 57 1
38 43 1
38 48 1
38 52 1
38 54 1
39 42 1
39 45 1
39 49 1
39 51 1
39 53 1
39 55 1
39 56 1
39 57 1
40 43 1
40 47 1
40 56 1
41 44 1
41 45 1
41 46 1
41 52 1
41 54 1
42 44 1
42 47 1
42 49 1
42 51 1
42 53 1
43 45 1
43 48 1
43 52 1
43 53 1
43 54 1
43 56 1
44 45 1
44 53 1
45 49 1
45 50 1
45 52 1
45 53 1
45 56 1
46 47 1
46 50 1
46 55 1
47 50 1
48 50 1
48 52 1
48 56 1
49 53 1
49 54 1
49 55 1
49 57 1
50 52 1
51 53 1
51 55 1
51 57 1
53 54 1
53 56 1
53 57 1
55 57 1


==> anc/graph-instances/rand01-polytopes/rand01-7-57-2.dat <==
57 598
1 4 1
1 6 1
1 10 1
1 12 1
1 14 1
1 19 1
1 21 1
1 23 1
1 26 1
1 29 1
1 30 1
1 31 1
1 32 1
1 33 1
1 37 1
1 40 1
1 42 1
1 43 1
1 46 1
1 47 1
1 50 1
1 52 1
1 55 1
1 56 1
1 57 1
2 7 1
2 9 1
2 15 1
2 17 1
2 20 1
2 23 1
2 24 1
2 25 1
2 28 1
2 30 1
2 32 1
2 35 1
2 40 1
2 43 1
2 53 1
3 4 1
3 8 1
3 11 1
3 15 1
3 21 1
3 24 1
3 25 1
3 26 1
3 27 1
3 30 1
3 34 1
3 35 1
3 37 1
3 38 1
3 42 1
3 43 1
3 45 1
3 47 1
3 48 1
3 51 1
3 53 1
4 7 1
4 10 1
4 21 1
4 25 1
4 30 1
4 31 1
4 37 1
4 47 1
4 50 1
4 53 1
4 56 1
4 57 1
5 7 1
5 10 1
5 12 1
5 14 1
5 15 1
5 16 1
5 21 1
5 27 1
5 28 1
5 33 1
5 38 1
5 40 1
5 45 1
5 46 1
5 54 1
6 11 1
6 12 1
6 14 1
6 15 1
6 16 1
6 18 1
6 19 1
6 21 1
6 23 1
6 26 1
6 28 1
6 29 1
6 31 1
6 33 1
6 35 1
6 36 1
6 41 1
6 42 1
6 43 1
6 46 1
6 47 1
6 49 1
6 51 1
6 54 1
6 56 1
6 57 1
7 10 1
7 13 1
7 15 1
7 16 1
7 20 1
7 21 1
7 23 1
7 25 1
7 27 1
7 28 1
7 31 1
7 45 1
7 46 1
7 53 1
7 54 1
7 57 1
8 11 1
8 15 1
8 16 1
8 20 1
8 22 1
8 25 1
8 26 1
8 32 1
8 35 1
8 36 1
8 37 1
8 39 1
8 41 1
8 44 1
8 51 1
8 56 1
9 11 1
9 24 1
9 30 1
9 36 1
9 42 1
9 52 1
9 53 1
9 55 1
9 57 1
10 23 1
10 25 1
10 32 1
10 38 1
10 40 1
10 43 1
10 50 1
11 15 1
11 16 1
11 20 1
11 24 1
11 25 1
11 31 1
11 36 1
11 39 1
11 41 1
11 42 1
11 44 1
11 47 1
11 48 1
11 53 1
11 54 1
11 56 1
11 57 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 27 1
12 29 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 39 1
12 40 1
12 45 1
12 46 1
12 49 1
12 50 1
12 51 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 23 1
13 31 1
13 39 1
13 45 1
13 46 1
13 49 1
13 50 1
14 15 1
14 16 1
14 18 1
14 19 1
14 21 1
14 22 1
14 23 1
14 24 1
14 26 1
14 28 1
14 29 1
14 33 1
14 35 1
14 38 1
14 39 1
14 40 1
14 42 1
14 43 1
14 47 1
14 48 1
14 49 1
14 54 1
14 57 1
15 16 1
15 18 1
15 20 1
15 22 1
15 24 1
15 25 1
15 27 1
15 28 1
15 33 1
15 34 1
15 35 1
15 38 1
15 39 1
15 41 1
15 42 1
15 45 1
15 48 1
15 49 1
15 51 1
15 53 1
15 54 1
16 18 1
16 20 1
16 21 1
16 31 1
16 33 1
16 34 1
16 36 1
16 39 1
16 41 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 51 1
16 54 1
16 56 1
16 57 1
17 18 1
17 20 1
17 23 1
17 32 1
17 41 1
17 46 1
17 49 1
17 55 1
18 19 1
18 20 1
18 23 1
18 27 1
18 28 1
18 29 1
18 32 1
18 34 1
18 35 1
18 36 1
18 39 1
18 40 1
18 41 1
18 42 1
18 44 1
18 45 1
18 46 1
18 48 1
18 49 1
18 51 1
18 52 1
18 55 1
19 22 1
19 23 1
19 26 1
19 29 1
19 31 1
19 32 1
19 33 1
19 35 1
19 40 1
19 41 1
19 43 1
19 46 1
19 49 1
19 50 1
19 51 1
19 55 1
19 56 1
20 22 1
20 24 1
20 25 1
20 27 1
20 28 1
20 32 1
20 34 1
20 37 1
20 39 1
20 41 1
20 44 1
20 45 1
20 50 1
20 51 1
20 53 1
20 54 1
21 27 1
21 29 1
21 30 1
21 31 1
21 33 1
21 34 1
21 35 1
21 40 1
21 42 1
21 45 1
21 46 1
21 47 1
21 48 1
21 51 1
21 52 1
21 54 1
21 57 1
22 25 1
22 27 1
22 32 1
22 33 1
22 35 1
22 38 1
22 39 1
22 41 1
22 50 1
22 51 1
22 56 1
23 24 1
23 28 1
23 32 1
23 40 1
23 42 1
23 43 1
23 46 1
23 49 1
23 50 1
23 54 1
23 57 1
24 25 1
24 26 1
24 28 1
24 30 1
24 32 1
24 35 1
24 36 1
24 38 1
24 41 1
24 42 1
24 43 1
24 49 1
24 54 1
24 57 1
25 27 1
25 30 1
25 32 1
25 35 1
25 37 1
25 38 1
25 40 1
25 41 1
25 43 1
25 50 1
25 53 1
25 54 1
26 29 1
26 30 1
26 32 1
26 33 1
26 35 1
26 36 1
26 37 1
26 41 1
26 42 1
26 43 1
26 46 1
26 47 1
26 51 1
26 55 1
26 56 1
27 28 1
27 29 1
27 30 1
27 32 1
27 34 1
27 35 1
27 38 1
27 40 1
27 45 1
27 48 1
27 51 1
27 52 1
28 29 1
28 30 1
28 32 1
28 35 1
28 40 1
28 42 1
28 45 1
28 46 1
28 49 1
28 52 1
29 30 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 40 1
29 42 1
29 46 1
29 50 1
29 51 1
29 52 1
29 55 1
29 56 1
30 32 1
30 34 1
30 35 1
30 37 1
30 40 1
30 42 1
30 43 1
30 45 1
30 52 1
30 53 1
30 55 1
31 33 1
31 34 1
31 36 1
31 37 1
31 39 1
31 44 1
31 45 1
31 46 1
31 47 1
31 49 1
31 50 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
32 34 1
32 35 1
32 37 1
32 40 1
32 41 1
32 43 1
32 46 1
32 50 1
32 51 1
32 55 1
33 34 1
33 38 1
33 40 1
33 42 1
33 46 1
33 47 1
33 48 1
33 51 1
33 56 1
34 37 1
34 44 1
34 45 1
34 46 1
34 51 1
35 38 1
35 40 1
35 41 1
35 42 1
35 43 1
35 48 1
35 51 1
35 52 1
36 39 1
36 41 1
36 42 1
36 43 1
36 44 1
36 47 1
36 48 1
36 49 1
36 51 1
36 55 1
36 56 1
36 57 1
37 44 1
37 50 1
37 53 1
37 55 1
37 56 1
38 43 1
38 47 1
38 51 1
38 54 1
39 41 1
39 44 1
39 49 1
39 51 1
39 54 1
39 56 1
40 43 1
40 46 1
40 49 1
40 50 1
40 52 1
40 57 1
41 42 1
41 49 1
41 51 1
42 43 1
42 47 1
42 48 1
42 51 1
42 52 1
42 54 1
42 57 1
43 47 1
43 49 1
43 54 1
43 57 1
44 45 1
44 46 1
44 48 1
44 51 1
44 53 1
44 55 1
45 46 1
45 48 1
45 52 1
45 53 1
45 57 1
46 49 1
46 50 1
46 52 1
46 55 1
46 56 1
46 57 1
47 48 1
47 49 1
47 54 1
47 56 1
47 57 1
48 51 1
48 54 1
48 57 1
49 54 1
49 55 1
49 56 1
49 57 1
50 56 1
52 55 1
52 57 1
53 57 1
54 57 1
55 57 1
56 57 1


==> anc/graph-instances/rand01-polytopes/rand01-7-82-0.dat <==
82 692
1 2 1
1 3 1
1 10 1
1 11 1
1 12 1
1 14 1
1 16 1
1 24 1
1 28 1
1 30 1
1 32 1
1 38 1
1 58 1
1 65 1
1 76 1
1 81 1
2 3 1
2 6 1
2 7 1
2 10 1
2 12 1
2 14 1
2 16 1
2 18 1
2 24 1
2 25 1
2 28 1
2 30 1
2 32 1
2 40 1
2 42 1
2 43 1
2 52 1
2 58 1
2 60 1
2 69 1
2 76 1
2 81 1
3 6 1
3 7 1
3 8 1
3 12 1
3 14 1
3 16 1
3 18 1
3 28 1
3 37 1
3 38 1
3 54 1
3 59 1
3 62 1
3 65 1
3 69 1
3 71 1
3 76 1
3 81 1
4 9 1
4 11 1
4 13 1
4 16 1
4 20 1
4 23 1
4 24 1
4 34 1
4 36 1
4 42 1
4 44 1
4 58 1
4 73 1
4 81 1
5 9 1
5 15 1
5 25 1
5 28 1
5 29 1
5 31 1
5 35 1
5 40 1
5 41 1
5 42 1
5 47 1
5 48 1
5 49 1
5 53 1
5 60 1
5 73 1
6 8 1
6 10 1
6 12 1
6 15 1
6 19 1
6 25 1
6 28 1
6 37 1
6 47 1
6 59 1
6 60 1
6 65 1
6 69 1
6 71 1
6 72 1
6 76 1
6 77 1
7 12 1
7 14 1
7 16 1
7 19 1
7 23 1
7 25 1
7 34 1
7 40 1
7 42 1
7 54 1
7 55 1
7 58 1
7 69 1
7 71 1
7 81 1
8 10 1
8 13 1
8 15 1
8 19 1
8 20 1
8 29 1
8 34 1
8 37 1
8 38 1
8 39 1
8 45 1
8 56 1
8 59 1
8 65 1
8 69 1
8 71 1
8 72 1
8 74 1
8 78 1
8 80 1
9 13 1
9 15 1
9 25 1
9 42 1
9 44 1
9 46 1
9 49 1
9 53 1
9 61 1
9 67 1
9 68 1
9 80 1
10 24 1
10 32 1
10 58 1
10 61 1
10 65 1
10 77 1
10 80 1
11 16 1
11 20 1
11 22 1
11 24 1
11 27 1
11 36 1
11 38 1
11 39 1
11 44 1
11 46 1
11 52 1
11 62 1
11 76 1
11 81 1
12 14 1
12 16 1
12 21 1
12 25 1
12 28 1
12 49 1
12 65 1
12 67 1
12 71 1
12 76 1
12 81 1
13 15 1
13 19 1
13 20 1
13 23 1
13 29 1
13 34 1
13 39 1
13 41 1
13 44 1
13 49 1
13 56 1
13 59 1
13 78 1
13 79 1
13 80 1
14 16 1
14 18 1
14 21 1
14 22 1
14 28 1
14 30 1
14 31 1
14 36 1
14 40 1
14 48 1
14 54 1
14 60 1
14 64 1
14 81 1
15 19 1
15 23 1
15 25 1
15 28 1
15 29 1
15 35 1
15 41 1
15 42 1
15 49 1
15 52 1
15 59 1
15 60 1
15 76 1
15 78 1
15 80 1
16 30 1
16 34 1
16 36 1
16 38 1
16 44 1
16 54 1
16 58 1
16 64 1
16 67 1
16 71 1
16 81 1
17 18 1
17 22 1
17 27 1
17 28 1
17 29 1
17 31 1
17 35 1
17 37 1
17 48 1
17 57 1
17 59 1
17 60 1
17 62 1
17 75 1
17 76 1
17 82 1
18 22 1
18 27 1
18 28 1
18 30 1
18 33 1
18 37 1
18 43 1
18 48 1
18 54 1
18 57 1
18 60 1
18 62 1
19 23 1
19 25 1
19 29 1
19 41 1
19 49 1
19 51 1
19 56 1
19 59 1
19 69 1
19 71 1
19 72 1
19 78 1
20 23 1
20 24 1
20 27 1
20 29 1
20 34 1
20 38 1
20 39 1
20 44 1
20 50 1
20 62 1
20 69 1
20 74 1
20 78 1
20 80 1
21 26 1
21 28 1
21 31 1
21 47 1
21 64 1
21 66 1
21 67 1
21 68 1
21 70 1
22 24 1
22 27 1
22 28 1
22 30 1
22 31 1
22 32 1
22 35 1
22 36 1
22 46 1
22 48 1
22 50 1
22 60 1
22 62 1
22 66 1
22 68 1
22 73 1
22 76 1
22 81 1
22 82 1
23 34 1
23 41 1
23 42 1
23 44 1
23 48 1
23 49 1
23 50 1
23 55 1
23 57 1
23 59 1
23 62 1
23 71 1
23 73 1
23 75 1
23 78 1
23 79 1
23 81 1
24 32 1
24 35 1
24 50 1
24 52 1
24 58 1
24 60 1
24 73 1
24 80 1
25 40 1
25 42 1
25 47 1
25 49 1
25 58 1
25 61 1
26 37 1
26 51 1
26 54 1
26 63 1
26 64 1
26 66 1
26 67 1
26 70 1
26 71 1
26 75 1
27 33 1
27 36 1
27 38 1
27 39 1
27 44 1
27 48 1
27 50 1
27 57 1
27 62 1
27 63 1
27 64 1
27 82 1
28 29 1
28 30 1
28 31 1
28 32 1
28 35 1
28 37 1
28 40 1
28 43 1
28 47 1
28 60 1
28 65 1
28 66 1
28 72 1
28 76 1
28 77 1
29 35 1
29 39 1
29 41 1
29 45 1
29 50 1
29 57 1
29 59 1
29 60 1
29 72 1
29 78 1
29 79 1
29 80 1
29 82 1
30 32 1
30 33 1
30 36 1
30 60 1
30 64 1
30 66 1
31 35 1
31 36 1
31 48 1
31 49 1
31 60 1
31 68 1
31 75 1
31 76 1
31 81 1
32 35 1
32 40 1
32 43 1
32 50 1
32 58 1
32 60 1
32 64 1
32 70 1
32 73 1
32 74 1
32 77 1
33 37 1
33 38 1
33 45 1
33 64 1
33 66 1
33 74 1
33 82 1
34 38 1
34 44 1
34 50 1
34 55 1
34 56 1
34 58 1
34 64 1
34 69 1
34 70 1
34 71 1
34 73 1
34 74 1
34 79 1
35 45 1
35 46 1
35 50 1
35 53 1
35 60 1
35 66 1
35 68 1
35 73 1
35 76 1
35 77 1
35 79 1
35 80 1
35 82 1
36 44 1
36 48 1
36 60 1
36 63 1
36 64 1
36 68 1
36 73 1
36 81 1
37 38 1
37 39 1
37 45 1
37 59 1
37 65 1
37 66 1
37 71 1
37 72 1
37 82 1
38 39 1
38 44 1
38 56 1
38 62 1
38 64 1
38 65 1
38 67 1
38 69 1
38 71 1
38 74 1
39 44 1
39 46 1
39 59 1
39 62 1
39 65 1
39 71 1
39 80 1
39 82 1
40 42 1
40 43 1
40 47 1
40 48 1
40 55 1
40 58 1
40 60 1
40 64 1
40 70 1
40 73 1
41 48 1
41 49 1
41 51 1
41 55 1
41 57 1
41 59 1
41 73 1
41 75 1
41 79 1
42 48 1
42 49 1
42 52 1
42 58 1
42 60 1
42 73 1
42 81 1
43 55 1
43 57 1
43 60 1
43 69 1
43 72 1
43 74 1
44 46 1
44 48 1
44 49 1
44 56 1
44 59 1
44 62 1
44 63 1
44 64 1
44 67 1
44 68 1
44 71 1
44 75 1
44 81 1
45 50 1
45 66 1
45 70 1
45 72 1
45 74 1
45 77 1
45 79 1
45 82 1
46 49 1
46 65 1
46 66 1
46 67 1
46 68 1
46 76 1
46 80 1
46 82 1
47 51 1
47 53 1
47 60 1
47 61 1
47 70 1
47 72 1
47 77 1
48 50 1
48 54 1
48 55 1
48 57 1
48 60 1
48 62 1
48 63 1
48 64 1
48 71 1
48 73 1
48 75 1
48 79 1
48 81 1
49 59 1
49 67 1
49 68 1
49 71 1
49 75 1
49 76 1
49 81 1
50 55 1
50 57 1
50 60 1
50 64 1
50 73 1
50 74 1
50 79 1
50 82 1
51 55 1
51 70 1
51 72 1
52 60 1
52 62 1
52 76 1
52 78 1
52 81 1
53 61 1
53 68 1
53 70 1
53 73 1
53 77 1
53 79 1
54 55 1
54 64 1
54 71 1
54 81 1
55 57 1
55 64 1
55 70 1
55 73 1
55 74 1
55 79 1
56 61 1
56 64 1
56 67 1
56 70 1
56 71 1
57 60 1
57 62 1
57 73 1
57 78 1
58 61 1
58 64 1
58 70 1
58 73 1
59 62 1
59 65 1
59 69 1
59 71 1
59 72 1
59 75 1
59 76 1
59 78 1
60 62 1
60 72 1
60 73 1
60 76 1
60 77 1
60 81 1
61 67 1
61 70 1
61 77 1
62 71 1
62 76 1
62 78 1
62 81 1
63 64 1
63 66 1
63 67 1
63 68 1
63 70 1
63 75 1
63 79 1
63 82 1
64 66 1
64 67 1
64 68 1
64 70 1
64 71 1
64 73 1
64 74 1
64 79 1
65 66 1
65 67 1
65 71 1
65 76 1
66 67 1
66 68 1
66 70 1
66 77 1
66 82 1
67 68 1
67 70 1
67 71 1
68 70 1
68 82 1
69 72 1
69 74 1
69 78 1
70 73 1
70 74 1
70 77 1
70 79 1
71 75 1
71 81 1
72 77 1
73 74 1
73 79 1
76 81 1
79 82 1


==> anc/graph-instances/rand01-polytopes/rand01-7-82-1.dat <==
82 646
1 6 1
1 8 1
1 23 1
1 25 1
1 37 1
1 52 1
1 57 1
1 64 1
1 75 1
1 80 1
2 3 1
2 4 1
2 7 1
2 14 1
2 20 1
2 32 1
2 36 1
2 39 1
2 43 1
2 50 1
2 54 1
2 55 1
2 71 1
3 4 1
3 16 1
3 23 1
3 28 1
3 32 1
3 36 1
3 50 1
3 54 1
3 63 1
3 64 1
3 73 1
3 77 1
4 14 1
4 15 1
4 16 1
4 18 1
4 20 1
4 22 1
4 26 1
4 32 1
4 33 1
4 37 1
4 51 1
4 53 1
4 57 1
4 61 1
4 64 1
4 67 1
4 71 1
4 76 1
4 80 1
5 13 1
5 19 1
5 24 1
5 42 1
5 50 1
5 52 1
5 54 1
5 73 1
5 74 1
5 81 1
6 12 1
6 13 1
6 17 1
6 21 1
6 24 1
6 34 1
6 42 1
6 52 1
6 55 1
6 62 1
6 63 1
6 73 1
7 14 1
7 18 1
7 20 1
7 30 1
7 33 1
7 36 1
7 37 1
7 39 1
7 42 1
7 47 1
7 52 1
7 55 1
7 57 1
7 62 1
7 65 1
7 69 1
7 71 1
7 75 1
7 79 1
8 10 1
8 12 1
8 13 1
8 19 1
8 28 1
8 30 1
8 31 1
8 37 1
8 38 1
8 52 1
8 54 1
8 56 1
8 58 1
8 59 1
8 60 1
8 61 1
8 64 1
8 75 1
8 76 1
8 80 1
8 82 1
9 10 1
9 14 1
9 18 1
9 27 1
9 30 1
9 34 1
9 37 1
9 39 1
9 40 1
9 41 1
9 45 1
9 49 1
9 51 1
9 56 1
9 66 1
9 70 1
9 76 1
9 78 1
9 82 1
10 11 1
10 14 1
10 30 1
10 31 1
10 38 1
10 39 1
10 43 1
10 47 1
10 48 1
10 51 1
10 56 1
10 58 1
10 60 1
10 66 1
10 68 1
10 70 1
10 75 1
10 78 1
11 14 1
11 16 1
11 17 1
11 21 1
11 24 1
11 31 1
11 32 1
11 38 1
11 43 1
11 44 1
11 46 1
11 47 1
11 48 1
11 50 1
11 65 1
11 68 1
11 81 1
12 13 1
12 19 1
12 21 1
12 34 1
12 40 1
12 41 1
12 45 1
12 49 1
12 59 1
12 60 1
12 63 1
12 77 1
13 24 1
13 30 1
13 35 1
13 36 1
13 42 1
13 50 1
13 52 1
13 54 1
13 55 1
13 58 1
13 60 1
13 63 1
13 68 1
13 69 1
14 16 1
14 18 1
14 22 1
14 31 1
14 32 1
14 33 1
14 38 1
14 39 1
14 43 1
14 46 1
14 47 1
14 48 1
14 51 1
14 65 1
14 66 1
14 70 1
15 19 1
15 20 1
15 22 1
15 26 1
15 32 1
15 41 1
15 42 1
15 49 1
15 53 1
15 57 1
15 61 1
15 62 1
15 64 1
15 73 1
15 74 1
16 17 1
16 18 1
16 21 1
16 22 1
16 25 1
16 31 1
16 32 1
16 38 1
16 44 1
16 47 1
16 51 1
16 80 1
17 18 1
17 21 1
17 22 1
17 24 1
17 25 1
17 32 1
17 34 1
17 40 1
17 44 1
17 47 1
17 53 1
17 63 1
17 65 1
17 68 1
18 22 1
18 25 1
18 34 1
18 37 1
18 39 1
18 47 1
18 51 1
18 53 1
18 65 1
18 71 1
19 21 1
19 26 1
19 28 1
19 31 1
19 38 1
19 41 1
19 44 1
19 49 1
19 54 1
19 61 1
19 64 1
19 73 1
19 74 1
19 76 1
19 77 1
19 80 1
19 81 1
20 33 1
20 42 1
20 52 1
20 54 1
20 57 1
20 61 1
20 64 1
20 72 1
21 22 1
21 24 1
21 32 1
21 34 1
21 40 1
21 44 1
21 46 1
21 49 1
21 60 1
21 73 1
21 80 1
21 81 1
22 26 1
22 32 1
22 33 1
22 34 1
22 37 1
22 44 1
22 46 1
22 48 1
22 49 1
22 51 1
22 53 1
22 65 1
22 76 1
22 80 1
23 25 1
23 36 1
23 59 1
23 63 1
23 71 1
24 32 1
24 34 1
24 36 1
24 42 1
24 46 1
24 47 1
24 50 1
24 52 1
24 55 1
24 60 1
24 63 1
24 65 1
24 68 1
24 73 1
24 75 1
24 79 1
24 81 1
25 37 1
25 47 1
25 56 1
25 75 1
25 80 1
26 32 1
26 35 1
26 41 1
26 43 1
26 44 1
26 45 1
26 48 1
26 49 1
26 50 1
26 51 1
26 53 1
26 61 1
26 67 1
26 74 1
26 77 1
27 39 1
27 45 1
27 59 1
27 67 1
27 71 1
27 82 1
28 31 1
28 43 1
28 50 1
28 54 1
28 58 1
28 59 1
28 61 1
28 64 1
28 67 1
28 77 1
29 46 1
29 48 1
29 49 1
29 66 1
29 74 1
29 78 1
29 81 1
30 37 1
30 38 1
30 39 1
30 52 1
30 54 1
30 58 1
30 60 1
30 66 1
30 69 1
30 72 1
30 75 1
30 78 1
30 82 1
31 38 1
31 43 1
31 44 1
31 51 1
31 56 1
31 76 1
31 80 1
32 35 1
32 36 1
32 42 1
32 43 1
32 44 1
32 46 1
32 47 1
32 48 1
32 50 1
32 53 1
32 55 1
32 63 1
32 65 1
32 73 1
32 74 1
32 77 1
33 37 1
33 38 1
33 46 1
33 66 1
33 75 1
33 76 1
33 79 1
33 80 1
34 37 1
34 40 1
34 41 1
34 45 1
34 49 1
34 53 1
34 60 1
34 62 1
34 65 1
34 70 1
34 78 1
34 79 1
35 39 1
35 43 1
35 45 1
35 48 1
35 50 1
35 55 1
35 58 1
35 63 1
35 68 1
35 69 1
35 70 1
35 74 1
36 39 1
36 47 1
36 50 1
36 52 1
36 54 1
36 55 1
36 58 1
36 63 1
36 68 1
36 71 1
36 73 1
37 56 1
37 57 1
37 60 1
37 66 1
37 75 1
37 76 1
37 78 1
37 79 1
37 80 1
37 82 1
38 43 1
38 47 1
38 54 1
38 56 1
38 60 1
38 66 1
38 75 1
38 76 1
38 80 1
38 81 1
39 43 1
39 47 1
39 55 1
39 58 1
39 65 1
39 66 1
39 70 1
39 71 1
40 41 1
40 44 1
40 45 1
40 49 1
40 56 1
40 59 1
40 60 1
40 63 1
40 68 1
40 70 1
40 77 1
40 78 1
41 45 1
41 49 1
41 61 1
41 62 1
41 69 1
41 74 1
41 78 1
41 82 1
42 46 1
42 52 1
42 55 1
42 62 1
42 69 1
42 73 1
42 74 1
42 79 1
43 48 1
43 50 1
43 51 1
43 54 1
43 58 1
43 66 1
43 67 1
43 72 1
43 74 1
44 48 1
44 49 1
44 51 1
44 77 1
44 81 1
45 49 1
45 53 1
45 59 1
45 63 1
45 70 1
45 77 1
46 48 1
46 65 1
46 79 1
46 81 1
47 65 1
47 68 1
47 75 1
48 49 1
48 50 1
48 51 1
48 65 1
48 66 1
48 70 1
48 74 1
49 51 1
49 60 1
49 61 1
49 70 1
49 74 1
49 76 1
49 78 1
49 81 1
50 54 1
50 55 1
50 58 1
50 63 1
50 68 1
50 73 1
50 74 1
50 77 1
51 66 1
51 67 1
51 76 1
52 54 1
52 55 1
52 58 1
52 64 1
52 73 1
52 75 1
53 55 1
53 62 1
53 63 1
53 65 1
53 71 1
54 58 1
54 61 1
54 64 1
54 72 1
55 62 1
55 63 1
55 65 1
55 68 1
55 69 1
55 71 1
55 79 1
56 59 1
56 60 1
56 75 1
56 76 1
56 80 1
57 61 1
57 62 1
57 64 1
57 71 1
57 82 1
58 59 1
58 63 1
58 68 1
59 63 1
59 77 1
60 68 1
60 75 1
60 76 1
60 78 1
60 80 1
60 81 1
61 64 1
61 67 1
61 72 1
61 74 1
61 76 1
61 82 1
62 69 1
62 79 1
63 68 1
63 73 1
63 77 1
64 73 1
64 80 1
65 68 1
65 70 1
65 79 1
66 70 1
66 72 1
66 75 1
66 76 1
66 78 1
68 70 1
69 74 1
69 78 1
69 79 1
70 78 1
72 74 1
73 77 1
75 78 1
75 79 1
75 80 1
76 78 1
76 80 1
76 82 1
78 79 1
78 82 1


==> anc/graph-instances/rand01-polytopes/rand01-7-82-2.dat <==
82 673
1 4 1
1 7 1
1 8 1
1 13 1
1 15 1
1 24 1
1 31 1
1 41 1
1 51 1
1 57 1
1 59 1
1 65 1
1 69 1
1 71 1
1 73 1
1 79 1
2 4 1
2 10 1
2 13 1
2 17 1
2 19 1
2 20 1
2 24 1
2 29 1
2 33 1
2 34 1
2 35 1
2 36 1
2 38 1
2 42 1
2 47 1
2 50 1
2 55 1
2 58 1
2 60 1
2 66 1
2 75 1
3 6 1
3 8 1
3 9 1
3 15 1
3 16 1
3 20 1
3 24 1
3 25 1
3 31 1
3 35 1
3 37 1
3 44 1
3 45 1
3 46 1
3 47 1
3 49 1
3 50 1
3 51 1
3 54 1
3 61 1
3 65 1
3 66 1
3 69 1
3 70 1
3 73 1
3 74 1
3 76 1
3 78 1
3 81 1
3 82 1
4 7 1
4 10 1
4 13 1
4 16 1
4 17 1
4 19 1
4 24 1
4 26 1
4 29 1
4 35 1
4 39 1
4 42 1
4 52 1
4 55 1
4 57 1
4 58 1
4 60 1
4 68 1
4 69 1
4 72 1
4 79 1
5 6 1
5 11 1
5 16 1
5 18 1
5 19 1
5 29 1
5 39 1
5 52 1
5 53 1
5 60 1
5 61 1
5 68 1
5 70 1
6 16 1
6 27 1
6 30 1
6 39 1
6 44 1
6 52 1
6 53 1
6 57 1
6 61 1
6 65 1
6 69 1
6 70 1
6 72 1
6 74 1
6 78 1
6 82 1
7 15 1
7 20 1
7 24 1
7 42 1
7 55 1
7 57 1
7 59 1
7 69 1
7 71 1
7 73 1
7 76 1
7 80 1
8 40 1
8 41 1
8 44 1
8 51 1
8 56 1
8 57 1
8 64 1
8 65 1
8 71 1
8 74 1
8 78 1
8 82 1
9 16 1
9 17 1
9 20 1
9 26 1
9 30 1
9 39 1
9 45 1
9 55 1
9 60 1
9 66 1
9 67 1
9 76 1
9 82 1
10 11 1
10 13 1
10 15 1
10 19 1
10 21 1
10 28 1
10 29 1
10 33 1
10 41 1
10 42 1
10 43 1
10 48 1
10 55 1
10 59 1
10 60 1
10 62 1
10 67 1
10 73 1
10 75 1
10 79 1
11 13 1
11 21 1
11 28 1
11 29 1
11 37 1
11 41 1
11 43 1
11 48 1
11 53 1
11 61 1
11 63 1
11 64 1
11 65 1
11 68 1
11 78 1
12 15 1
12 17 1
12 23 1
12 33 1
12 40 1
12 45 1
12 56 1
12 58 1
12 59 1
12 62 1
12 75 1
13 15 1
13 19 1
13 21 1
13 24 1
13 28 1
13 33 1
13 34 1
13 35 1
13 37 1
13 41 1
13 42 1
13 43 1
13 46 1
13 50 1
13 51 1
13 58 1
13 60 1
13 64 1
13 65 1
13 68 1
13 69 1
13 73 1
13 79 1
14 17 1
14 29 1
14 30 1
14 39 1
14 52 1
14 55 1
14 56 1
14 62 1
14 72 1
14 75 1
14 80 1
15 20 1
15 25 1
15 33 1
15 34 1
15 37 1
15 42 1
15 43 1
15 45 1
15 49 1
15 51 1
15 54 1
15 56 1
15 59 1
15 71 1
15 73 1
15 82 1
16 17 1
16 24 1
16 26 1
16 30 1
16 35 1
16 39 1
16 52 1
16 53 1
16 58 1
16 60 1
16 69 1
16 70 1
16 72 1
16 74 1
16 81 1
17 20 1
17 24 1
17 30 1
17 55 1
17 56 1
17 58 1
17 72 1
17 75 1
18 22 1
18 29 1
18 36 1
18 39 1
18 48 1
18 54 1
18 55 1
18 60 1
18 66 1
18 67 1
19 24 1
19 28 1
19 29 1
19 35 1
19 36 1
19 50 1
19 52 1
19 58 1
19 60 1
19 68 1
19 70 1
19 72 1
19 75 1
20 24 1
20 34 1
20 38 1
20 42 1
20 44 1
20 47 1
20 50 1
20 54 1
20 56 1
20 66 1
20 76 1
20 80 1
20 82 1
21 26 1
21 28 1
21 37 1
21 46 1
21 60 1
21 67 1
21 79 1
22 25 1
22 27 1
22 37 1
22 38 1
22 43 1
22 47 1
22 48 1
22 54 1
22 61 1
22 77 1
23 25 1
23 30 1
23 32 1
23 39 1
23 40 1
23 45 1
23 48 1
23 53 1
23 56 1
23 62 1
23 74 1
23 75 1
23 77 1
23 82 1
24 35 1
24 42 1
24 44 1
24 50 1
24 51 1
24 57 1
24 58 1
24 60 1
24 68 1
24 69 1
24 72 1
25 32 1
25 34 1
25 37 1
25 43 1
25 45 1
25 47 1
25 48 1
25 49 1
25 54 1
25 56 1
25 67 1
25 73 1
25 77 1
25 78 1
25 82 1
26 31 1
26 39 1
26 45 1
26 53 1
26 55 1
26 59 1
26 60 1
26 67 1
26 69 1
26 73 1
26 76 1
26 79 1
26 81 1
27 39 1
27 76 1
27 77 1
27 80 1
27 82 1
28 29 1
28 33 1
28 40 1
28 41 1
28 43 1
28 46 1
28 58 1
28 63 1
28 64 1
28 68 1
28 75 1
28 79 1
29 36 1
29 38 1
29 41 1
29 42 1
29 43 1
29 48 1
29 52 1
29 55 1
29 60 1
29 62 1
29 68 1
29 75 1
30 36 1
30 39 1
30 56 1
30 70 1
30 72 1
30 74 1
30 75 1
30 82 1
31 37 1
31 51 1
31 65 1
31 69 1
31 73 1
31 78 1
31 81 1
32 36 1
32 48 1
32 49 1
32 63 1
32 75 1
33 34 1
33 42 1
33 46 1
33 49 1
33 51 1
33 58 1
33 64 1
33 75 1
34 38 1
34 42 1
34 43 1
34 47 1
34 50 1
34 56 1
34 64 1
34 75 1
35 37 1
35 42 1
35 46 1
35 47 1
35 50 1
35 54 1
35 58 1
35 60 1
35 61 1
35 66 1
35 70 1
35 78 1
36 47 1
36 66 1
36 70 1
36 75 1
37 43 1
37 46 1
37 48 1
37 49 1
37 50 1
37 51 1
37 54 1
37 60 1
37 61 1
37 65 1
37 67 1
37 69 1
37 73 1
37 77 1
37 78 1
38 42 1
38 43 1
38 47 1
38 50 1
38 68 1
38 80 1
39 45 1
39 48 1
39 52 1
39 53 1
39 55 1
39 59 1
39 60 1
39 62 1
39 67 1
39 69 1
39 73 1
39 76 1
39 77 1
40 41 1
40 56 1
40 58 1
40 62 1
40 72 1
40 74 1
40 75 1
41 43 1
41 52 1
41 53 1
41 57 1
41 62 1
41 64 1
41 65 1
41 68 1
41 71 1
41 79 1
42 43 1
42 47 1
42 50 1
42 54 1
42 55 1
42 60 1
42 68 1
42 69 1
42 73 1
43 48 1
43 54 1
43 61 1
43 62 1
43 64 1
43 65 1
43 67 1
43 68 1
43 71 1
43 73 1
43 75 1
43 77 1
43 78 1
44 50 1
44 56 1
44 57 1
44 70 1
44 72 1
44 74 1
44 78 1
44 80 1
44 82 1
45 49 1
45 59 1
45 67 1
45 73 1
45 81 1
45 82 1
46 49 1
46 51 1
46 58 1
46 63 1
46 64 1
46 78 1
46 81 1
47 50 1
47 54 1
47 61 1
47 66 1
47 70 1
47 78 1
47 82 1
48 53 1
48 62 1
48 67 1
48 75 1
48 77 1
49 54 1
49 66 1
49 67 1
49 73 1
50 54 1
50 61 1
50 64 1
50 68 1
50 70 1
50 78 1
51 58 1
51 64 1
51 78 1
51 81 1
52 53 1
52 57 1
52 68 1
52 72 1
53 62 1
53 65 1
53 74 1
53 77 1
54 55 1
54 60 1
54 61 1
54 66 1
54 67 1
54 69 1
54 73 1
54 76 1
55 59 1
55 60 1
55 66 1
55 67 1
55 76 1
56 62 1
56 71 1
56 72 1
56 75 1
56 77 1
56 80 1
56 82 1
57 65 1
57 68 1
57 69 1
57 71 1
57 80 1
58 72 1
58 79 1
58 81 1
59 62 1
59 67 1
59 71 1
59 73 1
59 79 1
60 61 1
60 66 1
60 67 1
60 68 1
60 69 1
60 76 1
61 65 1
61 68 1
61 69 1
61 70 1
61 78 1
62 71 1
62 75 1
62 77 1
63 70 1
63 74 1
63 78 1
64 65 1
64 68 1
64 78 1
65 68 1
65 71 1
65 74 1
65 77 1
65 78 1
65 82 1
66 67 1
67 73 1
67 76 1
68 69 1
69 76 1
70 72 1
70 74 1
70 78 1
70 82 1
71 73 1
71 77 1
71 80 1
72 74 1
72 75 1
73 76 1
73 77 1
73 82 1
74 78 1
74 81 1
74 82 1
76 82 1
77 82 1
78 81 1
78 82 1
80 82 1


==> anc/graph-instances/rand01-polytopes/rand01-8-114-0.dat <==
114 1771
1 6 1
1 8 1
1 10 1
1 12 1
1 15 1
1 18 1
1 26 1
1 30 1
1 36 1
1 43 1
1 47 1
1 57 1
1 58 1
1 62 1
1 63 1
1 70 1
1 71 1
1 86 1
1 94 1
1 95 1
1 102 1
1 113 1
2 3 1
2 4 1
2 5 1
2 6 1
2 9 1
2 13 1
2 14 1
2 21 1
2 23 1
2 30 1
2 41 1
2 44 1
2 61 1
2 63 1
2 65 1
2 67 1
2 74 1
2 77 1
2 79 1
2 94 1
2 95 1
2 97 1
2 98 1
2 100 1
2 104 1
2 107 1
2 110 1
2 111 1
3 5 1
3 8 1
3 13 1
3 14 1
3 18 1
3 21 1
3 30 1
3 31 1
3 33 1
3 34 1
3 36 1
3 43 1
3 44 1
3 47 1
3 50 1
3 52 1
3 60 1
3 63 1
3 65 1
3 74 1
3 77 1
3 84 1
3 89 1
3 91 1
3 92 1
3 94 1
3 95 1
3 96 1
3 98 1
3 99 1
3 100 1
3 102 1
3 104 1
4 6 1
4 32 1
4 35 1
4 36 1
4 38 1
4 39 1
4 44 1
4 51 1
4 52 1
4 54 1
4 61 1
4 68 1
4 95 1
4 97 1
4 98 1
4 100 1
4 105 1
4 106 1
4 113 1
4 114 1
5 7 1
5 9 1
5 12 1
5 17 1
5 18 1
5 21 1
5 23 1
5 29 1
5 31 1
5 36 1
5 40 1
5 41 1
5 42 1
5 46 1
5 54 1
5 55 1
5 56 1
5 58 1
5 60 1
5 63 1
5 65 1
5 67 1
5 84 1
5 88 1
5 94 1
5 98 1
5 99 1
5 106 1
5 112 1
6 8 1
6 11 1
6 26 1
6 30 1
6 32 1
6 38 1
6 43 1
6 44 1
6 45 1
6 58 1
6 61 1
6 63 1
6 70 1
6 71 1
6 73 1
6 79 1
6 91 1
6 95 1
6 100 1
6 107 1
6 110 1
6 113 1
6 114 1
7 9 1
7 10 1
7 12 1
7 15 1
7 16 1
7 17 1
7 21 1
7 23 1
7 24 1
7 29 1
7 31 1
7 32 1
7 36 1
7 37 1
7 42 1
7 46 1
7 54 1
7 55 1
7 56 1
7 57 1
7 59 1
7 60 1
7 65 1
7 66 1
7 67 1
7 68 1
7 83 1
7 84 1
7 87 1
7 89 1
7 90 1
7 98 1
7 99 1
7 106 1
7 107 1
7 111 1
7 112 1
8 18 1
8 26 1
8 27 1
8 30 1
8 33 1
8 34 1
8 37 1
8 43 1
8 47 1
8 49 1
8 50 1
8 56 1
8 59 1
8 60 1
8 63 1
8 70 1
8 71 1
8 73 1
8 74 1
8 75 1
8 78 1
8 79 1
8 81 1
8 84 1
8 89 1
8 91 1
8 95 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 107 1
8 108 1
9 12 1
9 14 1
9 17 1
9 21 1
9 22 1
9 24 1
9 25 1
9 31 1
9 39 1
9 40 1
9 41 1
9 42 1
9 44 1
9 56 1
9 63 1
9 66 1
9 67 1
9 68 1
9 69 1
9 97 1
9 98 1
9 103 1
9 104 1
9 106 1
9 111 1
9 112 1
10 12 1
10 15 1
10 17 1
10 18 1
10 21 1
10 23 1
10 24 1
10 26 1
10 30 1
10 36 1
10 37 1
10 41 1
10 42 1
10 45 1
10 46 1
10 48 1
10 49 1
10 57 1
10 59 1
10 60 1
10 63 1
10 65 1
10 67 1
10 70 1
10 74 1
10 82 1
10 84 1
10 86 1
10 87 1
10 89 1
10 98 1
10 102 1
10 107 1
10 110 1
11 14 1
11 21 1
11 25 1
11 26 1
11 30 1
11 40 1
11 41 1
11 43 1
11 44 1
11 45 1
11 48 1
11 52 1
11 53 1
11 57 1
11 58 1
11 63 1
11 65 1
11 67 1
11 76 1
11 82 1
11 91 1
11 92 1
11 104 1
11 113 1
12 15 1
12 16 1
12 18 1
12 21 1
12 24 1
12 29 1
12 31 1
12 36 1
12 39 1
12 40 1
12 41 1
12 46 1
12 50 1
12 53 1
12 54 1
12 55 1
12 57 1
12 58 1
12 59 1
12 60 1
12 62 1
12 63 1
12 68 1
12 69 1
12 72 1
12 76 1
12 77 1
12 80 1
12 85 1
12 86 1
12 92 1
12 93 1
12 94 1
12 96 1
12 98 1
12 99 1
12 102 1
12 105 1
12 106 1
12 112 1
13 14 1
13 18 1
13 20 1
13 21 1
13 22 1
13 27 1
13 30 1
13 48 1
13 49 1
13 52 1
13 66 1
13 67 1
13 73 1
13 74 1
13 77 1
13 79 1
13 89 1
13 98 1
13 100 1
13 104 1
13 107 1
13 108 1
13 110 1
13 111 1
14 17 1
14 20 1
14 21 1
14 22 1
14 25 1
14 27 1
14 31 1
14 32 1
14 37 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 48 1
14 60 1
14 63 1
14 66 1
14 67 1
14 69 1
14 73 1
14 79 1
14 81 1
14 84 1
14 89 1
14 91 1
14 100 1
14 103 1
14 104 1
14 112 1
15 18 1
15 19 1
15 22 1
15 23 1
15 24 1
15 32 1
15 36 1
15 37 1
15 38 1
15 46 1
15 49 1
15 54 1
15 61 1
15 62 1
15 64 1
15 66 1
15 68 1
15 70 1
15 71 1
15 72 1
15 75 1
15 77 1
15 78 1
15 86 1
15 89 1
15 90 1
15 94 1
15 98 1
15 99 1
15 102 1
15 106 1
15 107 1
15 110 1
15 111 1
16 20 1
16 24 1
16 29 1
16 31 1
16 40 1
16 46 1
16 48 1
16 59 1
16 60 1
16 64 1
16 66 1
16 69 1
16 72 1
16 76 1
16 78 1
16 80 1
16 81 1
16 83 1
16 84 1
16 88 1
16 89 1
16 90 1
16 99 1
16 102 1
16 103 1
16 112 1
17 21 1
17 24 1
17 27 1
17 32 1
17 36 1
17 37 1
17 41 1
17 44 1
17 48 1
17 57 1
17 59 1
17 63 1
17 65 1
17 66 1
17 67 1
17 68 1
17 82 1
17 84 1
17 89 1
17 98 1
17 106 1
17 107 1
17 110 1
17 111 1
17 112 1
18 20 1
18 23 1
18 24 1
18 26 1
18 30 1
18 38 1
18 40 1
18 42 1
18 45 1
18 46 1
18 49 1
18 50 1
18 58 1
18 60 1
18 62 1
18 63 1
18 67 1
18 70 1
18 71 1
18 72 1
18 73 1
18 74 1
18 84 1
18 85 1
18 86 1
18 88 1
18 94 1
18 95 1
18 102 1
18 107 1
18 110 1
18 111 1
19 23 1
19 28 1
19 33 1
19 35 1
19 38 1
19 54 1
19 56 1
19 61 1
19 68 1
19 70 1
19 71 1
19 75 1
19 90 1
19 101 1
19 107 1
20 22 1
20 24 1
20 30 1
20 38 1
20 42 1
20 48 1
20 49 1
20 50 1
20 60 1
20 64 1
20 66 1
20 69 1
20 72 1
20 73 1
20 76 1
20 77 1
20 85 1
20 86 1
20 103 1
20 104 1
20 106 1
20 108 1
20 109 1
20 110 1
20 111 1
21 25 1
21 27 1
21 29 1
21 31 1
21 32 1
21 34 1
21 36 1
21 37 1
21 40 1
21 41 1
21 43 1
21 44 1
21 48 1
21 52 1
21 57 1
21 59 1
21 63 1
21 65 1
21 66 1
21 67 1
21 76 1
21 77 1
21 82 1
21 84 1
21 86 1
21 89 1
21 91 1
21 92 1
21 98 1
21 99 1
21 100 1
21 102 1
21 103 1
21 104 1
21 105 1
21 110 1
21 112 1
22 25 1
22 27 1
22 28 1
22 31 1
22 42 1
22 51 1
22 60 1
22 64 1
22 66 1
22 69 1
22 72 1
22 75 1
22 77 1
22 89 1
22 90 1
22 96 1
22 97 1
22 103 1
22 110 1
22 111 1
22 112 1
23 26 1
23 42 1
23 56 1
23 60 1
23 63 1
23 67 1
23 74 1
23 84 1
23 90 1
23 94 1
23 107 1
23 110 1
23 111 1
24 38 1
24 40 1
24 41 1
24 42 1
24 46 1
24 48 1
24 49 1
24 53 1
24 64 1
24 66 1
24 68 1
24 69 1
24 72 1
24 76 1
24 77 1
24 82 1
24 85 1
24 86 1
24 88 1
24 103 1
24 105 1
24 106 1
24 110 1
24 111 1
24 112 1
25 29 1
25 31 1
25 32 1
25 33 1
25 37 1
25 39 1
25 40 1
25 43 1
25 44 1
25 51 1
25 52 1
25 53 1
25 55 1
25 60 1
25 65 1
25 68 1
25 69 1
25 76 1
25 84 1
25 91 1
25 92 1
25 93 1
25 100 1
25 103 1
25 104 1
25 109 1
25 112 1
26 30 1
26 32 1
26 37 1
26 42 1
26 43 1
26 45 1
26 56 1
26 57 1
26 58 1
26 59 1
26 60 1
26 63 1
26 65 1
26 67 1
26 70 1
26 71 1
26 74 1
26 79 1
26 81 1
26 84 1
26 87 1
26 88 1
26 95 1
26 103 1
26 107 1
27 28 1
27 32 1
27 34 1
27 36 1
27 37 1
27 38 1
27 48 1
27 52 1
27 54 1
27 61 1
27 64 1
27 66 1
27 68 1
27 70 1
27 75 1
27 76 1
27 77 1
27 79 1
27 83 1
27 89 1
27 103 1
27 106 1
27 107 1
27 108 1
27 110 1
27 113 1
28 33 1
28 51 1
28 61 1
28 64 1
28 66 1
28 68 1
28 75 1
28 77 1
28 79 1
28 90 1
28 101 1
28 103 1
28 109 1
29 31 1
29 32 1
29 33 1
29 34 1
29 36 1
29 37 1
29 39 1
29 43 1
29 44 1
29 51 1
29 52 1
29 54 1
29 55 1
29 57 1
29 59 1
29 65 1
29 68 1
29 75 1
29 76 1
29 77 1
29 80 1
29 83 1
29 92 1
29 93 1
29 99 1
29 105 1
29 112 1
30 38 1
30 40 1
30 41 1
30 42 1
30 45 1
30 48 1
30 49 1
30 63 1
30 67 1
30 70 1
30 73 1
30 74 1
30 85 1
30 86 1
30 94 1
30 95 1
30 102 1
30 104 1
30 107 1
30 110 1
30 111 1
31 33 1
31 40 1
31 43 1
31 44 1
31 55 1
31 56 1
31 59 1
31 60 1
31 63 1
31 65 1
31 66 1
31 69 1
31 80 1
31 83 1
31 84 1
31 90 1
31 92 1
31 93 1
31 96 1
31 99 1
31 102 1
31 103 1
31 104 1
31 112 1
32 36 1
32 37 1
32 38 1
32 41 1
32 44 1
32 45 1
32 48 1
32 52 1
32 56 1
32 57 1
32 61 1
32 65 1
32 66 1
32 67 1
32 68 1
32 70 1
32 75 1
32 76 1
32 79 1
32 82 1
32 87 1
32 92 1
32 98 1
32 103 1
32 107 1
32 110 1
32 113 1
33 34 1
33 35 1
33 37 1
33 43 1
33 47 1
33 51 1
33 54 1
33 55 1
33 56 1
33 62 1
33 65 1
33 69 1
33 74 1
33 75 1
33 78 1
33 79 1
33 80 1
33 83 1
33 84 1
33 90 1
33 91 1
33 93 1
33 95 1
33 96 1
33 99 1
33 100 1
33 101 1
33 103 1
33 105 1
33 107 1
33 114 1
34 36 1
34 37 1
34 43 1
34 47 1
34 52 1
34 54 1
34 65 1
34 70 1
34 74 1
34 75 1
34 79 1
34 89 1
34 92 1
34 95 1
34 98 1
34 99 1
34 100 1
34 102 1
34 105 1
34 107 1
35 54 1
35 55 1
35 58 1
35 62 1
35 71 1
35 94 1
35 95 1
35 114 1
36 37 1
36 38 1
36 44 1
36 52 1
36 54 1
36 56 1
36 57 1
36 61 1
36 63 1
36 65 1
36 70 1
36 75 1
36 87 1
36 89 1
36 94 1
36 95 1
36 98 1
36 99 1
36 102 1
36 107 1
36 110 1
36 113 1
37 43 1
37 44 1
37 45 1
37 48 1
37 52 1
37 56 1
37 57 1
37 59 1
37 65 1
37 66 1
37 70 1
37 74 1
37 75 1
37 76 1
37 79 1
37 81 1
37 83 1
37 84 1
37 87 1
37 89 1
37 92 1
37 100 1
37 103 1
37 107 1
38 42 1
38 45 1
38 46 1
38 49 1
38 52 1
38 53 1
38 54 1
38 61 1
38 62 1
38 64 1
38 66 1
38 68 1
38 70 1
38 71 1
38 72 1
38 73 1
38 75 1
38 76 1
38 78 1
38 80 1
38 82 1
38 85 1
38 86 1
38 87 1
38 88 1
38 105 1
38 106 1
38 108 1
38 109 1
38 110 1
38 111 1
38 113 1
38 114 1
39 41 1
39 42 1
39 44 1
39 45 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 57 1
39 61 1
39 67 1
39 68 1
39 76 1
39 103 1
39 106 1
39 112 1
39 113 1
40 41 1
40 42 1
40 43 1
40 48 1
40 53 1
40 58 1
40 60 1
40 63 1
40 67 1
40 69 1
40 76 1
40 85 1
40 93 1
40 104 1
40 106 1
40 112 1
41 42 1
41 43 1
41 44 1
41 45 1
41 48 1
41 53 1
41 57 1
41 59 1
41 63 1
41 65 1
41 67 1
41 68 1
41 69 1
41 76 1
41 82 1
41 86 1
41 91 1
41 92 1
41 98 1
41 102 1
41 104 1
41 106 1
41 112 1
41 113 1
42 45 1
42 46 1
42 48 1
42 53 1
42 56 1
42 60 1
42 61 1
42 63 1
42 66 1
42 67 1
42 68 1
42 71 1
42 76 1
42 85 1
42 88 1
42 103 1
42 104 1
42 109 1
42 110 1
42 111 1
42 114 1
43 44 1
43 45 1
43 47 1
43 48 1
43 50 1
43 56 1
43 57 1
43 58 1
43 59 1
43 60 1
43 63 1
43 65 1
43 73 1
43 76 1
43 79 1
43 81 1
43 84 1
43 91 1
43 92 1
43 93 1
43 95 1
43 100 1
43 102 1
43 103 1
43 104 1
44 45 1
44 52 1
44 56 1
44 57 1
44 61 1
44 63 1
44 65 1
44 67 1
44 76 1
44 79 1
44 92 1
44 95 1
44 98 1
44 100 1
44 103 1
44 104 1
44 107 1
44 113 1
45 48 1
45 53 1
45 56 1
45 60 1
45 61 1
45 63 1
45 67 1
45 68 1
45 70 1
45 71 1
45 73 1
45 76 1
45 79 1
45 81 1
45 82 1
45 88 1
45 93 1
45 103 1
45 104 1
45 107 1
45 109 1
45 110 1
45 111 1
45 114 1
46 60 1
46 62 1
46 63 1
46 68 1
46 70 1
46 71 1
46 72 1
46 78 1
46 80 1
46 83 1
46 86 1
46 87 1
46 88 1
47 49 1
47 52 1
47 62 1
47 69 1
47 70 1
47 78 1
47 80 1
47 81 1
47 91 1
47 92 1
47 93 1
47 95 1
47 99 1
47 101 1
47 102 1
47 105 1
47 108 1
47 113 1
48 49 1
48 59 1
48 60 1
48 63 1
48 64 1
48 66 1
48 67 1
48 69 1
48 72 1
48 73 1
48 76 1
48 77 1
48 81 1
48 82 1
48 86 1
48 89 1
48 91 1
48 92 1
48 102 1
48 103 1
48 104 1
48 105 1
48 108 1
48 109 1
48 110 1
48 112 1
49 50 1
49 59 1
49 63 1
49 70 1
49 72 1
49 73 1
49 74 1
49 77 1
49 78 1
49 81 1
49 86 1
49 89 1
49 102 1
49 104 1
49 108 1
49 110 1
50 60 1
50 62 1
50 63 1
50 69 1
50 72 1
50 74 1
50 90 1
50 93 1
50 96 1
50 101 1
50 102 1
50 104 1
51 52 1
51 54 1
51 68 1
51 69 1
51 75 1
51 77 1
51 91 1
51 93 1
51 96 1
51 97 1
51 100 1
51 105 1
51 109 1
51 114 1
52 54 1
52 57 1
52 68 1
52 75 1
52 76 1
52 77 1
52 82 1
52 86 1
52 89 1
52 91 1
52 92 1
52 98 1
52 100 1
52 102 1
52 104 1
52 105 1
52 106 1
52 108 1
52 112 1
52 113 1
53 57 1
53 58 1
53 61 1
53 62 1
53 68 1
53 69 1
53 76 1
53 82 1
53 88 1
53 91 1
53 93 1
53 103 1
53 106 1
53 109 1
53 113 1
53 114 1
54 55 1
54 56 1
54 57 1
54 61 1
54 62 1
54 68 1
54 70 1
54 75 1
54 76 1
54 77 1
54 83 1
54 87 1
54 94 1
54 99 1
54 105 1
54 106 1
54 110 1
54 113 1
55 56 1
55 57 1
55 58 1
55 65 1
55 68 1
55 93 1
56 60 1
56 61 1
56 65 1
56 67 1
56 68 1
56 83 1
56 84 1
56 87 1
56 88 1
56 90 1
56 93 1
56 101 1
56 103 1
56 107 1
56 111 1
57 58 1
57 62 1
57 63 1
57 65 1
57 68 1
57 76 1
57 80 1
57 82 1
57 87 1
57 92 1
57 102 1
57 113 1
58 60 1
58 62 1
58 63 1
58 65 1
58 68 1
58 71 1
58 80 1
58 85 1
58 88 1
58 93 1
58 94 1
58 95 1
58 114 1
59 60 1
59 63 1
59 66 1
59 81 1
59 84 1
59 89 1
59 92 1
59 99 1
59 102 1
59 104 1
60 63 1
60 66 1
60 69 1
60 73 1
60 76 1
60 81 1
60 83 1
60 84 1
60 88 1
60 90 1
60 93 1
60 101 1
60 102 1
60 103 1
60 104 1
60 109 1
60 112 1
61 67 1
61 68 1
61 71 1
61 73 1
61 75 1
61 79 1
61 88 1
61 103 1
61 106 1
61 107 1
61 109 1
61 110 1
61 111 1
61 113 1
61 114 1
62 63 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 76 1
62 78 1
62 80 1
62 83 1
62 85 1
62 86 1
62 87 1
62 88 1
62 93 1
62 94 1
62 96 1
62 99 1
62 101 1
62 102 1
62 105 1
62 106 1
62 113 1
62 114 1
63 65 1
63 67 1
63 69 1
63 70 1
63 71 1
63 74 1
63 84 1
63 85 1
63 86 1
63 88 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 98 1
63 102 1
63 104 1
63 107 1
64 66 1
64 68 1
64 72 1
64 75 1
64 76 1
64 77 1
64 78 1
64 81 1
64 82 1
64 83 1
64 86 1
64 88 1
64 103 1
64 105 1
64 108 1
64 109 1
64 110 1
65 67 1
65 79 1
65 84 1
65 87 1
65 92 1
65 95 1
65 98 1
65 100 1
65 103 1
65 107 1
66 67 1
66 68 1
66 72 1
66 75 1
66 76 1
66 77 1
66 83 1
66 84 1
66 89 1
66 90 1
66 99 1
66 103 1
66 106 1
66 110 1
66 111 1
66 112 1
67 68 1
67 74 1
67 79 1
67 84 1
67 103 1
67 107 1
67 110 1
67 111 1
68 70 1
68 75 1
68 76 1
68 77 1
68 80 1
68 82 1
68 83 1
68 87 1
68 88 1
68 103 1
68 105 1
68 106 1
68 110 1
68 111 1
68 112 1
68 113 1
69 72 1
69 76 1
69 77 1
69 80 1
69 85 1
69 86 1
69 91 1
69 93 1
69 96 1
69 97 1
69 99 1
69 101 1
69 102 1
69 104 1
69 105 1
69 109 1
69 112 1
69 114 1
70 71 1
70 72 1
70 73 1
70 75 1
70 78 1
70 81 1
70 82 1
70 86 1
70 87 1
70 89 1
70 107 1
70 108 1
70 110 1
70 113 1
71 73 1
71 78 1
71 88 1
71 95 1
71 101 1
71 107 1
71 109 1
71 114 1
72 75 1
72 77 1
72 78 1
72 80 1
72 85 1
72 86 1
72 89 1
72 90 1
72 99 1
72 102 1
72 105 1
72 106 1
72 110 1
73 76 1
73 79 1
73 81 1
73 91 1
73 103 1
73 104 1
73 107 1
73 108 1
73 109 1
73 110 1
73 111 1
74 75 1
74 79 1
74 84 1
74 89 1
74 90 1
74 104 1
74 107 1
74 110 1
75 77 1
75 78 1
75 79 1
75 83 1
75 89 1
75 90 1
75 99 1
75 101 1
75 105 1
75 106 1
75 107 1
76 80 1
76 81 1
76 82 1
76 83 1
76 88 1
76 91 1
76 92 1
76 93 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 108 1
76 109 1
76 112 1
76 113 1
77 86 1
77 89 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 102 1
77 104 1
77 105 1
77 106 1
77 108 1
77 110 1
77 112 1
78 80 1
78 81 1
78 83 1
78 87 1
78 88 1
78 99 1
78 101 1
78 105 1
78 108 1
79 84 1
79 100 1
79 103 1
79 107 1
79 110 1
80 81 1
80 83 1
80 87 1
80 88 1
80 92 1
80 93 1
80 99 1
80 102 1
80 105 1
80 112 1
81 82 1
81 83 1
81 84 1
81 87 1
81 88 1
81 92 1
81 93 1
81 101 1
81 103 1
81 108 1
81 109 1
82 86 1
82 87 1
82 88 1
82 92 1
82 103 1
82 108 1
82 110 1
82 113 1
83 84 1
83 87 1
83 88 1
83 89 1
83 90 1
83 93 1
83 99 1
83 101 1
83 103 1
84 89 1
84 90 1
84 92 1
84 93 1
84 100 1
84 101 1
84 103 1
84 104 1
84 107 1
85 86 1
85 94 1
85 97 1
85 99 1
85 102 1
85 105 1
85 106 1
85 111 1
85 114 1
86 94 1
86 98 1
86 102 1
86 104 1
86 105 1
86 106 1
86 108 1
86 110 1
86 113 1
87 88 1
87 107 1
88 93 1
88 101 1
88 103 1
88 109 1
89 90 1
89 98 1
89 99 1
89 102 1
89 107 1
89 110 1
90 96 1
90 99 1
90 101 1
90 103 1
91 92 1
91 93 1
91 95 1
91 100 1
91 101 1
91 104 1
91 105 1
91 108 1
91 109 1
91 113 1
91 114 1
92 102 1
92 104 1
92 108 1
92 113 1
93 96 1
93 101 1
93 102 1
93 103 1
93 105 1
93 109 1
93 114 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 102 1
94 106 1
95 100 1
95 107 1
96 97 1
96 99 1
96 102 1
97 106 1
97 111 1
98 99 1
98 102 1
98 104 1
98 106 1
98 110 1
98 113 1
99 102 1
99 105 1
99 106 1
99 112 1
100 104 1
101 103 1
101 105 1
101 109 1
101 114 1
102 104 1
102 105 1
102 108 1
102 112 1
103 108 1
103 109 1
103 111 1
104 105 1
104 108 1
105 106 1
105 108 1
105 109 1
105 113 1
105 114 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
107 110 1
107 111 1
107 113 1
108 110 1
108 113 1
109 114 1
110 111 1
110 113 1
113 114 1


==> anc/graph-instances/rand01-polytopes/rand01-8-114-1.dat <==
114 1667
1 5 1
1 7 1
1 13 1
1 15 1
1 16 1
1 17 1
1 18 1
1 23 1
1 36 1
1 40 1
1 42 1
1 43 1
1 48 1
1 51 1
1 53 1
1 54 1
1 58 1
1 63 1
1 66 1
1 74 1
1 75 1
1 78 1
1 79 1
1 90 1
1 93 1
1 94 1
1 97 1
1 106 1
2 10 1
2 12 1
2 17 1
2 24 1
2 25 1
2 29 1
2 30 1
2 32 1
2 34 1
2 45 1
2 47 1
2 48 1
2 53 1
2 56 1
2 58 1
2 61 1
2 64 1
2 65 1
2 72 1
2 73 1
2 76 1
2 77 1
2 84 1
2 88 1
2 102 1
2 103 1
2 105 1
2 110 1
3 9 1
3 38 1
3 41 1
3 46 1
3 50 1
3 51 1
3 68 1
3 78 1
3 79 1
3 95 1
3 96 1
3 97 1
3 100 1
4 7 1
4 22 1
4 25 1
4 27 1
4 28 1
4 29 1
4 30 1
4 34 1
4 41 1
4 46 1
4 47 1
4 52 1
4 57 1
4 59 1
4 62 1
4 63 1
4 64 1
4 66 1
4 69 1
4 72 1
4 73 1
4 80 1
4 81 1
4 83 1
4 87 1
4 89 1
4 91 1
4 98 1
4 100 1
4 102 1
4 103 1
4 108 1
5 7 1
5 10 1
5 13 1
5 17 1
5 18 1
5 21 1
5 23 1
5 28 1
5 29 1
5 30 1
5 32 1
5 34 1
5 38 1
5 40 1
5 47 1
5 49 1
5 51 1
5 53 1
5 56 1
5 62 1
5 63 1
5 66 1
5 67 1
5 69 1
5 70 1
5 72 1
5 88 1
5 89 1
5 90 1
5 93 1
5 94 1
5 95 1
5 104 1
5 108 1
5 109 1
6 7 1
6 8 1
6 12 1
6 16 1
6 17 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 34 1
6 36 1
6 37 1
6 38 1
6 41 1
6 43 1
6 44 1
6 48 1
6 50 1
6 51 1
6 57 1
6 65 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 73 1
6 77 1
6 78 1
6 79 1
6 87 1
6 90 1
6 91 1
6 92 1
6 96 1
6 99 1
6 100 1
6 101 1
6 105 1
6 111 1
7 13 1
7 23 1
7 24 1
7 25 1
7 27 1
7 34 1
7 36 1
7 38 1
7 40 1
7 41 1
7 42 1
7 43 1
7 44 1
7 47 1
7 48 1
7 51 1
7 57 1
7 63 1
7 64 1
7 69 1
7 73 1
7 78 1
7 79 1
7 87 1
7 98 1
7 99 1
7 100 1
7 101 1
8 16 1
8 22 1
8 25 1
8 27 1
8 33 1
8 35 1
8 37 1
8 43 1
8 44 1
8 54 1
8 58 1
8 59 1
8 61 1
8 66 1
8 70 1
8 75 1
8 91 1
8 105 1
8 110 1
8 113 1
9 17 1
9 19 1
9 20 1
9 26 1
9 31 1
9 32 1
9 35 1
9 36 1
9 37 1
9 38 1
9 46 1
9 49 1
9 50 1
9 52 1
9 55 1
9 60 1
9 72 1
9 74 1
9 78 1
9 80 1
9 82 1
9 83 1
9 86 1
9 90 1
9 97 1
9 99 1
9 114 1
10 13 1
10 21 1
10 23 1
10 24 1
10 29 1
10 30 1
10 32 1
10 47 1
10 48 1
10 53 1
10 54 1
10 58 1
10 62 1
10 92 1
10 94 1
10 104 1
10 108 1
10 109 1
10 110 1
10 112 1
11 13 1
11 19 1
11 24 1
11 32 1
11 33 1
11 42 1
11 44 1
11 47 1
11 50 1
11 51 1
11 57 1
11 65 1
11 69 1
11 71 1
11 73 1
11 79 1
11 81 1
11 84 1
11 85 1
11 88 1
11 100 1
11 103 1
11 106 1
11 108 1
11 111 1
11 112 1
12 20 1
12 24 1
12 26 1
12 32 1
12 33 1
12 37 1
12 44 1
12 48 1
12 50 1
12 57 1
12 65 1
12 68 1
12 71 1
12 73 1
12 77 1
12 80 1
12 84 1
12 88 1
12 96 1
12 101 1
12 102 1
12 105 1
12 111 1
12 113 1
12 114 1
13 15 1
13 17 1
13 21 1
13 23 1
13 24 1
13 38 1
13 40 1
13 41 1
13 42 1
13 45 1
13 47 1
13 48 1
13 50 1
13 51 1
13 53 1
13 56 1
13 57 1
13 63 1
13 71 1
13 72 1
13 73 1
13 76 1
13 77 1
13 78 1
13 79 1
13 85 1
13 86 1
13 88 1
13 89 1
13 90 1
13 94 1
13 96 1
13 98 1
13 99 1
13 104 1
13 108 1
13 109 1
14 36 1
14 42 1
14 45 1
14 53 1
14 56 1
14 58 1
14 74 1
14 75 1
14 84 1
14 94 1
14 113 1
14 114 1
15 16 1
15 17 1
15 18 1
15 22 1
15 31 1
15 35 1
15 39 1
15 41 1
15 44 1
15 48 1
15 49 1
15 50 1
15 52 1
15 53 1
15 55 1
15 61 1
15 62 1
15 63 1
15 71 1
15 74 1
15 77 1
15 78 1
15 90 1
15 91 1
15 94 1
15 95 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 109 1
15 113 1
15 114 1
16 17 1
16 22 1
16 23 1
16 35 1
16 37 1
16 41 1
16 42 1
16 43 1
16 44 1
16 48 1
16 50 1
16 52 1
16 54 1
16 63 1
16 66 1
16 67 1
16 70 1
16 71 1
16 74 1
16 75 1
16 78 1
16 79 1
16 90 1
16 91 1
16 94 1
16 95 1
16 97 1
16 100 1
16 104 1
16 106 1
16 107 1
16 113 1
16 114 1
17 18 1
17 22 1
17 23 1
17 27 1
17 28 1
17 30 1
17 31 1
17 32 1
17 35 1
17 39 1
17 40 1
17 41 1
17 48 1
17 49 1
17 52 1
17 53 1
17 61 1
17 63 1
17 64 1
17 70 1
17 72 1
17 74 1
17 77 1
17 78 1
17 80 1
17 90 1
17 94 1
17 99 1
17 105 1
17 109 1
18 22 1
18 23 1
18 27 1
18 28 1
18 31 1
18 35 1
18 39 1
18 40 1
18 52 1
18 53 1
18 61 1
18 63 1
18 75 1
18 76 1
18 98 1
18 104 1
18 110 1
19 20 1
19 28 1
19 29 1
19 32 1
19 33 1
19 39 1
19 42 1
19 46 1
19 49 1
19 50 1
19 51 1
19 53 1
19 55 1
19 56 1
19 59 1
19 60 1
19 61 1
19 69 1
19 75 1
19 79 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 89 1
19 95 1
19 103 1
19 105 1
19 106 1
19 112 1
19 113 1
20 30 1
20 32 1
20 33 1
20 39 1
20 46 1
20 49 1
20 50 1
20 55 1
20 56 1
20 59 1
20 74 1
20 80 1
20 86 1
20 88 1
20 96 1
20 102 1
20 105 1
20 107 1
20 111 1
20 114 1
21 23 1
21 29 1
21 32 1
21 34 1
21 43 1
21 47 1
21 53 1
21 56 1
21 62 1
21 66 1
21 67 1
21 88 1
21 92 1
21 93 1
21 94 1
21 106 1
21 107 1
21 108 1
21 109 1
21 111 1
21 112 1
22 23 1
22 27 1
22 29 1
22 30 1
22 31 1
22 35 1
22 41 1
22 44 1
22 47 1
22 48 1
22 52 1
22 59 1
22 61 1
22 62 1
22 63 1
22 64 1
22 67 1
22 70 1
22 80 1
22 87 1
22 90 1
22 91 1
22 108 1
23 27 1
23 29 1
23 30 1
23 32 1
23 34 1
23 40 1
23 41 1
23 43 1
23 44 1
23 47 1
23 48 1
23 53 1
23 54 1
23 58 1
23 62 1
23 63 1
23 64 1
23 66 1
23 67 1
23 70 1
23 78 1
23 90 1
23 91 1
23 108 1
24 47 1
24 48 1
24 57 1
24 65 1
24 71 1
24 73 1
24 76 1
24 77 1
24 88 1
24 101 1
24 103 1
24 104 1
24 108 1
24 110 1
25 26 1
25 27 1
25 33 1
25 34 1
25 36 1
25 37 1
25 43 1
25 54 1
25 58 1
25 64 1
25 65 1
25 66 1
25 69 1
25 70 1
25 73 1
25 75 1
25 76 1
25 79 1
25 81 1
25 82 1
25 84 1
25 87 1
25 98 1
25 101 1
25 103 1
25 110 1
25 113 1
26 34 1
26 36 1
26 37 1
26 43 1
26 48 1
26 64 1
26 70 1
26 74 1
26 78 1
26 80 1
26 84 1
26 87 1
26 99 1
26 102 1
26 114 1
27 28 1
27 29 1
27 30 1
27 32 1
27 34 1
27 43 1
27 53 1
27 54 1
27 58 1
27 59 1
27 63 1
27 64 1
27 66 1
27 69 1
27 70 1
27 73 1
27 75 1
27 81 1
27 87 1
27 98 1
27 110 1
28 29 1
28 30 1
28 32 1
28 34 1
28 49 1
28 52 1
28 53 1
28 55 1
28 56 1
28 59 1
28 60 1
28 63 1
28 66 1
28 70 1
28 72 1
28 74 1
28 75 1
28 79 1
28 81 1
28 85 1
28 89 1
28 93 1
28 95 1
28 106 1
28 108 1
29 30 1
29 32 1
29 33 1
29 47 1
29 49 1
29 52 1
29 53 1
29 55 1
29 59 1
29 61 1
29 62 1
29 64 1
29 66 1
29 72 1
29 75 1
29 81 1
29 85 1
29 91 1
29 103 1
29 106 1
29 108 1
29 110 1
29 112 1
30 32 1
30 33 1
30 34 1
30 47 1
30 48 1
30 49 1
30 52 1
30 53 1
30 58 1
30 59 1
30 61 1
30 62 1
30 64 1
30 67 1
30 70 1
30 72 1
30 77 1
30 80 1
30 90 1
30 102 1
30 105 1
30 110 1
30 111 1
31 35 1
31 37 1
31 39 1
31 41 1
31 46 1
31 50 1
31 52 1
31 78 1
31 82 1
31 87 1
31 98 1
31 99 1
31 114 1
32 33 1
32 34 1
32 43 1
32 47 1
32 49 1
32 53 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 64 1
32 66 1
32 67 1
32 70 1
32 72 1
32 74 1
32 75 1
32 80 1
32 81 1
32 84 1
32 88 1
32 93 1
32 94 1
32 97 1
32 102 1
32 103 1
32 105 1
32 106 1
32 107 1
32 108 1
32 111 1
32 112 1
33 34 1
33 35 1
33 37 1
33 39 1
33 44 1
33 46 1
33 49 1
33 50 1
33 52 1
33 54 1
33 55 1
33 56 1
33 57 1
33 58 1
33 59 1
33 61 1
33 62 1
33 65 1
33 68 1
33 73 1
33 80 1
33 81 1
33 83 1
33 84 1
33 85 1
33 86 1
33 88 1
33 91 1
33 96 1
33 100 1
33 102 1
33 103 1
33 105 1
33 106 1
33 107 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
34 36 1
34 43 1
34 47 1
34 51 1
34 56 1
34 58 1
34 59 1
34 60 1
34 64 1
34 66 1
34 67 1
34 68 1
34 69 1
34 70 1
34 72 1
34 75 1
34 80 1
34 81 1
34 84 1
34 88 1
34 93 1
34 101 1
34 102 1
34 103 1
35 37 1
35 39 1
35 44 1
35 49 1
35 50 1
35 52 1
35 53 1
35 55 1
35 61 1
35 74 1
35 75 1
35 78 1
35 82 1
35 94 1
35 105 1
35 106 1
35 107 1
35 113 1
35 114 1
36 40 1
36 42 1
36 43 1
36 51 1
36 53 1
36 58 1
36 60 1
36 64 1
36 70 1
36 74 1
36 75 1
36 78 1
36 79 1
36 82 1
36 84 1
36 99 1
36 101 1
36 114 1
37 39 1
37 41 1
37 44 1
37 50 1
37 65 1
37 71 1
37 73 1
37 78 1
37 79 1
37 82 1
37 83 1
37 87 1
37 100 1
37 113 1
37 114 1
38 40 1
38 41 1
38 46 1
38 47 1
38 48 1
38 50 1
38 51 1
38 57 1
38 68 1
38 69 1
38 71 1
38 72 1
38 77 1
38 78 1
38 80 1
38 85 1
38 86 1
38 87 1
38 89 1
38 90 1
38 95 1
38 96 1
38 99 1
38 100 1
38 102 1
38 108 1
38 109 1
39 44 1
39 46 1
39 49 1
39 50 1
39 52 1
39 53 1
39 55 1
39 61 1
39 65 1
39 71 1
39 76 1
39 77 1
39 85 1
39 86 1
39 113 1
39 114 1
40 41 1
40 45 1
40 51 1
40 53 1
40 63 1
40 64 1
40 72 1
40 78 1
40 79 1
40 98 1
40 99 1
41 44 1
41 46 1
41 47 1
41 48 1
41 50 1
41 52 1
41 57 1
41 62 1
41 63 1
41 69 1
41 71 1
41 73 1
41 78 1
41 79 1
41 87 1
41 89 1
41 90 1
41 91 1
41 95 1
41 98 1
41 99 1
41 100 1
41 108 1
42 44 1
42 48 1
42 50 1
42 51 1
42 56 1
42 71 1
42 73 1
42 78 1
42 79 1
42 88 1
42 94 1
42 96 1
42 101 1
42 104 1
42 106 1
42 113 1
42 114 1
43 44 1
43 47 1
43 48 1
43 51 1
43 54 1
43 58 1
43 63 1
43 64 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 73 1
43 75 1
43 79 1
43 84 1
43 88 1
43 91 1
43 92 1
43 93 1
43 101 1
44 48 1
44 50 1
44 54 1
44 55 1
44 57 1
44 59 1
44 61 1
44 62 1
44 63 1
44 65 1
44 67 1
44 70 1
44 71 1
44 73 1
44 78 1
44 87 1
44 91 1
44 92 1
44 94 1
44 95 1
44 96 1
44 100 1
44 101 1
44 105 1
44 106 1
44 107 1
44 111 1
44 112 1
44 113 1
44 114 1
45 53 1
45 56 1
45 72 1
45 76 1
45 77 1
45 85 1
45 86 1
46 50 1
46 52 1
46 55 1
46 57 1
46 65 1
46 71 1
46 72 1
46 79 1
46 80 1
46 82 1
46 83 1
46 85 1
46 86 1
46 87 1
46 89 1
46 95 1
46 99 1
46 100 1
46 102 1
46 103 1
46 108 1
46 109 1
47 51 1
47 57 1
47 62 1
47 63 1
47 64 1
47 66 1
47 67 1
47 68 1
47 69 1
47 71 1
47 72 1
47 79 1
47 80 1
47 85 1
47 87 1
47 88 1
47 89 1
47 90 1
47 91 1
47 93 1
47 100 1
47 102 1
47 103 1
47 108 1
47 112 1
48 49 1
48 53 1
48 57 1
48 61 1
48 62 1
48 64 1
48 65 1
48 67 1
48 70 1
48 71 1
48 74 1
48 77 1
48 78 1
48 87 1
48 90 1
48 91 1
48 92 1
48 94 1
48 96 1
48 97 1
48 99 1
48 100 1
48 101 1
48 102 1
48 105 1
48 107 1
48 109 1
48 111 1
48 114 1
49 50 1
49 52 1
49 53 1
49 55 1
49 56 1
49 60 1
49 61 1
49 72 1
49 74 1
49 77 1
49 85 1
49 86 1
49 90 1
49 93 1
49 97 1
49 105 1
49 106 1
49 107 1
49 108 1
49 109 1
49 113 1
49 114 1
50 51 1
50 52 1
50 55 1
50 57 1
50 62 1
50 69 1
50 71 1
50 73 1
50 78 1
50 79 1
50 82 1
50 83 1
50 85 1
50 86 1
50 89 1
50 91 1
50 94 1
50 95 1
50 96 1
50 100 1
50 103 1
50 106 1
50 107 1
50 108 1
50 109 1
50 111 1
50 112 1
50 113 1
50 114 1
51 56 1
51 60 1
51 68 1
51 69 1
51 72 1
51 78 1
51 79 1
51 85 1
51 88 1
51 89 1
51 93 1
51 95 1
51 96 1
51 101 1
51 106 1
51 108 1
52 55 1
52 59 1
52 61 1
52 62 1
52 63 1
52 72 1
52 80 1
52 85 1
52 90 1
52 91 1
52 95 1
52 108 1
52 109 1
53 56 1
53 58 1
53 60 1
53 61 1
53 63 1
53 64 1
53 72 1
53 74 1
53 75 1
53 76 1
53 77 1
53 85 1
53 93 1
53 94 1
53 104 1
53 105 1
53 106 1
53 108 1
53 109 1
53 110 1
53 113 1
53 114 1
54 58 1
54 63 1
54 66 1
54 73 1
54 75 1
54 79 1
54 92 1
54 94 1
54 104 1
54 106 1
54 110 1
54 112 1
54 113 1
55 56 1
55 59 1
55 60 1
55 61 1
55 66 1
55 74 1
55 75 1
55 81 1
55 82 1
55 83 1
55 89 1
55 93 1
55 95 1
55 97 1
55 105 1
55 106 1
55 107 1
56 60 1
56 72 1
56 74 1
56 75 1
56 84 1
56 85 1
56 86 1
56 88 1
56 93 1
56 94 1
56 96 1
56 102 1
56 103 1
56 106 1
56 107 1
56 108 1
56 109 1
57 62 1
57 65 1
57 68 1
57 71 1
57 73 1
57 77 1
57 78 1
57 85 1
57 86 1
57 87 1
57 88 1
57 96 1
57 99 1
57 100 1
57 101 1
57 102 1
57 103 1
57 108 1
57 109 1
57 111 1
58 64 1
58 66 1
58 70 1
58 74 1
58 75 1
58 84 1
58 92 1
58 94 1
58 105 1
58 106 1
58 110 1
58 113 1
59 61 1
59 66 1
59 67 1
59 70 1
59 75 1
59 80 1
59 81 1
59 83 1
59 91 1
59 93 1
59 105 1
59 111 1
59 112 1
60 72 1
60 74 1
60 75 1
60 81 1
60 82 1
60 89 1
60 93 1
61 62 1
61 65 1
61 77 1
61 91 1
61 105 1
61 106 1
61 110 1
61 113 1
62 63 1
62 66 1
62 67 1
62 90 1
62 91 1
62 108 1
62 109 1
62 111 1
62 112 1
63 66 1
63 69 1
63 73 1
63 75 1
63 79 1
63 89 1
63 90 1
63 91 1
63 93 1
63 95 1
63 98 1
63 104 1
63 106 1
63 108 1
64 70 1
64 72 1
64 80 1
64 84 1
64 87 1
64 98 1
64 99 1
64 102 1
65 71 1
65 73 1
65 76 1
65 77 1
65 84 1
65 87 1
65 100 1
65 102 1
65 103 1
65 110 1
65 113 1
66 67 1
66 69 1
66 75 1
66 79 1
66 81 1
66 91 1
66 93 1
66 95 1
66 106 1
66 108 1
66 112 1
67 68 1
67 70 1
67 80 1
67 90 1
67 91 1
67 93 1
67 97 1
67 111 1
68 69 1
68 80 1
68 87 1
68 88 1
68 96 1
68 100 1
68 111 1
69 73 1
69 79 1
69 81 1
69 87 1
69 88 1
69 89 1
69 95 1
69 100 1
69 101 1
69 106 1
69 108 1
70 74 1
70 75 1
70 80 1
70 93 1
70 105 1
71 73 1
71 76 1
71 77 1
71 78 1
71 79 1
71 85 1
71 86 1
71 96 1
71 100 1
71 101 1
71 103 1
71 104 1
71 108 1
71 109 1
71 113 1
71 114 1
72 80 1
72 85 1
72 86 1
72 89 1
72 90 1
72 99 1
72 102 1
72 103 1
73 76 1
73 78 1
73 79 1
73 84 1
73 87 1
73 98 1
73 100 1
73 101 1
73 103 1
73 104 1
73 106 1
73 110 1
73 113 1
73 114 1
74 75 1
74 78 1
74 93 1
74 94 1
74 97 1
74 99 1
74 105 1
74 107 1
74 114 1
75 79 1
75 81 1
75 82 1
75 93 1
75 94 1
75 95 1
75 104 1
75 106 1
75 110 1
75 112 1
75 113 1
76 79 1
76 85 1
76 98 1
76 103 1
76 104 1
76 110 1
76 113 1
77 78 1
77 86 1
77 94 1
77 96 1
77 99 1
77 102 1
77 105 1
77 109 1
77 114 1
78 79 1
78 82 1
78 90 1
78 94 1
78 96 1
78 97 1
78 99 1
78 100 1
78 105 1
78 107 1
78 109 1
78 114 1
79 82 1
79 85 1
79 89 1
79 93 1
79 94 1
79 95 1
79 98 1
79 100 1
79 101 1
79 104 1
79 106 1
79 108 1
79 113 1
80 83 1
80 87 1
80 88 1
80 90 1
80 99 1
80 102 1
80 105 1
80 111 1
81 82 1
81 83 1
81 84 1
81 89 1
81 103 1
81 112 1
82 83 1
82 89 1
82 98 1
82 113 1
82 114 1
83 87 1
83 100 1
83 102 1
84 88 1
84 101 1
84 102 1
84 103 1
84 110 1
84 113 1
85 86 1
85 88 1
85 89 1
85 96 1
85 103 1
85 108 1
86 96 1
86 99 1
86 102 1
86 109 1
87 98 1
87 99 1
87 100 1
87 102 1
88 96 1
88 101 1
88 102 1
88 103 1
88 106 1
88 108 1
88 109 1
88 111 1
89 95 1
89 98 1
89 106 1
89 108 1
90 91 1
90 95 1
90 97 1
90 108 1
90 109 1
91 95 1
91 100 1
91 108 1
91 111 1
91 112 1
92 94 1
92 101 1
92 105 1
92 111 1
93 94 1
93 95 1
93 97 1
93 106 1
93 107 1
94 104 1
94 105 1
94 106 1
94 107 1
94 108 1
94 109 1
94 113 1
94 114 1
95 97 1
95 100 1
95 106 1
95 107 1
95 108 1
95 109 1
96 101 1
96 106 1
96 107 1
96 108 1
96 109 1
96 111 1
96 114 1
97 107 1
99 102 1
99 114 1
100 103 1
100 108 1
100 111 1
101 111 1
102 103 1
102 111 1
103 104 1
103 108 1
103 110 1
103 113 1
104 106 1
104 108 1
104 109 1
104 110 1
104 113 1
105 106 1
105 107 1
105 111 1
105 113 1
105 114 1
106 107 1
106 108 1
106 110 1
106 112 1
106 113 1
107 109 1
107 111 1
107 114 1
108 109 1
108 112 1
110 113 1
111 112 1
113 114 1


==> anc/graph-instances/rand01-polytopes/rand01-8-114-2.dat <==
114 1767
1 2 1
1 8 1
1 13 1
1 17 1
1 20 1
1 21 1
1 22 1
1 23 1
1 32 1
1 33 1
1 35 1
1 41 1
1 44 1
1 48 1
1 49 1
1 50 1
1 55 1
1 56 1
1 58 1
1 59 1
1 60 1
1 62 1
1 65 1
1 67 1
1 68 1
1 75 1
1 81 1
1 87 1
1 90 1
1 100 1
1 101 1
1 103 1
1 104 1
1 105 1
1 109 1
1 111 1
1 114 1
2 6 1
2 13 1
2 47 1
2 49 1
2 54 1
2 59 1
2 60 1
2 61 1
2 64 1
2 74 1
2 77 1
2 80 1
2 87 1
2 102 1
2 103 1
2 104 1
2 108 1
2 109 1
2 111 1
2 114 1
3 17 1
3 19 1
3 20 1
3 33 1
3 36 1
3 40 1
3 44 1
3 48 1
3 51 1
3 54 1
3 56 1
3 59 1
3 70 1
3 76 1
3 82 1
3 85 1
3 88 1
3 93 1
3 100 1
3 101 1
3 108 1
3 112 1
4 5 1
4 9 1
4 11 1
4 12 1
4 14 1
4 16 1
4 19 1
4 22 1
4 24 1
4 25 1
4 27 1
4 30 1
4 31 1
4 36 1
4 38 1
4 42 1
4 45 1
4 52 1
4 55 1
4 62 1
4 63 1
4 65 1
4 66 1
4 71 1
4 72 1
4 76 1
4 78 1
4 79 1
4 81 1
4 90 1
4 91 1
4 93 1
4 96 1
4 98 1
4 99 1
5 9 1
5 14 1
5 16 1
5 19 1
5 24 1
5 25 1
5 28 1
5 30 1
5 31 1
5 36 1
5 38 1
5 40 1
5 45 1
5 51 1
5 57 1
5 65 1
5 72 1
5 73 1
5 76 1
5 82 1
5 83 1
5 84 1
5 85 1
5 89 1
5 93 1
5 94 1
5 97 1
5 98 1
5 99 1
5 100 1
5 110 1
6 7 1
6 10 1
6 12 1
6 13 1
6 15 1
6 17 1
6 19 1
6 25 1
6 30 1
6 32 1
6 34 1
6 35 1
6 42 1
6 43 1
6 52 1
6 54 1
6 59 1
6 62 1
6 84 1
6 85 1
6 87 1
6 92 1
6 94 1
6 102 1
6 103 1
6 107 1
6 114 1
7 8 1
7 11 1
7 15 1
7 18 1
7 19 1
7 22 1
7 23 1
7 29 1
7 30 1
7 32 1
7 45 1
7 48 1
7 49 1
7 55 1
7 59 1
7 62 1
7 71 1
7 73 1
7 86 1
7 88 1
7 91 1
7 92 1
7 96 1
7 98 1
7 102 1
7 104 1
8 11 1
8 15 1
8 20 1
8 21 1
8 23 1
8 29 1
8 31 1
8 32 1
8 37 1
8 41 1
8 60 1
8 67 1
8 71 1
8 74 1
8 76 1
8 79 1
8 86 1
8 89 1
8 90 1
8 94 1
8 95 1
8 96 1
8 99 1
8 102 1
8 104 1
8 105 1
8 109 1
8 111 1
8 113 1
9 15 1
9 17 1
9 19 1
9 21 1
9 22 1
9 24 1
9 27 1
9 31 1
9 36 1
9 38 1
9 43 1
9 45 1
9 52 1
9 65 1
9 71 1
9 72 1
9 79 1
9 84 1
9 89 1
9 90 1
9 91 1
9 99 1
9 100 1
10 12 1
10 13 1
10 15 1
10 24 1
10 27 1
10 28 1
10 31 1
10 35 1
10 50 1
10 60 1
10 63 1
10 64 1
10 65 1
10 67 1
10 72 1
10 74 1
10 79 1
10 83 1
10 84 1
10 94 1
10 97 1
10 103 1
10 106 1
10 110 1
11 12 1
11 19 1
11 25 1
11 29 1
11 30 1
11 31 1
11 32 1
11 44 1
11 47 1
11 52 1
11 59 1
11 62 1
11 64 1
11 65 1
11 69 1
11 73 1
11 74 1
11 81 1
11 93 1
11 96 1
11 98 1
11 99 1
11 100 1
11 102 1
11 104 1
11 112 1
12 13 1
12 25 1
12 29 1
12 30 1
12 31 1
12 35 1
12 47 1
12 59 1
12 62 1
12 63 1
12 64 1
12 65 1
12 73 1
12 74 1
12 82 1
12 92 1
12 96 1
12 102 1
12 104 1
12 110 1
13 17 1
13 25 1
13 28 1
13 29 1
13 30 1
13 35 1
13 39 1
13 42 1
13 43 1
13 44 1
13 47 1
13 50 1
13 54 1
13 59 1
13 60 1
13 61 1
13 62 1
13 64 1
13 65 1
13 66 1
13 67 1
13 74 1
13 77 1
13 80 1
13 82 1
13 83 1
13 85 1
13 87 1
13 93 1
13 103 1
13 104 1
13 107 1
13 109 1
13 111 1
13 114 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 36 1
14 37 1
14 45 1
14 51 1
14 56 1
14 59 1
14 65 1
14 67 1
14 74 1
14 76 1
14 82 1
14 83 1
14 86 1
14 93 1
14 95 1
14 97 1
14 100 1
14 109 1
14 110 1
15 19 1
15 25 1
15 30 1
15 31 1
15 32 1
15 35 1
15 37 1
15 45 1
15 52 1
15 59 1
15 62 1
15 67 1
15 84 1
15 89 1
15 90 1
15 94 1
15 100 1
15 103 1
16 17 1
16 24 1
16 25 1
16 30 1
16 33 1
16 40 1
16 42 1
16 43 1
16 46 1
16 50 1
16 52 1
16 57 1
16 61 1
16 63 1
16 64 1
16 65 1
16 66 1
16 69 1
16 73 1
16 77 1
16 78 1
16 81 1
16 82 1
16 85 1
16 93 1
16 97 1
16 98 1
16 101 1
16 106 1
16 112 1
17 19 1
17 20 1
17 21 1
17 22 1
17 25 1
17 26 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 42 1
17 43 1
17 44 1
17 47 1
17 48 1
17 50 1
17 51 1
17 52 1
17 54 1
17 56 1
17 58 1
17 59 1
17 60 1
17 62 1
17 65 1
17 66 1
17 75 1
17 77 1
17 81 1
17 82 1
17 83 1
17 85 1
17 88 1
17 90 1
17 93 1
17 97 1
17 100 1
17 101 1
17 103 1
17 104 1
17 107 1
17 111 1
17 114 1
18 22 1
18 34 1
18 49 1
18 55 1
18 71 1
18 73 1
18 87 1
18 92 1
18 94 1
18 102 1
18 106 1
18 108 1
18 112 1
19 22 1
19 25 1
19 30 1
19 31 1
19 32 1
19 33 1
19 36 1
19 37 1
19 38 1
19 42 1
19 45 1
19 48 1
19 51 1
19 52 1
19 54 1
19 56 1
19 59 1
19 62 1
19 66 1
19 72 1
19 76 1
19 84 1
19 85 1
19 88 1
19 89 1
19 91 1
19 92 1
19 93 1
19 98 1
19 99 1
19 100 1
20 21 1
20 22 1
20 32 1
20 33 1
20 36 1
20 37 1
20 39 1
20 44 1
20 48 1
20 53 1
20 54 1
20 60 1
20 65 1
20 67 1
20 68 1
20 70 1
20 76 1
20 79 1
20 86 1
20 88 1
20 89 1
20 90 1
20 93 1
20 95 1
20 99 1
20 100 1
20 101 1
20 104 1
20 105 1
20 107 1
20 109 1
20 111 1
20 113 1
20 114 1
21 22 1
21 23 1
21 32 1
21 36 1
21 38 1
21 41 1
21 43 1
21 52 1
21 53 1
21 57 1
21 60 1
21 65 1
21 68 1
21 71 1
21 76 1
21 79 1
21 81 1
21 87 1
21 89 1
21 90 1
21 101 1
21 105 1
21 106 1
21 113 1
21 114 1
22 23 1
22 32 1
22 33 1
22 34 1
22 36 1
22 38 1
22 41 1
22 42 1
22 48 1
22 49 1
22 52 1
22 53 1
22 55 1
22 56 1
22 57 1
22 66 1
22 71 1
22 76 1
22 78 1
22 81 1
22 87 1
22 88 1
22 91 1
22 101 1
22 105 1
22 106 1
22 112 1
22 114 1
23 32 1
23 41 1
23 49 1
23 52 1
23 55 1
23 62 1
23 71 1
23 81 1
23 87 1
23 90 1
23 91 1
23 96 1
23 102 1
23 104 1
23 114 1
24 27 1
24 31 1
24 35 1
24 36 1
24 38 1
24 43 1
24 45 1
24 46 1
24 57 1
24 60 1
24 63 1
24 64 1
24 65 1
24 68 1
24 69 1
24 71 1
24 72 1
24 75 1
24 76 1
24 78 1
24 79 1
24 90 1
24 91 1
24 95 1
24 97 1
24 106 1
24 110 1
25 30 1
25 31 1
25 32 1
25 40 1
25 42 1
25 43 1
25 44 1
25 47 1
25 52 1
25 54 1
25 57 1
25 59 1
25 64 1
25 65 1
25 66 1
25 67 1
25 69 1
25 72 1
25 73 1
25 77 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 87 1
25 93 1
25 98 1
25 100 1
25 102 1
25 107 1
25 112 1
25 113 1
25 114 1
26 33 1
26 36 1
26 38 1
26 42 1
26 43 1
26 50 1
26 51 1
26 53 1
26 56 1
26 65 1
26 66 1
26 68 1
26 75 1
26 97 1
26 107 1
26 114 1
27 28 1
27 29 1
27 30 1
27 31 1
27 35 1
27 36 1
27 45 1
27 50 1
27 55 1
27 56 1
27 58 1
27 60 1
27 62 1
27 63 1
27 65 1
27 66 1
27 67 1
27 71 1
27 75 1
27 76 1
27 79 1
27 90 1
27 91 1
27 95 1
27 96 1
27 97 1
27 106 1
27 110 1
27 111 1
28 37 1
28 39 1
28 40 1
28 46 1
28 50 1
28 51 1
28 57 1
28 60 1
28 61 1
28 67 1
28 70 1
28 74 1
28 75 1
28 76 1
28 80 1
28 82 1
28 83 1
28 92 1
28 93 1
28 94 1
28 95 1
28 97 1
28 103 1
28 105 1
28 106 1
28 108 1
28 109 1
28 110 1
29 30 1
29 31 1
29 39 1
29 40 1
29 44 1
29 48 1
29 50 1
29 55 1
29 56 1
29 59 1
29 60 1
29 61 1
29 66 1
29 67 1
29 73 1
29 74 1
29 76 1
29 80 1
29 82 1
29 86 1
29 93 1
29 95 1
29 96 1
29 98 1
29 99 1
29 101 1
29 104 1
29 109 1
29 111 1
30 31 1
30 32 1
30 37 1
30 44 1
30 45 1
30 48 1
30 50 1
30 52 1
30 55 1
30 56 1
30 59 1
30 62 1
30 63 1
30 66 1
30 67 1
30 73 1
30 82 1
30 85 1
30 86 1
30 91 1
30 92 1
30 93 1
30 96 1
30 98 1
30 104 1
30 110 1
30 111 1
31 45 1
31 52 1
31 55 1
31 59 1
31 60 1
31 62 1
31 63 1
31 65 1
31 67 1
31 71 1
31 72 1
31 74 1
31 79 1
31 81 1
31 86 1
31 90 1
31 93 1
31 95 1
31 96 1
31 99 1
31 100 1
31 104 1
31 106 1
31 110 1
32 44 1
32 52 1
32 54 1
32 59 1
32 62 1
32 81 1
32 84 1
32 85 1
32 87 1
32 88 1
32 89 1
32 100 1
32 102 1
32 104 1
32 112 1
32 113 1
32 114 1
33 36 1
33 40 1
33 42 1
33 46 1
33 48 1
33 49 1
33 50 1
33 53 1
33 56 1
33 61 1
33 64 1
33 66 1
33 77 1
33 78 1
33 87 1
33 97 1
33 101 1
33 105 1
33 106 1
33 112 1
33 114 1
34 35 1
34 38 1
34 41 1
34 42 1
34 45 1
34 49 1
34 50 1
34 55 1
34 56 1
34 62 1
34 63 1
34 71 1
34 75 1
34 87 1
34 91 1
34 92 1
34 94 1
34 106 1
34 110 1
34 114 1
35 38 1
35 41 1
35 43 1
35 45 1
35 50 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 67 1
35 71 1
35 75 1
35 77 1
35 79 1
35 83 1
35 84 1
35 87 1
35 90 1
35 92 1
35 94 1
35 97 1
35 103 1
35 106 1
35 110 1
35 114 1
36 37 1
36 38 1
36 42 1
36 45 1
36 46 1
36 48 1
36 51 1
36 52 1
36 53 1
36 56 1
36 58 1
36 65 1
36 66 1
36 70 1
36 71 1
36 76 1
36 78 1
36 79 1
36 86 1
36 88 1
36 89 1
36 91 1
36 93 1
36 95 1
36 97 1
36 100 1
36 101 1
36 105 1
37 45 1
37 48 1
37 51 1
37 56 1
37 58 1
37 59 1
37 67 1
37 70 1
37 75 1
37 76 1
37 82 1
37 86 1
37 88 1
37 92 1
37 93 1
37 94 1
37 100 1
37 103 1
37 104 1
37 105 1
37 108 1
37 109 1
38 41 1
38 42 1
38 43 1
38 45 1
38 51 1
38 53 1
38 57 1
38 58 1
38 70 1
38 71 1
38 75 1
38 84 1
38 85 1
38 86 1
38 88 1
38 89 1
38 90 1
38 91 1
38 92 1
38 94 1
38 106 1
38 110 1
38 112 1
38 113 1
39 40 1
39 44 1
39 46 1
39 47 1
39 54 1
39 57 1
39 60 1
39 65 1
39 67 1
39 68 1
39 69 1
39 70 1
39 74 1
39 76 1
39 80 1
39 83 1
39 99 1
39 107 1
39 109 1
39 113 1
40 44 1
40 46 1
40 47 1
40 50 1
40 51 1
40 57 1
40 61 1
40 66 1
40 70 1
40 73 1
40 76 1
40 77 1
40 78 1
40 80 1
40 82 1
40 83 1
40 85 1
40 93 1
40 97 1
40 98 1
40 101 1
40 112 1
41 43 1
41 49 1
41 53 1
41 60 1
41 64 1
41 68 1
41 69 1
41 71 1
41 74 1
41 75 1
41 79 1
41 87 1
41 90 1
41 94 1
41 96 1
41 102 1
41 105 1
41 106 1
41 109 1
41 112 1
41 113 1
41 114 1
42 43 1
42 50 1
42 52 1
42 56 1
42 66 1
42 81 1
42 85 1
42 87 1
42 91 1
42 106 1
42 107 1
42 112 1
42 114 1
43 50 1
43 52 1
43 53 1
43 64 1
43 65 1
43 68 1
43 69 1
43 72 1
43 77 1
43 79 1
43 81 1
43 83 1
43 84 1
43 87 1
43 97 1
43 107 1
43 113 1
43 114 1
44 47 1
44 48 1
44 54 1
44 59 1
44 65 1
44 66 1
44 67 1
44 68 1
44 74 1
44 76 1
44 77 1
44 79 1
44 81 1
44 83 1
44 88 1
44 93 1
44 98 1
44 99 1
44 100 1
44 101 1
44 104 1
44 111 1
44 114 1
45 51 1
45 58 1
45 59 1
45 71 1
45 75 1
45 76 1
45 79 1
45 84 1
45 85 1
45 86 1
45 89 1
45 90 1
45 91 1
45 92 1
45 94 1
45 98 1
45 99 1
45 100 1
45 103 1
45 110 1
46 53 1
46 57 1
46 60 1
46 61 1
46 65 1
46 68 1
46 70 1
46 71 1
46 75 1
46 76 1
46 77 1
46 78 1
46 79 1
46 80 1
46 95 1
46 97 1
46 101 1
46 106 1
47 54 1
47 60 1
47 64 1
47 69 1
47 73 1
47 74 1
47 77 1
47 80 1
47 83 1
47 93 1
47 102 1
47 111 1
47 112 1
48 49 1
48 55 1
48 56 1
48 59 1
48 70 1
48 76 1
48 82 1
48 86 1
48 88 1
48 92 1
48 93 1
48 100 1
48 101 1
48 104 1
48 105 1
48 108 1
48 109 1
49 50 1
49 53 1
49 55 1
49 56 1
49 60 1
49 61 1
49 71 1
49 75 1
49 87 1
49 91 1
49 94 1
49 101 1
49 105 1
49 106 1
49 108 1
49 109 1
49 114 1
50 55 1
50 56 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 75 1
50 77 1
50 82 1
50 87 1
50 97 1
50 106 1
50 111 1
50 114 1
51 56 1
51 59 1
51 70 1
51 75 1
51 76 1
51 82 1
51 83 1
51 84 1
51 85 1
51 89 1
51 92 1
51 93 1
51 94 1
51 97 1
51 100 1
51 103 1
51 107 1
51 108 1
51 110 1
52 54 1
52 59 1
52 62 1
52 64 1
52 65 1
52 77 1
52 81 1
52 84 1
52 85 1
52 87 1
52 91 1
52 93 1
52 100 1
52 114 1
53 57 1
53 60 1
53 68 1
53 70 1
53 71 1
53 75 1
53 76 1
53 94 1
53 101 1
53 105 1
53 106 1
53 107 1
53 109 1
53 112 1
53 113 1
53 114 1
54 59 1
54 70 1
54 84 1
54 85 1
54 93 1
54 100 1
54 102 1
54 104 1
54 107 1
54 109 1
54 112 1
54 113 1
54 114 1
55 56 1
55 61 1
55 63 1
55 64 1
55 66 1
55 71 1
55 73 1
55 74 1
55 78 1
55 79 1
55 86 1
55 87 1
55 90 1
55 91 1
55 95 1
55 96 1
55 98 1
55 99 1
55 101 1
55 105 1
55 106 1
55 111 1
56 58 1
56 59 1
56 61 1
56 62 1
56 66 1
56 75 1
56 82 1
56 85 1
56 91 1
56 92 1
56 93 1
56 95 1
56 101 1
56 105 1
56 108 1
56 111 1
57 64 1
57 69 1
57 70 1
57 71 1
57 73 1
57 74 1
57 76 1
57 77 1
57 78 1
57 79 1
57 80 1
57 86 1
57 88 1
57 89 1
57 94 1
57 98 1
57 99 1
57 106 1
57 110 1
57 112 1
57 113 1
58 59 1
58 60 1
58 65 1
58 67 1
58 71 1
58 75 1
58 90 1
58 91 1
58 100 1
58 103 1
58 105 1
59 62 1
59 66 1
59 67 1
59 82 1
59 85 1
59 90 1
59 91 1
59 92 1
59 93 1
59 96 1
59 100 1
59 103 1
59 104 1
59 107 1
59 108 1
59 111 1
60 61 1
60 63 1
60 64 1
60 65 1
60 67 1
60 68 1
60 74 1
60 75 1
60 77 1
60 79 1
60 80 1
60 83 1
60 87 1
60 90 1
60 95 1
60 96 1
60 97 1
60 99 1
60 103 1
60 105 1
60 106 1
60 109 1
60 111 1
60 114 1
61 63 1
61 64 1
61 73 1
61 75 1
61 77 1
61 78 1
61 80 1
61 95 1
61 101 1
61 106 1
61 111 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 87 1
62 90 1
62 91 1
62 96 1
62 111 1
63 64 1
63 65 1
63 73 1
63 75 1
63 82 1
63 90 1
63 91 1
63 92 1
63 96 1
63 106 1
63 110 1
64 65 1
64 68 1
64 69 1
64 72 1
64 73 1
64 74 1
64 77 1
64 78 1
64 79 1
64 80 1
64 81 1
64 87 1
64 96 1
64 102 1
64 106 1
64 111 1
64 112 1
65 66 1
65 67 1
65 68 1
65 72 1
65 75 1
65 76 1
65 77 1
65 79 1
65 81 1
65 83 1
65 90 1
65 93 1
65 95 1
65 96 1
65 97 1
65 99 1
65 100 1
65 101 1
65 103 1
65 105 1
65 107 1
65 111 1
66 67 1
66 76 1
66 77 1
66 81 1
66 83 1
66 93 1
66 97 1
66 101 1
66 111 1
67 74 1
67 76 1
67 79 1
67 80 1
67 83 1
67 90 1
67 93 1
67 95 1
67 99 1
67 100 1
67 103 1
67 104 1
67 105 1
67 109 1
67 111 1
68 69 1
68 72 1
68 76 1
68 77 1
68 79 1
68 83 1
68 95 1
68 97 1
68 101 1
68 105 1
68 106 1
68 107 1
68 109 1
68 111 1
68 113 1
68 114 1
69 72 1
69 73 1
69 74 1
69 77 1
69 79 1
69 81 1
69 99 1
69 102 1
69 106 1
69 112 1
69 113 1
70 75 1
70 76 1
70 80 1
70 86 1
70 88 1
70 89 1
70 94 1
70 95 1
70 105 1
70 107 1
70 108 1
70 109 1
70 112 1
70 113 1
71 75 1
71 76 1
71 78 1
71 79 1
71 86 1
71 87 1
71 90 1
71 91 1
71 94 1
71 95 1
71 96 1
71 105 1
71 106 1
72 79 1
72 83 1
72 84 1
72 93 1
72 99 1
72 100 1
73 74 1
73 78 1
73 80 1
73 82 1
73 85 1
73 86 1
73 92 1
73 94 1
73 96 1
73 98 1
73 102 1
73 106 1
73 110 1
73 112 1
74 76 1
74 79 1
74 80 1
74 86 1
74 94 1
74 95 1
74 96 1
74 99 1
74 102 1
74 104 1
74 106 1
74 109 1
74 110 1
74 111 1
74 113 1
75 82 1
75 92 1
75 94 1
75 95 1
75 97 1
75 103 1
75 105 1
75 106 1
75 108 1
75 109 1
75 110 1
75 114 1
76 78 1
76 79 1
76 80 1
76 83 1
76 86 1
76 88 1
76 89 1
76 93 1
76 94 1
76 95 1
76 97 1
76 98 1
76 99 1
76 100 1
76 101 1
76 105 1
76 109 1
77 78 1
77 81 1
77 83 1
77 97 1
77 101 1
77 111 1
77 112 1
77 114 1
78 79 1
78 81 1
78 95 1
78 98 1
78 101 1
78 106 1
78 112 1
79 81 1
79 90 1
79 95 1
79 96 1
79 99 1
79 101 1
79 106 1
79 111 1
80 82 1
80 94 1
80 95 1
80 106 1
80 108 1
80 109 1
80 111 1
81 87 1
81 96 1
81 101 1
81 111 1
81 112 1
81 113 1
81 114 1
82 83 1
82 85 1
82 92 1
82 93 1
82 97 1
82 103 1
82 108 1
82 110 1
83 93 1
83 97 1
83 99 1
83 100 1
83 103 1
83 107 1
84 85 1
84 89 1
84 92 1
84 94 1
84 100 1
84 103 1
84 107 1
84 110 1
84 113 1
85 92 1
85 93 1
85 94 1
85 98 1
85 107 1
85 112 1
86 88 1
86 89 1
86 94 1
86 95 1
86 98 1
86 99 1
86 105 1
86 106 1
86 109 1
86 110 1
87 102 1
87 106 1
87 112 1
87 113 1
87 114 1
88 89 1
88 93 1
88 98 1
88 101 1
88 105 1
88 112 1
89 99 1
89 100 1
89 113 1
90 91 1
90 95 1
90 96 1
90 100 1
90 103 1
90 105 1
90 106 1
90 109 1
90 110 1
90 111 1
91 92 1
92 94 1
92 103 1
92 108 1
92 110 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 107 1
93 111 1
94 95 1
94 102 1
94 103 1
94 105 1
94 106 1
94 108 1
94 109 1
94 110 1
94 112 1
94 113 1
95 96 1
95 99 1
95 101 1
95 104 1
95 105 1
95 106 1
95 109 1
95 111 1
96 99 1
96 102 1
96 104 1
96 106 1
96 111 1
97 106 1
98 99 1
98 101 1
98 112 1
99 100 1
99 106 1
99 111 1
100 103 1
100 107 1
101 105 1
101 111 1
101 114 1
102 104 1
102 109 1
102 112 1
102 113 1
103 107 1
103 108 1
103 109 1
103 110 1
103 114 1
104 105 1
104 109 1
104 111 1
105 106 1
105 108 1
105 109 1
106 110 1
106 112 1
107 109 1
107 113 1
107 114 1
108 109 1
109 113 1
109 114 1
112 113 1
112 114 1
113 114 1


==> anc/graph-instances/rand01-polytopes/rand01-8-139-0.dat <==
139 1902
1 9 1
1 13 1
1 14 1
1 23 1
1 30 1
1 31 1
1 37 1
1 41 1
1 45 1
1 49 1
1 50 1
1 55 1
1 57 1
1 60 1
1 66 1
1 67 1
1 69 1
1 76 1
1 85 1
1 90 1
1 96 1
1 113 1
1 129 1
1 131 1
1 133 1
1 137 1
2 3 1
2 6 1
2 9 1
2 11 1
2 15 1
2 16 1
2 21 1
2 24 1
2 26 1
2 27 1
2 30 1
2 32 1
2 37 1
2 38 1
2 43 1
2 46 1
2 48 1
2 49 1
2 50 1
2 52 1
2 56 1
2 59 1
2 60 1
2 61 1
2 63 1
2 67 1
2 73 1
2 74 1
2 75 1
2 81 1
2 84 1
2 90 1
2 94 1
2 95 1
2 104 1
2 110 1
2 112 1
2 124 1
2 130 1
2 132 1
2 138 1
3 7 1
3 9 1
3 10 1
3 12 1
3 18 1
3 20 1
3 26 1
3 27 1
3 37 1
3 38 1
3 39 1
3 42 1
3 46 1
3 48 1
3 49 1
3 52 1
3 59 1
3 60 1
3 62 1
3 63 1
3 65 1
3 66 1
3 74 1
3 81 1
3 85 1
3 88 1
3 90 1
3 91 1
3 101 1
3 108 1
3 113 1
3 124 1
3 132 1
3 138 1
4 17 1
4 18 1
4 22 1
4 23 1
4 43 1
4 45 1
4 49 1
4 53 1
4 55 1
4 59 1
4 66 1
4 72 1
4 78 1
4 84 1
4 85 1
4 93 1
4 97 1
4 99 1
4 105 1
4 116 1
4 117 1
4 121 1
4 126 1
4 133 1
4 134 1
4 139 1
5 7 1
5 20 1
5 23 1
5 25 1
5 29 1
5 31 1
5 34 1
5 45 1
5 47 1
5 53 1
5 57 1
5 64 1
5 66 1
5 69 1
5 70 1
5 71 1
5 77 1
5 80 1
5 83 1
5 85 1
5 86 1
5 100 1
5 105 1
5 111 1
5 113 1
5 127 1
5 129 1
5 137 1
6 13 1
6 16 1
6 21 1
6 22 1
6 35 1
6 50 1
6 54 1
6 56 1
6 57 1
6 67 1
6 73 1
6 79 1
6 81 1
6 82 1
6 93 1
6 98 1
6 105 1
6 108 1
6 112 1
6 121 1
6 124 1
6 125 1
6 131 1
6 133 1
7 10 1
7 12 1
7 18 1
7 19 1
7 23 1
7 27 1
7 43 1
7 49 1
7 53 1
7 62 1
7 63 1
7 66 1
7 70 1
7 71 1
7 80 1
7 83 1
7 85 1
7 97 1
7 104 1
7 113 1
7 117 1
7 123 1
7 128 1
7 138 1
8 10 1
8 11 1
8 15 1
8 27 1
8 33 1
8 38 1
8 42 1
8 44 1
8 54 1
8 62 1
8 63 1
8 65 1
8 70 1
8 79 1
8 83 1
8 84 1
8 86 1
8 87 1
8 89 1
8 91 1
8 97 1
8 98 1
8 104 1
8 106 1
8 109 1
8 118 1
8 122 1
8 127 1
8 128 1
8 130 1
8 132 1
8 138 1
9 13 1
9 18 1
9 20 1
9 25 1
9 27 1
9 30 1
9 32 1
9 37 1
9 39 1
9 41 1
9 48 1
9 49 1
9 50 1
9 53 1
9 57 1
9 59 1
9 60 1
9 63 1
9 69 1
9 77 1
9 79 1
9 81 1
9 85 1
9 91 1
9 96 1
9 101 1
9 108 1
9 113 1
9 119 1
9 120 1
9 121 1
9 124 1
9 133 1
10 11 1
10 15 1
10 20 1
10 25 1
10 26 1
10 27 1
10 38 1
10 42 1
10 59 1
10 62 1
10 63 1
10 65 1
10 70 1
10 83 1
10 85 1
10 104 1
10 109 1
10 128 1
10 138 1
11 26 1
11 38 1
11 43 1
11 56 1
11 63 1
11 70 1
11 73 1
11 83 1
11 90 1
11 98 1
11 104 1
11 112 1
11 116 1
11 118 1
11 122 1
11 128 1
11 130 1
11 134 1
12 18 1
12 19 1
12 24 1
12 29 1
12 31 1
12 37 1
12 38 1
12 40 1
12 43 1
12 47 1
12 49 1
12 57 1
12 62 1
12 63 1
12 67 1
12 70 1
12 80 1
12 83 1
12 85 1
12 90 1
12 92 1
12 95 1
12 97 1
12 102 1
12 104 1
12 106 1
12 108 1
12 113 1
12 118 1
12 123 1
12 125 1
12 138 1
13 23 1
13 28 1
13 30 1
13 35 1
13 50 1
13 52 1
13 53 1
13 60 1
13 79 1
13 81 1
13 93 1
13 96 1
13 101 1
13 103 1
13 120 1
13 133 1
14 24 1
14 48 1
14 50 1
14 57 1
14 58 1
14 61 1
14 64 1
14 67 1
14 76 1
14 82 1
14 91 1
14 94 1
14 129 1
14 131 1
14 136 1
14 137 1
15 19 1
15 24 1
15 27 1
15 32 1
15 44 1
15 46 1
15 48 1
15 54 1
15 56 1
15 59 1
15 61 1
15 63 1
15 65 1
15 70 1
15 74 1
15 84 1
15 87 1
15 94 1
15 104 1
15 110 1
15 112 1
15 122 1
15 130 1
15 132 1
15 138 1
15 139 1
16 21 1
16 28 1
16 35 1
16 40 1
16 44 1
16 46 1
16 51 1
16 54 1
16 56 1
16 73 1
16 74 1
16 79 1
16 82 1
16 89 1
16 91 1
16 92 1
16 94 1
16 103 1
16 106 1
16 120 1
16 130 1
16 132 1
16 136 1
17 25 1
17 27 1
17 53 1
17 56 1
17 59 1
17 81 1
17 84 1
17 93 1
17 120 1
17 122 1
17 128 1
17 134 1
18 23 1
18 29 1
18 37 1
18 39 1
18 49 1
18 52 1
18 53 1
18 55 1
18 62 1
18 66 1
18 71 1
18 77 1
18 83 1
18 85 1
18 90 1
18 108 1
18 113 1
18 116 1
18 118 1
18 119 1
18 121 1
18 123 1
18 125 1
18 128 1
18 134 1
19 24 1
19 27 1
19 37 1
19 43 1
19 47 1
19 57 1
19 62 1
19 63 1
19 64 1
19 69 1
19 70 1
19 78 1
19 80 1
19 83 1
19 85 1
19 87 1
19 95 1
19 97 1
19 104 1
19 110 1
19 117 1
19 138 1
20 25 1
20 60 1
20 65 1
20 70 1
20 86 1
20 91 1
20 101 1
20 111 1
20 113 1
21 22 1
21 56 1
21 61 1
21 67 1
21 72 1
21 73 1
21 74 1
21 81 1
21 82 1
21 92 1
21 102 1
21 108 1
21 121 1
21 124 1
21 125 1
21 130 1
21 132 1
21 139 1
22 43 1
22 47 1
22 56 1
22 67 1
22 105 1
22 108 1
22 116 1
22 121 1
22 125 1
22 139 1
23 34 1
23 35 1
23 45 1
23 52 1
23 53 1
23 55 1
23 60 1
23 66 1
23 71 1
23 77 1
23 83 1
23 86 1
23 93 1
23 98 1
23 99 1
23 100 1
23 101 1
23 103 1
23 105 1
23 107 1
23 111 1
23 113 1
23 116 1
23 121 1
23 125 1
23 126 1
23 128 1
23 129 1
23 131 1
23 133 1
23 134 1
24 31 1
24 32 1
24 37 1
24 38 1
24 40 1
24 44 1
24 48 1
24 57 1
24 61 1
24 62 1
24 63 1
24 64 1
24 67 1
24 85 1
24 91 1
24 94 1
24 95 1
24 97 1
24 102 1
24 108 1
24 124 1
24 129 1
24 132 1
24 136 1
24 138 1
25 27 1
25 32 1
25 34 1
25 44 1
25 45 1
25 47 1
25 53 1
25 57 1
25 59 1
25 63 1
25 64 1
25 68 1
25 69 1
25 70 1
25 77 1
25 79 1
25 85 1
25 86 1
25 93 1
25 96 1
25 105 1
25 112 1
25 120 1
25 122 1
25 128 1
25 133 1
25 137 1
26 38 1
26 43 1
26 46 1
26 49 1
26 52 1
26 59 1
26 60 1
26 63 1
26 66 1
26 70 1
26 73 1
26 90 1
26 104 1
26 109 1
26 111 1
26 112 1
26 134 1
27 30 1
27 33 1
27 34 1
27 37 1
27 39 1
27 42 1
27 46 1
27 48 1
27 53 1
27 59 1
27 62 1
27 63 1
27 65 1
27 68 1
27 69 1
27 71 1
27 74 1
27 75 1
27 78 1
27 80 1
27 81 1
27 84 1
27 85 1
27 87 1
27 97 1
27 109 1
27 117 1
27 119 1
27 120 1
27 122 1
27 123 1
27 124 1
27 128 1
27 132 1
27 138 1
28 30 1
28 36 1
28 54 1
28 68 1
28 74 1
28 84 1
28 93 1
28 99 1
28 103 1
28 107 1
28 120 1
29 31 1
29 34 1
29 35 1
29 40 1
29 47 1
29 57 1
29 70 1
29 77 1
29 79 1
29 83 1
29 86 1
29 91 1
29 98 1
29 100 1
29 101 1
29 105 1
29 108 1
29 118 1
29 125 1
29 127 1
29 131 1
29 133 1
29 136 1
30 46 1
30 48 1
30 49 1
30 50 1
30 54 1
30 59 1
30 60 1
30 68 1
30 74 1
30 75 1
30 76 1
30 78 1
30 81 1
30 84 1
30 88 1
30 94 1
30 96 1
30 107 1
30 109 1
30 114 1
31 32 1
31 35 1
31 38 1
31 40 1
31 50 1
31 57 1
31 60 1
31 62 1
31 64 1
31 70 1
31 80 1
31 83 1
31 90 1
31 91 1
31 100 1
31 101 1
31 111 1
31 113 1
31 127 1
31 129 1
31 131 1
31 137 1
32 35 1
32 38 1
32 44 1
32 48 1
32 50 1
32 57 1
32 60 1
32 63 1
32 70 1
32 79 1
32 91 1
32 94 1
32 101 1
32 112 1
32 124 1
32 132 1
32 136 1
32 138 1
33 34 1
33 40 1
33 42 1
33 44 1
33 54 1
33 65 1
33 68 1
33 70 1
33 71 1
33 79 1
33 84 1
33 86 1
33 89 1
33 91 1
33 93 1
33 101 1
33 103 1
33 106 1
33 107 1
33 109 1
33 115 1
33 120 1
33 122 1
33 127 1
33 128 1
34 41 1
34 44 1
34 45 1
34 47 1
34 53 1
34 54 1
34 57 1
34 64 1
34 68 1
34 69 1
34 71 1
34 77 1
34 78 1
34 79 1
34 84 1
34 86 1
34 87 1
34 93 1
34 99 1
34 105 1
34 119 1
34 120 1
34 122 1
34 127 1
34 133 1
34 136 1
35 38 1
35 40 1
35 50 1
35 51 1
35 52 1
35 60 1
35 70 1
35 73 1
35 79 1
35 88 1
35 89 1
35 90 1
35 91 1
35 94 1
35 98 1
35 101 1
35 103 1
35 104 1
35 106 1
35 118 1
35 129 1
35 131 1
36 41 1
36 51 1
36 55 1
36 72 1
36 76 1
36 82 1
36 99 1
36 103 1
36 115 1
36 126 1
36 133 1
37 41 1
37 42 1
37 46 1
37 48 1
37 49 1
37 57 1
37 62 1
37 63 1
37 69 1
37 74 1
37 75 1
37 76 1
37 78 1
37 81 1
37 85 1
37 108 1
37 113 1
37 119 1
37 124 1
37 132 1
37 138 1
38 46 1
38 50 1
38 60 1
38 63 1
38 70 1
38 73 1
38 83 1
38 90 1
38 91 1
38 101 1
38 104 1
38 118 1
38 124 1
38 138 1
39 42 1
39 52 1
39 53 1
39 81 1
39 101 1
39 118 1
39 119 1
39 120 1
39 124 1
39 128 1
40 51 1
40 62 1
40 64 1
40 79 1
40 80 1
40 89 1
40 91 1
40 92 1
40 95 1
40 97 1
40 101 1
40 102 1
40 103 1
40 106 1
40 115 1
40 120 1
40 123 1
40 127 1
40 129 1
40 136 1
40 138 1
41 48 1
41 53 1
41 57 1
41 69 1
41 76 1
41 77 1
41 79 1
41 85 1
41 108 1
41 113 1
41 115 1
41 119 1
41 120 1
41 133 1
41 136 1
42 46 1
42 48 1
42 52 1
42 55 1
42 62 1
42 65 1
42 74 1
42 84 1
42 88 1
42 91 1
42 101 1
42 103 1
42 106 1
42 107 1
42 109 1
42 115 1
42 119 1
42 120 1
42 123 1
42 128 1
42 130 1
42 132 1
42 134 1
42 138 1
43 45 1
43 47 1
43 49 1
43 56 1
43 57 1
43 59 1
43 63 1
43 66 1
43 67 1
43 70 1
43 78 1
43 83 1
43 85 1
43 90 1
43 104 1
43 110 1
43 112 1
43 116 1
43 137 1
44 48 1
44 54 1
44 58 1
44 63 1
44 64 1
44 65 1
44 68 1
44 70 1
44 79 1
44 86 1
44 87 1
44 89 1
44 91 1
44 94 1
44 104 1
44 105 1
44 112 1
44 120 1
44 122 1
44 127 1
44 132 1
44 136 1
45 49 1
45 53 1
45 57 1
45 59 1
45 66 1
45 69 1
45 78 1
45 85 1
45 93 1
45 96 1
45 99 1
45 105 1
45 111 1
45 114 1
45 129 1
45 133 1
45 137 1
46 48 1
46 49 1
46 52 1
46 55 1
46 59 1
46 60 1
46 61 1
46 62 1
46 65 1
46 66 1
46 73 1
46 74 1
46 75 1
46 81 1
46 88 1
46 90 1
46 92 1
46 94 1
46 95 1
46 103 1
46 104 1
46 106 1
46 109 1
46 117 1
46 130 1
46 138 1
47 53 1
47 57 1
47 63 1
47 64 1
47 70 1
47 79 1
47 83 1
47 85 1
47 86 1
47 87 1
47 105 1
47 108 1
47 122 1
47 127 1
47 136 1
47 137 1
48 57 1
48 62 1
48 64 1
48 65 1
48 68 1
48 69 1
48 74 1
48 76 1
48 80 1
48 88 1
48 91 1
48 94 1
48 101 1
48 113 1
48 115 1
48 120 1
48 132 1
48 136 1
48 138 1
49 52 1
49 55 1
49 57 1
49 59 1
49 60 1
49 62 1
49 66 1
49 67 1
49 75 1
49 78 1
49 81 1
49 85 1
49 90 1
49 108 1
49 113 1
49 121 1
49 124 1
50 57 1
50 60 1
50 67 1
50 70 1
50 90 1
50 91 1
50 94 1
50 96 1
50 104 1
50 112 1
50 129 1
50 131 1
50 137 1
51 55 1
51 82 1
51 89 1
51 91 1
51 92 1
51 103 1
51 106 1
51 115 1
51 126 1
51 129 1
51 131 1
51 135 1
52 55 1
52 60 1
52 66 1
52 73 1
52 74 1
52 77 1
52 81 1
52 90 1
52 101 1
52 103 1
52 121 1
52 125 1
52 130 1
52 131 1
52 133 1
52 134 1
53 57 1
53 71 1
53 77 1
53 78 1
53 79 1
53 81 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 93 1
53 97 1
53 101 1
53 105 1
53 108 1
53 117 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 124 1
53 128 1
53 133 1
54 56 1
54 58 1
54 64 1
54 68 1
54 79 1
54 82 1
54 84 1
54 86 1
54 87 1
54 89 1
54 93 1
54 94 1
54 96 1
54 98 1
54 99 1
54 104 1
54 105 1
54 107 1
54 109 1
54 110 1
54 112 1
54 114 1
54 120 1
54 122 1
54 127 1
54 130 1
54 132 1
54 135 1
54 136 1
54 139 1
55 60 1
55 62 1
55 66 1
55 72 1
55 74 1
55 75 1
55 76 1
55 77 1
55 84 1
55 88 1
55 90 1
55 92 1
55 95 1
55 97 1
55 103 1
55 107 1
55 109 1
55 113 1
55 115 1
55 116 1
55 117 1
55 121 1
55 123 1
55 125 1
55 126 1
55 129 1
55 130 1
55 131 1
55 133 1
55 134 1
55 139 1
56 59 1
56 63 1
56 73 1
56 74 1
56 81 1
56 84 1
56 93 1
56 98 1
56 104 1
56 105 1
56 110 1
56 112 1
56 122 1
56 124 1
56 130 1
56 132 1
56 139 1
57 63 1
57 64 1
57 67 1
57 69 1
57 70 1
57 76 1
57 77 1
57 79 1
57 82 1
57 85 1
57 91 1
57 105 1
57 108 1
57 113 1
57 131 1
57 133 1
57 136 1
57 137 1
58 64 1
58 65 1
58 70 1
58 80 1
58 82 1
58 88 1
58 89 1
58 94 1
58 99 1
58 104 1
58 105 1
58 110 1
58 111 1
58 112 1
58 114 1
58 117 1
58 129 1
58 135 1
58 137 1
58 139 1
59 60 1
59 63 1
59 66 1
59 74 1
59 75 1
59 78 1
59 81 1
59 84 1
59 85 1
59 94 1
59 96 1
59 104 1
59 109 1
59 110 1
59 112 1
60 66 1
60 70 1
60 73 1
60 77 1
60 81 1
60 88 1
60 90 1
60 91 1
60 96 1
60 101 1
60 103 1
60 104 1
60 111 1
60 113 1
60 129 1
60 131 1
60 133 1
60 137 1
61 67 1
61 74 1
61 75 1
61 94 1
61 95 1
61 104 1
61 110 1
61 132 1
61 138 1
62 65 1
62 66 1
62 75 1
62 76 1
62 80 1
62 88 1
62 90 1
62 91 1
62 95 1
62 97 1
62 109 1
62 113 1
62 115 1
62 117 1
62 123 1
62 129 1
62 138 1
63 64 1
63 67 1
63 70 1
63 83 1
63 85 1
63 104 1
63 108 1
63 112 1
63 122 1
63 124 1
63 137 1
64 69 1
64 70 1
64 79 1
64 80 1
64 83 1
64 85 1
64 87 1
64 91 1
64 104 1
64 105 1
64 127 1
64 129 1
64 136 1
64 137 1
65 68 1
65 70 1
65 80 1
65 88 1
65 89 1
65 91 1
65 101 1
65 104 1
65 107 1
65 109 1
65 111 1
65 113 1
65 114 1
65 115 1
65 127 1
65 129 1
65 138 1
66 70 1
66 78 1
66 85 1
66 90 1
66 100 1
66 104 1
66 111 1
66 113 1
66 116 1
66 117 1
66 121 1
66 125 1
66 129 1
66 134 1
66 137 1
67 82 1
67 85 1
67 90 1
67 105 1
67 108 1
67 121 1
67 125 1
67 131 1
67 133 1
67 137 1
68 69 1
68 84 1
68 93 1
68 96 1
68 99 1
68 107 1
68 109 1
68 114 1
68 120 1
68 122 1
69 76 1
69 78 1
69 80 1
69 85 1
69 113 1
69 114 1
70 79 1
70 80 1
70 83 1
70 86 1
70 89 1
70 90 1
70 91 1
70 97 1
70 98 1
70 100 1
70 101 1
70 104 1
70 105 1
70 111 1
70 112 1
70 116 1
70 118 1
70 122 1
70 127 1
70 128 1
70 129 1
70 135 1
70 137 1
70 138 1
71 77 1
71 80 1
71 83 1
71 84 1
71 86 1
71 97 1
71 115 1
71 117 1
71 123 1
71 126 1
71 127 1
71 128 1
72 74 1
72 75 1
72 78 1
72 84 1
72 99 1
72 119 1
72 121 1
72 139 1
73 74 1
73 81 1
73 90 1
73 92 1
73 94 1
73 95 1
73 103 1
73 104 1
73 106 1
73 118 1
73 124 1
73 125 1
73 130 1
73 132 1
73 138 1
74 75 1
74 81 1
74 84 1
74 92 1
74 94 1
74 103 1
74 104 1
74 106 1
74 119 1
74 120 1
74 130 1
74 132 1
75 76 1
75 78 1
75 95 1
75 117 1
76 80 1
76 88 1
76 113 1
76 114 1
76 115 1
76 117 1
76 126 1
76 129 1
77 79 1
77 83 1
77 86 1
77 101 1
77 103 1
77 105 1
77 108 1
77 113 1
77 115 1
77 131 1
77 133 1
78 84 1
78 85 1
78 87 1
78 99 1
78 109 1
78 110 1
78 114 1
78 117 1
78 119 1
78 139 1
79 86 1
79 89 1
79 91 1
79 93 1
79 98 1
79 101 1
79 105 1
79 106 1
79 108 1
79 112 1
79 118 1
79 120 1
79 122 1
79 124 1
79 127 1
79 132 1
79 133 1
79 136 1
80 88 1
80 91 1
80 95 1
80 97 1
80 104 1
80 111 1
80 113 1
80 114 1
80 115 1
80 117 1
80 126 1
80 127 1
80 129 1
80 135 1
80 138 1
81 85 1
81 119 1
81 120 1
81 121 1
81 124 1
82 99 1
82 105 1
82 108 1
82 131 1
82 133 1
82 135 1
82 136 1
82 139 1
83 86 1
83 97 1
83 98 1
83 100 1
83 104 1
83 108 1
83 116 1
83 118 1
83 122 1
83 125 1
83 127 1
83 128 1
83 137 1
84 87 1
84 93 1
84 94 1
84 96 1
84 97 1
84 99 1
84 104 1
84 107 1
84 109 1
84 110 1
84 114 1
84 117 1
84 119 1
84 120 1
84 122 1
84 123 1
84 126 1
84 128 1
84 130 1
84 132 1
84 134 1
84 139 1
85 108 1
85 113 1
85 124 1
85 137 1
86 93 1
86 98 1
86 100 1
86 101 1
86 105 1
86 107 1
86 111 1
86 118 1
86 120 1
86 122 1
86 127 1
86 128 1
86 134 1
87 97 1
87 102 1
87 105 1
87 119 1
87 122 1
87 127 1
87 132 1
87 136 1
87 139 1
88 89 1
88 91 1
88 94 1
88 101 1
88 103 1
88 104 1
88 107 1
88 109 1
88 111 1
88 113 1
88 114 1
88 115 1
88 117 1
88 126 1
88 129 1
89 91 1
89 94 1
89 98 1
89 103 1
89 104 1
89 106 1
89 107 1
89 111 1
89 112 1
89 127 1
89 129 1
89 130 1
89 135 1
90 95 1
90 98 1
90 100 1
90 104 1
90 111 1
90 112 1
90 113 1
90 116 1
90 125 1
90 129 1
90 131 1
90 137 1
91 94 1
91 101 1
91 103 1
91 104 1
91 106 1
91 113 1
91 115 1
91 118 1
91 120 1
91 127 1
91 129 1
91 132 1
91 136 1
91 138 1
92 95 1
92 97 1
92 102 1
92 103 1
92 106 1
92 116 1
92 117 1
92 123 1
92 125 1
92 130 1
92 135 1
92 139 1
93 96 1
93 98 1
93 99 1
93 105 1
93 107 1
93 111 1
93 112 1
93 120 1
93 122 1
93 133 1
93 134 1
94 95 1
94 104 1
94 110 1
94 112 1
94 129 1
94 132 1
94 136 1
94 138 1
95 97 1
95 104 1
95 110 1
95 116 1
95 117 1
95 129 1
95 135 1
95 138 1
96 107 1
96 109 1
96 111 1
96 112 1
96 114 1
97 102 1
97 104 1
97 106 1
97 110 1
97 116 1
97 117 1
97 123 1
97 126 1
97 127 1
97 128 1
97 130 1
97 134 1
97 135 1
97 138 1
97 139 1
98 100 1
98 104 1
98 105 1
98 107 1
98 111 1
98 112 1
98 118 1
98 122 1
98 127 1
98 129 1
98 134 1
99 105 1
99 107 1
99 114 1
99 126 1
99 133 1
99 135 1
99 139 1
100 104 1
100 105 1
100 111 1
100 116 1
100 127 1
100 129 1
100 131 1
100 135 1
100 137 1
101 103 1
101 106 1
101 113 1
101 115 1
101 118 1
101 120 1
102 106 1
102 108 1
102 119 1
102 123 1
102 132 1
102 136 1
103 106 1
103 107 1
103 115 1
103 120 1
103 126 1
103 130 1
103 131 1
103 133 1
104 109 1
104 110 1
104 111 1
104 112 1
104 116 1
104 117 1
104 127 1
104 129 1
104 130 1
104 132 1
104 135 1
104 137 1
104 138 1
105 108 1
105 112 1
105 122 1
105 127 1
105 131 1
105 133 1
105 135 1
105 136 1
105 137 1
105 139 1
106 118 1
106 120 1
106 123 1
106 130 1
106 132 1
106 138 1
107 109 1
107 111 1
107 114 1
107 126 1
107 130 1
107 134 1
108 118 1
108 119 1
108 121 1
108 124 1
108 125 1
108 131 1
108 133 1
108 136 1
109 111 1
109 114 1
109 117 1
109 128 1
109 130 1
109 134 1
109 138 1
110 112 1
110 116 1
110 117 1
110 135 1
110 139 1
111 112 1
111 114 1
111 117 1
111 126 1
111 129 1
111 134 1
111 135 1
111 137 1
112 122 1
112 129 1
112 137 1
113 115 1
113 117 1
113 126 1
113 129 1
113 131 1
114 117 1
114 126 1
114 129 1
115 120 1
115 123 1
115 126 1
115 129 1
116 117 1
116 125 1
116 126 1
116 130 1
116 134 1
116 135 1
116 139 1
117 123 1
117 126 1
117 128 1
117 129 1
117 130 1
117 134 1
117 135 1
117 139 1
118 122 1
118 124 1
118 125 1
118 128 1
119 120 1
119 121 1
119 123 1
119 124 1
119 132 1
120 122 1
120 124 1
120 128 1
120 132 1
120 136 1
121 125 1
121 133 1
122 124 1
122 127 1
122 128 1
122 132 1
123 128 1
124 132 1
125 131 1
126 129 1
126 130 1
126 134 1
126 135 1
126 139 1
127 129 1
127 135 1
127 136 1
128 134 1
129 131 1
129 135 1
129 137 1
130 132 1
130 134 1
130 135 1
130 139 1
131 133 1
131 137 1
132 136 1
132 138 1
132 139 1
133 136 1
135 139 1


==> anc/graph-instances/rand01-polytopes/rand01-8-139-1.dat <==
139 1782
1 2 1
1 5 1
1 8 1
1 17 1
1 24 1
1 39 1
1 43 1
1 46 1
1 58 1
1 66 1
1 79 1
1 82 1
1 83 1
1 89 1
1 92 1
1 96 1
1 98 1
1 102 1
1 105 1
1 106 1
1 108 1
1 114 1
1 119 1
1 120 1
1 123 1
1 131 1
2 9 1
2 10 1
2 17 1
2 32 1
2 42 1
2 44 1
2 52 1
2 58 1
2 67 1
2 78 1
2 83 1
2 89 1
2 90 1
2 102 1
2 106 1
2 119 1
2 123 1
2 124 1
3 4 1
3 5 1
3 7 1
3 10 1
3 14 1
3 21 1
3 22 1
3 24 1
3 25 1
3 26 1
3 28 1
3 33 1
3 34 1
3 43 1
3 48 1
3 57 1
3 58 1
3 60 1
3 63 1
3 64 1
3 77 1
3 90 1
3 92 1
3 95 1
3 97 1
3 116 1
3 126 1
3 129 1
3 131 1
3 135 1
3 138 1
4 13 1
4 20 1
4 22 1
4 43 1
4 90 1
4 95 1
4 119 1
5 8 1
5 14 1
5 24 1
5 25 1
5 26 1
5 28 1
5 43 1
5 45 1
5 47 1
5 48 1
5 53 1
5 58 1
5 63 1
5 66 1
5 74 1
5 79 1
5 92 1
5 116 1
5 118 1
5 120 1
5 126 1
5 131 1
5 134 1
5 135 1
5 137 1
6 16 1
6 31 1
6 36 1
6 44 1
6 51 1
6 59 1
6 60 1
6 64 1
6 82 1
6 87 1
6 94 1
6 101 1
6 102 1
6 106 1
6 110 1
6 121 1
6 123 1
6 128 1
6 136 1
6 138 1
7 15 1
7 21 1
7 23 1
7 26 1
7 29 1
7 33 1
7 35 1
7 36 1
7 39 1
7 43 1
7 48 1
7 49 1
7 57 1
7 60 1
7 68 1
7 70 1
7 74 1
7 76 1
7 77 1
7 82 1
7 86 1
7 91 1
7 92 1
7 94 1
7 96 1
7 99 1
7 101 1
7 105 1
7 118 1
7 126 1
7 128 1
7 130 1
7 131 1
7 135 1
7 136 1
7 137 1
7 138 1
8 14 1
8 24 1
8 26 1
8 39 1
8 47 1
8 56 1
8 63 1
8 66 1
8 71 1
8 74 1
8 77 1
8 84 1
8 86 1
8 92 1
8 96 1
8 98 1
8 99 1
8 105 1
8 107 1
8 114 1
8 120 1
8 126 1
8 128 1
8 134 1
9 10 1
9 17 1
9 20 1
9 24 1
9 28 1
9 30 1
9 34 1
9 42 1
9 44 1
9 48 1
9 57 1
9 67 1
9 73 1
9 80 1
9 90 1
9 92 1
9 97 1
9 115 1
9 123 1
9 129 1
10 14 1
10 21 1
10 24 1
10 26 1
10 28 1
10 32 1
10 34 1
10 38 1
10 52 1
10 53 1
10 57 1
10 58 1
10 60 1
10 63 1
10 64 1
10 78 1
10 80 1
10 90 1
10 100 1
10 104 1
10 116 1
10 129 1
10 131 1
11 12 1
11 17 1
11 18 1
11 19 1
11 20 1
11 27 1
11 28 1
11 30 1
11 35 1
11 40 1
11 42 1
11 46 1
11 52 1
11 65 1
11 66 1
11 68 1
11 72 1
11 75 1
11 76 1
11 78 1
11 79 1
11 80 1
11 95 1
11 97 1
11 99 1
11 103 1
11 113 1
11 116 1
11 117 1
11 118 1
11 121 1
11 122 1
11 124 1
11 127 1
11 132 1
11 133 1
11 134 1
11 137 1
11 139 1
12 16 1
12 27 1
12 35 1
12 36 1
12 40 1
12 50 1
12 55 1
12 56 1
12 59 1
12 66 1
12 72 1
12 76 1
12 81 1
12 86 1
12 101 1
12 104 1
12 112 1
12 122 1
12 127 1
13 20 1
13 27 1
13 29 1
13 50 1
13 51 1
13 67 1
13 77 1
13 93 1
13 96 1
13 98 1
13 105 1
13 112 1
13 127 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 34 1
14 35 1
14 41 1
14 45 1
14 48 1
14 50 1
14 54 1
14 55 1
14 56 1
14 63 1
14 71 1
14 77 1
14 84 1
14 86 1
14 95 1
14 97 1
14 100 1
14 104 1
14 109 1
14 116 1
14 125 1
14 126 1
14 129 1
14 135 1
14 137 1
15 21 1
15 23 1
15 26 1
15 29 1
15 34 1
15 51 1
15 57 1
15 70 1
15 92 1
15 94 1
15 96 1
15 105 1
15 109 1
15 126 1
15 128 1
15 136 1
16 21 1
16 40 1
16 55 1
16 59 1
16 64 1
16 77 1
16 81 1
16 85 1
16 93 1
16 100 1
16 104 1
16 110 1
16 112 1
16 128 1
17 18 1
17 20 1
17 24 1
17 28 1
17 29 1
17 30 1
17 42 1
17 44 1
17 48 1
17 67 1
17 68 1
17 73 1
17 75 1
17 79 1
17 82 1
17 92 1
17 98 1
17 105 1
17 113 1
17 116 1
17 119 1
17 123 1
17 124 1
18 22 1
18 30 1
18 42 1
18 44 1
18 46 1
18 52 1
18 61 1
18 75 1
18 79 1
18 80 1
18 82 1
18 105 1
18 117 1
18 119 1
18 121 1
18 123 1
18 130 1
18 133 1
19 32 1
19 41 1
19 46 1
19 47 1
19 52 1
19 59 1
19 60 1
19 62 1
19 65 1
19 66 1
19 69 1
19 76 1
19 78 1
19 81 1
19 83 1
19 84 1
19 88 1
19 91 1
19 102 1
19 108 1
19 113 1
19 118 1
19 121 1
19 132 1
19 133 1
19 139 1
20 25 1
20 27 1
20 29 1
20 31 1
20 34 1
20 43 1
20 44 1
20 48 1
20 51 1
20 54 1
20 57 1
20 67 1
20 76 1
20 79 1
20 82 1
20 90 1
20 92 1
20 93 1
20 95 1
20 96 1
20 97 1
20 101 1
20 105 1
20 110 1
20 117 1
20 123 1
20 126 1
20 127 1
20 137 1
21 23 1
21 28 1
21 33 1
21 34 1
21 35 1
21 37 1
21 40 1
21 44 1
21 49 1
21 55 1
21 60 1
21 64 1
21 77 1
21 80 1
21 91 1
21 94 1
21 100 1
21 103 1
21 110 1
21 128 1
21 129 1
21 132 1
21 136 1
21 137 1
22 24 1
22 30 1
22 33 1
22 46 1
22 52 1
22 60 1
22 64 1
22 72 1
22 112 1
22 117 1
22 119 1
22 131 1
22 133 1
22 134 1
22 135 1
22 138 1
23 37 1
23 38 1
23 39 1
23 68 1
23 70 1
23 80 1
23 88 1
23 94 1
23 99 1
23 105 1
23 115 1
23 121 1
23 128 1
23 130 1
23 136 1
24 29 1
24 30 1
24 39 1
24 48 1
24 52 1
24 58 1
24 68 1
24 71 1
24 73 1
24 77 1
24 85 1
24 92 1
24 98 1
24 100 1
24 112 1
24 114 1
24 116 1
24 119 1
24 131 1
24 134 1
25 27 1
25 31 1
25 43 1
25 45 1
25 48 1
25 56 1
25 59 1
25 63 1
25 66 1
25 72 1
25 76 1
25 79 1
25 87 1
25 92 1
25 95 1
25 120 1
25 126 1
25 135 1
25 137 1
25 138 1
26 34 1
26 39 1
26 41 1
26 43 1
26 55 1
26 56 1
26 57 1
26 58 1
26 60 1
26 63 1
26 77 1
26 84 1
26 90 1
26 92 1
26 93 1
26 96 1
26 100 1
26 104 1
26 106 1
26 109 1
26 114 1
26 126 1
26 128 1
26 129 1
26 131 1
27 28 1
27 29 1
27 31 1
27 35 1
27 40 1
27 48 1
27 50 1
27 51 1
27 54 1
27 56 1
27 66 1
27 67 1
27 69 1
27 72 1
27 76 1
27 79 1
27 95 1
27 96 1
27 97 1
27 99 1
27 101 1
27 105 1
27 113 1
27 116 1
27 117 1
27 125 1
27 126 1
27 127 1
27 132 1
27 137 1
28 30 1
28 32 1
28 34 1
28 42 1
28 45 1
28 48 1
28 53 1
28 62 1
28 63 1
28 65 1
28 74 1
28 78 1
28 79 1
28 80 1
28 88 1
28 91 1
28 92 1
28 97 1
28 103 1
28 104 1
28 113 1
28 115 1
28 116 1
28 118 1
28 125 1
28 126 1
28 129 1
28 132 1
28 134 1
28 137 1
29 34 1
29 35 1
29 39 1
29 48 1
29 49 1
29 51 1
29 67 1
29 68 1
29 70 1
29 71 1
29 73 1
29 74 1
29 75 1
29 77 1
29 92 1
29 96 1
29 98 1
29 101 1
29 105 1
29 113 1
29 125 1
29 126 1
29 127 1
30 33 1
30 48 1
30 52 1
30 68 1
30 74 1
30 80 1
30 92 1
30 103 1
30 113 1
30 116 1
30 118 1
30 130 1
30 131 1
30 134 1
30 137 1
31 43 1
31 44 1
31 45 1
31 51 1
31 57 1
31 59 1
31 65 1
31 69 1
31 76 1
31 79 1
31 82 1
31 87 1
31 90 1
31 91 1
31 97 1
31 121 1
31 123 1
31 126 1
31 132 1
31 136 1
32 41 1
32 42 1
32 53 1
32 54 1
32 62 1
32 65 1
32 67 1
32 69 1
32 71 1
32 78 1
32 81 1
32 83 1
32 84 1
32 89 1
32 100 1
32 104 1
32 107 1
32 108 1
32 111 1
32 113 1
32 116 1
32 124 1
32 125 1
32 139 1
33 44 1
33 48 1
33 49 1
33 60 1
33 64 1
33 80 1
33 82 1
33 117 1
33 129 1
33 130 1
33 131 1
33 135 1
33 136 1
33 137 1
33 138 1
34 35 1
34 44 1
34 45 1
34 48 1
34 51 1
34 54 1
34 55 1
34 57 1
34 60 1
34 63 1
34 67 1
34 73 1
34 77 1
34 90 1
34 93 1
34 97 1
34 100 1
34 104 1
34 109 1
34 110 1
34 125 1
34 129 1
34 137 1
35 40 1
35 49 1
35 54 1
35 55 1
35 68 1
35 71 1
35 74 1
35 75 1
35 76 1
35 86 1
35 94 1
35 99 1
35 101 1
35 103 1
35 109 1
35 113 1
35 122 1
35 125 1
35 126 1
35 127 1
35 134 1
35 137 1
35 139 1
36 39 1
36 46 1
36 56 1
36 59 1
36 66 1
36 75 1
36 76 1
36 77 1
36 86 1
36 96 1
36 98 1
36 101 1
36 102 1
36 105 1
36 112 1
36 128 1
36 138 1
37 38 1
37 61 1
37 68 1
37 73 1
37 80 1
37 85 1
37 100 1
37 103 1
37 111 1
38 39 1
38 47 1
38 52 1
38 58 1
38 60 1
38 78 1
38 80 1
38 85 1
38 100 1
38 102 1
38 111 1
38 114 1
38 128 1
38 131 1
39 46 1
39 47 1
39 49 1
39 66 1
39 68 1
39 70 1
39 71 1
39 74 1
39 75 1
39 77 1
39 85 1
39 86 1
39 92 1
39 96 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 105 1
39 111 1
39 112 1
39 114 1
39 121 1
39 122 1
39 128 1
39 130 1
39 131 1
39 134 1
40 54 1
40 55 1
40 59 1
40 66 1
40 69 1
40 76 1
40 81 1
40 94 1
40 99 1
40 101 1
40 103 1
40 104 1
40 110 1
40 121 1
40 127 1
40 132 1
40 139 1
41 55 1
41 56 1
41 59 1
41 63 1
41 69 1
41 83 1
41 84 1
41 87 1
41 104 1
41 106 1
41 108 1
41 109 1
42 44 1
42 52 1
42 54 1
42 61 1
42 65 1
42 67 1
42 78 1
42 79 1
42 80 1
42 81 1
42 83 1
42 97 1
42 113 1
42 123 1
42 124 1
42 125 1
42 132 1
42 133 1
42 139 1
43 48 1
43 51 1
43 57 1
43 58 1
43 60 1
43 63 1
43 79 1
43 82 1
43 87 1
43 90 1
43 92 1
43 96 1
43 105 1
43 106 1
43 123 1
43 126 1
43 131 1
43 138 1
44 48 1
44 51 1
44 52 1
44 57 1
44 61 1
44 64 1
44 67 1
44 80 1
44 82 1
44 90 1
44 97 1
44 110 1
44 117 1
44 121 1
44 123 1
44 129 1
44 132 1
44 136 1
45 48 1
45 53 1
45 57 1
45 62 1
45 63 1
45 65 1
45 74 1
45 76 1
45 79 1
45 91 1
45 92 1
45 95 1
45 97 1
45 109 1
45 115 1
45 116 1
45 118 1
45 126 1
45 129 1
45 137 1
46 52 1
46 58 1
46 60 1
46 65 1
46 66 1
46 75 1
46 76 1
46 78 1
46 79 1
46 82 1
46 83 1
46 85 1
46 91 1
46 98 1
46 101 1
46 102 1
46 105 1
46 112 1
46 118 1
46 119 1
46 120 1
46 121 1
46 122 1
46 123 1
46 130 1
46 131 1
46 133 1
46 136 1
46 138 1
47 53 1
47 55 1
47 59 1
47 60 1
47 63 1
47 66 1
47 78 1
47 84 1
47 86 1
47 88 1
47 91 1
47 94 1
47 99 1
47 111 1
47 118 1
47 128 1
47 129 1
47 131 1
47 134 1
47 135 1
48 57 1
48 74 1
48 76 1
48 79 1
48 82 1
48 90 1
48 92 1
48 95 1
48 97 1
48 113 1
48 116 1
48 126 1
48 129 1
48 137 1
49 68 1
49 77 1
49 86 1
49 112 1
49 127 1
49 128 1
50 56 1
50 95 1
50 104 1
50 107 1
51 54 1
51 57 1
51 67 1
51 69 1
51 82 1
51 90 1
51 93 1
51 94 1
51 96 1
51 97 1
51 101 1
51 105 1
51 106 1
51 108 1
51 110 1
51 121 1
51 123 1
51 126 1
51 127 1
51 136 1
52 58 1
52 60 1
52 61 1
52 64 1
52 65 1
52 78 1
52 80 1
52 81 1
52 83 1
52 85 1
52 91 1
52 102 1
52 118 1
52 119 1
52 121 1
52 123 1
52 131 1
52 132 1
52 133 1
52 134 1
52 136 1
52 139 1
53 58 1
53 60 1
53 62 1
53 63 1
53 65 1
53 78 1
53 83 1
53 84 1
53 88 1
53 91 1
53 115 1
53 116 1
53 118 1
53 131 1
54 55 1
54 67 1
54 69 1
54 93 1
54 97 1
54 104 1
54 109 1
54 110 1
54 113 1
54 125 1
54 139 1
55 59 1
55 63 1
55 77 1
55 81 1
55 84 1
55 86 1
55 93 1
55 94 1
55 100 1
55 103 1
55 104 1
55 109 1
55 111 1
55 125 1
55 128 1
55 129 1
56 59 1
56 63 1
56 66 1
56 69 1
56 74 1
56 76 1
56 79 1
56 86 1
56 96 1
56 101 1
56 105 1
56 107 1
56 113 1
56 120 1
56 126 1
56 128 1
57 58 1
57 60 1
57 63 1
57 82 1
57 87 1
57 90 1
57 92 1
57 97 1
57 106 1
57 115 1
57 123 1
57 126 1
57 129 1
57 136 1
58 60 1
58 63 1
58 78 1
58 80 1
58 83 1
58 87 1
58 90 1
58 92 1
58 102 1
58 106 1
58 114 1
58 115 1
58 123 1
58 131 1
59 60 1
59 63 1
59 64 1
59 66 1
59 69 1
59 72 1
59 76 1
59 81 1
59 86 1
59 87 1
59 91 1
59 94 1
59 101 1
59 104 1
59 121 1
59 128 1
59 129 1
59 132 1
59 135 1
59 138 1
60 63 1
60 64 1
60 78 1
60 80 1
60 83 1
60 87 1
60 90 1
60 91 1
60 102 1
60 106 1
60 123 1
60 128 1
60 129 1
60 131 1
60 135 1
60 136 1
60 138 1
61 67 1
61 75 1
61 80 1
61 85 1
61 110 1
61 121 1
61 123 1
61 139 1
62 65 1
62 69 1
62 70 1
62 74 1
62 84 1
62 88 1
62 108 1
62 109 1
62 113 1
62 115 1
62 118 1
62 125 1
62 139 1
63 84 1
63 86 1
63 87 1
63 90 1
63 91 1
63 94 1
63 95 1
63 97 1
63 100 1
63 104 1
63 109 1
63 116 1
63 125 1
63 126 1
63 128 1
63 129 1
63 135 1
64 72 1
64 80 1
64 81 1
64 87 1
64 90 1
64 104 1
64 123 1
64 129 1
64 132 1
64 138 1
65 69 1
65 76 1
65 78 1
65 79 1
65 80 1
65 83 1
65 88 1
65 91 1
65 108 1
65 113 1
65 115 1
65 118 1
65 121 1
65 123 1
65 132 1
65 139 1
66 69 1
66 72 1
66 74 1
66 75 1
66 76 1
66 79 1
66 86 1
66 96 1
66 98 1
66 99 1
66 101 1
66 102 1
66 105 1
66 107 1
66 113 1
66 118 1
66 120 1
66 121 1
66 122 1
66 131 1
66 133 1
66 134 1
66 135 1
66 138 1
66 139 1
67 73 1
67 75 1
67 89 1
67 90 1
67 93 1
67 97 1
67 98 1
67 105 1
67 108 1
67 110 1
67 113 1
67 123 1
67 125 1
67 127 1
67 139 1
68 70 1
68 71 1
68 73 1
68 74 1
68 75 1
68 77 1
68 85 1
68 86 1
68 92 1
68 98 1
68 99 1
68 100 1
68 103 1
68 105 1
68 111 1
68 112 1
68 113 1
68 122 1
68 125 1
68 130 1
68 134 1
69 74 1
69 76 1
69 79 1
69 88 1
69 94 1
69 99 1
69 101 1
69 105 1
69 108 1
69 109 1
69 113 1
69 121 1
69 126 1
69 139 1
70 73 1
70 74 1
70 92 1
70 105 1
70 108 1
70 114 1
70 115 1
71 73 1
71 74 1
71 77 1
71 84 1
71 86 1
71 98 1
71 99 1
71 100 1
71 103 1
71 107 1
71 111 1
71 113 1
71 116 1
71 122 1
71 125 1
71 134 1
72 76 1
72 81 1
72 87 1
72 95 1
72 104 1
72 117 1
72 129 1
72 132 1
72 133 1
72 135 1
72 137 1
72 138 1
73 74 1
73 92 1
73 98 1
73 100 1
73 105 1
73 113 1
73 125 1
74 79 1
74 92 1
74 99 1
74 105 1
74 113 1
74 116 1
74 118 1
74 125 1
74 126 1
74 137 1
75 85 1
75 98 1
75 99 1
75 101 1
75 102 1
75 105 1
75 112 1
75 113 1
75 121 1
75 122 1
75 127 1
75 130 1
75 139 1
76 79 1
76 82 1
76 83 1
76 86 1
76 87 1
76 88 1
76 91 1
76 92 1
76 94 1
76 95 1
76 97 1
76 99 1
76 101 1
76 113 1
76 117 1
76 118 1
76 120 1
76 121 1
76 126 1
76 127 1
76 132 1
76 133 1
76 135 1
76 137 1
76 138 1
76 139 1
77 86 1
77 92 1
77 93 1
77 96 1
77 98 1
77 100 1
77 105 1
77 112 1
77 114 1
77 126 1
77 128 1
78 80 1
78 81 1
78 83 1
78 88 1
78 91 1
78 103 1
78 111 1
78 116 1
78 118 1
78 124 1
78 129 1
78 131 1
78 132 1
78 133 1
78 134 1
78 137 1
78 139 1
79 82 1
79 92 1
79 95 1
79 97 1
79 99 1
79 105 1
79 113 1
79 116 1
79 118 1
79 120 1
79 121 1
79 123 1
79 124 1
79 126 1
79 130 1
79 137 1
79 139 1
80 88 1
80 91 1
80 103 1
80 115 1
80 118 1
80 121 1
80 123 1
80 129 1
80 130 1
80 131 1
80 132 1
80 136 1
80 137 1
80 139 1
81 83 1
81 85 1
81 87 1
81 104 1
81 111 1
81 122 1
81 129 1
81 132 1
81 133 1
81 139 1
82 92 1
82 101 1
82 105 1
82 117 1
82 121 1
82 123 1
82 126 1
82 130 1
82 136 1
82 138 1
83 84 1
83 87 1
83 89 1
83 91 1
83 102 1
83 106 1
83 108 1
83 114 1
83 118 1
83 120 1
83 123 1
83 124 1
83 132 1
83 133 1
84 100 1
84 104 1
84 108 1
84 109 1
84 111 1
84 114 1
84 125 1
85 89 1
85 98 1
85 100 1
85 102 1
85 111 1
85 112 1
85 122 1
85 134 1
86 94 1
86 99 1
86 111 1
86 112 1
86 122 1
86 126 1
86 128 1
86 134 1
86 135 1
87 90 1
87 91 1
87 95 1
87 97 1
87 104 1
87 106 1
87 123 1
87 129 1
87 132 1
87 138 1
88 91 1
88 94 1
88 99 1
88 103 1
88 115 1
88 118 1
88 121 1
88 139 1
89 93 1
89 98 1
89 100 1
89 102 1
89 106 1
89 108 1
89 114 1
90 93 1
90 95 1
90 97 1
90 104 1
90 106 1
90 123 1
90 129 1
91 94 1
91 103 1
91 115 1
91 118 1
91 121 1
91 126 1
91 129 1
91 132 1
91 135 1
91 136 1
91 137 1
92 96 1
92 105 1
92 114 1
92 115 1
92 116 1
92 118 1
92 123 1
92 126 1
92 130 1
92 131 1
93 100 1
93 104 1
93 106 1
93 110 1
94 99 1
94 101 1
94 103 1
94 109 1
94 110 1
94 121 1
94 126 1
94 128 1
94 136 1
95 97 1
95 104 1
95 116 1
95 124 1
95 126 1
95 129 1
95 135 1
95 137 1
96 98 1
96 101 1
96 102 1
96 105 1
96 106 1
96 114 1
96 126 1
97 104 1
97 123 1
97 129 1
97 132 1
97 137 1
98 100 1
98 102 1
98 105 1
98 107 1
98 112 1
98 113 1
98 114 1
98 119 1
98 122 1
99 101 1
99 103 1
99 105 1
99 111 1
99 113 1
99 118 1
99 121 1
99 122 1
99 126 1
99 130 1
99 134 1
99 139 1
100 104 1
100 111 1
100 114 1
100 125 1
100 128 1
101 105 1
101 110 1
101 113 1
101 121 1
101 126 1
101 127 1
101 130 1
101 136 1
101 139 1
102 105 1
102 106 1
102 108 1
102 114 1
102 121 1
102 123 1
103 111 1
103 113 1
103 118 1
103 122 1
103 125 1
103 129 1
103 132 1
103 134 1
103 137 1
103 139 1
104 109 1
104 116 1
104 125 1
104 129 1
104 132 1
105 107 1
105 108 1
105 113 1
105 114 1
105 120 1
105 121 1
105 123 1
105 126 1
105 127 1
105 130 1
106 108 1
106 114 1
106 123 1
107 113 1
107 120 1
107 122 1
107 124 1
108 113 1
108 114 1
108 121 1
108 123 1
108 139 1
109 125 1
109 126 1
110 121 1
110 127 1
110 136 1
111 122 1
111 125 1
111 134 1
112 122 1
112 127 1
112 128 1
112 134 1
113 116 1
113 122 1
113 124 1
113 125 1
113 137 1
113 139 1
115 118 1
115 123 1
115 130 1
115 136 1
116 118 1
116 124 1
116 126 1
116 129 1
116 134 1
116 135 1
116 137 1
117 127 1
117 132 1
117 137 1
118 120 1
118 121 1
118 126 1
118 130 1
118 131 1
118 133 1
118 134 1
118 135 1
118 137 1
119 124 1
119 133 1
120 124 1
120 133 1
121 123 1
121 130 1
121 132 1
121 136 1
121 139 1
122 133 1
122 134 1
122 139 1
123 130 1
123 136 1
123 138 1
124 133 1
125 126 1
125 139 1
126 128 1
126 135 1
126 137 1
128 136 1
129 132 1
129 135 1
129 136 1
129 137 1
130 131 1
130 136 1
131 134 1
131 135 1
131 138 1
132 133 1
132 137 1
132 139 1
133 134 1
134 135 1
134 137 1
135 137 1
135 138 1


==> anc/graph-instances/rand01-polytopes/rand01-8-139-2.dat <==
139 1880
1 7 1
1 10 1
1 15 1
1 31 1
1 34 1
1 40 1
1 43 1
1 46 1
1 55 1
1 56 1
1 60 1
1 67 1
1 69 1
1 72 1
1 74 1
1 77 1
1 79 1
1 95 1
1 104 1
1 106 1
1 107 1
1 122 1
1 124 1
1 129 1
1 132 1
1 137 1
1 139 1
2 31 1
2 33 1
2 39 1
2 42 1
2 48 1
2 49 1
2 52 1
2 56 1
2 57 1
2 58 1
2 62 1
2 67 1
2 68 1
2 75 1
2 76 1
2 78 1
2 79 1
2 83 1
2 86 1
2 92 1
2 98 1
2 102 1
2 108 1
2 112 1
2 117 1
2 121 1
2 131 1
2 135 1
2 139 1
3 4 1
3 9 1
3 10 1
3 12 1
3 14 1
3 17 1
3 19 1
3 20 1
3 22 1
3 27 1
3 29 1
3 38 1
3 45 1
3 51 1
3 54 1
3 78 1
3 80 1
3 82 1
3 93 1
3 99 1
3 100 1
3 101 1
3 103 1
3 106 1
3 116 1
3 122 1
3 123 1
3 126 1
3 133 1
3 134 1
3 137 1
4 15 1
4 17 1
4 20 1
4 22 1
4 27 1
4 28 1
4 44 1
4 47 1
4 59 1
4 73 1
4 89 1
4 96 1
4 101 1
4 123 1
4 130 1
4 133 1
5 26 1
5 30 1
5 41 1
5 51 1
5 58 1
5 63 1
5 65 1
5 70 1
5 88 1
5 98 1
5 101 1
5 102 1
5 116 1
5 117 1
5 120 1
5 130 1
5 131 1
5 136 1
5 138 1
6 11 1
6 13 1
6 18 1
6 37 1
6 42 1
6 50 1
6 51 1
6 76 1
6 78 1
6 84 1
6 87 1
6 93 1
6 102 1
6 111 1
6 121 1
6 122 1
6 125 1
6 131 1
6 134 1
7 21 1
7 31 1
7 35 1
7 38 1
7 39 1
7 40 1
7 67 1
7 69 1
7 71 1
7 74 1
7 81 1
7 83 1
7 85 1
7 109 1
7 119 1
7 124 1
7 128 1
7 129 1
8 9 1
8 11 1
8 12 1
8 15 1
8 18 1
8 33 1
8 34 1
8 37 1
8 38 1
8 43 1
8 44 1
8 52 1
8 53 1
8 56 1
8 60 1
8 63 1
8 65 1
8 66 1
8 68 1
8 72 1
8 75 1
8 80 1
8 90 1
8 95 1
8 96 1
8 97 1
8 99 1
8 103 1
8 105 1
8 106 1
8 109 1
8 112 1
8 114 1
8 120 1
8 134 1
8 138 1
9 14 1
9 16 1
9 18 1
9 20 1
9 23 1
9 24 1
9 29 1
9 32 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 43 1
9 45 1
9 50 1
9 51 1
9 54 1
9 55 1
9 60 1
9 63 1
9 66 1
9 70 1
9 80 1
9 82 1
9 87 1
9 90 1
9 91 1
9 94 1
9 99 1
9 103 1
9 106 1
9 109 1
9 114 1
9 115 1
9 118 1
9 119 1
9 122 1
9 125 1
9 126 1
9 128 1
9 129 1
9 134 1
10 19 1
10 36 1
10 38 1
10 40 1
10 55 1
10 61 1
10 69 1
10 78 1
10 93 1
10 95 1
10 106 1
10 110 1
10 119 1
10 122 1
10 126 1
10 128 1
10 129 1
10 133 1
10 137 1
11 19 1
11 37 1
11 52 1
11 62 1
11 65 1
11 72 1
11 75 1
11 78 1
11 79 1
11 84 1
11 92 1
11 97 1
11 99 1
11 102 1
11 111 1
11 120 1
11 122 1
11 127 1
11 132 1
11 134 1
11 136 1
11 139 1
12 13 1
12 14 1
12 15 1
12 65 1
12 78 1
12 89 1
12 90 1
12 95 1
12 96 1
12 99 1
12 101 1
12 106 1
12 122 1
12 123 1
12 134 1
13 14 1
13 18 1
13 26 1
13 28 1
13 42 1
13 51 1
13 58 1
13 76 1
13 78 1
13 86 1
13 87 1
13 89 1
13 90 1
13 93 1
13 121 1
13 131 1
13 134 1
13 137 1
14 16 1
14 20 1
14 24 1
14 25 1
14 28 1
14 36 1
14 50 1
14 51 1
14 54 1
14 55 1
14 70 1
14 76 1
14 77 1
14 78 1
14 82 1
14 86 1
14 87 1
14 90 1
14 91 1
14 93 1
14 94 1
14 99 1
14 106 1
14 107 1
14 115 1
14 121 1
14 122 1
14 123 1
14 134 1
14 137 1
15 27 1
15 33 1
15 34 1
15 41 1
15 43 1
15 44 1
15 46 1
15 47 1
15 56 1
15 65 1
15 66 1
15 68 1
15 71 1
15 73 1
15 77 1
15 81 1
15 89 1
15 90 1
15 95 1
15 96 1
15 98 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 112 1
15 113 1
15 124 1
15 130 1
15 138 1
15 139 1
16 24 1
16 30 1
16 31 1
16 32 1
16 34 1
16 40 1
16 46 1
16 55 1
16 58 1
16 63 1
16 65 1
16 70 1
16 78 1
16 79 1
16 83 1
16 86 1
16 93 1
16 99 1
16 115 1
16 116 1
16 128 1
16 131 1
16 132 1
16 136 1
17 20 1
17 22 1
17 27 1
17 29 1
17 30 1
17 35 1
17 43 1
17 46 1
17 53 1
17 70 1
17 71 1
17 74 1
17 75 1
17 80 1
17 82 1
17 83 1
17 85 1
17 86 1
17 98 1
17 99 1
17 100 1
17 109 1
17 115 1
17 116 1
17 117 1
17 123 1
17 124 1
17 130 1
17 133 1
18 23 1
18 37 1
18 51 1
18 63 1
18 66 1
18 87 1
18 90 1
18 103 1
18 105 1
18 106 1
18 125 1
18 134 1
19 26 1
19 37 1
19 38 1
19 45 1
19 59 1
19 61 1
19 78 1
19 80 1
19 93 1
19 97 1
19 100 1
19 101 1
19 103 1
19 110 1
19 111 1
19 120 1
19 121 1
19 122 1
19 127 1
19 131 1
19 133 1
19 134 1
19 136 1
20 22 1
20 23 1
20 25 1
20 27 1
20 28 1
20 29 1
20 30 1
20 35 1
20 36 1
20 45 1
20 47 1
20 50 1
20 51 1
20 54 1
20 70 1
20 71 1
20 80 1
20 82 1
20 83 1
20 86 1
20 87 1
20 94 1
20 98 1
20 100 1
20 105 1
20 108 1
20 113 1
20 115 1
20 117 1
20 119 1
20 123 1
20 133 1
21 38 1
21 39 1
21 44 1
21 56 1
21 64 1
21 67 1
21 74 1
21 81 1
21 92 1
21 97 1
21 109 1
21 119 1
21 129 1
22 23 1
22 28 1
22 29 1
22 44 1
22 47 1
22 51 1
22 53 1
22 64 1
22 66 1
22 80 1
22 82 1
22 84 1
22 87 1
22 89 1
22 100 1
22 101 1
22 103 1
22 105 1
22 108 1
22 113 1
22 117 1
22 120 1
22 127 1
22 134 1
23 29 1
23 35 1
23 36 1
23 38 1
23 39 1
23 41 1
23 45 1
23 47 1
23 51 1
23 54 1
23 63 1
23 64 1
23 70 1
23 88 1
23 94 1
23 103 1
23 105 1
23 108 1
23 110 1
23 111 1
23 113 1
23 114 1
23 118 1
23 119 1
23 120 1
23 125 1
23 126 1
23 128 1
24 30 1
24 31 1
24 34 1
24 35 1
24 36 1
24 41 1
24 43 1
24 54 1
24 55 1
24 60 1
24 63 1
24 68 1
24 70 1
24 71 1
24 77 1
24 90 1
24 99 1
24 106 1
24 114 1
24 115 1
24 118 1
24 126 1
24 128 1
25 35 1
25 36 1
25 39 1
25 45 1
25 50 1
25 57 1
25 62 1
25 74 1
25 76 1
25 82 1
25 83 1
25 86 1
25 91 1
25 93 1
25 100 1
25 108 1
25 117 1
25 119 1
25 121 1
25 133 1
25 137 1
26 28 1
26 51 1
26 54 1
26 93 1
26 101 1
26 110 1
26 111 1
26 118 1
26 121 1
26 131 1
27 29 1
27 36 1
27 44 1
27 47 1
27 69 1
27 73 1
27 96 1
27 107 1
27 123 1
27 124 1
27 126 1
27 133 1
28 36 1
28 47 1
28 51 1
28 54 1
28 83 1
28 86 1
28 87 1
28 89 1
28 98 1
28 108 1
28 117 1
28 121 1
28 123 1
28 133 1
29 35 1
29 36 1
29 38 1
29 44 1
29 47 1
29 64 1
29 66 1
29 69 1
29 70 1
29 80 1
29 82 1
29 94 1
29 100 1
29 103 1
29 105 1
29 109 1
29 113 1
29 119 1
29 126 1
29 129 1
30 41 1
30 54 1
30 62 1
30 70 1
30 71 1
30 83 1
30 86 1
30 93 1
30 98 1
30 114 1
30 116 1
30 128 1
30 131 1
31 32 1
31 33 1
31 36 1
31 39 1
31 42 1
31 47 1
31 48 1
31 55 1
31 57 1
31 58 1
31 60 1
31 67 1
31 68 1
31 69 1
31 71 1
31 73 1
31 76 1
31 77 1
31 79 1
31 81 1
31 83 1
31 86 1
31 91 1
31 98 1
31 102 1
31 104 1
31 105 1
31 107 1
31 110 1
31 119 1
31 121 1
31 128 1
31 131 1
31 135 1
31 137 1
31 139 1
32 50 1
32 55 1
32 57 1
32 60 1
32 62 1
32 63 1
32 70 1
32 78 1
32 79 1
32 83 1
32 93 1
32 99 1
32 102 1
32 115 1
32 128 1
32 131 1
32 132 1
33 35 1
33 39 1
33 42 1
33 43 1
33 44 1
33 47 1
33 48 1
33 52 1
33 56 1
33 63 1
33 67 1
33 68 1
33 77 1
33 94 1
33 98 1
33 105 1
33 113 1
33 115 1
33 139 1
34 38 1
34 40 1
34 43 1
34 46 1
34 55 1
34 60 1
34 65 1
34 68 1
34 72 1
34 77 1
34 78 1
34 79 1
34 95 1
34 99 1
34 106 1
34 107 1
34 114 1
34 116 1
34 124 1
34 129 1
34 132 1
34 138 1
34 139 1
35 36 1
35 38 1
35 39 1
35 41 1
35 43 1
35 57 1
35 60 1
35 62 1
35 63 1
35 67 1
35 70 1
35 71 1
35 74 1
35 77 1
35 83 1
35 88 1
35 94 1
35 109 1
35 113 1
35 114 1
35 115 1
35 117 1
35 119 1
35 126 1
35 128 1
36 47 1
36 54 1
36 55 1
36 69 1
36 71 1
36 77 1
36 83 1
36 86 1
36 90 1
36 91 1
36 93 1
36 94 1
36 104 1
36 106 1
36 107 1
36 110 1
36 118 1
36 119 1
36 121 1
36 123 1
36 126 1
36 128 1
36 133 1
36 137 1
37 38 1
37 55 1
37 56 1
37 60 1
37 61 1
37 64 1
37 66 1
37 72 1
37 78 1
37 84 1
37 95 1
37 97 1
37 103 1
37 104 1
37 105 1
37 106 1
37 111 1
37 122 1
37 125 1
37 127 1
37 129 1
37 134 1
38 40 1
38 43 1
38 45 1
38 50 1
38 55 1
38 60 1
38 61 1
38 62 1
38 64 1
38 66 1
38 67 1
38 69 1
38 70 1
38 72 1
38 74 1
38 80 1
38 88 1
38 91 1
38 97 1
38 99 1
38 100 1
38 103 1
38 106 1
38 109 1
38 110 1
38 111 1
38 114 1
38 119 1
38 120 1
38 122 1
38 125 1
38 126 1
38 127 1
38 128 1
38 129 1
38 132 1
38 136 1
39 42 1
39 47 1
39 48 1
39 49 1
39 56 1
39 57 1
39 62 1
39 64 1
39 67 1
39 71 1
39 73 1
39 74 1
39 76 1
39 81 1
39 83 1
39 88 1
39 91 1
39 92 1
39 98 1
39 104 1
39 105 1
39 108 1
39 110 1
39 113 1
39 117 1
39 119 1
39 121 1
39 125 1
39 128 1
39 131 1
39 135 1
39 139 1
40 43 1
40 55 1
40 60 1
40 61 1
40 62 1
40 72 1
40 74 1
40 78 1
40 79 1
40 80 1
40 81 1
40 85 1
40 93 1
40 95 1
40 97 1
40 109 1
40 114 1
40 116 1
40 128 1
40 132 1
40 135 1
40 136 1
40 138 1
40 139 1
41 47 1
41 63 1
41 68 1
41 70 1
41 71 1
41 81 1
41 88 1
41 98 1
41 113 1
41 114 1
41 118 1
41 120 1
41 128 1
41 135 1
41 138 1
42 47 1
42 48 1
42 55 1
42 58 1
42 68 1
42 76 1
42 78 1
42 90 1
42 91 1
42 93 1
42 95 1
42 102 1
42 104 1
42 105 1
42 110 1
42 121 1
42 125 1
42 131 1
42 135 1
42 137 1
42 139 1
43 44 1
43 46 1
43 52 1
43 53 1
43 56 1
43 57 1
43 60 1
43 63 1
43 66 1
43 67 1
43 72 1
43 74 1
43 75 1
43 77 1
43 79 1
43 82 1
43 94 1
43 99 1
43 107 1
43 109 1
43 112 1
43 115 1
43 124 1
43 129 1
43 132 1
44 47 1
44 53 1
44 56 1
44 64 1
44 66 1
44 73 1
44 81 1
44 96 1
44 97 1
44 103 1
44 105 1
44 109 1
44 113 1
44 120 1
44 124 1
44 130 1
44 138 1
45 50 1
45 51 1
45 54 1
45 55 1
45 60 1
45 62 1
45 70 1
45 80 1
45 88 1
45 93 1
45 100 1
45 110 1
45 111 1
45 119 1
45 122 1
45 125 1
45 128 1
46 65 1
46 75 1
46 77 1
46 79 1
46 82 1
46 85 1
46 86 1
46 99 1
46 107 1
46 112 1
46 115 1
46 116 1
46 123 1
46 124 1
46 130 1
47 64 1
47 68 1
47 71 1
47 73 1
47 77 1
47 81 1
47 89 1
47 90 1
47 91 1
47 96 1
47 98 1
47 103 1
47 104 1
47 105 1
47 107 1
47 108 1
47 110 1
47 113 1
47 118 1
47 119 1
47 121 1
47 124 1
47 130 1
47 135 1
47 138 1
47 139 1
48 56 1
48 60 1
48 63 1
48 67 1
48 68 1
48 72 1
48 88 1
48 102 1
48 125 1
48 135 1
48 139 1
49 59 1
49 75 1
49 78 1
49 79 1
49 81 1
49 83 1
49 85 1
49 92 1
49 98 1
49 112 1
49 121 1
49 130 1
49 131 1
49 136 1
49 139 1
50 51 1
50 55 1
50 57 1
50 60 1
50 70 1
50 76 1
50 78 1
50 82 1
50 87 1
50 91 1
50 93 1
50 94 1
50 99 1
50 115 1
50 122 1
50 125 1
50 134 1
50 137 1
51 52 1
51 54 1
51 58 1
51 63 1
51 70 1
51 80 1
51 87 1
51 88 1
51 101 1
51 102 1
51 103 1
51 108 1
51 111 1
51 117 1
51 120 1
51 134 1
52 53 1
52 58 1
52 63 1
52 65 1
52 70 1
52 75 1
52 82 1
52 86 1
52 87 1
52 98 1
52 99 1
52 102 1
52 112 1
52 115 1
52 117 1
52 120 1
52 134 1
53 75 1
53 82 1
53 92 1
53 99 1
53 112 1
53 117 1
53 120 1
53 130 1
53 134 1
54 55 1
54 70 1
54 83 1
54 86 1
54 93 1
54 118 1
54 123 1
54 126 1
54 128 1
54 133 1
55 60 1
55 69 1
55 76 1
55 77 1
55 78 1
55 79 1
55 90 1
55 91 1
55 93 1
55 94 1
55 95 1
55 104 1
55 106 1
55 107 1
55 110 1
55 118 1
55 119 1
55 121 1
55 122 1
55 125 1
55 126 1
55 128 1
55 129 1
55 131 1
55 132 1
55 137 1
56 64 1
56 66 1
56 67 1
56 72 1
56 74 1
56 75 1
56 76 1
56 84 1
56 91 1
56 104 1
56 105 1
56 125 1
56 129 1
56 132 1
56 139 1
57 62 1
57 67 1
57 74 1
57 75 1
57 76 1
57 79 1
57 82 1
57 83 1
57 84 1
57 86 1
57 91 1
57 100 1
57 115 1
57 117 1
57 122 1
57 129 1
57 132 1
57 137 1
58 63 1
58 65 1
58 68 1
58 70 1
58 78 1
58 79 1
58 86 1
58 98 1
58 99 1
58 102 1
58 112 1
58 120 1
58 121 1
58 131 1
58 134 1
58 139 1
59 73 1
59 78 1
59 84 1
59 89 1
59 104 1
59 121 1
59 127 1
59 133 1
59 137 1
60 62 1
60 63 1
60 67 1
60 70 1
60 72 1
60 74 1
60 80 1
60 88 1
60 91 1
60 97 1
60 99 1
60 106 1
60 109 1
60 114 1
60 115 1
60 119 1
60 122 1
60 125 1
60 128 1
60 129 1
60 132 1
61 64 1
61 73 1
61 81 1
61 95 1
61 96 1
61 97 1
61 103 1
61 110 1
61 111 1
61 135 1
61 136 1
61 138 1
62 67 1
62 70 1
62 74 1
62 80 1
62 83 1
62 85 1
62 88 1
62 92 1
62 93 1
62 97 1
62 102 1
62 108 1
62 109 1
62 111 1
62 116 1
62 117 1
62 119 1
62 120 1
62 128 1
62 131 1
62 132 1
62 136 1
63 68 1
63 70 1
63 88 1
63 99 1
63 102 1
63 113 1
63 114 1
63 115 1
63 117 1
63 120 1
63 134 1
64 66 1
64 69 1
64 73 1
64 76 1
64 84 1
64 88 1
64 91 1
64 97 1
64 100 1
64 103 1
64 104 1
64 105 1
64 108 1
64 110 1
64 111 1
64 113 1
64 119 1
64 125 1
64 127 1
64 129 1
65 68 1
65 72 1
65 78 1
65 79 1
65 95 1
65 99 1
65 101 1
65 112 1
65 116 1
65 120 1
65 130 1
65 132 1
65 134 1
65 136 1
65 138 1
65 139 1
66 82 1
66 84 1
66 89 1
66 94 1
66 99 1
66 103 1
66 104 1
66 105 1
66 106 1
66 107 1
66 122 1
66 129 1
66 134 1
67 74 1
67 77 1
67 83 1
67 91 1
67 94 1
67 109 1
67 115 1
67 119 1
67 128 1
67 129 1
67 132 1
68 72 1
68 77 1
68 90 1
68 95 1
68 98 1
68 135 1
68 138 1
68 139 1
69 73 1
69 83 1
69 91 1
69 93 1
69 100 1
69 104 1
69 107 1
69 110 1
69 119 1
69 121 1
69 128 1
69 129 1
69 133 1
69 137 1
70 80 1
70 83 1
70 88 1
70 99 1
70 102 1
70 113 1
70 114 1
70 115 1
70 117 1
70 120 1
70 126 1
70 128 1
71 77 1
71 81 1
71 83 1
71 86 1
71 98 1
71 113 1
71 114 1
71 119 1
71 124 1
71 128 1
71 135 1
72 95 1
72 97 1
72 129 1
72 132 1
72 135 1
72 136 1
72 138 1
72 139 1
73 81 1
73 96 1
73 104 1
73 110 1
73 119 1
73 121 1
74 75 1
74 79 1
74 80 1
74 82 1
74 83 1
74 85 1
74 92 1
74 97 1
74 100 1
74 109 1
74 117 1
74 119 1
74 129 1
74 132 1
74 136 1
75 78 1
75 79 1
75 82 1
75 84 1
75 92 1
75 99 1
75 112 1
75 115 1
75 129 1
75 132 1
75 134 1
75 139 1
76 78 1
76 82 1
76 84 1
76 86 1
76 87 1
76 89 1
76 91 1
76 104 1
76 105 1
76 108 1
76 121 1
76 125 1
76 137 1
77 86 1
77 89 1
77 90 1
77 94 1
77 98 1
77 104 1
77 105 1
77 107 1
77 115 1
77 124 1
78 79 1
78 84 1
78 89 1
78 93 1
78 95 1
78 102 1
78 104 1
78 106 1
78 112 1
78 116 1
78 121 1
78 122 1
78 131 1
78 132 1
78 134 1
78 136 1
78 137 1
78 139 1
79 82 1
79 83 1
79 85 1
79 86 1
79 93 1
79 102 1
79 112 1
79 116 1
79 121 1
79 128 1
79 129 1
79 131 1
79 132 1
79 136 1
79 137 1
79 139 1
80 82 1
80 97 1
80 99 1
80 100 1
80 103 1
80 109 1
80 114 1
80 116 1
80 120 1
80 122 1
80 126 1
80 132 1
80 134 1
80 136 1
81 83 1
81 97 1
81 98 1
81 113 1
81 121 1
81 124 1
81 130 1
81 135 1
81 136 1
81 138 1
81 139 1
82 84 1
82 87 1
82 89 1
82 91 1
82 94 1
82 99 1
82 100 1
82 106 1
82 112 1
82 115 1
82 122 1
82 123 1
82 129 1
82 132 1
82 134 1
82 137 1
83 85 1
83 86 1
83 92 1
83 93 1
83 98 1
83 108 1
83 115 1
83 117 1
83 119 1
83 121 1
83 128 1
83 131 1
83 133 1
83 135 1
83 137 1
84 87 1
84 89 1
84 100 1
84 104 1
84 105 1
84 122 1
84 127 1
84 129 1
84 134 1
84 137 1
85 93 1
85 116 1
85 124 1
85 130 1
85 132 1
85 133 1
85 136 1
86 87 1
86 89 1
86 91 1
86 94 1
86 98 1
86 112 1
86 115 1
86 121 1
86 123 1
86 137 1
87 89 1
87 94 1
87 105 1
87 108 1
87 115 1
87 117 1
87 123 1
87 134 1
88 92 1
88 97 1
88 102 1
88 110 1
88 111 1
88 113 1
88 114 1
88 117 1
88 119 1
88 120 1
88 125 1
88 128 1
88 131 1
88 135 1
89 90 1
89 96 1
89 103 1
89 104 1
89 105 1
89 107 1
89 112 1
89 121 1
89 123 1
89 134 1
89 137 1
90 94 1
90 95 1
90 96 1
90 104 1
90 105 1
90 106 1
90 107 1
90 118 1
91 94 1
91 104 1
91 105 1
91 107 1
91 119 1
91 121 1
91 125 1
91 129 1
91 137 1
92 97 1
92 102 1
92 108 1
92 111 1
92 117 1
92 120 1
92 127 1
92 131 1
92 136 1
93 110 1
93 111 1
93 116 1
93 119 1
93 121 1
93 122 1
93 128 1
93 131 1
93 132 1
93 133 1
93 136 1
93 137 1
94 105 1
94 107 1
94 115 1
94 119 1
94 123 1
95 96 1
95 104 1
95 106 1
95 122 1
95 129 1
95 132 1
95 135 1
95 136 1
95 137 1
95 138 1
95 139 1
96 101 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 118 1
96 126 1
96 138 1
97 103 1
97 109 1
97 111 1
97 114 1
97 120 1
97 127 1
97 132 1
97 135 1
97 136 1
97 138 1
98 112 1
98 113 1
98 117 1
98 121 1
98 130 1
98 131 1
98 135 1
98 139 1
99 102 1
99 103 1
99 106 1
99 112 1
99 115 1
99 116 1
99 120 1
99 122 1
99 123 1
99 132 1
99 134 1
100 119 1
100 122 1
100 127 1
100 129 1
100 133 1
100 137 1
101 103 1
101 116 1
101 120 1
101 130 1
101 134 1
101 136 1
101 138 1
102 111 1
102 117 1
102 120 1
102 131 1
102 134 1
102 139 1
103 104 1
103 105 1
103 106 1
103 109 1
103 111 1
103 114 1
103 120 1
103 126 1
103 127 1
103 134 1
103 138 1
104 105 1
104 107 1
104 121 1
104 125 1
104 129 1
104 137 1
104 139 1
105 107 1
105 108 1
105 113 1
105 119 1
105 125 1
105 129 1
105 134 1
106 107 1
106 122 1
106 123 1
106 126 1
106 129 1
106 134 1
106 137 1
107 123 1
107 124 1
107 129 1
107 137 1
108 110 1
108 111 1
108 113 1
108 117 1
108 119 1
108 121 1
108 125 1
108 127 1
108 131 1
109 114 1
109 119 1
109 124 1
109 129 1
109 132 1
110 111 1
110 118 1
110 119 1
110 121 1
110 125 1
110 128 1
110 131 1
110 135 1
111 117 1
111 119 1
111 120 1
111 121 1
111 122 1
111 125 1
111 127 1
111 131 1
111 134 1
111 136 1
112 121 1
112 130 1
112 134 1
112 139 1
113 117 1
113 119 1
113 120 1
114 116 1
114 124 1
114 126 1
114 128 1
114 138 1
115 117 1
116 120 1
116 124 1
116 130 1
116 132 1
116 136 1
116 138 1
117 120 1
117 131 1
118 126 1
118 128 1
119 121 1
119 125 1
119 128 1
119 129 1
120 122 1
120 127 1
120 130 1
120 131 1
120 134 1
120 136 1
120 138 1
121 131 1
121 133 1
121 135 1
121 137 1
121 139 1
122 123 1
122 127 1
122 129 1
122 132 1
122 133 1
122 134 1
122 137 1
123 133 1
123 137 1
124 130 1
124 138 1
126 128 1
127 134 1
128 131 1
128 135 1
129 132 1
129 137 1
130 136 1
130 138 1
131 135 1
131 136 1
131 139 1
132 136 1
133 137 1
135 136 1
135 138 1
135 139 1
136 138 1
136 139 1
138 139 1


==> anc/graph-instances/rand01-polytopes/rand01-8-164-0.dat <==
164 1868
1 11 1
1 15 1
1 17 1
1 18 1
1 19 1
1 22 1
1 27 1
1 28 1
1 33 1
1 36 1
1 39 1
1 41 1
1 43 1
1 45 1
1 53 1
1 62 1
1 68 1
1 75 1
1 76 1
1 83 1
1 98 1
1 101 1
1 102 1
1 110 1
1 134 1
1 142 1
1 144 1
1 158 1
2 4 1
2 8 1
2 16 1
2 17 1
2 20 1
2 30 1
2 46 1
2 58 1
2 59 1
2 66 1
2 69 1
2 71 1
2 76 1
2 78 1
2 80 1
2 81 1
2 91 1
2 93 1
2 95 1
2 125 1
2 132 1
2 133 1
2 163 1
3 5 1
3 7 1
3 17 1
3 26 1
3 63 1
3 71 1
3 77 1
3 163 1
4 8 1
4 10 1
4 15 1
4 18 1
4 20 1
4 23 1
4 31 1
4 48 1
4 58 1
4 78 1
4 79 1
4 81 1
4 83 1
4 86 1
4 87 1
4 91 1
4 95 1
4 120 1
4 125 1
4 129 1
4 132 1
4 133 1
4 153 1
4 162 1
5 17 1
5 22 1
5 40 1
5 43 1
5 77 1
5 81 1
5 94 1
5 101 1
5 105 1
5 113 1
5 115 1
5 134 1
5 137 1
5 148 1
5 151 1
5 153 1
6 7 1
6 11 1
6 14 1
6 17 1
6 22 1
6 25 1
6 33 1
6 45 1
6 54 1
6 76 1
6 85 1
6 100 1
6 104 1
6 110 1
6 128 1
6 135 1
6 147 1
6 152 1
6 160 1
7 11 1
7 13 1
7 14 1
7 16 1
7 17 1
7 22 1
7 41 1
7 43 1
7 50 1
7 63 1
7 71 1
7 76 1
7 99 1
7 100 1
7 104 1
7 109 1
7 128 1
7 131 1
7 135 1
7 142 1
7 147 1
7 156 1
8 23 1
8 34 1
8 58 1
8 66 1
8 70 1
8 71 1
8 72 1
8 73 1
8 78 1
8 79 1
8 81 1
8 91 1
8 93 1
8 95 1
8 113 1
8 114 1
8 115 1
8 116 1
8 124 1
8 125 1
8 126 1
8 132 1
8 133 1
8 148 1
8 153 1
8 154 1
8 157 1
8 163 1
9 14 1
9 21 1
9 26 1
9 35 1
9 52 1
9 63 1
9 89 1
9 92 1
9 108 1
9 118 1
9 123 1
9 127 1
9 130 1
9 140 1
9 145 1
9 150 1
9 152 1
9 154 1
10 15 1
10 17 1
10 18 1
10 20 1
10 35 1
10 39 1
10 44 1
10 55 1
10 66 1
10 68 1
10 70 1
10 71 1
10 76 1
10 77 1
10 79 1
10 80 1
10 81 1
10 101 1
10 102 1
10 113 1
10 124 1
10 129 1
10 131 1
10 132 1
10 134 1
10 140 1
10 144 1
10 149 1
10 150 1
10 151 1
10 153 1
10 158 1
10 162 1
11 13 1
11 16 1
11 17 1
11 22 1
11 28 1
11 36 1
11 41 1
11 51 1
11 59 1
11 76 1
11 83 1
11 85 1
11 86 1
11 90 1
11 110 1
11 135 1
11 147 1
12 42 1
12 68 1
12 76 1
12 100 1
12 103 1
12 110 1
12 155 1
12 162 1
13 16 1
13 67 1
13 71 1
13 84 1
13 90 1
13 99 1
13 116 1
13 125 1
13 143 1
13 156 1
13 163 1
14 21 1
14 33 1
14 45 1
14 50 1
14 52 1
14 53 1
14 54 1
14 63 1
14 82 1
14 88 1
14 99 1
14 103 1
14 104 1
14 108 1
14 111 1
14 128 1
14 135 1
14 139 1
14 141 1
14 142 1
14 143 1
14 147 1
14 152 1
14 156 1
14 157 1
14 160 1
15 22 1
15 29 1
15 31 1
15 68 1
15 76 1
15 78 1
15 81 1
15 83 1
15 86 1
15 87 1
15 101 1
15 109 1
15 117 1
15 158 1
16 17 1
16 22 1
16 30 1
16 57 1
16 65 1
16 71 1
16 73 1
16 76 1
16 78 1
16 81 1
16 84 1
16 86 1
16 93 1
16 99 1
16 100 1
16 106 1
16 109 1
16 116 1
16 125 1
16 131 1
16 135 1
16 147 1
16 154 1
16 156 1
17 20 1
17 22 1
17 25 1
17 28 1
17 39 1
17 40 1
17 41 1
17 46 1
17 59 1
17 71 1
17 76 1
17 77 1
17 80 1
17 81 1
17 94 1
17 100 1
17 104 1
17 110 1
17 112 1
17 134 1
17 135 1
17 162 1
18 19 1
18 23 1
18 40 1
18 44 1
18 45 1
18 48 1
18 68 1
18 74 1
18 79 1
18 83 1
18 87 1
18 91 1
18 97 1
18 98 1
18 105 1
18 110 1
18 112 1
18 120 1
18 132 1
18 134 1
18 146 1
18 162 1
19 38 1
19 41 1
19 43 1
19 45 1
19 53 1
19 62 1
19 68 1
19 88 1
19 101 1
19 103 1
19 105 1
19 110 1
19 128 1
19 136 1
19 146 1
20 23 1
20 28 1
20 35 1
20 39 1
20 42 1
20 66 1
20 71 1
20 76 1
20 77 1
20 80 1
20 86 1
20 91 1
20 125 1
20 138 1
20 149 1
20 162 1
21 23 1
21 26 1
21 52 1
21 56 1
21 60 1
21 82 1
21 91 1
21 111 1
21 114 1
21 115 1
21 118 1
21 121 1
21 125 1
21 126 1
21 143 1
21 148 1
21 154 1
21 156 1
21 157 1
21 160 1
21 163 1
22 29 1
22 33 1
22 40 1
22 43 1
22 45 1
22 50 1
22 51 1
22 75 1
22 76 1
22 78 1
22 81 1
22 94 1
22 100 1
22 104 1
22 109 1
22 117 1
22 134 1
22 135 1
22 142 1
22 147 1
23 26 1
23 28 1
23 34 1
23 38 1
23 42 1
23 48 1
23 56 1
23 61 1
23 66 1
23 77 1
23 79 1
23 87 1
23 90 1
23 91 1
23 96 1
23 97 1
23 105 1
23 112 1
23 114 1
23 115 1
23 118 1
23 120 1
23 125 1
23 138 1
23 140 1
23 143 1
23 146 1
23 148 1
23 153 1
23 157 1
23 159 1
23 162 1
23 163 1
24 28 1
24 36 1
24 37 1
24 39 1
24 47 1
24 59 1
24 60 1
24 93 1
24 97 1
24 104 1
24 126 1
24 147 1
24 149 1
25 26 1
25 40 1
25 46 1
25 59 1
25 60 1
25 85 1
25 91 1
25 112 1
25 125 1
25 152 1
26 38 1
26 77 1
26 91 1
26 105 1
26 112 1
26 118 1
26 125 1
26 128 1
26 130 1
26 140 1
26 143 1
26 148 1
26 163 1
27 33 1
27 34 1
27 36 1
27 44 1
27 45 1
27 47 1
27 49 1
27 53 1
27 56 1
27 58 1
27 65 1
27 68 1
27 74 1
27 75 1
27 82 1
27 83 1
27 86 1
27 87 1
27 98 1
27 106 1
27 107 1
27 111 1
27 119 1
27 120 1
27 121 1
27 129 1
27 133 1
27 139 1
27 146 1
27 155 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 164 1
28 36 1
28 38 1
28 39 1
28 41 1
28 42 1
28 47 1
28 48 1
28 59 1
28 61 1
28 66 1
28 72 1
28 74 1
28 76 1
28 77 1
28 83 1
28 85 1
28 86 1
28 90 1
28 91 1
28 97 1
28 110 1
28 112 1
28 118 1
28 122 1
28 125 1
28 126 1
28 134 1
28 145 1
28 149 1
28 163 1
29 32 1
29 33 1
29 44 1
29 50 1
29 65 1
29 75 1
29 78 1
29 80 1
29 81 1
29 94 1
29 95 1
29 109 1
29 117 1
29 124 1
29 135 1
29 139 1
29 158 1
30 42 1
30 46 1
30 69 1
30 82 1
30 85 1
30 91 1
30 96 1
30 100 1
30 106 1
30 108 1
30 116 1
30 125 1
30 133 1
30 143 1
31 34 1
31 67 1
31 78 1
31 83 1
31 84 1
31 86 1
31 87 1
31 90 1
31 101 1
31 107 1
31 116 1
31 146 1
31 153 1
31 161 1
32 50 1
32 55 1
32 73 1
32 82 1
32 88 1
32 99 1
32 108 1
32 109 1
32 119 1
32 124 1
32 127 1
32 139 1
33 36 1
33 39 1
33 45 1
33 50 1
33 53 1
33 54 1
33 62 1
33 68 1
33 74 1
33 75 1
33 94 1
33 98 1
33 102 1
33 103 1
33 104 1
33 110 1
33 111 1
33 123 1
33 135 1
33 139 1
33 141 1
33 142 1
33 144 1
33 147 1
33 152 1
33 155 1
33 158 1
33 160 1
34 79 1
34 82 1
34 87 1
34 96 1
34 107 1
34 114 1
34 116 1
34 119 1
34 125 1
34 133 1
34 136 1
34 146 1
34 153 1
34 157 1
34 159 1
34 164 1
35 39 1
35 44 1
35 55 1
35 63 1
35 64 1
35 66 1
35 70 1
35 71 1
35 72 1
35 76 1
35 77 1
35 79 1
35 80 1
35 89 1
35 99 1
35 101 1
35 102 1
35 108 1
35 113 1
35 118 1
35 123 1
35 124 1
35 127 1
35 129 1
35 130 1
35 131 1
35 138 1
35 140 1
35 144 1
35 145 1
35 149 1
35 150 1
35 151 1
35 153 1
35 154 1
35 155 1
35 158 1
35 162 1
35 164 1
36 39 1
36 41 1
36 47 1
36 49 1
36 57 1
36 62 1
36 65 1
36 74 1
36 75 1
36 76 1
36 83 1
36 86 1
36 90 1
36 97 1
36 102 1
36 107 1
36 110 1
36 122 1
36 129 1
36 142 1
36 144 1
36 147 1
36 149 1
36 158 1
36 161 1
37 47 1
37 48 1
37 51 1
37 59 1
37 61 1
37 73 1
37 75 1
37 81 1
37 91 1
37 94 1
37 95 1
37 114 1
37 115 1
37 121 1
37 126 1
37 137 1
38 41 1
38 42 1
38 66 1
38 74 1
38 77 1
38 83 1
38 85 1
38 90 1
38 96 1
38 97 1
38 103 1
38 105 1
38 110 1
38 111 1
38 112 1
38 118 1
38 125 1
38 128 1
38 140 1
38 143 1
38 146 1
38 163 1
39 41 1
39 44 1
39 47 1
39 76 1
39 77 1
39 80 1
39 97 1
39 102 1
39 104 1
39 110 1
39 112 1
39 123 1
39 134 1
39 142 1
39 144 1
39 145 1
39 149 1
39 162 1
40 45 1
40 81 1
40 91 1
40 94 1
40 132 1
40 134 1
40 141 1
40 148 1
41 43 1
41 62 1
41 76 1
41 77 1
41 90 1
41 101 1
41 103 1
41 110 1
41 128 1
41 131 1
41 142 1
42 49 1
42 74 1
42 83 1
42 85 1
42 86 1
42 87 1
42 91 1
42 96 1
42 97 1
42 110 1
42 112 1
42 125 1
42 138 1
42 162 1
43 50 1
43 62 1
43 67 1
43 88 1
43 101 1
43 109 1
44 58 1
44 68 1
44 79 1
44 80 1
44 81 1
44 89 1
44 94 1
44 95 1
44 98 1
44 102 1
44 119 1
44 120 1
44 123 1
44 124 1
44 127 1
44 129 1
44 132 1
44 138 1
44 139 1
44 141 1
44 144 1
44 149 1
44 150 1
44 155 1
44 158 1
44 162 1
45 50 1
45 51 1
45 53 1
45 68 1
45 74 1
45 75 1
45 83 1
45 85 1
45 87 1
45 88 1
45 91 1
45 98 1
45 110 1
45 117 1
45 121 1
45 133 1
45 139 1
45 141 1
45 146 1
45 157 1
45 160 1
46 69 1
46 71 1
46 76 1
46 80 1
46 81 1
46 89 1
46 91 1
46 100 1
46 125 1
46 130 1
46 132 1
46 162 1
47 48 1
47 56 1
47 61 1
47 74 1
47 75 1
47 83 1
47 97 1
47 98 1
47 102 1
47 120 1
47 121 1
47 129 1
47 149 1
47 158 1
47 161 1
48 51 1
48 59 1
48 61 1
48 77 1
48 81 1
48 83 1
48 87 1
48 90 1
48 91 1
48 97 1
48 115 1
48 120 1
48 134 1
48 153 1
49 57 1
49 65 1
49 74 1
49 86 1
49 106 1
49 138 1
49 144 1
49 149 1
49 155 1
49 164 1
50 52 1
50 53 1
50 62 1
50 63 1
50 67 1
50 73 1
50 75 1
50 82 1
50 88 1
50 94 1
50 99 1
50 104 1
50 135 1
50 137 1
50 139 1
50 141 1
50 142 1
50 147 1
50 156 1
50 157 1
50 161 1
51 59 1
51 67 1
51 75 1
51 78 1
51 81 1
51 83 1
51 85 1
51 91 1
51 115 1
51 133 1
51 157 1
52 53 1
52 56 1
52 82 1
52 88 1
52 92 1
52 114 1
52 115 1
52 121 1
52 127 1
52 137 1
52 139 1
52 141 1
52 148 1
52 157 1
53 56 1
53 62 1
53 68 1
53 74 1
53 75 1
53 82 1
53 83 1
53 88 1
53 92 1
53 98 1
53 103 1
53 111 1
53 119 1
53 121 1
53 139 1
53 141 1
53 142 1
53 146 1
53 157 1
53 158 1
53 160 1
53 161 1
54 89 1
54 100 1
54 106 1
54 108 1
54 135 1
54 139 1
54 152 1
54 155 1
54 160 1
55 62 1
55 64 1
55 70 1
55 101 1
55 107 1
55 119 1
55 124 1
55 150 1
55 151 1
55 158 1
56 61 1
56 74 1
56 82 1
56 92 1
56 97 1
56 98 1
56 111 1
56 114 1
56 115 1
56 118 1
56 120 1
56 121 1
56 146 1
56 157 1
56 159 1
56 161 1
57 64 1
57 65 1
57 72 1
57 73 1
57 84 1
57 86 1
57 93 1
57 99 1
57 106 1
57 107 1
57 122 1
57 135 1
57 144 1
57 147 1
57 149 1
57 154 1
57 156 1
57 164 1
58 65 1
58 69 1
58 82 1
58 89 1
58 91 1
58 95 1
58 106 1
58 114 1
58 120 1
58 121 1
58 125 1
58 127 1
58 132 1
58 133 1
58 139 1
58 141 1
59 60 1
59 81 1
59 85 1
59 91 1
59 115 1
59 125 1
59 163 1
60 69 1
60 85 1
60 91 1
60 97 1
60 121 1
60 125 1
60 152 1
60 160 1
61 66 1
61 70 1
61 72 1
61 73 1
61 77 1
61 90 1
61 114 1
61 115 1
61 118 1
61 122 1
61 126 1
61 137 1
61 145 1
61 151 1
61 153 1
61 161 1
61 163 1
62 75 1
62 101 1
62 102 1
62 142 1
62 151 1
62 158 1
62 161 1
63 71 1
63 80 1
63 99 1
63 104 1
63 124 1
63 126 1
63 137 1
63 142 1
63 145 1
63 154 1
63 156 1
64 99 1
64 103 1
64 108 1
64 119 1
64 131 1
64 142 1
64 144 1
64 155 1
64 164 1
65 73 1
65 75 1
65 78 1
65 82 1
65 83 1
65 86 1
65 93 1
65 95 1
65 106 1
65 107 1
65 129 1
65 133 1
65 135 1
65 139 1
65 144 1
65 147 1
65 149 1
65 158 1
66 71 1
66 72 1
66 77 1
66 84 1
66 90 1
66 96 1
66 118 1
66 125 1
66 131 1
66 138 1
66 140 1
66 153 1
66 159 1
66 163 1
67 73 1
67 75 1
67 83 1
67 90 1
67 115 1
67 116 1
67 146 1
67 156 1
67 157 1
67 161 1
68 79 1
68 87 1
68 98 1
68 110 1
68 117 1
68 119 1
68 132 1
68 136 1
68 139 1
68 155 1
68 158 1
68 162 1
69 89 1
69 91 1
69 93 1
69 106 1
69 125 1
69 138 1
69 154 1
70 72 1
70 73 1
70 95 1
70 107 1
70 114 1
70 124 1
70 126 1
70 129 1
70 150 1
70 151 1
70 153 1
70 159 1
71 72 1
71 76 1
71 77 1
71 80 1
71 81 1
71 84 1
71 93 1
71 99 1
71 100 1
71 109 1
71 113 1
71 116 1
71 124 1
71 125 1
71 126 1
71 130 1
71 131 1
71 135 1
71 140 1
71 154 1
71 162 1
71 163 1
72 73 1
72 93 1
72 99 1
72 118 1
72 122 1
72 124 1
72 126 1
72 138 1
72 140 1
72 145 1
72 149 1
72 154 1
72 159 1
72 164 1
73 75 1
73 82 1
73 93 1
73 95 1
73 99 1
73 106 1
73 107 1
73 114 1
73 115 1
73 116 1
73 124 1
73 126 1
73 137 1
73 154 1
73 156 1
73 161 1
74 75 1
74 83 1
74 85 1
74 87 1
74 91 1
74 97 1
74 98 1
74 110 1
74 111 1
74 121 1
74 146 1
74 160 1
74 161 1
75 82 1
75 83 1
75 94 1
75 98 1
75 102 1
75 121 1
75 133 1
75 139 1
75 141 1
75 146 1
75 147 1
75 156 1
75 157 1
75 158 1
75 160 1
75 161 1
76 77 1
76 80 1
76 81 1
76 86 1
76 100 1
76 109 1
76 110 1
76 112 1
76 131 1
76 134 1
76 135 1
76 144 1
76 162 1
77 79 1
77 90 1
77 101 1
77 105 1
77 112 1
77 113 1
77 115 1
77 118 1
77 131 1
77 134 1
77 140 1
77 145 1
77 151 1
77 153 1
77 162 1
77 163 1
78 81 1
78 83 1
78 86 1
78 87 1
78 91 1
78 95 1
78 109 1
78 116 1
78 117 1
78 133 1
79 87 1
79 101 1
79 105 1
79 113 1
79 114 1
79 120 1
79 125 1
79 127 1
79 130 1
79 132 1
79 136 1
79 140 1
79 148 1
79 150 1
79 151 1
79 153 1
79 159 1
79 162 1
80 81 1
80 89 1
80 93 1
80 94 1
80 95 1
80 99 1
80 102 1
80 104 1
80 124 1
80 129 1
80 135 1
80 144 1
80 149 1
80 154 1
80 158 1
80 162 1
81 91 1
81 94 1
81 95 1
81 100 1
81 109 1
81 113 1
81 115 1
81 117 1
81 124 1
81 132 1
81 134 1
81 135 1
82 88 1
82 96 1
82 106 1
82 107 1
82 108 1
82 109 1
82 111 1
82 114 1
82 116 1
82 117 1
82 119 1
82 121 1
82 125 1
82 127 1
82 130 1
82 133 1
82 136 1
82 139 1
82 143 1
82 146 1
82 154 1
82 156 1
82 157 1
82 159 1
82 160 1
82 161 1
82 164 1
83 85 1
83 86 1
83 87 1
83 90 1
83 91 1
83 98 1
83 107 1
83 110 1
83 121 1
83 129 1
83 146 1
83 158 1
83 161 1
84 86 1
84 90 1
84 96 1
84 99 1
84 116 1
84 125 1
84 131 1
85 87 1
85 91 1
85 97 1
85 110 1
85 112 1
85 125 1
85 133 1
85 143 1
85 146 1
85 157 1
85 160 1
86 87 1
86 90 1
86 107 1
86 110 1
86 129 1
86 144 1
86 149 1
86 158 1
87 91 1
87 97 1
87 110 1
87 120 1
87 125 1
87 132 1
87 133 1
87 146 1
87 162 1
88 108 1
88 109 1
88 117 1
88 119 1
88 127 1
88 128 1
88 130 1
88 136 1
88 139 1
88 148 1
88 157 1
89 108 1
89 123 1
89 127 1
89 130 1
89 132 1
89 138 1
89 139 1
89 140 1
89 141 1
89 150 1
89 152 1
89 154 1
89 155 1
89 162 1
90 110 1
90 115 1
90 118 1
90 122 1
90 146 1
90 153 1
90 161 1
90 163 1
91 95 1
91 97 1
91 112 1
91 114 1
91 115 1
91 120 1
91 121 1
91 125 1
91 132 1
91 133 1
91 138 1
91 143 1
91 146 1
91 148 1
91 157 1
91 162 1
91 163 1
92 98 1
92 105 1
92 118 1
92 123 1
92 140 1
92 145 1
92 150 1
92 151 1
93 95 1
93 99 1
93 106 1
93 124 1
93 126 1
93 135 1
93 147 1
93 149 1
93 154 1
93 156 1
94 95 1
94 102 1
94 104 1
94 124 1
94 134 1
94 137 1
94 141 1
95 114 1
95 124 1
95 126 1
95 129 1
96 103 1
96 108 1
96 116 1
96 118 1
96 125 1
96 138 1
96 140 1
96 143 1
96 159 1
96 164 1
97 98 1
97 112 1
97 118 1
97 120 1
97 121 1
97 123 1
97 125 1
97 138 1
97 149 1
98 102 1
98 120 1
98 121 1
98 123 1
98 139 1
98 141 1
98 146 1
98 158 1
99 100 1
99 106 1
99 108 1
99 109 1
99 116 1
99 124 1
99 125 1
99 126 1
99 131 1
99 135 1
99 142 1
99 154 1
99 156 1
100 103 1
100 108 1
100 109 1
100 117 1
100 128 1
100 130 1
100 131 1
100 135 1
101 105 1
101 109 1
101 113 1
101 131 1
101 134 1
101 136 1
101 151 1
101 153 1
102 124 1
102 129 1
102 134 1
102 151 1
102 158 1
103 108 1
103 109 1
103 110 1
103 111 1
103 119 1
103 128 1
103 130 1
103 131 1
103 136 1
103 140 1
103 142 1
103 155 1
103 164 1
104 135 1
104 142 1
104 147 1
104 152 1
105 112 1
105 118 1
105 134 1
105 140 1
105 148 1
105 151 1
105 153 1
106 108 1
106 133 1
106 135 1
106 139 1
106 143 1
106 147 1
106 154 1
106 156 1
106 160 1
106 164 1
107 119 1
107 129 1
107 158 1
107 159 1
107 161 1
107 164 1
108 109 1
108 116 1
108 117 1
108 119 1
108 125 1
108 127 1
108 128 1
108 130 1
108 136 1
108 139 1
108 140 1
108 143 1
108 150 1
108 154 1
108 155 1
108 156 1
108 164 1
109 113 1
109 116 1
109 117 1
109 127 1
109 128 1
109 130 1
109 131 1
109 135 1
109 136 1
110 112 1
110 128 1
110 146 1
111 118 1
111 122 1
111 142 1
111 143 1
111 146 1
111 156 1
111 157 1
111 160 1
111 161 1
111 164 1
112 118 1
112 123 1
112 125 1
112 134 1
112 140 1
112 162 1
113 124 1
113 127 1
113 130 1
113 132 1
113 148 1
113 151 1
113 153 1
114 115 1
114 121 1
114 124 1
114 125 1
114 126 1
114 127 1
114 132 1
114 133 1
114 137 1
114 148 1
114 154 1
114 157 1
114 159 1
115 121 1
115 125 1
115 126 1
115 137 1
115 148 1
115 153 1
115 157 1
115 163 1
116 125 1
116 133 1
116 143 1
116 157 1
117 127 1
117 130 1
117 132 1
117 133 1
117 136 1
117 139 1
118 122 1
118 123 1
118 125 1
118 126 1
118 138 1
118 140 1
118 145 1
118 150 1
118 154 1
118 159 1
118 163 1
118 164 1
119 127 1
119 136 1
119 139 1
119 150 1
119 155 1
119 158 1
119 159 1
119 164 1
120 121 1
120 125 1
120 129 1
120 132 1
120 138 1
120 159 1
120 162 1
121 133 1
121 139 1
121 141 1
121 146 1
121 157 1
121 160 1
122 126 1
122 142 1
122 145 1
122 156 1
122 161 1
123 138 1
123 140 1
123 145 1
123 150 1
123 152 1
123 155 1
123 162 1
124 126 1
124 127 1
124 129 1
124 137 1
124 150 1
124 151 1
124 154 1
124 158 1
125 130 1
125 132 1
125 133 1
125 138 1
125 140 1
125 143 1
125 148 1
125 153 1
125 154 1
125 157 1
125 159 1
125 162 1
125 163 1
126 137 1
126 145 1
126 154 1
126 156 1
126 163 1
127 130 1
127 132 1
127 136 1
127 139 1
127 141 1
127 148 1
127 150 1
127 154 1
128 130 1
128 143 1
129 149 1
129 158 1
130 132 1
130 136 1
130 140 1
130 148 1
130 154 1
131 140 1
132 133 1
132 139 1
132 141 1
132 148 1
132 162 1
133 139 1
133 157 1
133 160 1
134 151 1
134 153 1
135 142 1
135 144 1
135 147 1
137 151 1
138 140 1
138 149 1
138 150 1
138 154 1
138 155 1
138 159 1
138 162 1
138 164 1
139 141 1
139 155 1
139 158 1
139 160 1
140 145 1
140 150 1
140 154 1
140 155 1
140 159 1
140 162 1
140 164 1
141 152 1
141 160 1
142 144 1
142 145 1
142 147 1
142 156 1
143 154 1
143 156 1
143 157 1
143 160 1
143 163 1
143 164 1
144 149 1
144 155 1
144 158 1
144 162 1
145 151 1
146 157 1
146 161 1
147 156 1
147 160 1
148 157 1
149 162 1
150 151 1
150 154 1
150 155 1
150 159 1
150 164 1
151 153 1
152 160 1
153 159 1
154 156 1
154 159 1
154 164 1
155 158 1
155 162 1
155 164 1
156 157 1
156 160 1
156 161 1
156 164 1
157 160 1
157 161 1
158 161 1
159 164 1


==> anc/graph-instances/rand01-polytopes/rand01-8-164-1.dat <==
164 1837
1 17 1
1 18 1
1 31 1
1 80 1
1 111 1
1 115 1
1 118 1
1 121 1
1 129 1
1 131 1
1 137 1
1 139 1
1 140 1
1 141 1
1 146 1
1 148 1
2 7 1
2 11 1
2 16 1
2 22 1
2 36 1
2 37 1
2 49 1
2 68 1
2 70 1
2 71 1
2 73 1
2 74 1
2 77 1
2 78 1
2 90 1
2 95 1
2 100 1
2 108 1
2 112 1
2 126 1
2 147 1
3 6 1
3 8 1
3 10 1
3 13 1
3 25 1
3 29 1
3 47 1
3 52 1
3 87 1
3 88 1
3 89 1
3 91 1
3 93 1
3 98 1
3 109 1
3 115 1
3 120 1
3 130 1
3 132 1
3 152 1
3 158 1
3 159 1
4 13 1
4 23 1
4 24 1
4 34 1
4 40 1
4 46 1
4 59 1
4 63 1
4 76 1
4 87 1
4 104 1
4 114 1
4 116 1
4 128 1
4 136 1
4 137 1
4 142 1
4 157 1
4 161 1
5 12 1
5 14 1
5 16 1
5 21 1
5 26 1
5 29 1
5 40 1
5 43 1
5 49 1
5 55 1
5 61 1
5 73 1
5 74 1
5 76 1
5 85 1
5 86 1
5 88 1
5 89 1
5 93 1
5 102 1
5 104 1
5 108 1
5 113 1
5 122 1
5 123 1
5 132 1
5 133 1
5 152 1
5 158 1
5 161 1
6 8 1
6 14 1
6 16 1
6 18 1
6 21 1
6 26 1
6 29 1
6 49 1
6 52 1
6 54 1
6 69 1
6 77 1
6 88 1
6 89 1
6 91 1
6 109 1
6 115 1
6 120 1
6 130 1
6 132 1
6 147 1
6 154 1
6 159 1
7 11 1
7 12 1
7 27 1
7 28 1
7 32 1
7 49 1
7 50 1
7 60 1
7 68 1
7 74 1
7 84 1
7 97 1
7 100 1
7 108 1
7 134 1
7 138 1
7 147 1
7 153 1
7 155 1
7 160 1
8 12 1
8 13 1
8 28 1
8 39 1
8 44 1
8 47 1
8 52 1
8 63 1
8 67 1
8 68 1
8 69 1
8 91 1
8 95 1
8 104 1
8 107 1
8 109 1
8 113 1
8 115 1
8 122 1
8 124 1
8 137 1
8 158 1
8 159 1
8 164 1
9 19 1
9 26 1
9 32 1
9 35 1
9 39 1
9 40 1
9 41 1
9 48 1
9 52 1
9 58 1
9 60 1
9 61 1
9 75 1
9 81 1
9 82 1
9 86 1
9 88 1
9 92 1
9 93 1
9 97 1
9 101 1
9 106 1
9 109 1
9 111 1
9 113 1
9 117 1
9 118 1
9 119 1
9 124 1
9 125 1
9 135 1
9 143 1
9 144 1
9 150 1
9 152 1
9 153 1
9 157 1
9 159 1
9 160 1
10 35 1
10 57 1
10 59 1
10 81 1
10 87 1
10 89 1
10 91 1
11 16 1
11 28 1
11 38 1
11 49 1
11 64 1
11 69 1
11 70 1
11 74 1
11 84 1
11 103 1
11 108 1
11 130 1
11 132 1
11 133 1
11 147 1
11 154 1
12 40 1
12 44 1
12 49 1
12 68 1
12 71 1
12 77 1
12 88 1
12 95 1
12 108 1
12 109 1
12 113 1
12 123 1
12 138 1
12 158 1
13 23 1
13 25 1
13 44 1
13 47 1
13 52 1
13 53 1
13 59 1
13 63 1
13 68 1
13 80 1
13 87 1
13 93 1
13 95 1
13 103 1
13 104 1
13 107 1
13 109 1
13 114 1
13 115 1
13 116 1
13 120 1
13 123 1
13 124 1
13 128 1
13 137 1
13 152 1
13 158 1
13 161 1
13 162 1
13 164 1
14 15 1
14 16 1
14 21 1
14 26 1
14 49 1
14 54 1
14 55 1
14 66 1
14 77 1
14 81 1
14 88 1
14 89 1
14 97 1
14 105 1
14 109 1
14 135 1
14 143 1
14 147 1
14 155 1
15 16 1
15 27 1
15 36 1
15 50 1
15 51 1
15 55 1
15 64 1
15 66 1
15 79 1
15 81 1
15 83 1
15 89 1
15 97 1
15 106 1
15 110 1
15 119 1
15 145 1
15 148 1
15 155 1
16 21 1
16 22 1
16 26 1
16 29 1
16 36 1
16 37 1
16 49 1
16 64 1
16 73 1
16 74 1
16 78 1
16 86 1
16 88 1
16 89 1
16 108 1
16 110 1
16 112 1
16 125 1
16 130 1
16 132 1
16 147 1
17 18 1
17 19 1
17 22 1
17 38 1
17 48 1
17 70 1
17 92 1
17 96 1
17 107 1
17 111 1
17 115 1
17 118 1
17 124 1
17 126 1
17 129 1
17 131 1
17 137 1
17 139 1
17 146 1
17 148 1
17 150 1
17 151 1
18 26 1
18 29 1
18 52 1
18 115 1
18 121 1
18 122 1
18 129 1
18 137 1
18 150 1
19 24 1
19 30 1
19 43 1
19 46 1
19 48 1
19 50 1
19 56 1
19 58 1
19 60 1
19 65 1
19 72 1
19 75 1
19 78 1
19 92 1
19 97 1
19 100 1
19 106 1
19 110 1
19 111 1
19 117 1
19 118 1
19 119 1
19 126 1
19 131 1
19 134 1
19 135 1
19 139 1
19 143 1
19 144 1
19 146 1
19 148 1
19 153 1
19 157 1
19 160 1
19 163 1
20 29 1
20 33 1
20 41 1
20 86 1
20 96 1
20 130 1
20 133 1
20 150 1
21 22 1
21 25 1
21 26 1
21 29 1
21 30 1
21 36 1
21 37 1
21 43 1
21 49 1
21 66 1
21 73 1
21 77 1
21 78 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 96 1
21 110 1
21 112 1
21 120 1
21 123 1
21 125 1
21 129 1
21 132 1
21 152 1
22 25 1
22 30 1
22 36 1
22 37 1
22 43 1
22 48 1
22 68 1
22 72 1
22 77 1
22 78 1
22 86 1
22 92 1
22 96 1
22 110 1
22 112 1
22 125 1
22 126 1
22 129 1
22 147 1
22 148 1
22 151 1
22 160 1
23 35 1
23 56 1
23 80 1
23 87 1
23 93 1
23 120 1
23 137 1
23 140 1
23 152 1
23 157 1
23 162 1
24 27 1
24 34 1
24 36 1
24 37 1
24 40 1
24 43 1
24 46 1
24 50 1
24 56 1
24 60 1
24 61 1
24 65 1
24 75 1
24 78 1
24 86 1
24 92 1
24 100 1
24 106 1
24 110 1
24 114 1
24 126 1
24 128 1
24 131 1
24 134 1
24 136 1
24 139 1
24 152 1
24 157 1
24 161 1
24 162 1
24 163 1
25 30 1
25 37 1
25 47 1
25 56 1
25 57 1
25 68 1
25 72 1
25 77 1
25 83 1
25 87 1
25 88 1
25 92 1
25 98 1
25 103 1
25 109 1
25 110 1
25 112 1
25 115 1
25 120 1
25 123 1
25 124 1
25 125 1
25 151 1
25 152 1
25 159 1
25 160 1
25 162 1
26 29 1
26 40 1
26 43 1
26 48 1
26 49 1
26 52 1
26 58 1
26 77 1
26 86 1
26 88 1
26 93 1
26 102 1
26 109 1
26 113 1
26 129 1
26 135 1
26 147 1
26 152 1
27 36 1
27 37 1
27 40 1
27 45 1
27 50 1
27 51 1
27 55 1
27 59 1
27 60 1
27 64 1
27 75 1
27 79 1
27 81 1
27 84 1
27 97 1
27 100 1
27 108 1
27 110 1
27 119 1
27 128 1
27 134 1
27 138 1
27 153 1
27 155 1
28 39 1
28 45 1
28 68 1
28 70 1
28 72 1
28 84 1
28 98 1
28 101 1
28 103 1
28 107 1
28 108 1
28 134 1
28 149 1
28 153 1
28 158 1
28 159 1
28 164 1
29 43 1
29 53 1
29 76 1
29 85 1
29 86 1
29 88 1
29 89 1
29 93 1
29 94 1
29 96 1
29 104 1
29 120 1
29 122 1
29 129 1
29 130 1
29 132 1
29 133 1
29 137 1
29 140 1
29 152 1
30 44 1
30 47 1
30 58 1
30 66 1
30 68 1
30 72 1
30 77 1
30 81 1
30 87 1
30 88 1
30 92 1
30 105 1
30 109 1
30 110 1
30 123 1
30 128 1
30 134 1
30 143 1
30 148 1
30 152 1
30 157 1
30 160 1
31 42 1
31 47 1
31 54 1
31 62 1
31 70 1
31 72 1
31 83 1
31 84 1
31 90 1
31 95 1
31 100 1
31 105 1
31 115 1
31 116 1
31 139 1
31 141 1
31 148 1
31 151 1
31 164 1
32 38 1
32 39 1
32 48 1
32 60 1
32 61 1
32 74 1
32 102 1
32 113 1
32 126 1
32 163 1
33 50 1
33 64 1
33 76 1
33 94 1
33 106 1
33 111 1
33 127 1
33 131 1
33 133 1
33 139 1
33 144 1
33 145 1
33 156 1
34 36 1
34 40 1
34 43 1
34 46 1
34 50 1
34 51 1
34 55 1
34 65 1
34 76 1
34 78 1
34 85 1
34 128 1
34 131 1
34 139 1
34 157 1
34 161 1
35 40 1
35 81 1
35 93 1
35 94 1
35 106 1
35 117 1
35 135 1
35 142 1
35 144 1
35 157 1
36 37 1
36 43 1
36 45 1
36 49 1
36 50 1
36 51 1
36 53 1
36 64 1
36 66 1
36 70 1
36 73 1
36 74 1
36 76 1
36 78 1
36 83 1
36 100 1
36 103 1
36 106 1
36 108 1
36 110 1
36 112 1
36 116 1
36 128 1
36 131 1
36 134 1
36 136 1
36 139 1
36 148 1
36 155 1
37 61 1
37 68 1
37 73 1
37 78 1
37 92 1
37 103 1
37 108 1
37 110 1
37 112 1
37 114 1
37 123 1
37 125 1
37 128 1
37 134 1
37 152 1
37 161 1
37 162 1
37 163 1
38 39 1
38 48 1
38 50 1
38 60 1
38 70 1
38 74 1
38 84 1
38 99 1
38 101 1
38 102 1
38 107 1
38 111 1
38 122 1
38 126 1
38 127 1
38 133 1
38 137 1
38 139 1
38 150 1
39 41 1
39 52 1
39 67 1
39 101 1
39 104 1
39 107 1
39 113 1
39 122 1
39 124 1
39 149 1
39 150 1
39 159 1
40 46 1
40 55 1
40 59 1
40 61 1
40 75 1
40 81 1
40 82 1
40 86 1
40 88 1
40 93 1
40 104 1
40 106 1
40 108 1
40 113 1
40 123 1
40 128 1
40 135 1
40 138 1
40 142 1
40 152 1
40 157 1
40 158 1
40 161 1
41 52 1
41 61 1
41 86 1
41 93 1
41 98 1
41 124 1
41 125 1
41 144 1
41 149 1
41 150 1
41 152 1
41 159 1
41 162 1
42 54 1
42 72 1
42 83 1
42 84 1
42 97 1
42 111 1
42 139 1
42 145 1
42 148 1
42 151 1
42 153 1
42 154 1
43 55 1
43 66 1
43 78 1
43 81 1
43 85 1
43 86 1
43 88 1
43 92 1
43 94 1
43 96 1
43 106 1
43 110 1
43 129 1
43 131 1
43 135 1
43 140 1
43 146 1
43 148 1
43 152 1
43 157 1
44 46 1
44 47 1
44 63 1
44 68 1
44 71 1
44 77 1
44 90 1
44 95 1
44 116 1
44 123 1
44 128 1
44 134 1
44 138 1
44 164 1
45 57 1
45 59 1
45 64 1
45 72 1
45 83 1
45 84 1
45 87 1
45 98 1
45 101 1
45 103 1
45 108 1
45 110 1
45 116 1
45 128 1
45 134 1
45 136 1
45 149 1
45 153 1
45 156 1
45 158 1
45 164 1
46 58 1
46 60 1
46 63 1
46 65 1
46 71 1
46 82 1
46 113 1
46 128 1
46 134 1
46 139 1
46 157 1
46 161 1
46 163 1
47 52 1
47 63 1
47 68 1
47 72 1
47 80 1
47 87 1
47 91 1
47 95 1
47 107 1
47 109 1
47 115 1
47 116 1
47 124 1
47 152 1
47 159 1
47 164 1
48 50 1
48 60 1
48 74 1
48 86 1
48 92 1
48 97 1
48 99 1
48 102 1
48 106 1
48 111 1
48 126 1
48 129 1
48 135 1
48 146 1
48 147 1
48 148 1
48 150 1
49 64 1
49 69 1
49 71 1
49 73 1
49 74 1
49 77 1
49 88 1
49 90 1
49 95 1
49 102 1
49 108 1
49 109 1
49 132 1
49 147 1
49 155 1
50 55 1
50 60 1
50 64 1
50 65 1
50 74 1
50 75 1
50 76 1
50 78 1
50 84 1
50 97 1
50 99 1
50 100 1
50 101 1
50 106 1
50 111 1
50 126 1
50 127 1
50 131 1
50 133 1
50 136 1
50 139 1
50 155 1
50 156 1
51 55 1
51 66 1
51 73 1
51 79 1
51 81 1
51 90 1
51 116 1
51 128 1
51 155 1
52 58 1
52 63 1
52 67 1
52 80 1
52 91 1
52 92 1
52 93 1
52 104 1
52 107 1
52 109 1
52 113 1
52 115 1
52 117 1
52 122 1
52 124 1
52 129 1
52 137 1
52 150 1
52 152 1
52 159 1
52 161 1
53 64 1
53 70 1
53 73 1
53 76 1
53 78 1
53 85 1
53 95 1
53 96 1
53 103 1
53 104 1
53 112 1
53 114 1
53 116 1
53 120 1
53 132 1
53 133 1
53 137 1
54 69 1
54 79 1
54 84 1
54 89 1
54 91 1
54 121 1
54 127 1
54 155 1
54 164 1
55 66 1
55 76 1
55 79 1
55 81 1
55 89 1
55 94 1
55 99 1
55 106 1
55 127 1
55 133 1
55 135 1
55 142 1
55 155 1
56 57 1
56 72 1
56 83 1
56 87 1
56 106 1
56 110 1
56 118 1
56 131 1
56 136 1
56 144 1
56 157 1
56 162 1
57 72 1
57 83 1
57 87 1
57 98 1
57 110 1
57 119 1
57 144 1
57 145 1
57 153 1
58 80 1
58 82 1
58 92 1
58 109 1
58 113 1
58 117 1
58 129 1
58 135 1
58 143 1
58 146 1
58 152 1
58 157 1
59 79 1
59 81 1
59 87 1
59 116 1
59 128 1
59 138 1
59 142 1
59 158 1
59 164 1
60 65 1
60 75 1
60 82 1
60 84 1
60 97 1
60 99 1
60 100 1
60 101 1
60 106 1
60 111 1
60 117 1
60 119 1
60 126 1
60 134 1
60 135 1
60 138 1
60 139 1
60 143 1
60 144 1
60 153 1
60 155 1
60 160 1
60 163 1
61 74 1
61 75 1
61 78 1
61 86 1
61 88 1
61 92 1
61 93 1
61 104 1
61 108 1
61 113 1
61 114 1
61 125 1
61 149 1
61 152 1
61 161 1
61 162 1
61 163 1
62 66 1
62 83 1
62 87 1
62 89 1
62 116 1
62 120 1
62 140 1
63 67 1
63 70 1
63 72 1
63 80 1
63 95 1
63 101 1
63 103 1
63 104 1
63 107 1
63 113 1
63 116 1
63 118 1
63 134 1
63 136 1
63 137 1
63 139 1
63 141 1
63 161 1
63 164 1
64 70 1
64 74 1
64 76 1
64 79 1
64 83 1
64 84 1
64 103 1
64 108 1
64 112 1
64 116 1
64 127 1
64 130 1
64 131 1
64 132 1
64 133 1
64 136 1
64 139 1
64 145 1
64 155 1
64 156 1
65 71 1
65 90 1
65 99 1
65 100 1
65 126 1
65 139 1
65 141 1
65 146 1
66 81 1
66 83 1
66 87 1
66 89 1
66 105 1
66 110 1
66 128 1
66 148 1
66 157 1
67 82 1
67 101 1
67 104 1
67 113 1
67 117 1
67 122 1
67 127 1
67 142 1
67 164 1
68 70 1
68 71 1
68 72 1
68 77 1
68 92 1
68 95 1
68 103 1
68 107 1
68 109 1
68 110 1
68 115 1
68 123 1
68 124 1
68 134 1
68 151 1
68 159 1
68 160 1
68 163 1
69 79 1
69 84 1
69 95 1
69 122 1
69 127 1
69 132 1
69 155 1
69 164 1
70 72 1
70 78 1
70 83 1
70 84 1
70 95 1
70 96 1
70 100 1
70 103 1
70 107 1
70 112 1
70 114 1
70 116 1
70 126 1
70 133 1
70 134 1
70 137 1
70 139 1
70 151 1
70 164 1
71 73 1
71 77 1
71 85 1
71 90 1
71 95 1
71 102 1
71 113 1
71 123 1
71 126 1
71 129 1
71 137 1
71 161 1
71 163 1
72 83 1
72 84 1
72 87 1
72 92 1
72 100 1
72 101 1
72 103 1
72 107 1
72 110 1
72 116 1
72 118 1
72 124 1
72 134 1
72 136 1
72 139 1
72 148 1
72 151 1
72 153 1
72 159 1
72 160 1
72 164 1
73 74 1
73 77 1
73 78 1
73 85 1
73 88 1
73 90 1
73 95 1
73 108 1
73 112 1
73 123 1
73 132 1
74 78 1
74 86 1
74 102 1
74 108 1
74 126 1
74 132 1
74 133 1
74 147 1
75 106 1
75 119 1
75 144 1
75 156 1
75 157 1
76 78 1
76 79 1
76 85 1
76 94 1
76 96 1
76 104 1
76 114 1
76 116 1
76 122 1
76 127 1
76 131 1
76 132 1
76 133 1
76 136 1
76 137 1
76 139 1
76 140 1
76 141 1
76 142 1
76 156 1
77 90 1
77 92 1
77 95 1
77 105 1
77 109 1
77 115 1
77 123 1
77 129 1
77 147 1
77 152 1
78 85 1
78 86 1
78 92 1
78 96 1
78 103 1
78 106 1
78 110 1
78 112 1
78 114 1
78 126 1
78 129 1
78 131 1
78 133 1
78 136 1
78 137 1
78 139 1
78 148 1
78 152 1
78 161 1
78 162 1
78 163 1
79 81 1
79 84 1
79 89 1
79 94 1
79 116 1
79 127 1
79 132 1
79 133 1
79 142 1
79 155 1
79 164 1
80 115 1
80 117 1
80 118 1
80 124 1
80 129 1
80 137 1
80 152 1
81 87 1
81 88 1
81 89 1
81 94 1
81 106 1
81 110 1
81 119 1
81 128 1
81 135 1
81 138 1
81 143 1
81 155 1
81 157 1
82 99 1
82 113 1
82 117 1
82 135 1
82 138 1
82 143 1
83 84 1
83 87 1
83 100 1
83 103 1
83 110 1
83 112 1
83 116 1
83 131 1
83 136 1
83 139 1
83 145 1
83 148 1
83 151 1
84 90 1
84 95 1
84 97 1
84 99 1
84 100 1
84 101 1
84 111 1
84 116 1
84 127 1
84 134 1
84 138 1
84 139 1
84 141 1
84 153 1
84 155 1
84 164 1
85 86 1
85 96 1
85 104 1
85 114 1
85 120 1
85 129 1
85 133 1
85 137 1
85 140 1
85 152 1
85 161 1
86 88 1
86 92 1
86 93 1
86 96 1
86 106 1
86 110 1
86 125 1
86 129 1
86 152 1
86 162 1
87 88 1
87 103 1
87 110 1
87 116 1
87 120 1
87 123 1
87 128 1
87 136 1
87 152 1
87 157 1
88 89 1
88 93 1
88 104 1
88 108 1
88 109 1
88 110 1
88 113 1
88 123 1
88 125 1
88 132 1
88 152 1
88 158 1
88 161 1
89 94 1
89 120 1
89 130 1
89 132 1
89 145 1
90 95 1
90 100 1
90 105 1
90 116 1
90 141 1
90 155 1
90 164 1
91 109 1
91 117 1
91 143 1
91 153 1
91 159 1
91 164 1
92 96 1
92 109 1
92 110 1
92 113 1
92 124 1
92 125 1
92 126 1
92 129 1
92 152 1
92 160 1
92 162 1
92 163 1
93 104 1
93 113 1
93 120 1
93 137 1
93 152 1
93 162 1
94 106 1
94 121 1
94 127 1
94 133 1
94 135 1
94 140 1
94 142 1
95 107 1
95 115 1
95 116 1
95 123 1
95 137 1
95 141 1
95 164 1
96 110 1
96 112 1
96 114 1
96 120 1
96 129 1
96 131 1
96 133 1
96 137 1
96 139 1
96 140 1
96 152 1
96 162 1
97 99 1
97 100 1
97 106 1
97 111 1
97 119 1
97 134 1
97 135 1
97 138 1
97 143 1
97 147 1
97 148 1
97 153 1
97 155 1
97 160 1
98 103 1
98 108 1
98 125 1
98 130 1
98 149 1
98 158 1
98 159 1
99 100 1
99 102 1
99 111 1
99 126 1
99 127 1
99 135 1
99 139 1
99 155 1
100 116 1
100 126 1
100 134 1
100 139 1
100 148 1
100 155 1
101 107 1
101 111 1
101 117 1
101 118 1
101 127 1
101 134 1
101 136 1
101 139 1
101 144 1
101 153 1
101 156 1
101 164 1
102 113 1
102 122 1
102 126 1
103 107 1
103 108 1
103 110 1
103 112 1
103 114 1
103 116 1
103 128 1
103 130 1
103 132 1
103 133 1
103 134 1
103 136 1
103 149 1
103 158 1
103 164 1
104 107 1
104 113 1
104 114 1
104 122 1
104 132 1
104 133 1
104 137 1
104 142 1
104 149 1
104 158 1
104 161 1
105 146 1
105 148 1
106 110 1
106 111 1
106 119 1
106 126 1
106 131 1
106 135 1
106 139 1
106 144 1
106 146 1
106 148 1
106 157 1
107 113 1
107 114 1
107 118 1
107 124 1
107 126 1
107 134 1
107 136 1
107 137 1
107 139 1
107 161 1
107 163 1
108 123 1
108 125 1
108 130 1
108 132 1
108 133 1
108 149 1
108 158 1
109 113 1
109 115 1
109 123 1
109 124 1
109 129 1
109 143 1
109 147 1
109 152 1
109 159 1
109 160 1
110 112 1
110 119 1
110 123 1
110 125 1
110 128 1
110 131 1
110 134 1
110 136 1
110 148 1
110 152 1
110 157 1
110 160 1
110 162 1
111 117 1
111 118 1
111 121 1
111 127 1
111 131 1
111 135 1
111 139 1
111 144 1
111 146 1
111 148 1
111 150 1
111 153 1
112 120 1
112 130 1
112 133 1
112 151 1
113 122 1
113 129 1
113 137 1
113 152 1
113 161 1
113 163 1
114 133 1
114 136 1
114 137 1
114 139 1
114 149 1
114 161 1
114 162 1
114 163 1
115 120 1
115 124 1
115 129 1
115 137 1
115 151 1
115 152 1
115 159 1
116 128 1
116 134 1
116 136 1
116 139 1
116 141 1
116 164 1
117 118 1
117 121 1
117 135 1
117 143 1
117 144 1
117 153 1
118 124 1
118 131 1
118 134 1
118 136 1
118 139 1
118 144 1
118 148 1
118 153 1
119 125 1
119 134 1
119 143 1
119 144 1
119 153 1
119 157 1
119 160 1
120 129 1
120 130 1
120 132 1
120 137 1
120 140 1
120 152 1
120 162 1
121 127 1
121 135 1
122 127 1
122 132 1
122 133 1
122 137 1
123 128 1
123 152 1
123 158 1
123 161 1
124 129 1
124 137 1
124 150 1
124 151 1
124 152 1
124 159 1
124 162 1
125 152 1
125 160 1
125 162 1
126 129 1
126 131 1
126 137 1
126 139 1
126 146 1
126 148 1
126 163 1
127 133 1
127 139 1
127 141 1
127 142 1
127 155 1
127 156 1
127 164 1
128 134 1
128 136 1
128 138 1
128 157 1
128 161 1
129 137 1
129 140 1
129 146 1
129 152 1
130 132 1
130 133 1
130 145 1
130 154 1
131 133 1
131 136 1
131 139 1
131 140 1
131 146 1
131 148 1
132 133 1
132 158 1
133 136 1
133 137 1
133 139 1
133 142 1
133 149 1
133 156 1
134 136 1
134 138 1
134 139 1
134 143 1
134 148 1
134 153 1
134 160 1
134 163 1
134 164 1
135 143 1
135 146 1
135 157 1
136 139 1
136 156 1
137 139 1
137 140 1
137 141 1
137 152 1
137 161 1
137 162 1
138 143 1
138 153 1
138 155 1
138 164 1
139 141 1
139 146 1
139 148 1
139 151 1
139 156 1
139 163 1
140 152 1
141 164 1
142 156 1
143 153 1
143 160 1
144 153 1
144 156 1
144 157 1
146 148 1
147 154 1
147 160 1
148 151 1
148 160 1
149 156 1
149 158 1
150 154 1
150 159 1
151 154 1
151 159 1
152 157 1
152 161 1
152 162 1
153 159 1
153 160 1
153 164 1
154 159 1
155 164 1
157 161 1
159 160 1
161 163 1


==> anc/graph-instances/rand01-polytopes/rand01-8-164-2.dat <==
164 1808
1 8 1
1 23 1
1 36 1
1 47 1
1 48 1
1 58 1
1 61 1
1 70 1
1 84 1
1 88 1
1 94 1
1 98 1
1 101 1
1 102 1
1 106 1
1 108 1
1 122 1
1 130 1
1 135 1
1 141 1
1 147 1
1 148 1
1 156 1
2 3 1
2 8 1
2 25 1
2 35 1
2 37 1
2 43 1
2 54 1
2 55 1
2 59 1
2 62 1
2 88 1
2 97 1
2 100 1
2 107 1
2 113 1
2 125 1
2 138 1
2 142 1
2 154 1
2 159 1
2 161 1
3 8 1
3 24 1
3 36 1
3 43 1
3 58 1
3 62 1
3 76 1
3 77 1
3 89 1
3 98 1
3 107 1
3 121 1
3 127 1
3 141 1
3 154 1
3 159 1
3 160 1
4 15 1
4 23 1
4 40 1
4 44 1
4 56 1
4 63 1
4 76 1
4 79 1
4 84 1
4 95 1
4 114 1
4 118 1
4 137 1
5 62 1
5 86 1
5 99 1
5 104 1
5 115 1
5 132 1
5 158 1
5 159 1
5 160 1
5 163 1
5 164 1
6 9 1
6 10 1
6 11 1
6 21 1
6 26 1
6 27 1
6 31 1
6 37 1
6 52 1
6 78 1
6 91 1
6 93 1
6 97 1
6 105 1
6 111 1
6 124 1
6 134 1
6 155 1
6 161 1
6 164 1
7 28 1
7 29 1
7 42 1
7 46 1
7 64 1
7 66 1
7 71 1
7 87 1
7 99 1
7 117 1
7 128 1
7 133 1
7 145 1
7 152 1
7 163 1
8 36 1
8 48 1
8 58 1
8 135 1
8 142 1
9 10 1
9 11 1
9 26 1
9 27 1
9 28 1
9 31 1
9 37 1
9 42 1
9 52 1
9 74 1
9 78 1
9 85 1
9 92 1
9 93 1
9 95 1
9 96 1
9 109 1
9 110 1
9 111 1
9 114 1
9 134 1
9 164 1
10 11 1
10 18 1
10 26 1
10 27 1
10 28 1
10 31 1
10 32 1
10 40 1
10 50 1
10 52 1
10 59 1
10 66 1
10 72 1
10 78 1
10 85 1
10 92 1
10 93 1
10 95 1
10 100 1
10 109 1
10 110 1
10 111 1
10 112 1
10 114 1
10 119 1
10 124 1
10 126 1
10 144 1
10 158 1
10 161 1
10 164 1
11 26 1
11 29 1
11 31 1
11 37 1
11 42 1
11 52 1
11 66 1
11 69 1
11 78 1
11 99 1
11 103 1
11 119 1
11 121 1
11 129 1
11 139 1
11 153 1
11 155 1
11 158 1
11 164 1
12 22 1
12 28 1
12 30 1
12 50 1
12 57 1
12 63 1
12 64 1
12 72 1
12 73 1
12 80 1
12 82 1
12 91 1
12 96 1
12 102 1
12 114 1
12 118 1
12 124 1
12 134 1
12 157 1
13 19 1
13 43 1
13 81 1
13 122 1
13 141 1
13 152 1
13 159 1
13 163 1
14 20 1
14 27 1
14 31 1
14 45 1
14 68 1
14 78 1
14 97 1
14 113 1
14 131 1
14 138 1
14 153 1
15 16 1
15 17 1
15 26 1
15 52 1
15 56 1
15 58 1
15 60 1
15 63 1
15 69 1
15 73 1
15 76 1
15 89 1
15 112 1
15 114 1
15 116 1
15 119 1
15 127 1
15 140 1
15 149 1
15 150 1
15 151 1
15 154 1
16 17 1
16 29 1
16 52 1
16 56 1
16 58 1
16 62 1
16 69 1
16 71 1
16 83 1
16 89 1
16 99 1
16 103 1
16 107 1
16 116 1
16 119 1
16 127 1
16 140 1
16 149 1
16 150 1
17 28 1
17 37 1
17 52 1
17 54 1
17 55 1
17 62 1
17 63 1
17 65 1
17 71 1
17 73 1
17 76 1
17 83 1
17 86 1
17 89 1
17 95 1
17 100 1
17 115 1
17 124 1
17 125 1
17 126 1
17 142 1
17 150 1
17 154 1
17 161 1
17 164 1
18 23 1
18 25 1
18 29 1
18 32 1
18 33 1
18 34 1
18 40 1
18 44 1
18 46 1
18 47 1
18 52 1
18 55 1
18 56 1
18 59 1
18 61 1
18 66 1
18 70 1
18 75 1
18 78 1
18 83 1
18 85 1
18 94 1
18 95 1
18 100 1
18 103 1
18 109 1
18 112 1
18 113 1
18 120 1
18 125 1
18 126 1
18 131 1
18 140 1
18 144 1
18 147 1
18 149 1
18 161 1
19 39 1
19 42 1
19 45 1
19 49 1
19 74 1
19 79 1
19 84 1
19 108 1
19 123 1
19 128 1
19 139 1
19 141 1
19 153 1
20 27 1
20 31 1
20 38 1
20 41 1
20 67 1
20 68 1
20 93 1
20 97 1
20 108 1
20 110 1
20 123 1
20 146 1
20 156 1
21 25 1
21 78 1
21 87 1
21 138 1
21 145 1
21 155 1
21 162 1
22 23 1
22 24 1
22 38 1
22 54 1
22 57 1
22 58 1
22 63 1
22 72 1
22 76 1
22 79 1
22 81 1
22 82 1
22 86 1
22 96 1
22 102 1
22 104 1
22 106 1
22 118 1
22 125 1
22 141 1
22 143 1
22 156 1
23 32 1
23 33 1
23 35 1
23 38 1
23 40 1
23 44 1
23 47 1
23 48 1
23 51 1
23 53 1
23 54 1
23 56 1
23 57 1
23 58 1
23 59 1
23 61 1
23 63 1
23 67 1
23 70 1
23 76 1
23 79 1
23 82 1
23 84 1
23 94 1
23 98 1
23 100 1
23 102 1
23 106 1
23 108 1
23 110 1
23 112 1
23 118 1
23 120 1
23 125 1
23 127 1
23 136 1
23 137 1
23 140 1
23 142 1
23 143 1
23 146 1
23 147 1
23 149 1
23 150 1
24 36 1
24 37 1
24 41 1
24 81 1
24 86 1
24 91 1
24 96 1
24 97 1
24 118 1
24 121 1
24 123 1
24 141 1
24 154 1
24 156 1
24 159 1
24 160 1
24 164 1
25 34 1
25 46 1
25 61 1
25 70 1
25 75 1
25 78 1
25 83 1
25 85 1
25 88 1
25 103 1
25 107 1
25 113 1
25 135 1
25 144 1
25 145 1
25 161 1
26 31 1
26 37 1
26 52 1
26 60 1
26 69 1
26 73 1
26 91 1
26 93 1
26 96 1
26 114 1
26 119 1
26 121 1
26 123 1
26 129 1
26 139 1
26 151 1
26 164 1
27 31 1
27 32 1
27 38 1
27 45 1
27 59 1
27 74 1
27 78 1
27 85 1
27 90 1
27 93 1
27 97 1
27 108 1
27 110 1
27 111 1
27 156 1
28 54 1
28 63 1
28 65 1
28 71 1
28 72 1
28 92 1
28 95 1
28 104 1
28 111 1
28 114 1
28 124 1
28 126 1
28 134 1
28 164 1
29 33 1
29 42 1
29 49 1
29 52 1
29 56 1
29 61 1
29 66 1
29 71 1
29 75 1
29 95 1
29 99 1
29 103 1
29 109 1
29 119 1
29 128 1
29 133 1
29 140 1
29 149 1
29 158 1
30 50 1
30 57 1
30 72 1
30 80 1
30 82 1
30 91 1
30 96 1
30 101 1
30 102 1
30 105 1
30 110 1
30 111 1
30 118 1
30 124 1
30 130 1
30 134 1
30 156 1
30 157 1
31 32 1
31 52 1
31 74 1
31 78 1
31 92 1
31 93 1
31 97 1
31 100 1
31 112 1
31 115 1
31 119 1
31 123 1
31 124 1
31 131 1
31 146 1
31 151 1
31 153 1
31 158 1
31 164 1
32 38 1
32 44 1
32 59 1
32 72 1
32 92 1
32 100 1
32 120 1
32 125 1
33 39 1
33 44 1
33 48 1
33 49 1
33 56 1
33 58 1
33 70 1
33 76 1
33 79 1
33 84 1
33 94 1
33 100 1
33 120 1
33 128 1
33 136 1
33 140 1
33 143 1
33 147 1
33 149 1
34 48 1
34 59 1
34 60 1
34 61 1
34 67 1
34 69 1
34 78 1
34 93 1
34 101 1
34 103 1
34 109 1
34 112 1
34 113 1
34 129 1
34 135 1
34 140 1
34 161 1
35 37 1
35 43 1
35 44 1
35 49 1
35 52 1
35 53 1
35 54 1
35 59 1
35 62 1
35 65 1
35 74 1
35 79 1
35 81 1
35 84 1
35 97 1
35 100 1
35 103 1
35 109 1
35 113 1
35 118 1
35 137 1
35 149 1
35 153 1
35 154 1
35 159 1
36 41 1
36 51 1
36 57 1
36 58 1
36 68 1
36 80 1
36 102 1
36 108 1
36 121 1
36 122 1
36 130 1
36 132 1
36 138 1
36 141 1
36 156 1
36 159 1
36 160 1
36 162 1
37 43 1
37 52 1
37 53 1
37 54 1
37 60 1
37 62 1
37 63 1
37 65 1
37 74 1
37 81 1
37 89 1
37 91 1
37 97 1
37 100 1
37 101 1
37 103 1
37 107 1
37 109 1
37 113 1
37 123 1
37 134 1
37 149 1
37 150 1
37 153 1
37 154 1
37 155 1
37 159 1
37 161 1
37 164 1
38 50 1
38 57 1
38 72 1
38 79 1
38 82 1
38 94 1
38 102 1
38 108 1
38 110 1
38 146 1
38 156 1
39 51 1
39 56 1
39 58 1
39 68 1
39 76 1
39 77 1
39 79 1
39 84 1
39 94 1
39 108 1
39 119 1
39 121 1
39 123 1
39 128 1
39 133 1
39 139 1
39 140 1
39 141 1
39 143 1
39 149 1
39 151 1
39 153 1
39 158 1
39 160 1
40 47 1
40 50 1
40 56 1
40 59 1
40 61 1
40 67 1
40 82 1
40 94 1
40 95 1
40 100 1
40 101 1
40 109 1
40 110 1
40 112 1
40 126 1
40 137 1
40 140 1
40 144 1
41 57 1
41 97 1
41 105 1
41 142 1
41 156 1
42 49 1
42 61 1
42 66 1
42 75 1
42 85 1
42 103 1
42 109 1
42 128 1
42 133 1
42 139 1
42 152 1
43 49 1
43 54 1
43 62 1
43 65 1
43 75 1
43 81 1
43 88 1
43 98 1
43 107 1
43 118 1
43 136 1
43 154 1
43 159 1
44 52 1
44 54 1
44 59 1
44 76 1
44 79 1
44 84 1
44 92 1
44 95 1
44 100 1
44 118 1
44 125 1
44 149 1
45 70 1
45 85 1
45 108 1
45 120 1
45 122 1
46 47 1
46 61 1
46 66 1
46 71 1
46 75 1
46 83 1
46 87 1
46 88 1
46 117 1
46 126 1
46 144 1
46 145 1
46 147 1
47 50 1
47 56 1
47 58 1
47 61 1
47 64 1
47 66 1
47 80 1
47 82 1
47 83 1
47 94 1
47 101 1
47 102 1
47 127 1
47 130 1
47 133 1
47 135 1
47 140 1
47 147 1
47 148 1
47 150 1
48 51 1
48 58 1
48 61 1
48 67 1
48 68 1
48 70 1
48 76 1
48 77 1
48 84 1
48 94 1
48 100 1
48 108 1
48 113 1
48 140 1
48 149 1
49 61 1
49 70 1
49 75 1
49 77 1
49 84 1
49 103 1
49 109 1
49 113 1
49 149 1
49 153 1
50 51 1
50 57 1
50 61 1
50 64 1
50 66 1
50 72 1
50 73 1
50 80 1
50 82 1
50 93 1
50 94 1
50 102 1
50 105 1
50 110 1
50 112 1
50 114 1
50 119 1
50 124 1
50 129 1
50 130 1
50 133 1
50 140 1
50 146 1
50 150 1
51 57 1
51 58 1
51 66 1
51 68 1
51 76 1
51 80 1
51 94 1
51 100 1
51 102 1
51 119 1
51 129 1
51 131 1
51 132 1
51 140 1
51 146 1
51 149 1
51 160 1
52 53 1
52 60 1
52 66 1
52 74 1
52 76 1
52 78 1
52 83 1
52 87 1
52 92 1
52 93 1
52 95 1
52 99 1
52 100 1
52 103 1
52 109 1
52 112 1
52 114 1
52 119 1
52 123 1
52 124 1
52 126 1
52 131 1
52 140 1
52 149 1
52 151 1
52 153 1
52 158 1
52 161 1
52 164 1
53 60 1
53 67 1
53 76 1
53 77 1
53 79 1
53 84 1
53 97 1
53 100 1
53 103 1
53 113 1
53 118 1
53 123 1
53 137 1
53 149 1
53 153 1
53 154 1
54 58 1
54 62 1
54 63 1
54 65 1
54 71 1
54 76 1
54 81 1
54 86 1
54 95 1
54 97 1
54 100 1
54 104 1
54 115 1
54 118 1
54 125 1
54 126 1
54 136 1
54 150 1
54 154 1
55 58 1
55 62 1
55 83 1
55 100 1
55 113 1
55 115 1
55 125 1
55 131 1
55 132 1
55 140 1
55 142 1
55 147 1
55 149 1
55 150 1
55 161 1
56 58 1
56 61 1
56 69 1
56 76 1
56 77 1
56 79 1
56 84 1
56 94 1
56 119 1
56 127 1
56 133 1
56 137 1
56 139 1
56 140 1
56 143 1
56 148 1
56 149 1
57 58 1
57 72 1
57 73 1
57 76 1
57 80 1
57 82 1
57 86 1
57 100 1
57 102 1
57 105 1
57 106 1
57 115 1
57 124 1
57 125 1
57 132 1
57 142 1
57 146 1
57 150 1
57 156 1
57 160 1
58 62 1
58 63 1
58 67 1
58 76 1
58 77 1
58 80 1
58 82 1
58 83 1
58 84 1
58 86 1
58 89 1
58 94 1
58 98 1
58 100 1
58 102 1
58 106 1
58 112 1
58 116 1
58 118 1
58 125 1
58 127 1
58 132 1
58 135 1
58 136 1
58 140 1
58 142 1
58 143 1
58 146 1
58 147 1
58 149 1
58 150 1
58 154 1
58 160 1
59 61 1
59 67 1
59 70 1
59 78 1
59 84 1
59 85 1
59 88 1
59 90 1
59 93 1
59 95 1
59 97 1
59 100 1
59 101 1
59 106 1
59 108 1
59 109 1
59 110 1
59 112 1
59 113 1
59 125 1
59 126 1
59 137 1
59 142 1
59 144 1
59 161 1
60 63 1
60 67 1
60 69 1
60 89 1
60 91 1
60 93 1
60 101 1
60 103 1
60 105 1
60 109 1
60 112 1
60 135 1
60 137 1
60 142 1
60 150 1
60 154 1
60 161 1
61 66 1
61 67 1
61 69 1
61 70 1
61 75 1
61 84 1
61 85 1
61 88 1
61 94 1
61 101 1
61 103 1
61 106 1
61 108 1
61 109 1
61 110 1
61 129 1
61 130 1
61 133 1
61 135 1
61 137 1
61 139 1
61 140 1
61 144 1
61 145 1
61 148 1
62 63 1
62 76 1
62 86 1
62 97 1
62 100 1
62 107 1
62 115 1
62 127 1
62 136 1
62 149 1
62 154 1
62 159 1
62 160 1
63 65 1
63 71 1
63 73 1
63 76 1
63 82 1
63 86 1
63 89 1
63 91 1
63 95 1
63 101 1
63 118 1
63 126 1
63 127 1
63 137 1
63 148 1
63 150 1
63 154 1
64 66 1
64 80 1
64 102 1
64 116 1
64 127 1
64 130 1
64 133 1
64 143 1
64 157 1
65 71 1
65 75 1
65 81 1
65 91 1
65 95 1
65 101 1
65 109 1
65 118 1
65 126 1
65 134 1
65 137 1
65 144 1
65 148 1
66 78 1
66 80 1
66 85 1
66 87 1
66 94 1
66 99 1
66 102 1
66 117 1
66 119 1
66 120 1
66 128 1
66 129 1
66 130 1
66 131 1
66 133 1
66 140 1
66 145 1
66 158 1
67 76 1
67 84 1
67 93 1
67 97 1
67 100 1
67 101 1
67 106 1
67 108 1
67 110 1
67 112 1
67 113 1
67 137 1
67 142 1
67 146 1
67 161 1
68 77 1
68 108 1
68 121 1
68 123 1
68 129 1
68 139 1
68 141 1
68 153 1
69 77 1
69 84 1
69 89 1
69 103 1
69 119 1
69 121 1
69 129 1
69 137 1
69 139 1
69 140 1
69 148 1
69 149 1
70 75 1
70 84 1
70 85 1
70 88 1
70 94 1
70 100 1
70 103 1
70 108 1
70 109 1
70 113 1
70 120 1
70 144 1
70 147 1
71 75 1
71 95 1
71 126 1
71 127 1
71 136 1
72 82 1
72 90 1
72 102 1
72 104 1
72 111 1
72 115 1
72 117 1
72 124 1
72 125 1
72 126 1
72 156 1
73 80 1
73 86 1
73 89 1
73 91 1
73 93 1
73 105 1
73 112 1
73 114 1
73 116 1
73 119 1
73 124 1
73 146 1
73 150 1
73 151 1
73 154 1
73 164 1
74 79 1
74 81 1
74 84 1
74 92 1
74 96 1
74 97 1
74 108 1
74 118 1
74 123 1
74 141 1
74 153 1
74 156 1
74 164 1
75 85 1
75 88 1
75 103 1
75 107 1
75 109 1
75 144 1
75 145 1
75 148 1
75 152 1
76 77 1
76 79 1
76 84 1
76 86 1
76 98 1
76 100 1
76 112 1
76 118 1
76 125 1
76 127 1
76 136 1
76 140 1
76 142 1
76 143 1
76 146 1
76 149 1
76 150 1
76 151 1
76 154 1
76 160 1
77 84 1
77 103 1
77 113 1
77 121 1
77 123 1
77 139 1
77 140 1
77 141 1
77 149 1
77 153 1
78 83 1
78 85 1
78 87 1
78 93 1
78 100 1
78 103 1
78 109 1
78 112 1
78 113 1
78 119 1
78 124 1
78 129 1
78 131 1
78 140 1
78 161 1
79 84 1
79 92 1
79 94 1
79 96 1
79 108 1
79 114 1
79 118 1
79 123 1
79 128 1
79 133 1
79 137 1
79 139 1
79 141 1
79 143 1
79 151 1
79 156 1
80 82 1
80 83 1
80 87 1
80 93 1
80 94 1
80 102 1
80 105 1
80 112 1
80 116 1
80 119 1
80 124 1
80 129 1
80 130 1
80 132 1
80 133 1
80 135 1
80 140 1
80 146 1
80 150 1
80 160 1
80 162 1
81 90 1
81 96 1
81 97 1
81 104 1
81 118 1
81 134 1
81 141 1
81 154 1
81 156 1
81 159 1
81 164 1
82 101 1
82 102 1
82 106 1
82 124 1
82 125 1
82 126 1
82 150 1
82 156 1
83 87 1
83 100 1
83 103 1
83 112 1
83 113 1
83 124 1
83 126 1
83 131 1
83 135 1
83 140 1
83 149 1
83 150 1
83 161 1
84 94 1
84 96 1
84 98 1
84 106 1
84 108 1
84 118 1
84 123 1
84 128 1
84 133 1
84 137 1
84 139 1
84 141 1
84 143 1
84 148 1
85 103 1
85 108 1
85 109 1
85 110 1
85 111 1
85 129 1
85 130 1
85 139 1
85 144 1
85 145 1
86 104 1
86 115 1
86 150 1
86 151 1
86 154 1
86 160 1
86 164 1
87 99 1
87 117 1
87 119 1
87 124 1
87 131 1
87 132 1
87 140 1
87 145 1
88 90 1
88 106 1
88 122 1
88 125 1
88 144 1
88 145 1
88 147 1
89 91 1
89 101 1
89 107 1
89 116 1
89 121 1
89 127 1
89 135 1
89 140 1
89 148 1
89 150 1
89 154 1
90 97 1
90 106 1
90 111 1
90 122 1
90 125 1
90 144 1
90 156 1
91 96 1
91 101 1
91 105 1
91 118 1
91 121 1
91 134 1
91 137 1
91 148 1
91 150 1
91 154 1
91 155 1
91 157 1
91 164 1
92 95 1
92 104 1
92 114 1
92 128 1
92 151 1
92 158 1
92 164 1
93 100 1
93 101 1
93 105 1
93 109 1
93 110 1
93 112 1
93 119 1
93 124 1
93 129 1
93 146 1
93 161 1
94 102 1
94 108 1
94 120 1
94 128 1
94 129 1
94 130 1
94 133 1
94 140 1
94 143 1
94 147 1
95 100 1
95 109 1
95 114 1
95 126 1
96 108 1
96 110 1
96 114 1
96 118 1
96 123 1
96 134 1
96 137 1
96 139 1
96 141 1
96 156 1
96 157 1
97 100 1
97 113 1
97 115 1
97 123 1
97 125 1
97 138 1
97 142 1
97 153 1
97 154 1
97 159 1
97 161 1
97 164 1
98 118 1
98 127 1
98 136 1
98 141 1
98 143 1
98 148 1
99 116 1
99 119 1
99 155 1
99 158 1
99 164 1
100 112 1
100 113 1
100 115 1
100 120 1
100 124 1
100 125 1
100 126 1
100 131 1
100 140 1
100 142 1
100 146 1
100 147 1
100 149 1
100 150 1
100 153 1
100 154 1
100 161 1
101 105 1
101 106 1
101 110 1
101 112 1
101 118 1
101 130 1
101 135 1
101 137 1
101 142 1
101 144 1
101 148 1
101 150 1
101 154 1
101 161 1
102 106 1
102 108 1
102 117 1
102 122 1
102 125 1
102 130 1
102 132 1
102 141 1
102 143 1
102 147 1
102 156 1
102 160 1
103 107 1
103 109 1
103 113 1
103 119 1
103 140 1
103 149 1
103 153 1
103 161 1
104 115 1
104 163 1
104 164 1
105 124 1
105 135 1
105 142 1
105 150 1
105 161 1
105 162 1
106 108 1
106 110 1
106 118 1
106 125 1
106 137 1
106 142 1
106 144 1
106 156 1
107 155 1
107 159 1
108 110 1
108 122 1
108 123 1
108 129 1
108 130 1
108 139 1
108 141 1
108 156 1
109 110 1
109 112 1
109 137 1
109 144 1
109 161 1
110 111 1
110 129 1
110 130 1
110 137 1
110 139 1
110 144 1
110 156 1
111 124 1
111 126 1
111 134 1
111 144 1
111 145 1
112 119 1
112 124 1
112 126 1
112 140 1
112 146 1
112 150 1
112 161 1
113 131 1
113 140 1
113 149 1
113 153 1
113 161 1
114 119 1
114 133 1
114 151 1
114 164 1
115 124 1
115 125 1
115 132 1
115 142 1
115 150 1
115 154 1
115 161 1
115 164 1
116 119 1
116 121 1
116 127 1
116 140 1
116 150 1
116 160 1
117 120 1
117 122 1
117 132 1
117 145 1
117 147 1
117 163 1
118 123 1
118 134 1
118 137 1
118 141 1
118 148 1
118 154 1
118 156 1
118 157 1
119 121 1
119 124 1
119 129 1
119 131 1
119 133 1
119 139 1
119 140 1
119 146 1
119 149 1
119 151 1
119 158 1
119 164 1
120 128 1
120 131 1
120 147 1
121 123 1
121 129 1
121 139 1
121 141 1
121 153 1
121 155 1
121 157 1
121 159 1
121 160 1
121 162 1
122 130 1
122 138 1
122 141 1
122 145 1
122 156 1
123 139 1
123 141 1
123 151 1
123 153 1
123 156 1
123 164 1
124 126 1
124 146 1
124 150 1
124 161 1
124 164 1
125 126 1
125 142 1
125 144 1
125 147 1
125 150 1
125 161 1
126 144 1
126 150 1
126 161 1
127 136 1
127 140 1
127 143 1
127 148 1
127 150 1
127 160 1
128 133 1
128 143 1
128 158 1
128 163 1
129 130 1
129 133 1
129 139 1
129 140 1
129 162 1
130 133 1
130 135 1
130 139 1
130 141 1
130 145 1
130 148 1
130 156 1
130 157 1
130 162 1
131 132 1
131 140 1
131 149 1
131 158 1
132 138 1
132 160 1
133 139 1
133 140 1
133 143 1
134 152 1
134 155 1
134 157 1
134 164 1
135 140 1
135 142 1
135 148 1
135 150 1
135 161 1
135 162 1
136 143 1
136 147 1
136 163 1
137 139 1
137 148 1
138 159 1
139 141 1
139 148 1
139 153 1
139 157 1
140 149 1
140 150 1
141 143 1
141 153 1
141 156 1
141 157 1
141 159 1
141 160 1
142 150 1
142 154 1
142 161 1
143 160 1
143 163 1
144 145 1
144 161 1
145 152 1
146 151 1
148 157 1
149 153 1
149 158 1
150 154 1
150 161 1
151 158 1
151 164 1
152 155 1
152 157 1
153 158 1
153 159 1
153 164 1
154 159 1
155 159 1
155 164 1
158 164 1
159 160 1
159 164 1


==> anc/graph-instances/rand01-polytopes/rand01-8-189-0.dat <==
189 1768
1 12 1
1 16 1
1 20 1
1 57 1
1 60 1
1 67 1
1 78 1
1 92 1
1 97 1
1 99 1
1 100 1
1 101 1
1 109 1
1 115 1
1 129 1
1 132 1
1 146 1
1 157 1
1 158 1
1 160 1
1 169 1
1 182 1
1 183 1
1 188 1
2 6 1
2 11 1
2 20 1
2 23 1
2 78 1
2 88 1
2 107 1
2 112 1
2 127 1
2 160 1
2 163 1
2 164 1
2 169 1
3 5 1
3 6 1
3 20 1
3 29 1
3 30 1
3 35 1
3 46 1
3 49 1
3 50 1
3 74 1
3 87 1
3 89 1
3 102 1
3 119 1
3 127 1
3 169 1
3 188 1
4 7 1
4 22 1
4 33 1
4 36 1
4 46 1
4 55 1
4 57 1
4 73 1
4 79 1
4 83 1
4 84 1
4 86 1
4 90 1
4 93 1
4 94 1
4 102 1
4 104 1
4 105 1
4 113 1
4 124 1
4 125 1
4 133 1
4 137 1
4 143 1
4 146 1
4 148 1
4 150 1
4 158 1
4 164 1
4 166 1
4 183 1
4 187 1
5 6 1
5 18 1
5 35 1
5 41 1
5 44 1
5 52 1
5 63 1
5 77 1
5 87 1
5 93 1
5 97 1
5 103 1
5 108 1
5 114 1
5 116 1
5 119 1
5 120 1
5 123 1
5 127 1
5 131 1
5 142 1
5 153 1
5 169 1
5 171 1
5 188 1
6 17 1
6 20 1
6 23 1
6 29 1
6 31 1
6 41 1
6 45 1
6 50 1
6 58 1
6 63 1
6 74 1
6 87 1
6 88 1
6 97 1
6 121 1
6 123 1
6 127 1
6 130 1
6 155 1
6 163 1
6 164 1
6 169 1
6 170 1
6 171 1
6 181 1
6 186 1
7 15 1
7 84 1
7 86 1
7 93 1
7 120 1
7 143 1
7 187 1
8 40 1
8 51 1
8 71 1
8 98 1
8 124 1
8 150 1
8 154 1
8 185 1
9 28 1
9 31 1
9 53 1
9 60 1
9 72 1
9 77 1
9 87 1
9 90 1
9 108 1
9 135 1
9 139 1
9 145 1
9 148 1
9 165 1
9 168 1
9 175 1
9 181 1
10 20 1
10 28 1
10 39 1
10 44 1
10 45 1
10 52 1
10 60 1
10 65 1
10 74 1
10 97 1
10 100 1
10 106 1
10 108 1
10 109 1
10 112 1
10 121 1
10 134 1
10 144 1
10 165 1
10 171 1
10 173 1
10 177 1
11 14 1
11 77 1
11 82 1
11 89 1
11 127 1
11 133 1
11 148 1
12 20 1
12 26 1
12 38 1
12 57 1
12 61 1
12 67 1
12 68 1
12 97 1
12 100 1
12 115 1
12 117 1
12 118 1
12 132 1
12 134 1
12 151 1
12 160 1
12 169 1
12 183 1
12 184 1
12 188 1
13 38 1
13 43 1
13 51 1
13 62 1
13 67 1
13 69 1
13 111 1
13 115 1
13 116 1
13 122 1
13 129 1
13 140 1
13 161 1
13 173 1
13 176 1
13 177 1
13 185 1
14 39 1
14 47 1
14 66 1
14 112 1
14 135 1
14 165 1
14 180 1
15 51 1
15 58 1
15 113 1
15 140 1
15 154 1
15 186 1
15 189 1
16 17 1
16 27 1
16 34 1
16 40 1
16 60 1
16 92 1
16 100 1
16 109 1
16 126 1
16 132 1
16 141 1
16 157 1
16 159 1
16 162 1
16 171 1
16 178 1
16 182 1
17 34 1
17 40 1
17 60 1
17 87 1
17 97 1
17 101 1
17 130 1
17 153 1
17 169 1
17 170 1
17 171 1
17 178 1
17 182 1
17 186 1
17 189 1
18 41 1
18 77 1
18 80 1
18 86 1
18 87 1
18 93 1
18 123 1
18 127 1
18 131 1
18 137 1
18 147 1
18 155 1
19 25 1
19 32 1
19 37 1
19 39 1
19 41 1
19 47 1
19 52 1
19 53 1
19 55 1
19 73 1
19 91 1
19 98 1
19 106 1
19 110 1
19 116 1
19 124 1
19 136 1
19 142 1
19 149 1
19 165 1
19 185 1
20 29 1
20 38 1
20 39 1
20 45 1
20 50 1
20 74 1
20 89 1
20 97 1
20 100 1
20 109 1
20 112 1
20 129 1
20 160 1
20 169 1
20 188 1
21 40 1
21 63 1
21 98 1
21 106 1
21 117 1
21 121 1
21 138 1
21 142 1
22 53 1
22 56 1
22 57 1
22 61 1
22 70 1
22 72 1
22 79 1
22 82 1
22 94 1
22 104 1
22 116 1
22 120 1
22 148 1
22 151 1
22 183 1
22 187 1
23 28 1
23 31 1
23 37 1
23 41 1
23 45 1
23 56 1
23 77 1
23 87 1
23 107 1
23 116 1
23 122 1
23 123 1
23 127 1
23 155 1
23 161 1
23 163 1
23 181 1
24 25 1
24 26 1
24 32 1
24 33 1
24 39 1
24 47 1
24 49 1
24 55 1
24 59 1
24 73 1
24 75 1
24 76 1
24 96 1
24 106 1
24 111 1
24 117 1
24 119 1
24 142 1
24 166 1
24 176 1
24 179 1
25 26 1
25 32 1
25 33 1
25 39 1
25 47 1
25 52 1
25 55 1
25 62 1
25 65 1
25 75 1
25 91 1
25 96 1
25 106 1
25 110 1
25 111 1
25 124 1
25 136 1
25 142 1
25 172 1
25 173 1
25 176 1
25 185 1
26 32 1
26 33 1
26 38 1
26 39 1
26 47 1
26 55 1
26 61 1
26 64 1
26 70 1
26 76 1
26 79 1
26 92 1
26 96 1
26 100 1
26 106 1
26 110 1
26 111 1
26 117 1
26 132 1
26 134 1
26 172 1
26 176 1
26 183 1
26 184 1
27 33 1
27 34 1
27 35 1
27 46 1
27 83 1
27 92 1
27 128 1
27 153 1
27 171 1
27 174 1
27 179 1
28 31 1
28 37 1
28 41 1
28 60 1
28 71 1
28 98 1
28 112 1
28 121 1
28 144 1
28 145 1
28 163 1
28 165 1
28 175 1
28 181 1
29 38 1
29 50 1
29 63 1
29 68 1
29 74 1
29 115 1
29 117 1
29 119 1
29 164 1
29 169 1
30 46 1
30 48 1
30 50 1
30 131 1
30 137 1
30 166 1
30 179 1
31 41 1
31 58 1
31 60 1
31 71 1
31 81 1
31 87 1
31 98 1
31 121 1
31 123 1
31 139 1
31 145 1
31 146 1
31 155 1
31 159 1
31 160 1
31 162 1
31 163 1
31 167 1
31 169 1
31 171 1
31 175 1
31 178 1
31 181 1
31 186 1
32 38 1
32 39 1
32 47 1
32 52 1
32 61 1
32 62 1
32 72 1
32 82 1
32 89 1
32 106 1
32 110 1
32 111 1
32 116 1
32 119 1
32 122 1
32 142 1
32 176 1
33 46 1
33 55 1
33 59 1
33 73 1
33 75 1
33 76 1
33 79 1
33 83 1
33 84 1
33 92 1
33 96 1
33 102 1
33 105 1
33 111 1
33 124 1
33 125 1
33 132 1
33 138 1
33 141 1
33 143 1
33 150 1
33 166 1
33 172 1
33 176 1
33 179 1
33 183 1
34 40 1
34 44 1
34 60 1
34 65 1
34 71 1
34 75 1
34 80 1
34 121 1
34 126 1
34 128 1
34 131 1
34 153 1
34 170 1
34 171 1
34 174 1
34 178 1
34 179 1
35 44 1
35 46 1
35 49 1
35 64 1
35 76 1
35 81 1
35 87 1
35 102 1
35 108 1
35 114 1
35 139 1
35 153 1
35 162 1
35 169 1
35 171 1
35 188 1
36 57 1
36 79 1
36 83 1
36 90 1
36 92 1
36 133 1
36 135 1
36 146 1
36 148 1
36 157 1
36 158 1
36 168 1
36 180 1
37 47 1
37 54 1
37 56 1
37 98 1
37 106 1
37 107 1
37 112 1
37 116 1
37 122 1
37 123 1
37 152 1
37 175 1
37 184 1
37 185 1
38 39 1
38 43 1
38 47 1
38 100 1
38 106 1
38 107 1
38 111 1
38 112 1
38 115 1
38 117 1
38 122 1
38 129 1
38 176 1
38 184 1
39 44 1
39 47 1
39 49 1
39 52 1
39 64 1
39 65 1
39 74 1
39 89 1
39 96 1
39 100 1
39 106 1
39 108 1
39 109 1
39 110 1
39 111 1
39 112 1
39 117 1
39 142 1
39 165 1
40 59 1
40 60 1
40 69 1
40 71 1
40 75 1
40 95 1
40 121 1
40 126 1
40 138 1
40 141 1
40 154 1
40 170 1
40 171 1
40 173 1
40 178 1
40 189 1
41 44 1
41 66 1
41 71 1
41 73 1
41 77 1
41 80 1
41 87 1
41 93 1
41 98 1
41 116 1
41 120 1
41 121 1
41 123 1
41 124 1
41 127 1
41 139 1
41 142 1
41 149 1
41 155 1
41 163 1
41 165 1
42 54 1
42 57 1
42 79 1
42 85 1
42 113 1
42 125 1
42 132 1
42 141 1
42 150 1
42 154 1
42 157 1
42 159 1
42 184 1
43 51 1
43 54 1
43 57 1
43 78 1
43 88 1
43 104 1
43 107 1
43 111 1
43 113 1
43 115 1
43 116 1
43 129 1
43 140 1
43 150 1
43 161 1
43 164 1
43 176 1
43 185 1
44 49 1
44 52 1
44 65 1
44 108 1
44 114 1
44 121 1
44 139 1
44 142 1
44 153 1
44 165 1
44 171 1
45 52 1
45 97 1
45 122 1
45 177 1
46 81 1
46 83 1
46 86 1
46 87 1
46 94 1
46 102 1
46 127 1
46 137 1
46 143 1
46 146 1
46 148 1
46 153 1
46 158 1
46 166 1
46 169 1
46 182 1
46 183 1
46 188 1
47 54 1
47 55 1
47 70 1
47 73 1
47 82 1
47 106 1
47 107 1
47 111 1
47 112 1
47 117 1
47 152 1
47 184 1
48 52 1
48 62 1
48 65 1
48 89 1
48 96 1
48 129 1
48 131 1
48 133 1
48 147 1
48 158 1
48 176 1
48 177 1
49 66 1
49 74 1
49 179 1
50 74 1
50 88 1
50 115 1
50 126 1
50 129 1
50 169 1
50 170 1
50 182 1
51 69 1
51 88 1
51 93 1
51 113 1
51 115 1
51 116 1
51 123 1
51 140 1
51 150 1
51 155 1
51 161 1
51 164 1
51 185 1
52 62 1
52 65 1
52 72 1
52 77 1
52 87 1
52 89 1
52 90 1
52 97 1
52 101 1
52 106 1
52 108 1
52 110 1
52 116 1
52 122 1
52 131 1
52 142 1
52 147 1
52 153 1
52 156 1
52 158 1
52 165 1
52 174 1
52 177 1
52 188 1
53 56 1
53 70 1
53 72 1
53 91 1
53 110 1
53 116 1
53 120 1
53 149 1
53 175 1
53 187 1
54 55 1
54 78 1
54 107 1
54 109 1
54 111 1
54 112 1
54 144 1
54 150 1
54 152 1
54 157 1
54 180 1
54 184 1
54 185 1
55 59 1
55 73 1
55 75 1
55 79 1
55 91 1
55 96 1
55 104 1
55 105 1
55 111 1
55 124 1
55 136 1
55 150 1
55 166 1
55 176 1
55 179 1
55 180 1
55 185 1
56 58 1
56 72 1
56 107 1
56 116 1
56 118 1
56 120 1
56 122 1
56 123 1
56 140 1
56 151 1
56 175 1
56 181 1
56 187 1
57 67 1
57 78 1
57 79 1
57 90 1
57 99 1
57 104 1
57 113 1
57 115 1
57 132 1
57 133 1
57 140 1
57 146 1
57 148 1
57 151 1
57 157 1
57 158 1
57 160 1
57 183 1
57 187 1
58 68 1
58 87 1
58 94 1
58 113 1
58 120 1
58 123 1
58 130 1
58 146 1
58 151 1
58 160 1
58 164 1
58 167 1
58 169 1
58 181 1
58 186 1
59 75 1
59 111 1
59 115 1
59 117 1
59 126 1
59 141 1
59 150 1
59 166 1
59 179 1
60 65 1
60 71 1
60 85 1
60 92 1
60 95 1
60 97 1
60 99 1
60 100 1
60 101 1
60 108 1
60 109 1
60 121 1
60 126 1
60 132 1
60 134 1
60 144 1
60 145 1
60 157 1
60 168 1
60 170 1
60 171 1
60 173 1
60 174 1
60 175 1
60 177 1
60 178 1
60 181 1
61 72 1
61 102 1
61 183 1
61 188 1
62 65 1
62 72 1
62 93 1
62 103 1
62 104 1
62 116 1
62 122 1
62 131 1
62 142 1
62 147 1
62 156 1
62 176 1
62 177 1
62 185 1
62 187 1
63 69 1
63 103 1
63 114 1
63 116 1
63 119 1
63 122 1
63 123 1
63 130 1
63 142 1
64 92 1
64 100 1
64 108 1
64 135 1
64 188 1
65 96 1
65 108 1
65 109 1
65 131 1
65 136 1
65 144 1
65 147 1
65 165 1
65 173 1
65 174 1
65 177 1
66 73 1
66 81 1
66 105 1
66 127 1
66 163 1
67 95 1
67 101 1
67 115 1
67 118 1
67 132 1
67 140 1
67 156 1
67 183 1
67 189 1
68 76 1
68 94 1
68 102 1
68 113 1
68 115 1
68 117 1
68 125 1
68 130 1
68 138 1
68 141 1
68 151 1
68 152 1
68 162 1
68 164 1
68 167 1
68 169 1
68 182 1
68 183 1
68 184 1
68 189 1
69 103 1
69 115 1
69 170 1
69 189 1
70 79 1
70 125 1
70 135 1
70 184 1
71 80 1
71 88 1
71 98 1
71 105 1
71 121 1
71 126 1
71 144 1
71 150 1
71 155 1
71 159 1
71 163 1
71 170 1
71 178 1
72 77 1
72 87 1
72 90 1
72 97 1
72 108 1
72 110 1
72 114 1
72 116 1
72 118 1
72 120 1
72 122 1
72 142 1
72 148 1
72 153 1
72 156 1
72 181 1
72 187 1
72 188 1
73 82 1
73 93 1
73 94 1
73 98 1
73 104 1
73 105 1
73 116 1
73 119 1
73 120 1
73 123 1
73 124 1
73 125 1
73 127 1
73 137 1
73 142 1
73 149 1
73 150 1
73 152 1
73 164 1
73 166 1
74 100 1
74 109 1
74 112 1
74 117 1
74 121 1
74 126 1
74 162 1
74 163 1
74 169 1
75 84 1
75 103 1
75 124 1
75 138 1
75 142 1
75 143 1
75 166 1
75 172 1
75 179 1
76 102 1
76 110 1
76 114 1
76 117 1
76 125 1
76 138 1
76 141 1
76 142 1
76 149 1
76 162 1
76 184 1
77 87 1
77 90 1
77 116 1
77 123 1
77 127 1
77 147 1
77 148 1
77 165 1
77 181 1
78 88 1
78 99 1
78 109 1
78 112 1
78 129 1
78 133 1
78 144 1
78 146 1
78 157 1
78 160 1
78 161 1
78 180 1
79 83 1
79 84 1
79 91 1
79 92 1
79 104 1
79 125 1
79 132 1
79 150 1
79 172 1
79 183 1
79 187 1
80 105 1
80 124 1
80 128 1
80 136 1
81 83 1
81 87 1
81 94 1
81 125 1
81 127 1
81 135 1
81 139 1
81 145 1
81 146 1
81 148 1
81 159 1
81 160 1
81 162 1
81 163 1
81 169 1
82 93 1
82 94 1
82 104 1
82 107 1
82 116 1
82 119 1
82 127 1
82 164 1
83 84 1
83 86 1
83 105 1
83 125 1
83 128 1
83 137 1
83 146 1
83 148 1
83 150 1
83 159 1
84 91 1
84 124 1
84 125 1
84 128 1
84 138 1
84 143 1
84 149 1
84 150 1
84 154 1
84 172 1
85 91 1
85 95 1
85 99 1
85 140 1
85 144 1
85 154 1
85 157 1
85 168 1
85 175 1
85 178 1
85 185 1
86 87 1
86 90 1
86 128 1
86 137 1
86 146 1
86 148 1
86 153 1
86 186 1
87 90 1
87 94 1
87 97 1
87 102 1
87 108 1
87 114 1
87 120 1
87 123 1
87 127 1
87 130 1
87 139 1
87 146 1
87 148 1
87 153 1
87 155 1
87 160 1
87 169 1
87 171 1
87 181 1
87 186 1
87 188 1
88 105 1
88 113 1
88 115 1
88 126 1
88 127 1
88 137 1
88 146 1
88 150 1
88 155 1
88 159 1
88 163 1
88 164 1
88 169 1
89 188 1
90 97 1
90 99 1
90 101 1
90 108 1
90 133 1
90 146 1
90 147 1
90 148 1
90 153 1
90 156 1
90 158 1
90 168 1
90 174 1
90 181 1
90 187 1
90 188 1
91 124 1
91 136 1
91 168 1
91 172 1
91 185 1
91 187 1
92 96 1
92 100 1
92 109 1
92 132 1
92 157 1
92 158 1
92 172 1
92 174 1
92 183 1
93 94 1
93 103 1
93 104 1
93 116 1
93 119 1
93 120 1
93 123 1
93 124 1
93 127 1
93 137 1
93 142 1
93 147 1
93 150 1
93 164 1
93 166 1
93 185 1
93 187 1
94 102 1
94 113 1
94 119 1
94 120 1
94 125 1
94 127 1
94 146 1
94 148 1
94 151 1
94 160 1
94 164 1
94 169 1
95 132 1
95 134 1
95 138 1
95 141 1
95 154 1
95 172 1
95 173 1
95 189 1
96 109 1
96 111 1
96 176 1
96 179 1
96 180 1
97 100 1
97 101 1
97 108 1
97 114 1
97 118 1
97 130 1
97 134 1
97 153 1
97 160 1
97 169 1
97 171 1
97 181 1
97 188 1
98 121 1
98 123 1
98 124 1
98 142 1
98 149 1
98 152 1
98 163 1
98 167 1
99 101 1
99 140 1
99 144 1
99 146 1
99 157 1
99 160 1
99 161 1
99 168 1
99 178 1
99 181 1
99 186 1
100 106 1
100 108 1
100 109 1
100 111 1
100 112 1
100 117 1
100 132 1
100 134 1
100 145 1
100 157 1
100 160 1
100 162 1
100 169 1
100 171 1
100 184 1
100 188 1
101 153 1
101 156 1
101 158 1
101 174 1
101 177 1
102 114 1
102 119 1
102 143 1
102 166 1
102 169 1
102 183 1
102 188 1
103 114 1
103 116 1
103 119 1
103 131 1
103 142 1
103 143 1
103 166 1
104 116 1
104 133 1
104 137 1
104 147 1
104 150 1
104 164 1
104 166 1
104 176 1
104 183 1
104 185 1
104 187 1
105 124 1
105 126 1
105 137 1
105 150 1
105 159 1
105 163 1
105 166 1
105 179 1
105 180 1
106 110 1
106 111 1
106 112 1
106 117 1
106 122 1
106 134 1
106 142 1
106 173 1
106 184 1
107 112 1
107 116 1
107 122 1
107 123 1
107 151 1
107 152 1
107 164 1
107 184 1
108 110 1
108 114 1
108 134 1
108 139 1
108 153 1
108 165 1
108 171 1
108 174 1
108 188 1
109 111 1
109 112 1
109 126 1
109 129 1
109 132 1
109 144 1
109 157 1
109 173 1
109 177 1
109 180 1
110 114 1
110 134 1
110 138 1
110 142 1
110 149 1
110 172 1
111 112 1
111 115 1
111 117 1
111 129 1
111 132 1
111 173 1
111 176 1
111 184 1
112 117 1
112 144 1
112 145 1
112 152 1
112 157 1
112 163 1
112 180 1
112 184 1
113 115 1
113 125 1
113 141 1
113 146 1
113 150 1
113 151 1
113 152 1
113 154 1
113 159 1
113 164 1
113 167 1
113 182 1
113 183 1
113 184 1
113 189 1
114 116 1
114 119 1
114 120 1
114 130 1
114 138 1
114 139 1
114 142 1
114 143 1
114 149 1
114 153 1
114 169 1
114 171 1
114 188 1
115 129 1
115 132 1
115 141 1
115 150 1
115 164 1
115 166 1
115 176 1
115 182 1
115 183 1
115 189 1
116 119 1
116 120 1
116 122 1
116 123 1
116 127 1
116 140 1
116 142 1
116 147 1
116 161 1
116 185 1
116 187 1
117 132 1
117 134 1
117 138 1
117 141 1
117 152 1
117 162 1
117 184 1
118 122 1
118 130 1
118 134 1
119 120 1
119 123 1
119 127 1
119 142 1
119 164 1
119 166 1
120 123 1
120 127 1
120 142 1
120 149 1
120 187 1
121 126 1
121 163 1
121 170 1
121 171 1
122 123 1
122 142 1
123 127 1
123 142 1
123 155 1
123 163 1
123 164 1
124 136 1
124 142 1
124 149 1
124 150 1
124 166 1
124 185 1
125 141 1
125 149 1
125 150 1
125 152 1
125 154 1
125 159 1
125 162 1
125 167 1
125 184 1
126 150 1
126 159 1
126 163 1
126 170 1
126 179 1
127 137 1
127 146 1
127 148 1
127 155 1
127 160 1
127 163 1
127 164 1
127 169 1
128 139 1
128 153 1
128 168 1
128 171 1
128 174 1
128 178 1
129 176 1
129 177 1
130 138 1
130 169 1
130 171 1
130 189 1
131 147 1
131 153 1
131 170 1
131 177 1
132 134 1
132 141 1
132 157 1
132 172 1
132 183 1
132 184 1
133 137 1
133 146 1
133 147 1
133 148 1
133 158 1
133 180 1
134 138 1
134 171 1
134 175 1
134 184 1
135 145 1
135 148 1
136 144 1
136 147 1
136 165 1
136 168 1
136 180 1
136 185 1
137 146 1
137 148 1
137 150 1
137 164 1
137 166 1
138 141 1
138 142 1
138 143 1
138 149 1
138 154 1
138 162 1
138 167 1
138 171 1
138 172 1
138 184 1
138 189 1
139 149 1
139 153 1
139 171 1
140 161 1
140 185 1
140 187 1
141 150 1
141 152 1
141 154 1
141 159 1
141 162 1
141 167 1
141 182 1
141 183 1
141 184 1
141 189 1
142 149 1
143 153 1
143 156 1
143 166 1
143 172 1
143 183 1
143 189 1
144 157 1
144 161 1
144 168 1
144 173 1
144 177 1
144 178 1
144 180 1
144 185 1
145 157 1
145 159 1
145 160 1
145 162 1
145 163 1
145 175 1
145 181 1
145 184 1
146 148 1
146 157 1
146 158 1
146 159 1
146 160 1
146 163 1
146 164 1
146 169 1
146 182 1
146 186 1
147 161 1
147 177 1
147 185 1
147 187 1
148 158 1
148 160 1
148 169 1
148 181 1
148 188 1
149 167 1
150 152 1
150 154 1
150 159 1
150 163 1
150 164 1
150 166 1
151 160 1
151 164 1
151 184 1
152 159 1
152 162 1
152 163 1
152 164 1
152 167 1
152 184 1
153 156 1
153 158 1
153 169 1
153 171 1
153 174 1
153 188 1
154 159 1
154 167 1
154 178 1
154 189 1
155 161 1
155 163 1
155 170 1
155 186 1
156 158 1
156 172 1
156 174 1
156 183 1
156 187 1
157 159 1
157 160 1
157 168 1
157 178 1
157 180 1
158 174 1
158 183 1
158 188 1
159 162 1
159 163 1
159 167 1
159 178 1
159 184 1
160 163 1
160 164 1
160 169 1
160 181 1
160 188 1
161 177 1
161 185 1
162 163 1
162 167 1
162 169 1
162 171 1
162 184 1
163 164 1
163 169 1
164 166 1
164 169 1
166 176 1
166 179 1
166 183 1
167 175 1
167 184 1
168 174 1
168 178 1
169 171 1
169 181 1
169 182 1
169 186 1
169 188 1
170 177 1
171 174 1
171 178 1
172 174 1
172 183 1
173 177 1
173 185 1
175 181 1
175 184 1
176 183 1
178 186 1
181 186 1
182 183 1
182 189 1
183 187 1
183 189 1
185 187 1


==> anc/graph-instances/rand01-polytopes/rand01-8-189-1.dat <==
189 1745
1 3 1
1 5 1
1 7 1
1 13 1
1 21 1
1 22 1
1 32 1
1 34 1
1 38 1
1 46 1
1 47 1
1 50 1
1 51 1
1 54 1
1 93 1
1 108 1
1 115 1
1 116 1
1 120 1
1 126 1
1 137 1
1 143 1
1 146 1
1 148 1
1 149 1
1 184 1
2 3 1
2 15 1
2 17 1
2 29 1
2 34 1
2 35 1
2 40 1
2 41 1
2 44 1
2 45 1
2 47 1
2 49 1
2 56 1
2 64 1
2 66 1
2 67 1
2 72 1
2 91 1
2 97 1
2 104 1
2 112 1
2 115 1
2 126 1
2 130 1
2 135 1
2 138 1
2 151 1
2 154 1
2 160 1
2 162 1
2 169 1
3 8 1
3 17 1
3 20 1
3 21 1
3 24 1
3 29 1
3 32 1
3 33 1
3 34 1
3 35 1
3 40 1
3 44 1
3 46 1
3 47 1
3 66 1
3 68 1
3 97 1
3 101 1
3 104 1
3 112 1
3 115 1
3 126 1
3 149 1
3 160 1
3 187 1
4 8 1
4 15 1
4 29 1
4 41 1
4 58 1
4 60 1
4 70 1
4 95 1
4 97 1
4 142 1
4 151 1
4 162 1
4 166 1
5 34 1
5 35 1
5 54 1
5 110 1
5 120 1
5 152 1
5 179 1
6 10 1
6 15 1
6 55 1
6 58 1
6 60 1
6 71 1
6 72 1
6 124 1
6 131 1
6 138 1
6 141 1
6 162 1
6 178 1
7 9 1
7 11 1
7 13 1
7 18 1
7 28 1
7 37 1
7 38 1
7 50 1
7 51 1
7 54 1
7 65 1
7 70 1
7 84 1
7 90 1
7 93 1
7 98 1
7 103 1
7 108 1
7 115 1
7 123 1
7 126 1
7 137 1
7 139 1
7 140 1
7 143 1
7 148 1
7 160 1
7 166 1
7 174 1
7 181 1
7 185 1
7 188 1
8 15 1
8 16 1
8 20 1
8 21 1
8 29 1
8 60 1
8 68 1
8 75 1
8 95 1
8 97 1
8 101 1
8 104 1
8 112 1
8 125 1
8 132 1
8 141 1
8 142 1
9 20 1
9 69 1
9 101 1
9 108 1
9 119 1
9 123 1
9 174 1
10 25 1
10 60 1
10 73 1
10 78 1
10 81 1
10 88 1
10 107 1
10 109 1
10 122 1
10 124 1
10 155 1
10 165 1
11 13 1
11 18 1
11 28 1
11 38 1
11 53 1
11 70 1
11 71 1
11 93 1
11 95 1
11 96 1
11 100 1
11 123 1
11 131 1
11 132 1
11 157 1
11 159 1
11 162 1
12 22 1
12 24 1
12 26 1
12 39 1
12 46 1
12 69 1
12 73 1
12 88 1
12 116 1
12 117 1
12 133 1
12 146 1
12 153 1
12 155 1
13 22 1
13 28 1
13 32 1
13 34 1
13 38 1
13 47 1
13 50 1
13 51 1
13 54 1
13 93 1
13 100 1
13 103 1
13 108 1
13 126 1
13 137 1
13 143 1
13 173 1
13 183 1
13 184 1
14 18 1
14 42 1
14 71 1
14 76 1
14 94 1
14 109 1
14 119 1
14 123 1
14 124 1
14 125 1
14 164 1
14 177 1
14 189 1
15 29 1
15 49 1
15 56 1
15 60 1
15 72 1
15 97 1
15 104 1
15 107 1
15 112 1
15 125 1
15 141 1
15 142 1
15 154 1
15 159 1
15 162 1
16 20 1
16 24 1
16 36 1
16 53 1
16 60 1
16 69 1
16 96 1
16 101 1
16 104 1
16 105 1
16 128 1
16 132 1
16 136 1
16 141 1
16 153 1
16 155 1
16 171 1
16 180 1
16 182 1
17 21 1
17 29 1
17 33 1
17 34 1
17 45 1
17 49 1
17 82 1
17 106 1
17 115 1
17 126 1
17 135 1
17 145 1
17 168 1
17 179 1
17 187 1
18 28 1
18 38 1
18 42 1
18 51 1
18 71 1
18 77 1
18 90 1
18 95 1
18 96 1
18 100 1
18 119 1
18 123 1
18 125 1
18 130 1
18 131 1
18 139 1
18 157 1
18 159 1
18 162 1
18 164 1
18 189 1
19 31 1
19 41 1
19 42 1
19 66 1
19 98 1
19 138 1
19 147 1
19 154 1
19 162 1
19 163 1
19 164 1
19 169 1
19 188 1
20 21 1
20 24 1
20 27 1
20 29 1
20 36 1
20 47 1
20 69 1
20 93 1
20 95 1
20 101 1
20 104 1
20 105 1
20 130 1
20 136 1
20 151 1
20 170 1
20 180 1
21 29 1
21 32 1
21 33 1
21 34 1
21 49 1
21 79 1
21 80 1
21 93 1
21 101 1
21 104 1
21 115 1
21 126 1
21 132 1
21 136 1
21 142 1
21 148 1
21 149 1
21 181 1
21 185 1
21 187 1
22 26 1
22 28 1
22 32 1
22 38 1
22 50 1
22 51 1
22 99 1
22 116 1
22 120 1
22 121 1
22 128 1
22 137 1
22 143 1
22 146 1
22 150 1
22 182 1
22 183 1
23 38 1
23 48 1
23 49 1
23 56 1
23 61 1
23 65 1
23 77 1
23 78 1
23 85 1
23 90 1
23 107 1
23 142 1
23 152 1
23 159 1
23 165 1
23 166 1
23 179 1
23 185 1
24 39 1
24 40 1
24 44 1
24 46 1
24 69 1
24 73 1
24 101 1
24 104 1
24 105 1
24 116 1
24 133 1
24 136 1
24 149 1
24 153 1
24 155 1
24 170 1
24 180 1
25 28 1
25 43 1
25 50 1
25 58 1
25 59 1
25 60 1
25 73 1
25 78 1
25 88 1
25 92 1
25 94 1
25 118 1
25 124 1
25 140 1
25 155 1
25 166 1
26 28 1
26 39 1
26 43 1
26 50 1
26 69 1
26 76 1
26 94 1
26 99 1
26 108 1
26 133 1
26 137 1
26 143 1
26 170 1
26 176 1
26 183 1
27 36 1
27 37 1
27 52 1
27 53 1
27 69 1
27 87 1
27 93 1
27 105 1
27 136 1
27 156 1
27 157 1
27 161 1
27 170 1
27 175 1
27 180 1
27 184 1
28 37 1
28 38 1
28 50 1
28 51 1
28 53 1
28 59 1
28 70 1
28 78 1
28 90 1
28 92 1
28 94 1
28 99 1
28 123 1
28 137 1
28 140 1
28 143 1
28 166 1
28 182 1
28 183 1
28 189 1
29 33 1
29 44 1
29 49 1
29 56 1
29 60 1
29 72 1
29 80 1
29 97 1
29 101 1
29 104 1
29 105 1
29 114 1
29 115 1
29 126 1
29 142 1
29 151 1
29 160 1
29 181 1
29 185 1
29 187 1
30 31 1
30 33 1
30 45 1
30 50 1
30 59 1
30 63 1
30 67 1
30 83 1
30 84 1
30 87 1
30 103 1
30 115 1
30 126 1
30 127 1
30 131 1
30 133 1
30 135 1
30 137 1
30 138 1
30 140 1
30 144 1
30 145 1
30 156 1
30 158 1
30 167 1
30 168 1
30 172 1
30 175 1
30 183 1
30 184 1
31 41 1
31 45 1
31 66 1
31 70 1
31 82 1
31 90 1
31 98 1
31 100 1
31 103 1
31 131 1
31 138 1
31 144 1
31 154 1
31 157 1
31 159 1
31 162 1
31 168 1
31 175 1
32 34 1
32 38 1
32 62 1
32 68 1
32 120 1
32 126 1
32 128 1
32 132 1
32 146 1
32 149 1
32 187 1
33 44 1
33 57 1
33 61 1
33 63 1
33 73 1
33 80 1
33 106 1
33 110 1
33 115 1
33 116 1
33 121 1
33 126 1
33 133 1
33 135 1
33 140 1
33 145 1
33 149 1
33 158 1
33 168 1
33 179 1
33 187 1
34 35 1
34 40 1
34 45 1
34 47 1
34 54 1
34 62 1
34 66 1
34 79 1
34 93 1
34 100 1
34 104 1
34 112 1
34 126 1
34 145 1
34 149 1
34 157 1
34 184 1
35 39 1
35 40 1
35 46 1
35 64 1
35 66 1
35 74 1
35 81 1
35 89 1
35 104 1
35 110 1
35 112 1
35 117 1
35 134 1
36 53 1
36 58 1
36 69 1
36 71 1
36 94 1
36 95 1
36 105 1
36 170 1
36 176 1
36 180 1
37 61 1
37 69 1
37 73 1
37 116 1
37 136 1
37 137 1
37 140 1
37 148 1
37 161 1
37 182 1
38 48 1
38 50 1
38 51 1
38 70 1
38 75 1
38 77 1
38 78 1
38 85 1
38 90 1
38 98 1
38 103 1
38 115 1
38 120 1
38 121 1
38 123 1
38 132 1
38 142 1
38 143 1
38 146 1
38 148 1
38 166 1
38 182 1
38 185 1
38 187 1
38 188 1
39 40 1
39 46 1
39 69 1
39 73 1
39 76 1
39 81 1
39 108 1
39 110 1
39 116 1
39 117 1
39 127 1
39 133 1
39 134 1
39 137 1
39 158 1
39 167 1
39 170 1
39 177 1
40 52 1
40 66 1
40 72 1
40 74 1
40 81 1
40 104 1
40 109 1
40 110 1
40 112 1
40 117 1
40 127 1
40 135 1
40 141 1
40 145 1
40 177 1
40 180 1
40 186 1
41 45 1
41 47 1
41 66 1
41 67 1
41 97 1
41 103 1
41 126 1
41 138 1
41 151 1
41 154 1
41 160 1
41 162 1
41 169 1
41 172 1
41 173 1
41 188 1
42 51 1
42 66 1
42 71 1
42 76 1
42 89 1
42 95 1
42 100 1
42 102 1
42 112 1
42 119 1
42 123 1
42 125 1
42 130 1
42 134 1
42 143 1
42 162 1
42 164 1
42 173 1
43 50 1
43 88 1
43 133 1
43 147 1
43 172 1
43 188 1
44 46 1
44 64 1
44 67 1
44 73 1
44 85 1
44 88 1
44 97 1
44 105 1
44 111 1
44 114 1
44 115 1
44 116 1
44 126 1
44 133 1
44 135 1
44 160 1
45 49 1
45 54 1
45 65 1
45 66 1
45 67 1
45 84 1
45 87 1
45 91 1
45 100 1
45 126 1
45 127 1
45 130 1
45 135 1
45 138 1
45 144 1
45 145 1
45 151 1
45 157 1
45 158 1
45 162 1
45 167 1
45 168 1
45 169 1
45 175 1
45 181 1
45 184 1
46 64 1
46 69 1
46 73 1
46 85 1
46 88 1
46 101 1
46 108 1
46 114 1
46 115 1
46 116 1
46 133 1
46 146 1
46 160 1
47 54 1
47 66 1
47 67 1
47 93 1
47 108 1
47 126 1
47 151 1
47 160 1
47 170 1
47 173 1
47 184 1
48 57 1
48 82 1
48 85 1
48 98 1
48 115 1
48 120 1
48 121 1
48 163 1
48 179 1
48 187 1
49 56 1
49 61 1
49 65 1
49 72 1
49 79 1
49 80 1
49 87 1
49 91 1
49 104 1
49 106 1
49 130 1
49 142 1
49 151 1
49 152 1
49 157 1
49 159 1
49 162 1
49 179 1
49 181 1
49 185 1
50 51 1
50 59 1
50 63 1
50 70 1
50 78 1
50 84 1
50 90 1
50 92 1
50 98 1
50 99 1
50 103 1
50 115 1
50 121 1
50 126 1
50 133 1
50 137 1
50 140 1
50 143 1
50 144 1
50 160 1
50 166 1
50 172 1
50 183 1
50 185 1
50 188 1
51 54 1
51 98 1
51 99 1
51 100 1
51 120 1
51 137 1
51 143 1
52 61 1
52 72 1
52 74 1
52 79 1
52 81 1
52 86 1
52 87 1
52 96 1
52 104 1
52 106 1
52 109 1
52 110 1
52 136 1
52 141 1
52 145 1
52 152 1
52 157 1
52 161 1
52 175 1
52 177 1
52 180 1
53 59 1
53 71 1
53 96 1
53 128 1
53 131 1
53 132 1
53 136 1
53 157 1
53 171 1
53 175 1
53 182 1
53 183 1
53 189 1
54 66 1
54 84 1
54 93 1
54 100 1
54 108 1
54 126 1
54 134 1
54 137 1
54 139 1
54 157 1
54 167 1
54 184 1
55 111 1
55 122 1
55 135 1
55 138 1
55 154 1
55 168 1
55 186 1
56 61 1
56 64 1
56 65 1
56 72 1
56 74 1
56 81 1
56 91 1
56 104 1
56 107 1
56 114 1
56 152 1
56 179 1
56 185 1
57 61 1
57 110 1
57 121 1
57 122 1
57 135 1
57 144 1
57 150 1
57 158 1
57 165 1
57 168 1
57 179 1
58 59 1
58 60 1
58 67 1
58 71 1
58 72 1
58 87 1
58 105 1
58 118 1
58 124 1
58 129 1
58 131 1
58 138 1
58 151 1
58 156 1
58 162 1
58 172 1
58 180 1
59 63 1
59 70 1
59 78 1
59 92 1
59 103 1
59 131 1
59 140 1
59 156 1
59 171 1
59 172 1
59 183 1
60 73 1
60 75 1
60 78 1
60 85 1
60 88 1
60 97 1
60 105 1
60 107 1
60 111 1
60 114 1
60 142 1
60 155 1
60 166 1
60 171 1
61 65 1
61 73 1
61 78 1
61 80 1
61 81 1
61 83 1
61 86 1
61 106 1
61 110 1
61 115 1
61 116 1
61 121 1
61 133 1
61 135 1
61 136 1
61 140 1
61 148 1
61 152 1
61 158 1
61 161 1
61 165 1
61 179 1
61 182 1
61 185 1
62 77 1
62 79 1
62 82 1
62 96 1
62 100 1
62 112 1
62 113 1
62 120 1
62 132 1
62 159 1
63 103 1
63 111 1
63 121 1
63 128 1
63 168 1
63 171 1
63 172 1
63 183 1
63 187 1
64 73 1
64 81 1
64 85 1
64 88 1
64 110 1
64 114 1
64 115 1
64 116 1
64 122 1
64 133 1
64 135 1
64 158 1
64 160 1
64 163 1
64 169 1
64 179 1
65 83 1
65 84 1
65 87 1
65 90 1
65 91 1
65 139 1
65 140 1
65 152 1
65 157 1
65 162 1
65 174 1
65 179 1
65 181 1
65 185 1
66 67 1
66 100 1
66 102 1
66 104 1
66 112 1
66 127 1
66 130 1
66 134 1
66 138 1
66 151 1
66 154 1
66 157 1
66 162 1
66 169 1
66 173 1
66 184 1
67 72 1
67 87 1
67 105 1
67 118 1
67 126 1
67 127 1
67 129 1
67 133 1
67 135 1
67 138 1
67 151 1
67 156 1
67 158 1
67 160 1
67 169 1
67 170 1
67 172 1
67 180 1
68 97 1
68 112 1
68 146 1
68 153 1
68 173 1
69 73 1
69 94 1
69 101 1
69 105 1
69 108 1
69 116 1
69 118 1
69 133 1
69 136 1
69 137 1
69 155 1
69 170 1
69 177 1
69 180 1
70 78 1
70 90 1
70 103 1
70 131 1
70 140 1
70 142 1
70 157 1
70 159 1
70 162 1
70 166 1
70 181 1
70 185 1
71 95 1
71 96 1
71 100 1
71 102 1
71 112 1
71 124 1
71 125 1
71 130 1
71 131 1
71 138 1
71 141 1
71 157 1
71 162 1
71 175 1
71 180 1
71 189 1
72 81 1
72 87 1
72 91 1
72 104 1
72 105 1
72 106 1
72 129 1
72 130 1
72 135 1
72 138 1
72 141 1
72 151 1
72 162 1
72 180 1
73 78 1
73 80 1
73 81 1
73 88 1
73 101 1
73 105 1
73 114 1
73 115 1
73 116 1
73 118 1
73 121 1
73 133 1
73 136 1
73 140 1
73 148 1
73 155 1
73 182 1
73 185 1
74 81 1
74 101 1
74 104 1
74 109 1
74 110 1
74 119 1
74 125 1
74 152 1
74 177 1
75 78 1
75 85 1
75 101 1
75 107 1
75 114 1
75 123 1
75 125 1
75 142 1
75 146 1
75 155 1
75 166 1
76 99 1
76 102 1
76 117 1
76 147 1
77 79 1
77 86 1
77 96 1
77 120 1
77 125 1
77 132 1
77 152 1
77 159 1
78 80 1
78 85 1
78 88 1
78 90 1
78 92 1
78 107 1
78 114 1
78 116 1
78 121 1
78 140 1
78 142 1
78 155 1
78 165 1
78 166 1
78 171 1
78 182 1
78 185 1
79 96 1
79 104 1
79 132 1
79 152 1
79 157 1
79 159 1
80 105 1
80 106 1
80 116 1
80 136 1
80 140 1
80 142 1
80 156 1
80 171 1
80 181 1
80 185 1
81 109 1
81 110 1
81 117 1
81 122 1
81 129 1
81 135 1
81 158 1
81 177 1
82 154 1
82 159 1
82 168 1
82 187 1
83 84 1
83 87 1
83 92 1
83 129 1
83 140 1
83 144 1
83 158 1
83 161 1
83 167 1
84 98 1
84 115 1
84 126 1
84 133 1
84 137 1
84 140 1
84 144 1
84 158 1
84 160 1
84 167 1
84 169 1
84 179 1
85 88 1
85 97 1
85 107 1
85 114 1
85 115 1
85 121 1
85 142 1
85 146 1
85 160 1
85 163 1
85 166 1
85 185 1
85 187 1
85 188 1
86 96 1
86 109 1
86 110 1
86 150 1
86 152 1
86 161 1
86 165 1
86 182 1
86 189 1
87 91 1
87 106 1
87 127 1
87 129 1
87 130 1
87 131 1
87 135 1
87 138 1
87 144 1
87 145 1
87 151 1
87 156 1
87 157 1
87 158 1
87 161 1
87 162 1
87 167 1
87 168 1
87 175 1
87 180 1
87 181 1
87 184 1
88 111 1
88 115 1
88 116 1
88 121 1
88 122 1
88 133 1
88 155 1
89 112 1
89 117 1
89 120 1
89 125 1
89 146 1
89 163 1
90 92 1
90 98 1
90 131 1
90 140 1
90 157 1
90 159 1
90 162 1
90 164 1
90 166 1
90 185 1
91 119 1
91 129 1
91 130 1
91 151 1
91 162 1
91 164 1
91 169 1
91 174 1
92 124 1
92 131 1
92 140 1
92 144 1
92 165 1
92 189 1
93 126 1
93 157 1
93 181 1
93 184 1
94 123 1
94 155 1
95 100 1
95 112 1
95 123 1
95 125 1
95 130 1
95 162 1
95 173 1
96 100 1
96 113 1
96 128 1
96 131 1
96 132 1
96 136 1
96 141 1
96 157 1
96 159 1
96 171 1
96 175 1
96 178 1
96 182 1
96 189 1
97 111 1
97 115 1
97 126 1
97 142 1
97 154 1
97 160 1
97 187 1
98 103 1
98 115 1
98 144 1
98 188 1
99 137 1
99 144 1
99 150 1
99 167 1
99 175 1
99 183 1
99 189 1
100 102 1
100 112 1
100 130 1
100 131 1
100 157 1
100 159 1
100 162 1
100 173 1
100 175 1
100 184 1
101 104 1
101 105 1
101 114 1
101 116 1
101 136 1
101 148 1
101 155 1
102 112 1
102 127 1
102 138 1
102 162 1
102 173 1
102 175 1
102 176 1
102 186 1
103 115 1
103 126 1
103 172 1
103 183 1
103 187 1
103 188 1
104 105 1
104 112 1
104 125 1
104 130 1
104 136 1
104 141 1
104 180 1
105 118 1
105 136 1
105 151 1
105 156 1
105 170 1
105 180 1
106 135 1
106 145 1
106 168 1
106 178 1
107 114 1
107 125 1
107 142 1
107 163 1
107 164 1
107 166 1
108 126 1
108 133 1
108 134 1
108 137 1
108 143 1
108 160 1
108 170 1
109 110 1
109 117 1
109 125 1
109 141 1
109 155 1
109 177 1
110 116 1
110 117 1
110 122 1
110 135 1
110 145 1
110 150 1
110 152 1
110 158 1
110 161 1
110 167 1
110 177 1
110 179 1
111 153 1
111 172 1
112 125 1
112 130 1
112 141 1
112 154 1
112 162 1
112 173 1
112 186 1
113 128 1
113 145 1
113 150 1
113 168 1
113 175 1
113 186 1
114 115 1
114 142 1
114 160 1
114 166 1
114 174 1
114 185 1
115 116 1
115 121 1
115 126 1
115 133 1
115 137 1
115 140 1
115 160 1
115 179 1
115 185 1
115 187 1
115 188 1
116 121 1
116 133 1
116 136 1
116 137 1
116 140 1
116 148 1
116 149 1
116 155 1
116 182 1
116 185 1
117 122 1
117 150 1
117 186 1
118 129 1
118 133 1
118 140 1
118 151 1
118 156 1
118 174 1
118 180 1
119 123 1
119 125 1
119 130 1
119 134 1
119 139 1
119 164 1
119 177 1
120 146 1
120 150 1
121 133 1
121 140 1
121 187 1
122 135 1
122 147 1
122 158 1
122 163 1
123 125 1
123 143 1
123 164 1
123 166 1
124 129 1
124 131 1
124 138 1
124 147 1
124 162 1
124 164 1
125 130 1
125 141 1
125 162 1
125 164 1
126 137 1
126 140 1
126 149 1
126 151 1
126 160 1
126 181 1
126 184 1
126 187 1
127 135 1
127 138 1
127 145 1
127 157 1
127 158 1
127 167 1
127 170 1
127 175 1
127 180 1
127 184 1
128 132 1
128 136 1
128 149 1
128 153 1
128 171 1
128 182 1
128 183 1
129 138 1
129 151 1
129 158 1
129 162 1
129 177 1
129 180 1
130 151 1
130 157 1
130 162 1
130 180 1
131 138 1
131 144 1
131 157 1
131 159 1
131 162 1
131 168 1
131 175 1
131 178 1
131 189 1
132 136 1
132 142 1
132 159 1
132 171 1
132 182 1
133 137 1
133 140 1
133 158 1
133 160 1
133 170 1
134 169 1
135 138 1
135 145 1
135 158 1
135 168 1
135 179 1
136 148 1
136 149 1
136 155 1
136 171 1
136 180 1
136 182 1
137 140 1
137 143 1
137 160 1
137 167 1
137 170 1
137 183 1
137 184 1
138 144 1
138 147 1
138 154 1
138 158 1
138 162 1
138 168 1
138 169 1
138 172 1
138 175 1
138 180 1
139 152 1
139 157 1
139 161 1
140 156 1
140 160 1
140 166 1
140 174 1
140 181 1
140 185 1
141 180 1
141 186 1
142 159 1
142 166 1
142 171 1
142 181 1
142 185 1
142 187 1
143 146 1
143 173 1
143 188 1
144 147 1
144 158 1
144 167 1
144 168 1
144 175 1
145 149 1
145 157 1
145 167 1
145 168 1
145 175 1
145 184 1
147 158 1
148 152 1
148 182 1
148 185 1
149 184 1
151 156 1
151 160 1
151 162 1
151 169 1
151 174 1
151 180 1
151 181 1
152 161 1
152 179 1
152 185 1
153 176 1
153 186 1
154 162 1
154 163 1
155 182 1
156 180 1
156 181 1
157 159 1
157 161 1
157 162 1
157 167 1
157 175 1
157 180 1
157 181 1
157 184 1
157 189 1
158 167 1
158 169 1
158 179 1
159 162 1
159 178 1
160 169 1
160 174 1
160 188 1
161 167 1
161 175 1
161 177 1
161 180 1
161 189 1
162 164 1
162 169 1
162 173 1
162 180 1
162 181 1
164 166 1
165 178 1
166 174 1
166 185 1
166 188 1
167 175 1
167 184 1
168 175 1
168 178 1
170 176 1
170 180 1
170 184 1
171 178 1
171 182 1
172 176 1
172 183 1
173 176 1
174 181 1
174 185 1
175 180 1
175 183 1
175 184 1
175 189 1
176 183 1
177 180 1
179 185 1
181 185 1
183 184 1


==> anc/graph-instances/rand01-polytopes/rand01-8-189-2.dat <==
189 1719
1 2 1
1 25 1
1 37 1
1 39 1
1 40 1
1 67 1
1 79 1
1 93 1
1 94 1
1 95 1
1 96 1
1 108 1
1 110 1
1 114 1
1 119 1
1 121 1
1 124 1
1 142 1
1 147 1
1 157 1
1 169 1
1 178 1
1 182 1
2 7 1
2 13 1
2 20 1
2 36 1
2 37 1
2 39 1
2 53 1
2 66 1
2 83 1
2 89 1
2 110 1
2 111 1
2 133 1
2 169 1
2 177 1
3 23 1
3 30 1
3 69 1
3 103 1
3 132 1
3 151 1
3 170 1
3 183 1
4 15 1
4 23 1
4 32 1
4 41 1
4 60 1
4 63 1
4 69 1
4 74 1
4 79 1
4 92 1
4 131 1
4 142 1
4 172 1
4 174 1
5 6 1
5 7 1
5 10 1
5 19 1
5 36 1
5 75 1
5 77 1
5 78 1
5 82 1
5 99 1
5 114 1
5 122 1
5 158 1
5 160 1
5 161 1
5 169 1
6 13 1
6 19 1
6 23 1
6 42 1
6 46 1
6 63 1
6 68 1
6 75 1
6 79 1
6 82 1
6 89 1
6 99 1
6 106 1
6 120 1
6 161 1
6 166 1
6 169 1
6 175 1
7 10 1
7 12 1
7 13 1
7 31 1
7 36 1
7 39 1
7 42 1
7 45 1
7 47 1
7 53 1
7 55 1
7 65 1
7 78 1
7 83 1
7 85 1
7 99 1
7 119 1
7 122 1
7 130 1
7 133 1
7 140 1
7 141 1
7 153 1
7 156 1
7 160 1
7 169 1
7 177 1
7 185 1
7 187 1
8 16 1
8 26 1
8 45 1
8 46 1
8 51 1
8 63 1
8 68 1
8 101 1
8 103 1
8 120 1
8 149 1
8 167 1
8 174 1
9 10 1
9 14 1
9 33 1
9 82 1
9 91 1
9 108 1
9 114 1
9 116 1
9 135 1
9 138 1
9 144 1
9 153 1
9 178 1
10 31 1
10 36 1
10 37 1
10 55 1
10 64 1
10 65 1
10 78 1
10 82 1
10 83 1
10 100 1
10 108 1
10 140 1
10 153 1
10 159 1
10 173 1
10 184 1
10 189 1
11 33 1
11 48 1
11 86 1
11 103 1
11 105 1
11 109 1
11 113 1
11 115 1
11 120 1
11 126 1
11 144 1
11 148 1
11 152 1
11 162 1
11 163 1
11 164 1
11 170 1
11 183 1
12 15 1
12 16 1
12 45 1
12 56 1
12 78 1
12 83 1
12 85 1
12 92 1
12 133 1
12 141 1
12 187 1
13 23 1
13 42 1
13 46 1
13 47 1
13 66 1
13 75 1
13 77 1
13 80 1
13 85 1
13 89 1
13 93 1
13 101 1
13 106 1
13 110 1
13 111 1
13 120 1
13 140 1
13 141 1
13 150 1
13 160 1
13 166 1
13 169 1
13 173 1
13 175 1
13 177 1
13 179 1
14 21 1
14 28 1
14 31 1
14 33 1
14 52 1
14 69 1
14 74 1
14 79 1
14 82 1
14 97 1
14 99 1
14 114 1
14 116 1
14 122 1
14 131 1
14 132 1
14 138 1
14 139 1
14 144 1
14 145 1
14 153 1
14 156 1
15 32 1
15 42 1
15 45 1
15 53 1
15 63 1
15 70 1
15 76 1
15 81 1
15 106 1
15 117 1
15 133 1
15 137 1
16 45 1
16 56 1
16 83 1
16 85 1
16 94 1
16 101 1
16 135 1
16 140 1
16 142 1
16 159 1
16 171 1
16 174 1
16 176 1
16 178 1
16 187 1
17 18 1
17 24 1
17 25 1
17 26 1
17 40 1
17 41 1
17 48 1
17 49 1
17 51 1
17 55 1
17 57 1
17 58 1
17 71 1
17 72 1
17 81 1
17 83 1
17 84 1
17 85 1
17 88 1
17 95 1
17 98 1
17 101 1
17 109 1
17 110 1
17 111 1
17 115 1
17 123 1
17 128 1
17 133 1
17 136 1
17 141 1
17 148 1
17 152 1
17 154 1
17 171 1
17 172 1
17 177 1
17 181 1
17 182 1
17 186 1
17 187 1
18 24 1
18 40 1
18 46 1
18 47 1
18 51 1
18 85 1
18 88 1
18 91 1
18 93 1
18 95 1
18 110 1
18 119 1
18 121 1
18 123 1
18 128 1
18 143 1
18 153 1
18 154 1
18 156 1
18 171 1
18 178 1
18 182 1
18 187 1
19 63 1
19 69 1
19 75 1
19 76 1
19 82 1
19 99 1
19 103 1
19 149 1
19 158 1
19 161 1
19 168 1
20 36 1
20 56 1
20 65 1
20 87 1
20 111 1
20 117 1
20 124 1
20 133 1
20 158 1
20 168 1
20 176 1
20 184 1
21 31 1
21 49 1
21 52 1
21 59 1
21 62 1
21 138 1
21 139 1
21 143 1
21 145 1
21 153 1
21 154 1
21 156 1
22 23 1
22 24 1
22 25 1
22 30 1
22 80 1
22 93 1
22 142 1
22 171 1
23 26 1
23 41 1
23 46 1
23 60 1
23 63 1
23 69 1
23 75 1
23 79 1
23 80 1
23 93 1
23 103 1
23 106 1
23 120 1
23 129 1
23 132 1
23 142 1
23 174 1
23 175 1
24 25 1
24 41 1
24 47 1
24 51 1
24 54 1
24 71 1
24 92 1
24 95 1
24 128 1
24 136 1
24 141 1
24 171 1
24 186 1
24 187 1
25 30 1
25 48 1
25 71 1
25 87 1
25 93 1
25 95 1
25 110 1
25 111 1
25 124 1
25 129 1
25 136 1
25 147 1
25 170 1
25 182 1
25 186 1
26 41 1
26 46 1
26 49 1
26 51 1
26 93 1
26 101 1
26 103 1
26 116 1
26 120 1
26 138 1
26 148 1
26 154 1
26 171 1
26 172 1
26 174 1
26 183 1
27 37 1
27 46 1
27 64 1
27 68 1
27 72 1
27 89 1
27 96 1
27 110 1
27 113 1
27 120 1
27 127 1
27 148 1
27 167 1
28 52 1
28 53 1
28 70 1
28 97 1
28 99 1
28 104 1
28 107 1
28 130 1
28 161 1
28 180 1
28 188 1
29 30 1
29 44 1
29 48 1
29 91 1
29 128 1
29 135 1
29 171 1
29 183 1
30 48 1
30 54 1
30 77 1
30 87 1
30 91 1
30 93 1
30 102 1
30 114 1
30 132 1
30 134 1
30 147 1
30 155 1
30 170 1
30 186 1
31 36 1
31 42 1
31 45 1
31 50 1
31 52 1
31 55 1
31 62 1
31 64 1
31 65 1
31 68 1
31 76 1
31 78 1
31 82 1
31 83 1
31 85 1
31 90 1
31 99 1
31 112 1
31 118 1
31 127 1
31 139 1
31 140 1
31 149 1
31 153 1
31 156 1
31 159 1
31 185 1
31 189 1
32 53 1
32 60 1
32 70 1
32 71 1
32 81 1
32 98 1
32 107 1
32 117 1
32 133 1
32 136 1
32 137 1
32 180 1
33 52 1
33 64 1
33 82 1
33 86 1
33 96 1
33 97 1
33 105 1
33 108 1
33 116 1
33 126 1
33 138 1
33 144 1
33 162 1
33 163 1
33 164 1
34 43 1
34 71 1
34 115 1
34 151 1
34 170 1
34 180 1
34 186 1
34 188 1
35 44 1
35 50 1
35 54 1
35 55 1
35 73 1
35 78 1
35 102 1
35 128 1
35 141 1
35 160 1
35 181 1
36 37 1
36 53 1
36 64 1
36 65 1
36 66 1
36 67 1
36 83 1
36 87 1
36 99 1
36 100 1
36 108 1
36 130 1
36 158 1
36 161 1
36 168 1
36 184 1
36 185 1
36 189 1
37 40 1
37 64 1
37 83 1
37 94 1
37 96 1
37 100 1
37 108 1
37 110 1
37 140 1
37 176 1
37 178 1
37 184 1
38 54 1
38 78 1
38 90 1
38 92 1
38 122 1
38 131 1
38 146 1
38 155 1
39 40 1
39 53 1
39 83 1
39 95 1
39 107 1
39 119 1
39 130 1
39 133 1
39 136 1
39 177 1
40 52 1
40 58 1
40 83 1
40 88 1
40 94 1
40 95 1
40 96 1
40 98 1
40 107 1
40 108 1
40 110 1
40 119 1
40 121 1
40 123 1
40 127 1
40 153 1
40 156 1
40 178 1
40 182 1
40 187 1
40 189 1
41 49 1
41 51 1
41 71 1
41 106 1
41 151 1
41 154 1
41 172 1
41 175 1
42 45 1
42 46 1
42 51 1
42 53 1
42 62 1
42 68 1
42 72 1
42 74 1
42 85 1
42 99 1
42 106 1
42 127 1
42 150 1
42 154 1
42 156 1
42 166 1
42 175 1
43 66 1
43 70 1
43 73 1
43 81 1
43 103 1
43 104 1
43 109 1
43 113 1
43 120 1
43 152 1
43 168 1
43 170 1
43 181 1
44 50 1
44 55 1
44 61 1
44 101 1
44 102 1
44 103 1
44 128 1
44 149 1
44 152 1
44 159 1
44 173 1
44 183 1
45 50 1
45 51 1
45 55 1
45 68 1
45 76 1
45 78 1
45 83 1
45 85 1
45 90 1
45 112 1
45 127 1
45 137 1
45 139 1
45 140 1
45 149 1
45 156 1
45 159 1
45 172 1
45 187 1
46 51 1
46 57 1
46 61 1
46 62 1
46 63 1
46 68 1
46 72 1
46 75 1
46 79 1
46 80 1
46 84 1
46 85 1
46 88 1
46 89 1
46 91 1
46 93 1
46 96 1
46 101 1
46 103 1
46 106 1
46 110 1
46 113 1
46 116 1
46 120 1
46 129 1
46 132 1
46 138 1
46 140 1
46 148 1
46 150 1
46 154 1
46 157 1
46 162 1
46 165 1
46 166 1
46 167 1
46 171 1
46 173 1
46 175 1
46 178 1
46 179 1
47 85 1
47 93 1
47 95 1
47 119 1
47 134 1
47 141 1
47 160 1
47 175 1
47 177 1
48 87 1
48 115 1
48 121 1
48 123 1
48 126 1
48 128 1
48 147 1
48 152 1
48 170 1
48 182 1
48 186 1
49 50 1
49 51 1
49 115 1
49 128 1
49 139 1
49 151 1
49 154 1
49 172 1
49 183 1
50 51 1
50 55 1
50 61 1
50 62 1
50 73 1
50 76 1
50 78 1
50 90 1
50 103 1
50 109 1
50 112 1
50 128 1
50 139 1
50 149 1
50 159 1
50 183 1
51 57 1
51 62 1
51 72 1
51 85 1
51 101 1
51 103 1
51 106 1
51 120 1
51 128 1
51 141 1
51 154 1
51 171 1
51 172 1
51 187 1
52 59 1
52 64 1
52 88 1
52 96 1
52 98 1
52 107 1
52 112 1
52 118 1
52 127 1
52 139 1
52 153 1
52 156 1
52 163 1
52 189 1
53 65 1
53 70 1
53 81 1
53 83 1
53 89 1
53 99 1
53 104 1
53 107 1
53 117 1
53 127 1
53 130 1
53 133 1
53 137 1
53 161 1
53 166 1
53 177 1
53 185 1
54 128 1
54 134 1
54 151 1
54 186 1
55 62 1
55 65 1
55 78 1
55 83 1
55 85 1
55 90 1
55 100 1
55 109 1
55 112 1
55 118 1
55 123 1
55 128 1
55 143 1
55 152 1
55 153 1
55 159 1
55 160 1
55 173 1
55 181 1
55 184 1
55 185 1
55 189 1
56 63 1
56 80 1
56 142 1
56 158 1
56 169 1
57 71 1
57 72 1
57 81 1
57 83 1
57 84 1
57 85 1
57 88 1
57 98 1
57 109 1
57 113 1
57 115 1
57 120 1
57 133 1
57 137 1
57 141 1
57 148 1
57 167 1
57 177 1
57 181 1
58 65 1
58 83 1
58 90 1
58 94 1
58 98 1
58 112 1
58 126 1
58 133 1
58 136 1
58 137 1
58 146 1
58 163 1
58 176 1
58 184 1
58 187 1
58 189 1
59 88 1
59 115 1
59 118 1
59 123 1
59 162 1
59 188 1
60 63 1
60 69 1
60 79 1
60 86 1
60 117 1
60 124 1
60 129 1
60 142 1
60 157 1
60 164 1
60 174 1
61 62 1
61 75 1
61 82 1
61 103 1
61 113 1
61 138 1
61 149 1
61 173 1
61 183 1
62 72 1
62 85 1
62 118 1
62 150 1
62 154 1
63 69 1
63 79 1
63 80 1
63 103 1
63 106 1
63 117 1
63 120 1
63 142 1
63 174 1
64 82 1
64 83 1
64 100 1
64 105 1
64 108 1
64 112 1
64 113 1
64 118 1
64 127 1
64 161 1
64 184 1
64 189 1
65 70 1
65 78 1
65 83 1
65 87 1
65 90 1
65 99 1
65 112 1
65 130 1
65 133 1
65 146 1
65 158 1
65 168 1
65 181 1
65 184 1
65 185 1
65 189 1
66 75 1
66 77 1
66 87 1
66 89 1
66 100 1
66 102 1
66 103 1
66 104 1
66 110 1
66 111 1
66 113 1
66 120 1
66 147 1
66 152 1
66 161 1
66 166 1
66 168 1
66 170 1
66 177 1
66 179 1
66 181 1
66 185 1
67 87 1
67 97 1
67 108 1
67 114 1
67 130 1
67 147 1
68 82 1
68 85 1
68 116 1
68 127 1
68 140 1
68 156 1
69 79 1
69 82 1
69 86 1
69 97 1
69 114 1
69 131 1
69 132 1
69 142 1
69 144 1
69 155 1
69 174 1
70 76 1
70 81 1
70 99 1
70 104 1
70 112 1
70 117 1
70 133 1
70 137 1
70 161 1
70 168 1
70 180 1
71 81 1
71 88 1
71 95 1
71 98 1
71 115 1
71 129 1
71 136 1
71 148 1
71 165 1
71 186 1
72 83 1
72 85 1
72 88 1
72 110 1
72 113 1
72 118 1
72 120 1
72 123 1
72 127 1
72 148 1
72 154 1
72 166 1
72 177 1
73 76 1
73 103 1
73 106 1
73 150 1
73 151 1
74 79 1
74 107 1
74 119 1
74 156 1
74 175 1
75 77 1
75 82 1
75 89 1
75 99 1
75 103 1
75 104 1
75 106 1
75 113 1
75 120 1
75 132 1
75 150 1
75 161 1
75 166 1
75 175 1
75 179 1
76 78 1
76 99 1
76 112 1
76 131 1
76 139 1
76 149 1
77 91 1
77 93 1
77 102 1
77 114 1
77 132 1
77 134 1
77 147 1
77 160 1
77 173 1
78 83 1
78 90 1
78 99 1
78 112 1
78 122 1
78 153 1
78 158 1
78 159 1
78 160 1
79 82 1
79 93 1
79 97 1
79 114 1
79 116 1
79 119 1
79 132 1
79 142 1
79 157 1
79 169 1
79 174 1
79 175 1
79 178 1
80 101 1
80 102 1
80 103 1
80 106 1
80 111 1
80 120 1
80 141 1
81 106 1
81 111 1
81 117 1
81 120 1
81 133 1
81 137 1
81 141 1
81 166 1
81 177 1
81 181 1
82 97 1
82 99 1
82 114 1
82 116 1
82 132 1
82 138 1
82 144 1
82 149 1
82 161 1
83 84 1
83 85 1
83 90 1
83 99 1
83 100 1
83 109 1
83 110 1
83 112 1
83 118 1
83 123 1
83 127 1
83 130 1
83 133 1
83 137 1
83 140 1
83 152 1
83 153 1
83 156 1
83 159 1
83 176 1
83 177 1
83 181 1
83 184 1
83 185 1
83 187 1
83 189 1
84 85 1
84 101 1
84 110 1
84 111 1
84 113 1
84 120 1
84 133 1
84 141 1
84 148 1
84 152 1
84 167 1
84 176 1
84 177 1
84 181 1
84 182 1
85 101 1
85 106 1
85 110 1
85 123 1
85 127 1
85 128 1
85 140 1
85 141 1
85 150 1
85 153 1
85 154 1
85 156 1
85 160 1
85 166 1
85 173 1
85 175 1
85 177 1
85 181 1
85 187 1
86 87 1
86 97 1
86 105 1
86 126 1
86 144 1
86 163 1
86 164 1
86 168 1
86 170 1
86 180 1
87 102 1
87 111 1
87 124 1
87 126 1
87 146 1
87 147 1
87 152 1
87 155 1
87 158 1
87 168 1
87 170 1
87 181 1
87 184 1
87 186 1
88 93 1
88 95 1
88 96 1
88 98 1
88 107 1
88 110 1
88 115 1
88 121 1
88 123 1
88 127 1
88 148 1
88 154 1
88 156 1
88 162 1
88 165 1
88 182 1
89 110 1
89 113 1
89 117 1
89 120 1
89 157 1
89 161 1
89 166 1
89 179 1
90 112 1
90 126 1
90 128 1
90 135 1
90 139 1
90 146 1
90 153 1
90 159 1
90 163 1
90 184 1
90 187 1
90 189 1
91 93 1
91 110 1
91 114 1
91 121 1
91 132 1
91 134 1
91 138 1
91 143 1
91 147 1
91 171 1
91 173 1
91 178 1
92 119 1
92 136 1
92 142 1
92 187 1
93 95 1
93 96 1
93 110 1
93 114 1
93 116 1
93 119 1
93 121 1
93 129 1
93 132 1
93 134 1
93 138 1
93 142 1
93 147 1
93 148 1
93 154 1
93 157 1
93 162 1
93 165 1
93 169 1
93 171 1
93 175 1
93 178 1
93 179 1
93 182 1
94 96 1
94 108 1
94 124 1
94 126 1
94 135 1
94 142 1
94 164 1
94 171 1
94 174 1
94 176 1
94 178 1
94 182 1
94 187 1
95 110 1
95 121 1
95 123 1
95 125 1
95 136 1
95 147 1
95 165 1
95 177 1
95 182 1
95 186 1
96 98 1
96 107 1
96 108 1
96 110 1
96 116 1
96 121 1
96 127 1
96 148 1
96 156 1
96 157 1
96 162 1
96 164 1
96 178 1
96 182 1
97 114 1
97 132 1
97 157 1
97 161 1
97 179 1
98 107 1
98 115 1
98 127 1
98 137 1
98 148 1
98 156 1
98 163 1
98 164 1
98 172 1
99 104 1
99 122 1
99 130 1
99 150 1
99 160 1
99 161 1
99 185 1
100 108 1
100 110 1
100 113 1
100 118 1
100 121 1
100 123 1
100 152 1
100 173 1
100 184 1
100 185 1
100 189 1
101 103 1
101 110 1
101 120 1
101 128 1
101 140 1
101 141 1
101 171 1
101 173 1
101 187 1
102 103 1
102 111 1
102 152 1
102 158 1
102 168 1
102 170 1
102 181 1
103 105 1
103 106 1
103 109 1
103 113 1
103 120 1
103 149 1
103 152 1
103 168 1
103 170 1
103 183 1
104 113 1
104 118 1
104 120 1
104 150 1
104 161 1
104 166 1
104 179 1
104 185 1
104 188 1
105 109 1
105 112 1
105 113 1
105 120 1
105 126 1
105 144 1
105 149 1
105 152 1
105 163 1
105 164 1
105 167 1
105 168 1
105 184 1
106 120 1
106 141 1
106 150 1
106 166 1
106 175 1
107 127 1
107 156 1
107 157 1
107 165 1
108 121 1
108 126 1
108 178 1
108 184 1
108 189 1
109 112 1
109 113 1
109 115 1
109 118 1
109 120 1
109 123 1
109 128 1
109 152 1
109 181 1
110 111 1
110 113 1
110 120 1
110 121 1
110 123 1
110 129 1
110 140 1
110 147 1
110 148 1
110 157 1
110 162 1
110 165 1
110 166 1
110 171 1
110 173 1
110 177 1
110 178 1
110 179 1
110 182 1
111 120 1
111 133 1
111 141 1
111 152 1
111 168 1
111 170 1
111 177 1
111 181 1
112 118 1
112 127 1
112 137 1
112 139 1
112 149 1
112 159 1
112 163 1
112 184 1
112 189 1
113 118 1
113 120 1
113 148 1
113 152 1
113 161 1
113 162 1
113 166 1
113 167 1
113 168 1
113 170 1
113 179 1
114 119 1
114 122 1
114 132 1
114 134 1
114 142 1
114 147 1
114 155 1
114 169 1
114 178 1
115 123 1
115 128 1
115 148 1
115 163 1
115 186 1
116 138 1
116 144 1
116 154 1
116 156 1
116 174 1
116 178 1
117 120 1
117 133 1
117 137 1
117 167 1
117 168 1
118 123 1
118 127 1
118 185 1
118 189 1
119 122 1
119 142 1
119 153 1
119 156 1
119 169 1
119 178 1
119 187 1
120 129 1
120 148 1
120 152 1
120 161 1
120 166 1
120 167 1
120 168 1
120 170 1
120 179 1
121 123 1
121 147 1
121 162 1
121 178 1
121 182 1
122 130 1
122 134 1
122 153 1
122 160 1
123 125 1
123 128 1
123 143 1
123 152 1
123 177 1
123 181 1
123 185 1
123 186 1
123 189 1
124 136 1
124 142 1
125 130 1
125 134 1
125 147 1
125 185 1
125 186 1
125 188 1
126 135 1
126 144 1
126 146 1
126 163 1
126 164 1
126 184 1
126 189 1
127 137 1
127 156 1
128 141 1
128 143 1
128 152 1
128 171 1
128 181 1
128 186 1
128 187 1
129 148 1
129 157 1
129 165 1
129 170 1
129 179 1
130 146 1
130 185 1
130 189 1
131 139 1
131 151 1
131 180 1
132 134 1
132 138 1
132 145 1
132 147 1
132 175 1
132 179 1
133 136 1
133 137 1
133 141 1
133 176 1
133 177 1
133 181 1
134 143 1
134 145 1
134 147 1
134 160 1
135 142 1
135 144 1
135 155 1
135 159 1
135 171 1
135 174 1
135 178 1
135 187 1
136 146 1
136 186 1
137 167 1
137 176 1
138 144 1
138 154 1
138 162 1
138 183 1
139 144 1
139 149 1
139 153 1
139 156 1
139 163 1
139 172 1
140 153 1
140 156 1
140 169 1
140 173 1
140 178 1
140 187 1
141 160 1
141 177 1
141 181 1
141 187 1
142 155 1
142 169 1
142 171 1
142 174 1
142 178 1
142 187 1
143 153 1
144 149 1
144 163 1
144 164 1
144 174 1
144 183 1
145 150 1
145 151 1
145 175 1
145 188 1
146 163 1
146 180 1
146 186 1
146 189 1
147 170 1
147 179 1
147 186 1
148 162 1
148 164 1
148 167 1
148 182 1
149 159 1
149 183 1
150 160 1
150 166 1
150 175 1
152 168 1
152 170 1
152 181 1
152 184 1
153 156 1
153 178 1
153 187 1
153 189 1
154 156 1
154 172 1
154 175 1
155 158 1
156 172 1
156 178 1
156 187 1
157 165 1
157 179 1
158 159 1
158 168 1
158 184 1
159 184 1
160 177 1
160 185 1
161 168 1
161 179 1
162 179 1
163 164 1
163 180 1
163 189 1
164 167 1
164 174 1
165 166 1
165 175 1
165 179 1
165 188 1
166 175 1
166 177 1
166 179 1
167 176 1
168 170 1
168 181 1
168 184 1
169 178 1
170 179 1
170 181 1
170 186 1
171 174 1
171 178 1
171 182 1
171 187 1
172 174 1
172 187 1
174 178 1
174 187 1
176 184 1
177 181 1
177 185 1
178 182 1
178 187 1
179 188 1
181 185 1
181 186 1
184 189 1
185 189 1


==> anc/graph-instances/rand01-polytopes/rand01-8-64-0.dat <==
64 1116
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 10 1
1 11 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 22 1
1 23 1
1 24 1
1 25 1
1 27 1
1 29 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 39 1
1 43 1
1 46 1
1 51 1
1 55 1
1 56 1
1 57 1
1 62 1
1 63 1
2 3 1
2 5 1
2 8 1
2 9 1
2 11 1
2 12 1
2 13 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 41 1
2 42 1
2 43 1
2 53 1
2 55 1
2 56 1
2 57 1
2 59 1
2 60 1
2 61 1
2 62 1
2 64 1
3 4 1
3 8 1
3 9 1
3 10 1
3 11 1
3 13 1
3 16 1
3 17 1
3 20 1
3 21 1
3 23 1
3 26 1
3 27 1
3 28 1
3 29 1
3 31 1
3 32 1
3 33 1
3 34 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 41 1
3 44 1
3 45 1
3 48 1
3 49 1
3 51 1
3 52 1
3 53 1
3 55 1
3 57 1
3 58 1
3 60 1
3 62 1
3 63 1
4 5 1
4 6 1
4 7 1
4 10 1
4 12 1
4 14 1
4 16 1
4 18 1
4 19 1
4 21 1
4 22 1
4 23 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 39 1
4 41 1
4 44 1
4 45 1
4 46 1
4 48 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 60 1
4 62 1
4 63 1
4 64 1
5 7 1
5 8 1
5 11 1
5 12 1
5 13 1
5 16 1
5 19 1
5 20 1
5 22 1
5 24 1
5 25 1
5 29 1
5 30 1
5 33 1
5 34 1
5 36 1
5 40 1
5 43 1
5 44 1
5 45 1
5 48 1
5 53 1
5 54 1
5 55 1
5 56 1
5 61 1
5 62 1
5 63 1
5 64 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 14 1
6 16 1
6 18 1
6 19 1
6 21 1
6 22 1
6 23 1
6 25 1
6 27 1
6 28 1
6 30 1
6 32 1
6 34 1
6 35 1
6 36 1
6 38 1
6 41 1
6 42 1
6 44 1
6 45 1
6 46 1
6 47 1
6 50 1
6 51 1
6 52 1
6 55 1
6 56 1
6 57 1
6 58 1
6 60 1
6 61 1
6 62 1
6 63 1
7 8 1
7 10 1
7 12 1
7 14 1
7 16 1
7 18 1
7 21 1
7 22 1
7 23 1
7 25 1
7 26 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 40 1
7 42 1
7 43 1
7 44 1
7 45 1
7 46 1
7 48 1
7 49 1
7 51 1
7 52 1
7 54 1
7 55 1
7 56 1
7 60 1
7 61 1
7 62 1
7 63 1
7 64 1
8 11 1
8 12 1
8 16 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 25 1
8 26 1
8 33 1
8 34 1
8 36 1
8 37 1
8 40 1
8 42 1
8 46 1
8 47 1
8 49 1
8 52 1
8 53 1
8 55 1
8 58 1
8 60 1
8 61 1
9 10 1
9 15 1
9 19 1
9 20 1
9 21 1
9 25 1
9 27 1
9 28 1
9 30 1
9 34 1
9 35 1
9 36 1
9 38 1
9 39 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
9 48 1
9 49 1
9 51 1
9 52 1
9 55 1
9 57 1
9 58 1
9 60 1
9 61 1
10 14 1
10 16 1
10 18 1
10 21 1
10 24 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 35 1
10 36 1
10 39 1
10 40 1
10 41 1
10 44 1
10 45 1
10 46 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 58 1
10 60 1
10 63 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 23 1
11 24 1
11 25 1
11 27 1
11 28 1
11 29 1
11 31 1
11 33 1
11 34 1
11 36 1
11 37 1
11 38 1
11 40 1
11 42 1
11 45 1
11 47 1
11 49 1
11 50 1
11 51 1
11 53 1
11 57 1
11 58 1
11 59 1
11 62 1
12 13 1
12 14 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 26 1
12 28 1
12 30 1
12 32 1
12 33 1
12 35 1
12 37 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 59 1
12 60 1
12 61 1
12 64 1
13 14 1
13 15 1
13 17 1
13 18 1
13 20 1
13 22 1
13 24 1
13 25 1
13 27 1
13 29 1
13 32 1
13 36 1
13 37 1
13 39 1
13 40 1
13 53 1
13 55 1
13 56 1
13 57 1
13 59 1
13 62 1
13 63 1
13 64 1
14 15 1
14 16 1
14 17 1
14 18 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 29 1
14 30 1
14 31 1
14 32 1
14 35 1
14 36 1
14 37 1
14 38 1
14 40 1
14 42 1
14 44 1
14 45 1
14 49 1
14 50 1
14 51 1
14 54 1
14 56 1
14 63 1
14 64 1
15 17 1
15 18 1
15 20 1
15 24 1
15 25 1
15 26 1
15 28 1
15 29 1
15 31 1
15 35 1
15 36 1
15 38 1
15 42 1
15 43 1
15 44 1
15 51 1
15 54 1
15 55 1
15 56 1
15 57 1
15 59 1
15 60 1
15 61 1
15 62 1
15 64 1
16 18 1
16 19 1
16 22 1
16 23 1
16 25 1
16 29 1
16 31 1
16 33 1
16 34 1
16 37 1
16 40 1
16 41 1
16 42 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 52 1
16 53 1
16 55 1
16 58 1
16 60 1
16 62 1
16 63 1
17 20 1
17 22 1
17 25 1
17 26 1
17 31 1
17 33 1
17 36 1
17 37 1
17 38 1
17 40 1
17 42 1
17 44 1
17 55 1
17 56 1
17 62 1
17 63 1
17 64 1
18 19 1
18 21 1
18 22 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 35 1
18 37 1
18 38 1
18 41 1
18 46 1
18 47 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 59 1
18 61 1
18 64 1
19 20 1
19 22 1
19 23 1
19 24 1
19 25 1
19 27 1
19 29 1
19 30 1
19 31 1
19 34 1
19 38 1
19 41 1
19 42 1
19 46 1
19 47 1
19 50 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 61 1
19 62 1
20 21 1
20 22 1
20 23 1
20 26 1
20 27 1
20 28 1
20 29 1
20 32 1
20 34 1
20 35 1
20 36 1
20 37 1
20 38 1
20 39 1
20 40 1
20 41 1
20 44 1
20 46 1
20 53 1
20 55 1
20 57 1
20 58 1
20 59 1
20 60 1
20 61 1
20 63 1
20 64 1
21 22 1
21 23 1
21 25 1
21 26 1
21 27 1
21 28 1
21 32 1
21 35 1
21 36 1
21 38 1
21 39 1
21 41 1
21 42 1
21 44 1
21 46 1
21 49 1
21 50 1
21 51 1
21 52 1
21 54 1
21 56 1
21 57 1
21 58 1
21 60 1
21 61 1
21 63 1
21 64 1
22 23 1
22 25 1
22 26 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 37 1
22 41 1
22 46 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 59 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
23 25 1
23 27 1
23 31 1
23 32 1
23 34 1
23 36 1
23 37 1
23 46 1
23 50 1
23 51 1
23 55 1
23 58 1
23 60 1
23 63 1
24 25 1
24 27 1
24 29 1
24 30 1
24 31 1
24 34 1
24 35 1
24 36 1
24 38 1
24 39 1
24 40 1
24 41 1
24 43 1
24 45 1
24 47 1
24 48 1
24 49 1
24 51 1
24 53 1
24 54 1
24 57 1
24 59 1
24 61 1
24 62 1
24 64 1
25 26 1
25 27 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 38 1
25 42 1
25 45 1
25 46 1
25 47 1
25 50 1
25 51 1
25 52 1
25 54 1
25 56 1
25 58 1
25 60 1
25 61 1
25 62 1
25 63 1
26 28 1
26 32 1
26 33 1
26 36 1
26 37 1
26 38 1
26 39 1
26 42 1
26 44 1
26 47 1
26 49 1
26 50 1
26 51 1
26 52 1
26 57 1
26 59 1
26 60 1
26 61 1
26 64 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 34 1
27 35 1
27 36 1
27 38 1
27 39 1
27 41 1
27 46 1
27 48 1
27 50 1
27 51 1
27 53 1
27 54 1
27 55 1
27 57 1
27 58 1
27 59 1
27 61 1
27 62 1
28 29 1
28 32 1
28 34 1
28 35 1
28 36 1
28 38 1
28 39 1
28 41 1
28 49 1
28 50 1
28 51 1
28 53 1
28 57 1
28 58 1
28 59 1
28 60 1
28 61 1
28 64 1
29 31 1
29 32 1
29 37 1
29 39 1
29 40 1
29 48 1
29 51 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 58 1
29 59 1
29 62 1
29 63 1
30 31 1
30 35 1
30 38 1
30 41 1
30 43 1
30 45 1
30 46 1
30 47 1
30 48 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 56 1
30 57 1
30 59 1
30 61 1
30 62 1
31 33 1
31 34 1
31 36 1
31 37 1
31 38 1
31 40 1
31 42 1
31 45 1
31 50 1
31 51 1
31 52 1
31 54 1
31 55 1
31 58 1
31 62 1
31 63 1
32 34 1
32 35 1
32 37 1
32 39 1
32 41 1
32 46 1
32 52 1
32 53 1
32 54 1
32 55 1
32 58 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
33 34 1
33 36 1
33 40 1
33 42 1
33 44 1
33 45 1
33 46 1
33 48 1
33 49 1
33 52 1
33 53 1
33 55 1
33 56 1
33 62 1
33 63 1
33 64 1
34 36 1
34 37 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 51 1
34 53 1
34 55 1
34 57 1
34 58 1
34 60 1
34 61 1
34 62 1
34 63 1
35 36 1
35 38 1
35 39 1
35 42 1
35 44 1
35 46 1
35 50 1
35 51 1
35 54 1
35 55 1
35 56 1
35 57 1
35 60 1
35 61 1
35 63 1
35 64 1
36 37 1
36 38 1
36 39 1
36 40 1
36 42 1
36 43 1
36 44 1
36 45 1
36 46 1
36 48 1
36 51 1
36 55 1
36 57 1
36 58 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
37 40 1
37 42 1
37 49 1
37 50 1
37 53 1
37 58 1
37 59 1
37 60 1
38 40 1
38 42 1
38 44 1
38 45 1
38 47 1
38 49 1
38 50 1
38 51 1
38 56 1
38 57 1
38 58 1
38 59 1
38 61 1
39 40 1
39 44 1
39 45 1
39 48 1
39 49 1
39 53 1
39 54 1
39 55 1
39 57 1
39 58 1
39 59 1
39 63 1
39 64 1
40 44 1
40 45 1
40 47 1
40 48 1
40 49 1
40 51 1
40 52 1
40 53 1
40 54 1
40 58 1
40 59 1
40 62 1
40 64 1
41 46 1
41 47 1
41 48 1
41 49 1
41 52 1
41 53 1
41 55 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 55 1
42 56 1
42 57 1
42 60 1
42 61 1
42 62 1
42 64 1
43 44 1
43 45 1
43 46 1
43 48 1
43 53 1
43 55 1
43 56 1
43 57 1
43 61 1
43 62 1
43 64 1
44 45 1
44 46 1
44 48 1
44 49 1
44 51 1
44 52 1
44 55 1
44 57 1
44 58 1
44 60 1
44 62 1
44 63 1
44 64 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 57 1
45 59 1
45 62 1
45 64 1
46 48 1
46 51 1
46 52 1
46 55 1
46 56 1
46 57 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
47 49 1
47 52 1
47 53 1
47 56 1
47 59 1
47 60 1
47 61 1
48 49 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 57 1
48 59 1
48 62 1
48 64 1
49 50 1
49 52 1
49 53 1
49 54 1
49 58 1
49 59 1
49 60 1
49 64 1
50 51 1
50 52 1
50 54 1
50 56 1
50 58 1
50 61 1
51 52 1
51 54 1
51 56 1
51 57 1
51 58 1
51 62 1
51 63 1
52 53 1
52 54 1
52 56 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 57 1
53 58 1
53 59 1
53 61 1
53 62 1
54 56 1
54 57 1
54 59 1
54 63 1
54 64 1
55 57 1
55 58 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
56 61 1
56 62 1
56 64 1
57 60 1
57 61 1
57 62 1
58 59 1
58 60 1
58 62 1
58 63 1
59 61 1
59 64 1
60 61 1
60 64 1
62 63 1
63 64 1


==> anc/graph-instances/rand01-polytopes/rand01-8-64-1.dat <==
64 1043
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 10 1
1 11 1
1 15 1
1 16 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 26 1
1 27 1
1 28 1
1 29 1
1 30 1
1 33 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 40 1
1 41 1
1 42 1
1 45 1
1 47 1
1 48 1
1 52 1
1 53 1
1 54 1
1 55 1
1 56 1
1 57 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
2 3 1
2 6 1
2 10 1
2 13 1
2 15 1
2 16 1
2 19 1
2 20 1
2 23 1
2 24 1
2 25 1
2 27 1
2 28 1
2 29 1
2 33 1
2 34 1
2 35 1
2 40 1
2 43 1
2 44 1
2 46 1
2 47 1
2 49 1
2 52 1
2 53 1
2 58 1
2 60 1
2 61 1
2 63 1
3 5 1
3 8 1
3 9 1
3 11 1
3 13 1
3 14 1
3 15 1
3 16 1
3 22 1
3 23 1
3 24 1
3 26 1
3 27 1
3 29 1
3 32 1
3 33 1
3 34 1
3 37 1
3 39 1
3 43 1
3 46 1
3 49 1
3 51 1
3 52 1
3 53 1
3 56 1
3 61 1
4 7 1
4 9 1
4 10 1
4 13 1
4 15 1
4 16 1
4 23 1
4 25 1
4 26 1
4 32 1
4 34 1
4 36 1
4 40 1
4 41 1
4 43 1
4 47 1
4 49 1
4 51 1
4 53 1
4 54 1
4 55 1
4 61 1
4 64 1
5 7 1
5 8 1
5 11 1
5 13 1
5 15 1
5 16 1
5 17 1
5 19 1
5 20 1
5 22 1
5 24 1
5 26 1
5 27 1
5 28 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 43 1
5 45 1
5 46 1
5 48 1
5 50 1
5 51 1
5 52 1
5 53 1
5 55 1
5 56 1
5 57 1
5 60 1
5 62 1
5 64 1
6 10 1
6 11 1
6 12 1
6 13 1
6 15 1
6 16 1
6 17 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 25 1
6 28 1
6 29 1
6 30 1
6 33 1
6 36 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 52 1
6 54 1
6 57 1
6 58 1
6 59 1
6 60 1
6 63 1
6 64 1
7 10 1
7 12 1
7 14 1
7 16 1
7 19 1
7 21 1
7 23 1
7 25 1
7 26 1
7 31 1
7 32 1
7 34 1
7 36 1
7 41 1
7 42 1
7 43 1
7 44 1
7 45 1
7 47 1
7 49 1
7 50 1
7 51 1
7 53 1
7 54 1
7 55 1
7 56 1
7 57 1
7 59 1
7 64 1
8 14 1
8 21 1
8 22 1
8 27 1
8 28 1
8 29 1
8 33 1
8 44 1
8 45 1
8 48 1
8 53 1
8 56 1
8 57 1
8 58 1
8 60 1
8 62 1
8 63 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 17 1
9 20 1
9 24 1
9 25 1
9 26 1
9 30 1
9 31 1
9 32 1
9 34 1
9 35 1
9 36 1
9 37 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 46 1
9 47 1
9 49 1
9 51 1
9 52 1
9 54 1
9 55 1
9 58 1
9 61 1
9 62 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 21 1
10 22 1
10 23 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 34 1
10 40 1
10 41 1
10 42 1
10 43 1
10 45 1
10 48 1
10 50 1
10 51 1
10 52 1
10 53 1
10 55 1
10 62 1
10 64 1
11 12 1
11 13 1
11 14 1
11 15 1
11 17 1
11 22 1
11 25 1
11 27 1
11 28 1
11 32 1
11 38 1
11 39 1
11 40 1
11 41 1
11 43 1
11 45 1
11 46 1
11 48 1
11 50 1
11 51 1
11 54 1
11 59 1
11 62 1
12 13 1
12 14 1
12 17 1
12 18 1
12 20 1
12 21 1
12 22 1
12 25 1
12 30 1
12 31 1
12 32 1
12 34 1
12 36 1
12 37 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 54 1
12 57 1
12 58 1
12 59 1
12 60 1
12 62 1
12 63 1
12 64 1
13 14 1
13 15 1
13 17 1
13 18 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 33 1
13 34 1
13 35 1
13 37 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 46 1
13 49 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
14 16 1
14 18 1
14 21 1
14 22 1
14 23 1
14 25 1
14 26 1
14 27 1
14 29 1
14 30 1
14 32 1
14 34 1
14 37 1
14 41 1
14 43 1
14 44 1
14 48 1
14 49 1
14 50 1
14 51 1
14 54 1
14 55 1
14 56 1
14 57 1
14 59 1
14 61 1
14 62 1
14 64 1
15 16 1
15 17 1
15 19 1
15 20 1
15 22 1
15 23 1
15 25 1
15 26 1
15 28 1
15 29 1
15 35 1
15 36 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 48 1
15 51 1
15 52 1
15 53 1
15 55 1
15 59 1
15 64 1
16 19 1
16 20 1
16 23 1
16 25 1
16 31 1
16 32 1
16 33 1
16 34 1
16 38 1
16 39 1
16 40 1
16 41 1
16 43 1
16 46 1
16 49 1
16 50 1
16 51 1
16 54 1
16 56 1
16 57 1
16 58 1
16 59 1
16 64 1
17 20 1
17 24 1
17 25 1
17 27 1
17 28 1
17 31 1
17 38 1
17 40 1
17 41 1
17 42 1
17 45 1
17 46 1
17 48 1
17 50 1
17 58 1
17 59 1
17 60 1
17 62 1
17 63 1
18 20 1
18 21 1
18 25 1
18 27 1
18 28 1
18 30 1
18 33 1
18 34 1
18 35 1
18 37 1
18 42 1
18 44 1
18 45 1
18 47 1
18 49 1
18 53 1
18 54 1
18 55 1
18 56 1
18 57 1
18 58 1
18 61 1
18 63 1
18 64 1
19 20 1
19 21 1
19 23 1
19 25 1
19 33 1
19 34 1
19 35 1
19 36 1
19 38 1
19 39 1
19 40 1
19 41 1
19 43 1
19 45 1
19 46 1
19 47 1
19 48 1
19 50 1
19 51 1
19 53 1
19 55 1
19 56 1
19 57 1
19 58 1
19 63 1
19 64 1
20 24 1
20 28 1
20 30 1
20 31 1
20 32 1
20 33 1
20 35 1
20 36 1
20 37 1
20 38 1
20 39 1
20 40 1
20 41 1
20 42 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
20 52 1
20 54 1
20 57 1
20 58 1
20 59 1
20 60 1
20 61 1
20 63 1
20 64 1
21 22 1
21 23 1
21 25 1
21 26 1
21 27 1
21 28 1
21 29 1
21 30 1
21 34 1
21 41 1
21 42 1
21 44 1
21 45 1
21 48 1
21 50 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 59 1
21 62 1
21 63 1
21 64 1
22 24 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 32 1
22 37 1
22 39 1
22 41 1
22 45 1
22 48 1
22 49 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 59 1
22 60 1
22 62 1
22 63 1
22 64 1
23 25 1
23 26 1
23 28 1
23 29 1
23 32 1
23 34 1
23 41 1
23 43 1
23 45 1
23 49 1
23 51 1
23 53 1
23 54 1
23 55 1
23 56 1
23 59 1
23 61 1
23 64 1
24 26 1
24 27 1
24 28 1
24 31 1
24 33 1
24 34 1
24 35 1
24 37 1
24 38 1
24 39 1
24 44 1
24 46 1
24 47 1
24 52 1
24 53 1
24 55 1
24 58 1
24 60 1
24 61 1
24 62 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 34 1
25 35 1
25 36 1
25 40 1
25 42 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 58 1
25 61 1
25 62 1
25 63 1
26 28 1
26 30 1
26 32 1
26 34 1
26 36 1
26 37 1
26 39 1
26 41 1
26 51 1
26 52 1
26 53 1
26 55 1
26 56 1
26 61 1
26 62 1
26 64 1
27 28 1
27 29 1
27 33 1
27 34 1
27 42 1
27 43 1
27 44 1
27 45 1
27 47 1
27 48 1
27 50 1
27 53 1
27 55 1
27 58 1
27 60 1
27 61 1
27 62 1
27 63 1
28 29 1
28 30 1
28 34 1
28 35 1
28 40 1
28 41 1
28 42 1
28 44 1
28 45 1
28 47 1
28 48 1
28 52 1
28 53 1
28 55 1
28 58 1
28 60 1
28 61 1
28 62 1
28 63 1
29 33 1
29 41 1
29 43 1
29 44 1
29 45 1
29 49 1
29 53 1
29 58 1
29 59 1
29 60 1
29 63 1
30 35 1
30 36 1
30 37 1
30 41 1
30 42 1
30 45 1
30 48 1
30 52 1
30 54 1
30 55 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
31 33 1
31 34 1
31 36 1
31 37 1
31 38 1
31 42 1
31 44 1
31 47 1
31 49 1
31 50 1
31 51 1
31 55 1
31 56 1
31 58 1
31 62 1
31 64 1
32 36 1
32 37 1
32 39 1
32 40 1
32 41 1
32 48 1
32 49 1
32 51 1
32 52 1
32 56 1
32 59 1
32 62 1
32 64 1
33 34 1
33 35 1
33 37 1
33 38 1
33 44 1
33 46 1
33 47 1
33 49 1
33 50 1
33 52 1
33 53 1
33 56 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 63 1
34 35 1
34 37 1
34 38 1
34 42 1
34 43 1
34 44 1
34 46 1
34 47 1
34 49 1
34 50 1
34 51 1
34 53 1
34 55 1
34 56 1
34 58 1
34 61 1
34 62 1
34 64 1
35 36 1
35 37 1
35 38 1
35 40 1
35 47 1
35 52 1
35 53 1
35 55 1
35 58 1
35 60 1
35 61 1
35 63 1
36 37 1
36 38 1
36 40 1
36 41 1
36 42 1
36 47 1
36 48 1
36 49 1
36 52 1
36 54 1
36 55 1
36 61 1
36 63 1
36 64 1
37 39 1
37 44 1
37 46 1
37 47 1
37 49 1
37 51 1
37 52 1
37 55 1
37 56 1
37 60 1
37 61 1
37 62 1
37 64 1
38 39 1
38 40 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 51 1
38 58 1
38 64 1
39 40 1
39 41 1
39 46 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 59 1
39 64 1
40 41 1
40 42 1
40 43 1
40 45 1
40 46 1
40 47 1
40 48 1
40 49 1
40 52 1
40 53 1
40 54 1
40 58 1
40 61 1
41 42 1
41 45 1
41 46 1
41 48 1
41 52 1
41 54 1
41 55 1
41 57 1
41 59 1
41 60 1
41 62 1
41 63 1
41 64 1
42 44 1
42 45 1
42 47 1
42 48 1
42 50 1
42 54 1
42 55 1
42 58 1
42 62 1
42 63 1
42 64 1
43 45 1
43 46 1
43 47 1
43 49 1
43 50 1
43 51 1
43 53 1
43 58 1
43 59 1
44 47 1
44 49 1
44 50 1
44 54 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
45 47 1
45 48 1
45 50 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 63 1
46 47 1
46 49 1
46 51 1
46 52 1
46 53 1
46 58 1
46 59 1
47 49 1
47 53 1
47 54 1
47 55 1
47 56 1
47 57 1
47 58 1
47 61 1
47 63 1
47 64 1
48 50 1
48 52 1
48 55 1
48 57 1
48 59 1
48 60 1
48 62 1
48 63 1
48 64 1
49 50 1
49 51 1
49 52 1
49 54 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 64 1
50 51 1
50 55 1
50 57 1
50 58 1
50 64 1
51 55 1
51 62 1
51 64 1
52 53 1
52 54 1
52 60 1
52 61 1
52 62 1
52 63 1
53 55 1
53 56 1
53 58 1
53 61 1
53 63 1
54 57 1
54 58 1
54 59 1
54 61 1
54 62 1
54 64 1
55 56 1
55 61 1
55 62 1
55 64 1
56 57 1
56 58 1
56 61 1
56 62 1
56 64 1
57 58 1
57 59 1
57 60 1
57 63 1
57 64 1
58 59 1
58 60 1
58 63 1
59 60 1
60 62 1
60 63 1
61 62 1
61 64 1
62 64 1


==> anc/graph-instances/rand01-polytopes/rand01-8-64-2.dat <==
64 1103
1 2 1
1 3 1
1 4 1
1 6 1
1 7 1
1 9 1
1 10 1
1 15 1
1 16 1
1 19 1
1 20 1
1 21 1
1 22 1
1 24 1
1 28 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 50 1
1 52 1
1 53 1
1 55 1
1 56 1
1 57 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
2 5 1
2 9 1
2 10 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 20 1
2 21 1
2 23 1
2 25 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 35 1
2 36 1
2 37 1
2 38 1
2 42 1
2 43 1
2 44 1
2 46 1
2 49 1
2 50 1
2 51 1
2 54 1
2 57 1
2 60 1
2 64 1
3 4 1
3 6 1
3 7 1
3 9 1
3 12 1
3 13 1
3 15 1
3 19 1
3 22 1
3 24 1
3 26 1
3 31 1
3 33 1
3 34 1
3 36 1
3 37 1
3 39 1
3 40 1
3 41 1
3 42 1
3 46 1
3 47 1
3 48 1
3 51 1
3 52 1
3 53 1
3 55 1
3 58 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 64 1
4 6 1
4 7 1
4 13 1
4 15 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 24 1
4 26 1
4 27 1
4 30 1
4 31 1
4 32 1
4 34 1
4 36 1
4 37 1
4 41 1
4 42 1
4 43 1
4 44 1
4 46 1
4 47 1
4 48 1
4 51 1
4 52 1
4 53 1
4 55 1
4 57 1
4 62 1
4 63 1
4 64 1
5 7 1
5 11 1
5 12 1
5 14 1
5 15 1
5 18 1
5 21 1
5 23 1
5 26 1
5 27 1
5 28 1
5 29 1
5 30 1
5 32 1
5 35 1
5 39 1
5 41 1
5 44 1
5 46 1
5 48 1
5 51 1
5 52 1
5 54 1
5 58 1
5 59 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 13 1
6 15 1
6 16 1
6 17 1
6 19 1
6 21 1
6 22 1
6 24 1
6 28 1
6 29 1
6 32 1
6 33 1
6 34 1
6 35 1
6 36 1
6 38 1
6 39 1
6 40 1
6 41 1
6 43 1
6 45 1
6 47 1
6 50 1
6 51 1
6 52 1
6 55 1
6 56 1
6 57 1
6 61 1
6 62 1
6 63 1
7 9 1
7 11 1
7 12 1
7 13 1
7 15 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 35 1
7 37 1
7 41 1
7 42 1
7 44 1
7 45 1
7 46 1
7 47 1
7 49 1
7 50 1
7 51 1
7 53 1
7 57 1
7 59 1
7 62 1
7 63 1
7 64 1
8 9 1
8 10 1
8 11 1
8 15 1
8 17 1
8 19 1
8 20 1
8 23 1
8 24 1
8 25 1
8 28 1
8 29 1
8 33 1
8 34 1
8 35 1
8 36 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 45 1
8 46 1
8 49 1
8 50 1
8 51 1
8 53 1
8 54 1
8 55 1
8 56 1
8 59 1
8 60 1
8 61 1
9 10 1
9 15 1
9 19 1
9 21 1
9 23 1
9 24 1
9 25 1
9 27 1
9 28 1
9 31 1
9 32 1
9 33 1
9 35 1
9 37 1
9 38 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 49 1
9 50 1
9 55 1
9 60 1
9 61 1
9 62 1
9 64 1
10 14 1
10 15 1
10 16 1
10 19 1
10 21 1
10 24 1
10 26 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 49 1
10 51 1
10 54 1
10 55 1
10 56 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
11 12 1
11 13 1
11 17 1
11 18 1
11 20 1
11 21 1
11 22 1
11 23 1
11 28 1
11 29 1
11 30 1
11 32 1
11 33 1
11 34 1
11 35 1
11 40 1
11 41 1
11 42 1
11 44 1
11 45 1
11 46 1
11 47 1
11 50 1
11 51 1
11 52 1
11 53 1
11 56 1
11 57 1
11 59 1
11 60 1
11 63 1
11 64 1
12 13 1
12 16 1
12 17 1
12 18 1
12 19 1
12 23 1
12 27 1
12 28 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 45 1
12 47 1
12 49 1
12 51 1
12 53 1
12 54 1
12 56 1
12 58 1
12 59 1
12 60 1
12 61 1
12 63 1
12 64 1
13 15 1
13 19 1
13 20 1
13 21 1
13 22 1
13 24 1
13 28 1
13 30 1
13 33 1
13 34 1
13 35 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 50 1
13 51 1
13 52 1
13 53 1
13 55 1
13 56 1
13 59 1
13 60 1
13 61 1
13 63 1
13 64 1
14 16 1
14 17 1
14 18 1
14 23 1
14 26 1
14 30 1
14 35 1
14 37 1
14 38 1
14 39 1
14 41 1
14 43 1
14 45 1
14 47 1
14 48 1
14 49 1
14 53 1
14 54 1
14 57 1
14 58 1
14 61 1
14 62 1
14 63 1
15 20 1
15 21 1
15 22 1
15 24 1
15 25 1
15 27 1
15 29 1
15 32 1
15 33 1
15 34 1
15 35 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 46 1
15 48 1
15 50 1
15 52 1
15 54 1
15 55 1
15 60 1
15 64 1
16 17 1
16 18 1
16 22 1
16 23 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 34 1
16 35 1
16 36 1
16 38 1
16 43 1
16 45 1
16 47 1
16 48 1
16 49 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 60 1
16 61 1
16 62 1
16 63 1
17 18 1
17 19 1
17 20 1
17 23 1
17 25 1
17 28 1
17 29 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 38 1
17 41 1
17 42 1
17 47 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 56 1
17 58 1
17 59 1
17 60 1
17 61 1
17 63 1
17 64 1
18 21 1
18 23 1
18 27 1
18 28 1
18 29 1
18 32 1
18 34 1
18 35 1
18 47 1
18 49 1
18 51 1
18 52 1
18 54 1
18 57 1
18 58 1
18 60 1
18 62 1
18 63 1
18 64 1
19 22 1
19 24 1
19 27 1
19 28 1
19 31 1
19 33 1
19 36 1
19 38 1
19 39 1
19 40 1
19 41 1
19 42 1
19 47 1
19 50 1
19 53 1
19 55 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
20 22 1
20 25 1
20 29 1
20 30 1
20 32 1
20 33 1
20 34 1
20 38 1
20 41 1
20 42 1
20 43 1
20 44 1
20 46 1
20 48 1
20 50 1
20 52 1
20 53 1
20 55 1
20 56 1
20 57 1
20 59 1
20 60 1
20 64 1
21 22 1
21 23 1
21 24 1
21 26 1
21 27 1
21 29 1
21 30 1
21 32 1
21 34 1
21 35 1
21 36 1
21 37 1
21 39 1
21 40 1
21 41 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 50 1
21 51 1
21 52 1
21 55 1
21 57 1
21 62 1
21 63 1
22 25 1
22 29 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 41 1
22 42 1
22 43 1
22 47 1
22 48 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 57 1
22 58 1
22 59 1
22 60 1
22 64 1
23 24 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 35 1
23 37 1
23 38 1
23 39 1
23 40 1
23 41 1
23 44 1
23 45 1
23 47 1
23 49 1
23 50 1
23 51 1
23 53 1
23 54 1
23 56 1
23 59 1
23 63 1
23 64 1
24 26 1
24 27 1
24 30 1
24 31 1
24 33 1
24 37 1
24 38 1
24 39 1
24 40 1
24 41 1
24 43 1
24 45 1
24 46 1
24 47 1
24 48 1
24 49 1
24 50 1
24 53 1
24 55 1
24 59 1
24 62 1
24 63 1
24 64 1
25 31 1
25 37 1
25 38 1
25 43 1
25 44 1
25 46 1
25 48 1
25 49 1
25 54 1
25 55 1
25 59 1
25 60 1
26 27 1
26 28 1
26 32 1
26 37 1
26 39 1
26 44 1
26 45 1
26 46 1
26 51 1
26 55 1
26 62 1
27 28 1
27 30 1
27 32 1
27 35 1
27 40 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 46 1
27 49 1
27 50 1
27 51 1
27 53 1
27 59 1
27 62 1
27 63 1
27 64 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 39 1
28 40 1
28 42 1
28 45 1
28 47 1
28 49 1
28 50 1
28 51 1
28 53 1
28 54 1
28 56 1
28 60 1
28 61 1
28 62 1
28 63 1
28 64 1
29 30 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 38 1
29 39 1
29 40 1
29 41 1
29 43 1
29 46 1
29 48 1
29 51 1
29 52 1
29 54 1
29 55 1
29 56 1
29 57 1
29 59 1
29 60 1
30 32 1
30 35 1
30 37 1
30 39 1
30 41 1
30 43 1
30 44 1
30 45 1
30 46 1
30 47 1
30 48 1
30 50 1
30 52 1
30 56 1
30 57 1
31 32 1
31 33 1
31 36 1
31 37 1
31 38 1
31 42 1
31 43 1
31 44 1
31 47 1
31 48 1
31 49 1
31 50 1
31 53 1
31 55 1
31 56 1
31 57 1
31 58 1
31 60 1
31 62 1
31 63 1
31 64 1
32 33 1
32 34 1
32 35 1
32 36 1
32 42 1
32 43 1
32 44 1
32 46 1
32 47 1
32 49 1
32 50 1
32 51 1
32 55 1
32 56 1
32 57 1
32 60 1
32 62 1
32 63 1
32 64 1
33 34 1
33 35 1
33 38 1
33 41 1
33 42 1
33 43 1
33 49 1
33 50 1
33 51 1
33 53 1
33 56 1
33 59 1
33 60 1
33 61 1
34 35 1
34 36 1
34 39 1
34 40 1
34 41 1
34 42 1
34 45 1
34 51 1
34 52 1
34 54 1
34 56 1
34 58 1
34 60 1
34 61 1
34 62 1
34 64 1
35 38 1
35 40 1
35 41 1
35 43 1
35 45 1
35 47 1
35 49 1
35 50 1
35 54 1
35 56 1
35 57 1
35 59 1
35 60 1
35 61 1
36 38 1
36 39 1
36 42 1
36 51 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 57 1
36 58 1
36 60 1
36 61 1
36 62 1
37 38 1
37 41 1
37 43 1
37 44 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 53 1
37 55 1
37 57 1
37 58 1
37 59 1
37 62 1
37 63 1
37 64 1
38 39 1
38 40 1
38 41 1
38 43 1
38 45 1
38 47 1
38 48 1
38 49 1
38 50 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 59 1
38 61 1
39 40 1
39 41 1
39 45 1
39 46 1
39 48 1
39 51 1
39 52 1
39 54 1
39 55 1
39 58 1
39 59 1
39 61 1
39 62 1
39 63 1
40 41 1
40 42 1
40 45 1
40 46 1
40 48 1
40 50 1
40 51 1
40 54 1
40 55 1
40 59 1
40 61 1
40 63 1
41 43 1
41 45 1
41 46 1
41 47 1
41 48 1
41 50 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 58 1
41 59 1
41 61 1
41 63 1
42 46 1
42 48 1
42 51 1
42 52 1
42 53 1
42 55 1
42 58 1
42 59 1
42 60 1
42 62 1
42 63 1
42 64 1
43 44 1
43 45 1
43 47 1
43 48 1
43 49 1
43 50 1
43 53 1
43 54 1
43 55 1
43 56 1
43 57 1
43 64 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 52 1
44 55 1
44 59 1
44 64 1
45 47 1
45 48 1
45 49 1
45 51 1
45 54 1
45 55 1
45 56 1
45 58 1
45 59 1
45 61 1
45 63 1
46 48 1
46 51 1
46 52 1
46 54 1
46 55 1
46 59 1
47 48 1
47 49 1
47 50 1
47 52 1
47 53 1
47 56 1
47 57 1
47 58 1
47 59 1
47 63 1
47 64 1
48 52 1
48 53 1
48 54 1
48 55 1
48 58 1
48 59 1
48 60 1
48 64 1
49 50 1
49 53 1
49 54 1
49 55 1
49 59 1
49 60 1
49 63 1
49 64 1
50 53 1
50 56 1
50 57 1
50 59 1
50 60 1
50 64 1
51 52 1
51 54 1
51 57 1
51 58 1
51 60 1
51 61 1
51 62 1
51 63 1
52 53 1
52 56 1
52 57 1
52 58 1
52 60 1
52 62 1
52 63 1
52 64 1
53 54 1
53 55 1
53 56 1
53 58 1
53 59 1
53 60 1
53 61 1
53 63 1
53 64 1
54 55 1
54 56 1
54 58 1
54 59 1
54 60 1
54 61 1
55 56 1
55 60 1
55 61 1
56 57 1
56 58 1
56 61 1
57 58 1
57 62 1
57 64 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
59 60 1
59 64 1
60 64 1
61 63 1
62 63 1
62 64 1
63 64 1


==> anc/graph-instances/rand01-polytopes/rand01-8-89-0.dat <==
89 1503
1 2 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 19 1
1 20 1
1 24 1
1 25 1
1 27 1
1 37 1
1 39 1
1 40 1
1 45 1
1 47 1
1 48 1
1 49 1
1 53 1
1 58 1
1 59 1
1 65 1
1 67 1
1 71 1
1 76 1
1 77 1
1 79 1
1 80 1
1 85 1
1 87 1
2 5 1
2 6 1
2 20 1
2 23 1
2 25 1
2 27 1
2 32 1
2 34 1
2 37 1
2 39 1
2 41 1
2 44 1
2 45 1
2 47 1
2 49 1
2 51 1
2 56 1
2 57 1
2 60 1
2 64 1
2 68 1
2 70 1
2 72 1
2 77 1
2 78 1
2 79 1
2 86 1
2 87 1
2 88 1
3 4 1
3 7 1
3 8 1
3 11 1
3 14 1
3 18 1
3 21 1
3 22 1
3 23 1
3 25 1
3 28 1
3 29 1
3 31 1
3 32 1
3 34 1
3 35 1
3 36 1
3 38 1
3 39 1
3 40 1
3 42 1
3 45 1
3 46 1
3 47 1
3 51 1
3 52 1
3 53 1
3 54 1
3 56 1
3 63 1
3 64 1
3 65 1
3 69 1
3 78 1
3 81 1
3 82 1
3 83 1
3 86 1
4 8 1
4 9 1
4 15 1
4 18 1
4 19 1
4 21 1
4 22 1
4 25 1
4 29 1
4 34 1
4 36 1
4 38 1
4 39 1
4 41 1
4 44 1
4 47 1
4 49 1
4 50 1
4 55 1
4 56 1
4 60 1
4 63 1
4 64 1
4 65 1
4 68 1
4 69 1
4 70 1
4 73 1
4 76 1
4 80 1
4 81 1
4 82 1
4 88 1
5 10 1
5 13 1
5 16 1
5 17 1
5 20 1
5 23 1
5 24 1
5 26 1
5 27 1
5 30 1
5 34 1
5 36 1
5 41 1
5 42 1
5 44 1
5 48 1
5 51 1
5 52 1
5 57 1
5 59 1
5 60 1
5 61 1
5 64 1
5 71 1
5 72 1
5 73 1
5 75 1
5 77 1
5 78 1
5 84 1
5 88 1
6 14 1
6 24 1
6 31 1
6 35 1
6 37 1
6 39 1
6 41 1
6 42 1
6 45 1
6 47 1
6 49 1
6 56 1
6 74 1
6 77 1
6 79 1
6 83 1
6 84 1
7 8 1
7 11 1
7 12 1
7 15 1
7 17 1
7 18 1
7 19 1
7 20 1
7 22 1
7 23 1
7 26 1
7 27 1
7 28 1
7 32 1
7 35 1
7 36 1
7 38 1
7 40 1
7 45 1
7 46 1
7 53 1
7 57 1
7 59 1
7 60 1
7 63 1
7 66 1
7 70 1
7 72 1
7 75 1
7 76 1
7 78 1
7 79 1
7 82 1
7 83 1
7 85 1
7 86 1
7 87 1
7 89 1
8 11 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 22 1
8 23 1
8 25 1
8 27 1
8 28 1
8 32 1
8 34 1
8 36 1
8 37 1
8 39 1
8 40 1
8 43 1
8 45 1
8 49 1
8 50 1
8 51 1
8 53 1
8 62 1
8 65 1
8 67 1
8 69 1
8 74 1
8 75 1
8 76 1
8 78 1
8 81 1
8 82 1
8 85 1
8 87 1
9 10 1
9 14 1
9 16 1
9 19 1
9 21 1
9 24 1
9 25 1
9 29 1
9 32 1
9 40 1
9 41 1
9 47 1
9 51 1
9 52 1
9 55 1
9 60 1
9 61 1
9 64 1
9 66 1
9 68 1
9 70 1
9 72 1
9 73 1
9 74 1
9 76 1
9 79 1
9 80 1
9 83 1
10 16 1
10 17 1
10 18 1
10 20 1
10 21 1
10 24 1
10 25 1
10 28 1
10 31 1
10 32 1
10 39 1
10 40 1
10 47 1
10 48 1
10 51 1
10 52 1
10 55 1
10 60 1
10 62 1
10 67 1
10 69 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 79 1
10 83 1
11 12 1
11 18 1
11 21 1
11 22 1
11 24 1
11 26 1
11 29 1
11 35 1
11 37 1
11 38 1
11 39 1
11 40 1
11 42 1
11 43 1
11 45 1
11 46 1
11 47 1
11 48 1
11 50 1
11 53 1
11 54 1
11 58 1
11 62 1
11 65 1
11 71 1
11 75 1
11 78 1
11 80 1
11 81 1
11 82 1
11 84 1
11 85 1
11 86 1
11 87 1
11 89 1
12 13 1
12 15 1
12 17 1
12 19 1
12 21 1
12 24 1
12 26 1
12 28 1
12 29 1
12 35 1
12 40 1
12 42 1
12 45 1
12 48 1
12 53 1
12 55 1
12 58 1
12 59 1
12 66 1
12 70 1
12 71 1
12 72 1
12 75 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 85 1
12 89 1
13 14 1
13 15 1
13 17 1
13 23 1
13 24 1
13 26 1
13 29 1
13 30 1
13 31 1
13 35 1
13 36 1
13 39 1
13 41 1
13 42 1
13 43 1
13 48 1
13 55 1
13 57 1
13 64 1
13 73 1
13 75 1
13 77 1
13 78 1
13 80 1
13 81 1
13 86 1
13 88 1
13 89 1
14 19 1
14 29 1
14 30 1
14 31 1
14 33 1
14 35 1
14 41 1
14 46 1
14 47 1
14 56 1
14 57 1
14 59 1
14 61 1
14 63 1
14 66 1
14 68 1
14 73 1
14 74 1
14 82 1
14 83 1
14 89 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 23 1
15 25 1
15 26 1
15 27 1
15 30 1
15 33 1
15 34 1
15 36 1
15 38 1
15 42 1
15 43 1
15 44 1
15 45 1
15 48 1
15 50 1
15 51 1
15 52 1
15 53 1
15 55 1
15 57 1
15 58 1
15 59 1
15 60 1
15 62 1
15 70 1
15 71 1
15 75 1
15 76 1
15 78 1
15 81 1
15 82 1
15 88 1
16 17 1
16 19 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 27 1
16 28 1
16 31 1
16 32 1
16 33 1
16 34 1
16 36 1
16 46 1
16 48 1
16 50 1
16 51 1
16 52 1
16 55 1
16 58 1
16 59 1
16 60 1
16 61 1
16 64 1
16 66 1
16 67 1
16 68 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 83 1
16 85 1
17 21 1
17 23 1
17 24 1
17 26 1
17 27 1
17 31 1
17 35 1
17 36 1
17 45 1
17 48 1
17 51 1
17 52 1
17 55 1
17 57 1
17 58 1
17 59 1
17 60 1
17 64 1
17 66 1
17 70 1
17 71 1
17 72 1
17 73 1
17 75 1
17 77 1
17 79 1
17 83 1
17 89 1
18 20 1
18 21 1
18 22 1
18 23 1
18 25 1
18 28 1
18 29 1
18 30 1
18 31 1
18 33 1
18 34 1
18 36 1
18 38 1
18 39 1
18 40 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 55 1
18 56 1
18 60 1
18 62 1
18 63 1
18 64 1
18 65 1
18 67 1
18 69 1
18 70 1
18 71 1
18 73 1
18 76 1
18 78 1
18 80 1
18 81 1
18 82 1
18 88 1
19 20 1
19 21 1
19 24 1
19 32 1
19 36 1
19 40 1
19 41 1
19 44 1
19 46 1
19 48 1
19 50 1
19 55 1
19 59 1
19 60 1
19 61 1
19 65 1
19 66 1
19 67 1
19 68 1
19 74 1
19 76 1
19 80 1
19 82 1
19 83 1
19 85 1
20 23 1
20 25 1
20 26 1
20 27 1
20 28 1
20 32 1
20 34 1
20 36 1
20 37 1
20 39 1
20 43 1
20 44 1
20 45 1
20 48 1
20 49 1
20 50 1
20 51 1
20 53 1
20 58 1
20 59 1
20 60 1
20 62 1
20 65 1
20 67 1
20 71 1
20 75 1
20 76 1
20 77 1
20 78 1
20 79 1
20 80 1
20 84 1
20 85 1
20 87 1
20 88 1
21 24 1
21 25 1
21 29 1
21 31 1
21 35 1
21 36 1
21 40 1
21 45 1
21 47 1
21 52 1
21 53 1
21 55 1
21 60 1
21 62 1
21 63 1
21 66 1
21 70 1
21 71 1
21 73 1
21 76 1
21 82 1
21 83 1
22 27 1
22 28 1
22 32 1
22 33 1
22 34 1
22 36 1
22 38 1
22 39 1
22 44 1
22 46 1
22 50 1
22 56 1
22 61 1
22 63 1
22 65 1
22 66 1
22 68 1
22 74 1
22 76 1
22 78 1
22 81 1
22 82 1
22 85 1
22 87 1
23 27 1
23 28 1
23 30 1
23 31 1
23 32 1
23 35 1
23 36 1
23 39 1
23 42 1
23 43 1
23 44 1
23 45 1
23 51 1
23 52 1
23 57 1
23 58 1
23 60 1
23 62 1
23 63 1
23 64 1
23 66 1
23 70 1
23 71 1
23 72 1
23 75 1
23 77 1
23 78 1
23 79 1
23 81 1
23 83 1
23 85 1
23 86 1
23 87 1
23 88 1
24 25 1
24 27 1
24 29 1
24 35 1
24 37 1
24 39 1
24 41 1
24 42 1
24 45 1
24 47 1
24 48 1
24 49 1
24 53 1
24 55 1
24 58 1
24 59 1
24 60 1
24 67 1
24 69 1
24 70 1
24 71 1
24 72 1
24 73 1
24 76 1
24 77 1
24 79 1
24 80 1
24 81 1
24 88 1
25 27 1
25 29 1
25 32 1
25 34 1
25 36 1
25 37 1
25 39 1
25 40 1
25 45 1
25 47 1
25 49 1
25 51 1
25 55 1
25 56 1
25 60 1
25 62 1
25 63 1
25 69 1
25 70 1
25 76 1
25 79 1
25 83 1
26 27 1
26 33 1
26 35 1
26 36 1
26 38 1
26 42 1
26 43 1
26 44 1
26 48 1
26 54 1
26 55 1
26 58 1
26 59 1
26 61 1
26 64 1
26 75 1
26 77 1
26 78 1
26 81 1
26 82 1
26 84 1
26 88 1
26 89 1
27 32 1
27 34 1
27 36 1
27 44 1
27 45 1
27 48 1
27 49 1
27 51 1
27 53 1
27 57 1
27 59 1
27 60 1
27 64 1
27 66 1
27 68 1
27 70 1
27 72 1
27 75 1
27 76 1
27 77 1
27 78 1
27 79 1
27 80 1
27 85 1
27 87 1
28 31 1
28 32 1
28 33 1
28 34 1
28 36 1
28 40 1
28 46 1
28 51 1
28 52 1
28 54 1
28 55 1
28 59 1
28 62 1
28 66 1
28 67 1
28 71 1
28 74 1
28 75 1
28 77 1
28 78 1
28 79 1
28 83 1
28 85 1
28 89 1
29 30 1
29 31 1
29 35 1
29 40 1
29 41 1
29 42 1
29 45 1
29 46 1
29 47 1
29 48 1
29 49 1
29 55 1
29 62 1
29 63 1
29 69 1
29 73 1
29 80 1
29 81 1
29 82 1
29 83 1
29 89 1
30 31 1
30 33 1
30 36 1
30 42 1
30 52 1
30 55 1
30 61 1
30 63 1
30 64 1
30 73 1
30 78 1
30 81 1
30 88 1
31 34 1
31 35 1
31 36 1
31 39 1
31 40 1
31 42 1
31 46 1
31 47 1
31 51 1
31 52 1
31 54 1
31 56 1
31 61 1
31 62 1
31 64 1
31 69 1
31 71 1
31 74 1
31 75 1
31 77 1
31 78 1
31 83 1
31 86 1
32 36 1
32 45 1
32 47 1
32 49 1
32 51 1
32 56 1
32 57 1
32 59 1
32 60 1
32 63 1
32 66 1
32 67 1
32 68 1
32 70 1
32 72 1
32 74 1
32 76 1
32 79 1
32 83 1
32 85 1
32 86 1
32 87 1
33 34 1
33 36 1
33 38 1
33 42 1
33 46 1
33 50 1
33 52 1
33 54 1
33 55 1
33 61 1
33 63 1
33 64 1
33 66 1
33 78 1
33 81 1
33 82 1
33 88 1
33 89 1
34 36 1
34 37 1
34 38 1
34 39 1
34 43 1
34 44 1
34 48 1
34 50 1
34 51 1
34 54 1
34 56 1
34 61 1
34 63 1
34 64 1
34 65 1
34 67 1
34 69 1
34 74 1
34 75 1
34 76 1
34 77 1
34 78 1
34 84 1
34 85 1
34 87 1
34 88 1
35 41 1
35 42 1
35 45 1
35 46 1
35 47 1
35 54 1
35 57 1
35 66 1
35 70 1
35 71 1
35 72 1
35 75 1
35 77 1
35 78 1
35 79 1
35 81 1
35 83 1
35 84 1
35 85 1
35 86 1
35 89 1
36 38 1
36 40 1
36 44 1
36 45 1
36 46 1
36 50 1
36 51 1
36 52 1
36 53 1
36 54 1
36 55 1
36 57 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 66 1
36 67 1
36 68 1
36 70 1
36 75 1
36 76 1
36 78 1
36 82 1
36 83 1
37 39 1
37 42 1
37 43 1
37 45 1
37 47 1
37 48 1
37 49 1
37 53 1
37 54 1
37 58 1
37 65 1
37 67 1
37 69 1
37 77 1
37 80 1
37 84 1
37 87 1
38 43 1
38 44 1
38 46 1
38 48 1
38 50 1
38 53 1
38 57 1
38 63 1
38 64 1
38 76 1
38 78 1
38 80 1
38 81 1
38 82 1
38 86 1
38 87 1
38 88 1
38 89 1
39 42 1
39 43 1
39 45 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 56 1
39 60 1
39 64 1
39 65 1
39 69 1
39 71 1
39 77 1
39 78 1
39 79 1
39 81 1
39 86 1
39 87 1
39 88 1
40 42 1
40 43 1
40 45 1
40 46 1
40 47 1
40 53 1
40 55 1
40 58 1
40 59 1
40 62 1
40 63 1
40 65 1
40 66 1
40 67 1
40 71 1
40 74 1
40 75 1
40 76 1
40 78 1
40 82 1
40 83 1
40 85 1
40 87 1
41 42 1
41 44 1
41 47 1
41 49 1
41 57 1
41 59 1
41 61 1
41 68 1
41 72 1
41 73 1
41 74 1
41 80 1
41 81 1
41 84 1
41 89 1
42 43 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 54 1
42 55 1
42 58 1
42 62 1
42 69 1
42 71 1
42 73 1
42 75 1
42 77 1
42 78 1
42 80 1
42 81 1
42 82 1
42 83 1
42 86 1
42 88 1
43 44 1
43 45 1
43 48 1
43 49 1
43 53 1
43 54 1
43 55 1
43 58 1
43 67 1
43 69 1
43 71 1
43 76 1
43 77 1
43 78 1
43 80 1
43 81 1
43 82 1
43 86 1
43 87 1
43 88 1
44 48 1
44 49 1
44 50 1
44 53 1
44 57 1
44 59 1
44 61 1
44 64 1
44 68 1
44 74 1
44 76 1
44 78 1
44 80 1
44 82 1
44 84 1
44 87 1
44 88 1
44 89 1
45 47 1
45 49 1
45 53 1
45 58 1
45 60 1
45 62 1
45 70 1
45 71 1
45 75 1
45 78 1
45 79 1
45 81 1
45 83 1
45 85 1
45 86 1
45 87 1
46 47 1
46 54 1
46 59 1
46 63 1
46 65 1
46 66 1
46 74 1
46 75 1
46 76 1
46 78 1
46 82 1
46 83 1
46 84 1
46 85 1
46 86 1
46 87 1
46 89 1
47 49 1
47 56 1
47 65 1
47 68 1
47 69 1
47 71 1
47 73 1
47 74 1
47 79 1
47 80 1
47 81 1
47 83 1
47 86 1
48 50 1
48 54 1
48 55 1
48 58 1
48 59 1
48 60 1
48 61 1
48 67 1
48 69 1
48 71 1
48 73 1
48 75 1
48 76 1
48 77 1
48 78 1
48 80 1
48 81 1
48 82 1
48 84 1
48 85 1
48 87 1
48 88 1
49 53 1
49 57 1
49 60 1
49 68 1
49 70 1
49 72 1
49 73 1
49 76 1
49 80 1
49 81 1
49 87 1
49 88 1
50 54 1
50 55 1
50 60 1
50 61 1
50 62 1
50 64 1
50 65 1
50 67 1
50 69 1
50 73 1
50 76 1
50 80 1
50 82 1
50 88 1
51 52 1
51 56 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 67 1
51 69 1
51 70 1
51 72 1
51 74 1
51 75 1
51 76 1
51 77 1
51 79 1
51 83 1
51 85 1
51 87 1
52 55 1
52 60 1
52 62 1
52 63 1
52 64 1
52 66 1
52 70 1
52 71 1
52 72 1
52 73 1
52 77 1
52 79 1
52 83 1
53 55 1
53 58 1
53 60 1
53 63 1
53 70 1
53 76 1
53 80 1
53 81 1
53 82 1
53 87 1
54 58 1
54 61 1
54 62 1
54 65 1
54 67 1
54 69 1
54 74 1
54 75 1
54 77 1
54 78 1
54 82 1
54 84 1
55 58 1
55 60 1
55 62 1
55 66 1
55 67 1
55 71 1
55 73 1
55 75 1
55 76 1
55 82 1
56 64 1
56 68 1
56 69 1
56 74 1
56 77 1
56 83 1
57 60 1
57 63 1
57 64 1
57 66 1
57 68 1
57 70 1
57 72 1
57 78 1
57 81 1
57 86 1
57 88 1
57 89 1
58 59 1
58 60 1
58 62 1
58 67 1
58 71 1
58 75 1
58 77 1
59 60 1
59 61 1
59 66 1
59 68 1
59 72 1
59 74 1
59 75 1
59 80 1
59 84 1
59 85 1
59 89 1
60 64 1
60 66 1
60 67 1
60 68 1
60 70 1
60 71 1
60 72 1
60 73 1
60 76 1
60 77 1
60 78 1
60 79 1
60 80 1
60 88 1
61 64 1
61 67 1
61 68 1
61 69 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 82 1
61 84 1
61 89 1
62 65 1
62 67 1
62 69 1
62 71 1
62 82 1
62 83 1
63 64 1
63 66 1
63 68 1
63 70 1
63 76 1
63 78 1
63 81 1
63 82 1
64 68 1
64 69 1
64 72 1
64 73 1
64 76 1
64 77 1
64 78 1
64 86 1
64 88 1
65 67 1
65 69 1
65 74 1
65 76 1
65 80 1
65 82 1
66 68 1
66 70 1
66 72 1
66 74 1
66 75 1
66 76 1
66 82 1
66 83 1
66 89 1
67 69 1
67 74 1
67 75 1
67 76 1
67 77 1
67 83 1
67 84 1
67 85 1
68 70 1
68 72 1
68 73 1
68 74 1
68 76 1
68 80 1
68 82 1
69 73 1
69 74 1
69 77 1
69 82 1
70 71 1
70 72 1
70 76 1
70 81 1
71 73 1
71 75 1
71 77 1
71 79 1
71 83 1
72 74 1
72 79 1
72 89 1
73 76 1
73 80 1
73 88 1
74 77 1
74 79 1
74 80 1
74 82 1
74 83 1
74 84 1
74 85 1
74 89 1
75 77 1
75 78 1
75 79 1
75 83 1
75 84 1
75 85 1
75 86 1
75 89 1
76 80 1
76 82 1
76 88 1
77 78 1
77 79 1
77 84 1
77 85 1
77 86 1
77 87 1
78 84 1
78 86 1
78 87 1
78 88 1
78 89 1
79 83 1
79 85 1
79 86 1
80 81 1
80 82 1
80 84 1
80 89 1
81 82 1
81 86 1
81 87 1
81 88 1
81 89 1
82 89 1
83 85 1
83 86 1
83 89 1
84 85 1
84 87 1
84 89 1
85 86 1
85 87 1
85 89 1
86 87 1


==> anc/graph-instances/rand01-polytopes/rand01-8-89-1.dat <==
89 1469
1 2 1
1 3 1
1 5 1
1 7 1
1 8 1
1 10 1
1 12 1
1 13 1
1 14 1
1 17 1
1 20 1
1 22 1
1 25 1
1 26 1
1 31 1
1 32 1
1 34 1
1 35 1
1 36 1
1 42 1
1 43 1
1 45 1
1 47 1
1 50 1
1 53 1
1 55 1
1 57 1
1 60 1
1 62 1
1 65 1
1 73 1
1 76 1
1 77 1
1 78 1
1 80 1
1 85 1
1 89 1
2 7 1
2 20 1
2 24 1
2 25 1
2 34 1
2 38 1
2 39 1
2 42 1
2 53 1
2 55 1
2 62 1
2 69 1
2 76 1
2 80 1
2 81 1
2 83 1
2 88 1
2 89 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 14 1
3 22 1
3 25 1
3 26 1
3 27 1
3 32 1
3 34 1
3 37 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 50 1
3 55 1
3 58 1
3 65 1
3 66 1
3 67 1
3 69 1
3 70 1
3 74 1
3 77 1
3 78 1
3 80 1
3 81 1
3 82 1
3 83 1
3 84 1
3 89 1
4 6 1
4 7 1
4 8 1
4 9 1
4 12 1
4 14 1
4 16 1
4 20 1
4 21 1
4 26 1
4 27 1
4 29 1
4 30 1
4 35 1
4 36 1
4 37 1
4 44 1
4 46 1
4 48 1
4 49 1
4 51 1
4 53 1
4 54 1
4 57 1
4 59 1
4 61 1
4 64 1
4 66 1
4 67 1
4 69 1
4 70 1
4 87 1
4 88 1
5 6 1
5 9 1
5 14 1
5 17 1
5 22 1
5 24 1
5 30 1
5 34 1
5 43 1
5 46 1
5 53 1
5 61 1
5 67 1
5 74 1
5 77 1
5 78 1
5 83 1
5 85 1
5 88 1
6 8 1
6 9 1
6 14 1
6 15 1
6 16 1
6 18 1
6 19 1
6 22 1
6 23 1
6 26 1
6 27 1
6 28 1
6 29 1
6 30 1
6 32 1
6 34 1
6 35 1
6 40 1
6 43 1
6 44 1
6 46 1
6 47 1
6 48 1
6 49 1
6 51 1
6 52 1
6 58 1
6 66 1
6 67 1
6 68 1
6 70 1
6 73 1
6 74 1
6 76 1
6 77 1
6 83 1
6 84 1
6 86 1
7 8 1
7 16 1
7 20 1
7 22 1
7 26 1
7 27 1
7 31 1
7 32 1
7 33 1
7 34 1
7 36 1
7 37 1
7 38 1
7 42 1
7 43 1
7 45 1
7 46 1
7 53 1
7 54 1
7 57 1
7 61 1
7 64 1
7 65 1
7 69 1
7 70 1
7 71 1
7 73 1
7 78 1
7 79 1
7 80 1
7 81 1
7 85 1
7 87 1
7 88 1
8 9 1
8 12 1
8 14 1
8 22 1
8 25 1
8 26 1
8 30 1
8 35 1
8 36 1
8 42 1
8 45 1
8 46 1
8 48 1
8 49 1
8 50 1
8 51 1
8 53 1
8 57 1
8 58 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 75 1
8 78 1
8 81 1
8 83 1
8 84 1
8 88 1
8 89 1
9 10 1
9 12 1
9 15 1
9 16 1
9 17 1
9 18 1
9 20 1
9 21 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 29 1
9 30 1
9 33 1
9 34 1
9 35 1
9 36 1
9 39 1
9 42 1
9 44 1
9 46 1
9 48 1
9 49 1
9 52 1
9 53 1
9 54 1
9 57 1
9 58 1
9 61 1
9 62 1
9 66 1
9 67 1
9 68 1
9 69 1
9 72 1
9 73 1
9 74 1
9 75 1
9 78 1
9 80 1
9 82 1
9 83 1
9 84 1
9 85 1
9 87 1
9 88 1
10 12 1
10 13 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 23 1
10 24 1
10 25 1
10 27 1
10 29 1
10 30 1
10 34 1
10 35 1
10 36 1
10 38 1
10 40 1
10 44 1
10 46 1
10 47 1
10 50 1
10 52 1
10 55 1
10 57 1
10 58 1
10 62 1
10 64 1
10 66 1
10 68 1
10 69 1
10 73 1
10 74 1
10 75 1
10 76 1
10 78 1
10 84 1
10 85 1
10 87 1
11 13 1
11 15 1
11 18 1
11 19 1
11 20 1
11 23 1
11 28 1
11 31 1
11 32 1
11 37 1
11 38 1
11 41 1
11 45 1
11 51 1
11 56 1
11 60 1
11 63 1
11 64 1
11 65 1
11 71 1
11 72 1
11 74 1
11 80 1
11 81 1
11 83 1
11 86 1
11 89 1
12 17 1
12 20 1
12 21 1
12 24 1
12 29 1
12 30 1
12 31 1
12 35 1
12 36 1
12 39 1
12 47 1
12 49 1
12 51 1
12 53 1
12 54 1
12 57 1
12 59 1
12 60 1
12 62 1
12 68 1
12 69 1
12 73 1
12 75 1
12 76 1
12 80 1
12 84 1
12 85 1
13 15 1
13 19 1
13 20 1
13 26 1
13 31 1
13 35 1
13 40 1
13 45 1
13 47 1
13 50 1
13 55 1
13 56 1
13 58 1
13 62 1
13 64 1
13 66 1
13 68 1
13 71 1
13 73 1
13 75 1
13 80 1
13 89 1
14 16 1
14 18 1
14 19 1
14 22 1
14 27 1
14 28 1
14 29 1
14 31 1
14 32 1
14 37 1
14 43 1
14 44 1
14 45 1
14 46 1
14 49 1
14 51 1
14 52 1
14 61 1
14 65 1
14 66 1
14 67 1
14 70 1
14 74 1
14 77 1
14 82 1
14 83 1
14 84 1
15 18 1
15 19 1
15 20 1
15 21 1
15 23 1
15 24 1
15 28 1
15 29 1
15 30 1
15 31 1
15 34 1
15 38 1
15 40 1
15 47 1
15 52 1
15 55 1
15 56 1
15 58 1
15 62 1
15 63 1
15 64 1
15 68 1
15 74 1
15 76 1
15 85 1
15 86 1
16 18 1
16 20 1
16 21 1
16 27 1
16 29 1
16 30 1
16 31 1
16 32 1
16 34 1
16 37 1
16 38 1
16 43 1
16 44 1
16 51 1
16 52 1
16 53 1
16 59 1
16 61 1
16 64 1
16 65 1
16 66 1
16 69 1
16 76 1
16 85 1
16 87 1
16 88 1
17 24 1
17 25 1
17 29 1
17 30 1
17 34 1
17 46 1
17 47 1
17 50 1
17 54 1
17 55 1
17 57 1
17 60 1
17 62 1
17 73 1
17 76 1
17 77 1
17 78 1
17 79 1
17 84 1
17 85 1
18 19 1
18 20 1
18 21 1
18 24 1
18 29 1
18 30 1
18 31 1
18 32 1
18 34 1
18 43 1
18 44 1
18 48 1
18 49 1
18 51 1
18 52 1
18 55 1
18 56 1
18 58 1
18 61 1
18 62 1
18 67 1
18 74 1
18 80 1
18 85 1
19 20 1
19 21 1
19 23 1
19 28 1
19 29 1
19 31 1
19 32 1
19 33 1
19 37 1
19 40 1
19 41 1
19 48 1
19 49 1
19 51 1
19 52 1
19 56 1
19 63 1
19 64 1
19 66 1
19 67 1
19 68 1
19 71 1
19 72 1
19 74 1
19 80 1
19 83 1
19 86 1
20 21 1
20 27 1
20 29 1
20 30 1
20 31 1
20 32 1
20 34 1
20 36 1
20 37 1
20 38 1
20 39 1
20 41 1
20 44 1
20 48 1
20 49 1
20 51 1
20 52 1
20 53 1
20 56 1
20 59 1
20 61 1
20 62 1
20 64 1
20 65 1
20 69 1
20 72 1
20 76 1
20 80 1
20 81 1
20 82 1
20 83 1
20 85 1
20 87 1
20 88 1
21 24 1
21 29 1
21 30 1
21 31 1
21 33 1
21 38 1
21 39 1
21 41 1
21 48 1
21 49 1
21 51 1
21 52 1
21 53 1
21 54 1
21 59 1
21 61 1
21 62 1
21 64 1
21 68 1
21 69 1
21 75 1
21 76 1
21 88 1
22 26 1
22 31 1
22 32 1
22 34 1
22 35 1
22 37 1
22 43 1
22 45 1
22 47 1
22 49 1
22 50 1
22 51 1
22 53 1
22 55 1
22 60 1
22 77 1
22 80 1
22 81 1
22 83 1
22 89 1
23 24 1
23 25 1
23 27 1
23 28 1
23 29 1
23 33 1
23 40 1
23 41 1
23 42 1
23 45 1
23 46 1
23 48 1
23 50 1
23 52 1
23 54 1
23 55 1
23 58 1
23 63 1
23 66 1
23 67 1
23 68 1
23 70 1
23 71 1
23 72 1
23 74 1
23 75 1
23 79 1
23 82 1
23 84 1
24 25 1
24 29 1
24 30 1
24 33 1
24 34 1
24 39 1
24 46 1
24 47 1
24 49 1
24 52 1
24 55 1
24 57 1
24 62 1
24 67 1
24 68 1
24 74 1
24 76 1
24 83 1
24 84 1
24 85 1
24 88 1
25 27 1
25 29 1
25 33 1
25 34 1
25 38 1
25 40 1
25 42 1
25 45 1
25 46 1
25 47 1
25 50 1
25 52 1
25 54 1
25 55 1
25 57 1
25 58 1
25 63 1
25 64 1
25 65 1
25 67 1
25 69 1
25 71 1
25 73 1
25 74 1
25 76 1
25 78 1
25 79 1
25 82 1
25 83 1
25 84 1
25 85 1
25 88 1
26 31 1
26 35 1
26 36 1
26 37 1
26 40 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 56 1
26 58 1
26 66 1
26 68 1
26 69 1
26 70 1
26 71 1
26 73 1
26 75 1
26 80 1
26 81 1
26 84 1
26 87 1
26 89 1
27 28 1
27 29 1
27 32 1
27 33 1
27 34 1
27 38 1
27 40 1
27 44 1
27 45 1
27 46 1
27 50 1
27 52 1
27 54 1
27 57 1
27 61 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
27 69 1
27 70 1
27 71 1
27 73 1
27 76 1
27 78 1
27 79 1
27 82 1
27 84 1
27 87 1
27 88 1
28 29 1
28 31 1
28 33 1
28 37 1
28 40 1
28 41 1
28 45 1
28 47 1
28 50 1
28 52 1
28 57 1
28 60 1
28 63 1
28 65 1
28 66 1
28 70 1
28 74 1
28 76 1
28 77 1
28 79 1
28 82 1
28 84 1
28 86 1
29 30 1
29 33 1
29 34 1
29 35 1
29 39 1
29 40 1
29 44 1
29 45 1
29 46 1
29 47 1
29 48 1
29 50 1
29 51 1
29 52 1
29 54 1
29 57 1
29 59 1
29 61 1
29 64 1
29 66 1
29 67 1
29 68 1
29 74 1
29 75 1
29 76 1
29 77 1
29 79 1
29 82 1
29 84 1
29 86 1
29 87 1
29 88 1
30 34 1
30 36 1
30 39 1
30 46 1
30 47 1
30 49 1
30 51 1
30 52 1
30 53 1
30 54 1
30 59 1
30 61 1
30 62 1
30 68 1
30 69 1
30 73 1
30 76 1
30 79 1
30 84 1
30 85 1
30 88 1
31 32 1
31 35 1
31 36 1
31 37 1
31 38 1
31 40 1
31 43 1
31 44 1
31 45 1
31 47 1
31 51 1
31 54 1
31 56 1
31 59 1
31 62 1
31 63 1
31 64 1
31 65 1
31 66 1
31 71 1
31 73 1
31 76 1
31 77 1
31 80 1
31 81 1
31 85 1
31 86 1
31 87 1
31 89 1
32 34 1
32 37 1
32 38 1
32 41 1
32 43 1
32 45 1
32 52 1
32 55 1
32 58 1
32 61 1
32 63 1
32 65 1
32 67 1
32 72 1
32 74 1
32 80 1
32 81 1
32 82 1
32 83 1
32 88 1
32 89 1
33 38 1
33 39 1
33 41 1
33 42 1
33 45 1
33 46 1
33 48 1
33 52 1
33 54 1
33 57 1
33 64 1
33 65 1
33 66 1
33 68 1
33 70 1
33 71 1
33 72 1
33 75 1
33 79 1
33 82 1
33 88 1
34 36 1
34 38 1
34 39 1
34 41 1
34 42 1
34 43 1
34 44 1
34 46 1
34 49 1
34 52 1
34 53 1
34 55 1
34 58 1
34 61 1
34 62 1
34 63 1
34 65 1
34 67 1
34 69 1
34 74 1
34 76 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 85 1
34 88 1
34 89 1
35 43 1
35 45 1
35 47 1
35 49 1
35 50 1
35 51 1
35 57 1
35 58 1
35 60 1
35 66 1
35 68 1
35 73 1
35 77 1
35 80 1
35 84 1
35 86 1
35 89 1
36 42 1
36 46 1
36 49 1
36 51 1
36 53 1
36 57 1
36 58 1
36 62 1
36 69 1
36 73 1
36 78 1
36 80 1
36 85 1
36 87 1
36 88 1
37 38 1
37 41 1
37 43 1
37 45 1
37 51 1
37 53 1
37 59 1
37 60 1
37 61 1
37 65 1
37 70 1
37 72 1
37 79 1
37 80 1
37 81 1
37 83 1
37 86 1
37 88 1
38 41 1
38 42 1
38 52 1
38 53 1
38 61 1
38 62 1
38 63 1
38 64 1
38 65 1
38 71 1
38 76 1
38 81 1
38 82 1
38 83 1
38 88 1
39 41 1
39 42 1
39 46 1
39 49 1
39 53 1
39 57 1
39 60 1
39 62 1
39 68 1
39 69 1
39 74 1
39 75 1
39 83 1
39 88 1
39 89 1
40 44 1
40 45 1
40 47 1
40 48 1
40 50 1
40 54 1
40 55 1
40 56 1
40 58 1
40 63 1
40 64 1
40 66 1
40 68 1
40 71 1
40 73 1
40 74 1
40 75 1
40 76 1
40 82 1
40 84 1
40 87 1
41 45 1
41 52 1
41 53 1
41 59 1
41 60 1
41 61 1
41 65 1
41 72 1
41 74 1
41 79 1
41 83 1
41 86 1
41 88 1
42 45 1
42 46 1
42 50 1
42 53 1
42 57 1
42 58 1
42 64 1
42 65 1
42 68 1
42 69 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 78 1
42 81 1
42 83 1
42 84 1
42 88 1
42 89 1
43 44 1
43 47 1
43 51 1
43 55 1
43 58 1
43 65 1
43 66 1
43 77 1
43 80 1
43 83 1
43 85 1
43 89 1
44 45 1
44 46 1
44 48 1
44 51 1
44 56 1
44 58 1
44 64 1
44 66 1
44 67 1
44 69 1
44 70 1
44 82 1
44 84 1
44 87 1
44 88 1
45 50 1
45 54 1
45 56 1
45 57 1
45 60 1
45 63 1
45 64 1
45 65 1
45 66 1
45 70 1
45 71 1
45 73 1
45 76 1
45 77 1
45 79 1
45 81 1
45 82 1
45 84 1
45 86 1
45 87 1
45 89 1
46 52 1
46 53 1
46 54 1
46 57 1
46 61 1
46 67 1
46 69 1
46 70 1
46 73 1
46 74 1
46 76 1
46 78 1
46 79 1
46 83 1
46 84 1
46 88 1
47 50 1
47 54 1
47 55 1
47 58 1
47 62 1
47 63 1
47 65 1
47 66 1
47 68 1
47 73 1
47 74 1
47 76 1
47 77 1
47 84 1
47 85 1
47 86 1
47 89 1
48 49 1
48 51 1
48 54 1
48 56 1
48 57 1
48 58 1
48 61 1
48 64 1
48 66 1
48 67 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 75 1
48 84 1
48 88 1
49 51 1
49 52 1
49 53 1
49 57 1
49 58 1
49 61 1
49 62 1
49 67 1
49 68 1
49 69 1
49 74 1
49 80 1
49 83 1
49 84 1
49 88 1
50 54 1
50 55 1
50 57 1
50 58 1
50 63 1
50 65 1
50 66 1
50 71 1
50 73 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 82 1
50 84 1
50 87 1
50 89 1
51 53 1
51 56 1
51 59 1
51 61 1
51 65 1
51 66 1
51 70 1
51 80 1
51 85 1
51 86 1
51 87 1
51 88 1
52 61 1
52 62 1
52 63 1
52 67 1
52 74 1
52 76 1
52 79 1
52 82 1
52 83 1
52 88 1
53 57 1
53 59 1
53 60 1
53 61 1
53 62 1
53 65 1
53 69 1
53 70 1
53 78 1
53 80 1
53 83 1
53 85 1
53 87 1
53 88 1
54 57 1
54 59 1
54 64 1
54 65 1
54 66 1
54 68 1
54 70 1
54 73 1
54 75 1
54 76 1
54 79 1
54 84 1
54 87 1
55 58 1
55 62 1
55 63 1
55 71 1
55 74 1
55 76 1
55 77 1
55 80 1
55 82 1
55 83 1
55 89 1
56 58 1
56 64 1
56 66 1
56 69 1
56 70 1
56 71 1
56 75 1
56 80 1
56 81 1
56 87 1
56 88 1
57 60 1
57 61 1
57 65 1
57 66 1
57 68 1
57 69 1
57 70 1
57 71 1
57 73 1
57 75 1
57 78 1
57 79 1
57 84 1
57 88 1
57 89 1
58 66 1
58 67 1
58 68 1
58 69 1
58 71 1
58 72 1
58 74 1
58 75 1
58 78 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 85 1
58 89 1
59 60 1
59 61 1
59 62 1
59 64 1
59 65 1
59 73 1
59 76 1
59 79 1
59 86 1
59 87 1
60 65 1
60 77 1
60 79 1
60 86 1
60 89 1
61 65 1
61 67 1
61 70 1
61 79 1
61 83 1
61 88 1
62 64 1
62 65 1
62 68 1
62 69 1
62 73 1
62 75 1
62 76 1
62 80 1
62 85 1
63 65 1
63 71 1
63 74 1
63 76 1
63 79 1
63 82 1
64 65 1
64 66 1
64 69 1
64 71 1
64 73 1
64 75 1
64 76 1
64 81 1
64 82 1
64 87 1
64 88 1
65 70 1
65 73 1
65 76 1
65 79 1
65 80 1
65 86 1
65 87 1
66 67 1
66 68 1
66 70 1
66 71 1
66 72 1
66 73 1
66 75 1
66 76 1
66 84 1
66 86 1
66 87 1
67 70 1
67 72 1
67 74 1
67 82 1
67 83 1
67 84 1
67 88 1
68 71 1
68 72 1
68 74 1
68 75 1
68 83 1
68 84 1
68 89 1
69 72 1
69 75 1
69 78 1
69 80 1
69 81 1
69 82 1
69 83 1
69 85 1
69 87 1
69 88 1
70 72 1
70 79 1
70 81 1
70 82 1
70 84 1
70 87 1
70 88 1
71 72 1
71 75 1
71 81 1
71 82 1
71 84 1
71 89 1
72 81 1
72 83 1
72 88 1
73 75 1
73 76 1
73 78 1
73 84 1
73 85 1
73 87 1
73 89 1
74 77 1
74 83 1
74 84 1
74 89 1
75 84 1
76 78 1
76 79 1
76 84 1
76 85 1
76 86 1
76 87 1
77 84 1
77 89 1
78 81 1
78 82 1
78 85 1
78 88 1
79 84 1
80 81 1
80 83 1
80 85 1
80 89 1
81 82 1
81 83 1
81 88 1
81 89 1
82 83 1
82 88 1
83 88 1
83 89 1
84 89 1
87 88 1


==> anc/graph-instances/rand01-polytopes/rand01-8-89-2.dat <==
89 1519
1 2 1
1 3 1
1 4 1
1 8 1
1 10 1
1 15 1
1 16 1
1 18 1
1 20 1
1 21 1
1 30 1
1 33 1
1 35 1
1 37 1
1 41 1
1 42 1
1 46 1
1 50 1
1 51 1
1 58 1
1 59 1
1 60 1
1 62 1
1 65 1
1 69 1
1 72 1
1 74 1
1 75 1
1 76 1
1 82 1
1 83 1
1 86 1
1 88 1
1 89 1
2 3 1
2 4 1
2 8 1
2 9 1
2 10 1
2 11 1
2 13 1
2 17 1
2 20 1
2 24 1
2 25 1
2 27 1
2 28 1
2 29 1
2 30 1
2 33 1
2 34 1
2 40 1
2 41 1
2 44 1
2 46 1
2 50 1
2 52 1
2 53 1
2 56 1
2 57 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 68 1
2 72 1
2 73 1
2 74 1
2 79 1
2 81 1
3 4 1
3 6 1
3 8 1
3 12 1
3 13 1
3 14 1
3 16 1
3 17 1
3 19 1
3 20 1
3 21 1
3 24 1
3 27 1
3 29 1
3 30 1
3 34 1
3 35 1
3 36 1
3 37 1
3 40 1
3 42 1
3 44 1
3 45 1
3 48 1
3 53 1
3 55 1
3 60 1
3 62 1
3 64 1
3 65 1
3 66 1
3 67 1
3 68 1
3 70 1
3 71 1
3 73 1
3 74 1
3 76 1
3 77 1
3 82 1
3 85 1
4 5 1
4 7 1
4 9 1
4 10 1
4 11 1
4 15 1
4 16 1
4 17 1
4 18 1
4 21 1
4 24 1
4 26 1
4 29 1
4 30 1
4 32 1
4 34 1
4 41 1
4 42 1
4 46 1
4 49 1
4 50 1
4 53 1
4 56 1
4 58 1
4 61 1
4 62 1
4 72 1
4 75 1
4 76 1
4 82 1
4 83 1
4 89 1
5 7 1
5 10 1
5 11 1
5 15 1
5 17 1
5 18 1
5 21 1
5 22 1
5 24 1
5 25 1
5 28 1
5 30 1
5 31 1
5 38 1
5 40 1
5 43 1
5 46 1
5 47 1
5 49 1
5 50 1
5 53 1
5 56 1
5 58 1
5 66 1
5 72 1
5 77 1
5 78 1
5 79 1
5 83 1
5 88 1
5 89 1
6 12 1
6 13 1
6 14 1
6 23 1
6 27 1
6 30 1
6 31 1
6 35 1
6 36 1
6 39 1
6 40 1
6 45 1
6 48 1
6 51 1
6 54 1
6 55 1
6 56 1
6 63 1
6 64 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 77 1
6 80 1
6 82 1
6 83 1
6 84 1
6 85 1
6 87 1
7 9 1
7 11 1
7 15 1
7 18 1
7 20 1
7 23 1
7 25 1
7 26 1
7 27 1
7 29 1
7 33 1
7 34 1
7 39 1
7 41 1
7 42 1
7 46 1
7 49 1
7 52 1
7 56 1
7 58 1
7 61 1
7 63 1
7 66 1
7 69 1
7 72 1
7 79 1
7 80 1
7 83 1
7 84 1
7 87 1
7 89 1
8 10 1
8 15 1
8 17 1
8 18 1
8 19 1
8 20 1
8 25 1
8 27 1
8 29 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 42 1
8 43 1
8 44 1
8 45 1
8 46 1
8 49 1
8 50 1
8 51 1
8 52 1
8 53 1
8 54 1
8 57 1
8 59 1
8 60 1
8 61 1
8 62 1
8 63 1
8 64 1
8 65 1
8 67 1
8 68 1
8 69 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 78 1
8 79 1
8 80 1
8 81 1
8 83 1
8 85 1
9 11 1
9 13 1
9 23 1
9 24 1
9 26 1
9 29 1
9 31 1
9 32 1
9 33 1
9 34 1
9 39 1
9 41 1
9 52 1
9 54 1
9 56 1
9 59 1
9 61 1
9 62 1
9 63 1
9 64 1
9 67 1
9 68 1
9 71 1
9 75 1
9 76 1
9 82 1
9 86 1
9 87 1
10 16 1
10 19 1
10 20 1
10 22 1
10 25 1
10 28 1
10 32 1
10 33 1
10 36 1
10 38 1
10 41 1
10 50 1
10 52 1
10 53 1
10 56 1
10 57 1
10 58 1
10 60 1
10 68 1
10 72 1
10 73 1
10 74 1
10 75 1
10 78 1
10 81 1
10 88 1
10 89 1
11 14 1
11 16 1
11 17 1
11 21 1
11 23 1
11 24 1
11 26 1
11 28 1
11 31 1
11 34 1
11 39 1
11 40 1
11 41 1
11 43 1
11 46 1
11 47 1
11 53 1
11 54 1
11 56 1
11 58 1
11 62 1
11 64 1
11 70 1
11 72 1
11 76 1
11 77 1
11 79 1
11 82 1
11 83 1
11 89 1
12 14 1
12 16 1
12 19 1
12 22 1
12 28 1
12 30 1
12 35 1
12 37 1
12 38 1
12 40 1
12 45 1
12 48 1
12 51 1
12 55 1
12 68 1
12 73 1
12 77 1
12 84 1
12 85 1
12 88 1
13 16 1
13 20 1
13 23 1
13 24 1
13 32 1
13 35 1
13 36 1
13 40 1
13 52 1
13 53 1
13 54 1
13 56 1
13 59 1
13 62 1
13 63 1
13 64 1
13 66 1
13 67 1
13 68 1
13 71 1
13 74 1
13 80 1
13 82 1
13 84 1
13 85 1
13 87 1
14 17 1
14 21 1
14 30 1
14 31 1
14 37 1
14 40 1
14 42 1
14 46 1
14 47 1
14 48 1
14 51 1
14 62 1
14 65 1
14 67 1
14 70 1
14 76 1
14 77 1
14 79 1
14 83 1
14 87 1
15 18 1
15 21 1
15 26 1
15 35 1
15 36 1
15 37 1
15 38 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 51 1
15 58 1
15 60 1
15 65 1
15 66 1
15 69 1
15 75 1
15 78 1
15 81 1
15 82 1
15 83 1
15 85 1
15 87 1
15 88 1
15 89 1
16 19 1
16 21 1
16 24 1
16 28 1
16 32 1
16 35 1
16 36 1
16 37 1
16 40 1
16 41 1
16 51 1
16 53 1
16 60 1
16 62 1
16 64 1
16 65 1
16 67 1
16 73 1
16 74 1
16 76 1
16 82 1
16 84 1
16 85 1
16 86 1
16 88 1
16 89 1
17 19 1
17 20 1
17 25 1
17 27 1
17 29 1
17 30 1
17 31 1
17 34 1
17 36 1
17 42 1
17 43 1
17 44 1
17 46 1
17 47 1
17 50 1
17 53 1
17 56 1
17 61 1
17 62 1
17 64 1
17 65 1
17 67 1
17 68 1
17 70 1
17 71 1
17 72 1
17 73 1
17 76 1
17 77 1
17 79 1
17 83 1
18 20 1
18 21 1
18 23 1
18 25 1
18 35 1
18 37 1
18 38 1
18 39 1
18 41 1
18 43 1
18 44 1
18 46 1
18 47 1
18 50 1
18 55 1
18 56 1
18 57 1
18 58 1
18 62 1
18 65 1
18 69 1
18 70 1
18 71 1
18 72 1
18 74 1
18 79 1
18 83 1
18 84 1
18 88 1
18 89 1
19 22 1
19 24 1
19 25 1
19 28 1
19 32 1
19 34 1
19 35 1
19 37 1
19 41 1
19 45 1
19 47 1
19 50 1
19 52 1
19 53 1
19 54 1
19 55 1
19 64 1
19 65 1
19 68 1
19 72 1
19 73 1
19 74 1
19 76 1
19 77 1
19 78 1
19 81 1
19 86 1
19 89 1
20 24 1
20 27 1
20 29 1
20 30 1
20 33 1
20 36 1
20 40 1
20 42 1
20 44 1
20 46 1
20 52 1
20 54 1
20 56 1
20 57 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 68 1
20 69 1
20 71 1
20 72 1
20 73 1
20 74 1
20 78 1
20 80 1
20 87 1
21 23 1
21 26 1
21 30 1
21 37 1
21 40 1
21 42 1
21 46 1
21 51 1
21 62 1
21 66 1
21 76 1
21 82 1
21 83 1
21 84 1
21 85 1
21 87 1
21 88 1
21 89 1
22 25 1
22 28 1
22 32 1
22 35 1
22 38 1
22 41 1
22 43 1
22 45 1
22 47 1
22 48 1
22 50 1
22 51 1
22 52 1
22 54 1
22 55 1
22 64 1
22 77 1
22 78 1
22 80 1
22 85 1
22 86 1
23 25 1
23 34 1
23 37 1
23 39 1
23 40 1
23 41 1
23 46 1
23 54 1
23 56 1
23 62 1
23 64 1
23 70 1
23 77 1
23 84 1
23 87 1
23 89 1
24 26 1
24 28 1
24 29 1
24 32 1
24 36 1
24 40 1
24 41 1
24 42 1
24 48 1
24 49 1
24 52 1
24 53 1
24 54 1
24 56 1
24 61 1
24 62 1
24 63 1
24 64 1
24 66 1
24 68 1
24 74 1
24 75 1
24 76 1
24 77 1
24 80 1
24 82 1
24 85 1
24 86 1
25 27 1
25 28 1
25 29 1
25 30 1
25 33 1
25 34 1
25 35 1
25 38 1
25 39 1
25 41 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 57 1
25 58 1
25 63 1
25 64 1
25 68 1
25 69 1
25 70 1
25 72 1
25 73 1
25 74 1
25 77 1
25 78 1
25 79 1
25 80 1
25 81 1
25 84 1
25 86 1
25 88 1
25 89 1
26 28 1
26 29 1
26 31 1
26 32 1
26 39 1
26 40 1
26 42 1
26 48 1
26 49 1
26 51 1
26 52 1
26 54 1
26 58 1
26 61 1
26 63 1
26 66 1
26 75 1
26 76 1
26 78 1
26 80 1
26 82 1
26 83 1
26 85 1
26 86 1
26 87 1
26 89 1
27 29 1
27 30 1
27 34 1
27 36 1
27 40 1
27 44 1
27 45 1
27 46 1
27 48 1
27 49 1
27 51 1
27 53 1
27 54 1
27 56 1
27 57 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 71 1
27 79 1
27 80 1
27 83 1
27 87 1
28 32 1
28 40 1
28 41 1
28 48 1
28 49 1
28 52 1
28 53 1
28 54 1
28 56 1
28 57 1
28 63 1
28 64 1
28 72 1
28 74 1
28 77 1
28 78 1
28 80 1
28 84 1
28 85 1
28 88 1
28 89 1
29 30 1
29 31 1
29 34 1
29 36 1
29 39 1
29 42 1
29 43 1
29 45 1
29 48 1
29 49 1
29 53 1
29 58 1
29 61 1
29 63 1
29 64 1
29 65 1
29 67 1
29 68 1
29 71 1
29 73 1
29 75 1
29 76 1
29 79 1
29 81 1
29 82 1
29 83 1
29 86 1
30 36 1
30 38 1
30 40 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 47 1
30 48 1
30 49 1
30 53 1
30 55 1
30 56 1
30 57 1
30 60 1
30 64 1
30 65 1
30 66 1
30 68 1
30 70 1
30 71 1
30 73 1
30 77 1
30 79 1
30 83 1
30 88 1
31 39 1
31 43 1
31 47 1
31 48 1
31 49 1
31 51 1
31 67 1
31 68 1
31 76 1
31 77 1
31 79 1
31 83 1
31 86 1
31 87 1
32 35 1
32 36 1
32 41 1
32 45 1
32 48 1
32 52 1
32 58 1
32 60 1
32 67 1
32 68 1
32 73 1
32 75 1
32 76 1
32 78 1
32 81 1
32 82 1
32 85 1
32 86 1
32 89 1
33 34 1
33 35 1
33 39 1
33 41 1
33 42 1
33 43 1
33 52 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 63 1
33 64 1
33 65 1
33 69 1
33 71 1
33 72 1
33 74 1
33 75 1
33 78 1
33 79 1
33 81 1
33 86 1
34 35 1
34 37 1
34 39 1
34 41 1
34 44 1
34 46 1
34 47 1
34 50 1
34 52 1
34 55 1
34 56 1
34 61 1
34 62 1
34 64 1
34 65 1
34 68 1
34 70 1
34 71 1
34 72 1
34 74 1
34 76 1
34 77 1
34 79 1
34 81 1
34 86 1
35 36 1
35 37 1
35 39 1
35 41 1
35 43 1
35 45 1
35 48 1
35 50 1
35 51 1
35 52 1
35 54 1
35 55 1
35 59 1
35 64 1
35 65 1
35 67 1
35 68 1
35 69 1
35 71 1
35 73 1
35 74 1
35 75 1
35 80 1
35 82 1
35 85 1
35 86 1
36 40 1
36 42 1
36 45 1
36 46 1
36 49 1
36 53 1
36 60 1
36 61 1
36 62 1
36 66 1
36 67 1
36 68 1
36 73 1
36 75 1
36 78 1
36 81 1
36 82 1
36 83 1
36 85 1
37 38 1
37 41 1
37 43 1
37 44 1
37 47 1
37 51 1
37 55 1
37 62 1
37 65 1
37 67 1
37 70 1
37 71 1
37 74 1
37 76 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 88 1
37 89 1
38 43 1
38 44 1
38 45 1
38 47 1
38 50 1
38 65 1
38 73 1
38 78 1
38 83 1
38 88 1
39 41 1
39 43 1
39 47 1
39 51 1
39 52 1
39 54 1
39 55 1
39 56 1
39 58 1
39 68 1
39 69 1
39 70 1
39 71 1
39 77 1
39 79 1
39 80 1
39 83 1
39 84 1
39 86 1
39 87 1
39 89 1
40 46 1
40 48 1
40 49 1
40 53 1
40 54 1
40 55 1
40 56 1
40 57 1
40 60 1
40 62 1
40 63 1
40 64 1
40 66 1
40 67 1
40 70 1
40 74 1
40 77 1
40 80 1
40 82 1
40 84 1
40 85 1
40 87 1
40 88 1
41 47 1
41 50 1
41 51 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 59 1
41 62 1
41 64 1
41 65 1
41 69 1
41 70 1
41 71 1
41 72 1
41 74 1
41 75 1
41 76 1
41 80 1
41 82 1
41 84 1
41 85 1
41 86 1
41 87 1
41 89 1
42 45 1
42 46 1
42 49 1
42 58 1
42 59 1
42 61 1
42 62 1
42 65 1
42 66 1
42 67 1
42 69 1
42 71 1
42 75 1
42 81 1
42 82 1
42 83 1
42 87 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 54 1
43 58 1
43 65 1
43 69 1
43 72 1
43 77 1
43 78 1
43 79 1
43 80 1
43 81 1
43 83 1
43 86 1
44 45 1
44 46 1
44 51 1
44 55 1
44 56 1
44 57 1
44 62 1
44 64 1
44 65 1
44 69 1
44 70 1
44 72 1
44 73 1
44 74 1
44 79 1
44 80 1
44 83 1
45 48 1
45 49 1
45 51 1
45 54 1
45 55 1
45 57 1
45 60 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 73 1
45 75 1
45 78 1
45 80 1
45 81 1
45 83 1
45 85 1
45 86 1
45 88 1
46 47 1
46 53 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 65 1
46 66 1
46 69 1
46 70 1
46 71 1
46 72 1
46 73 1
46 79 1
46 83 1
46 87 1
46 88 1
47 50 1
47 51 1
47 52 1
47 55 1
47 69 1
47 70 1
47 72 1
47 76 1
47 77 1
47 79 1
47 80 1
47 86 1
47 89 1
48 49 1
48 51 1
48 54 1
48 66 1
48 67 1
48 68 1
48 77 1
48 78 1
48 79 1
48 82 1
48 83 1
48 85 1
48 86 1
49 53 1
49 58 1
49 61 1
49 63 1
49 66 1
49 68 1
49 75 1
49 78 1
49 79 1
49 83 1
49 85 1
50 55 1
50 58 1
50 64 1
50 65 1
50 70 1
50 72 1
50 73 1
50 75 1
50 76 1
50 79 1
50 81 1
50 86 1
50 88 1
50 89 1
51 54 1
51 55 1
51 58 1
51 59 1
51 65 1
51 67 1
51 68 1
51 69 1
51 70 1
51 71 1
51 73 1
51 74 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 85 1
51 86 1
51 87 1
51 89 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 63 1
52 64 1
52 68 1
52 72 1
52 74 1
52 78 1
52 80 1
52 81 1
52 84 1
52 86 1
52 89 1
53 60 1
53 61 1
53 62 1
53 64 1
53 68 1
53 73 1
53 75 1
53 76 1
53 77 1
53 82 1
54 55 1
54 56 1
54 61 1
54 63 1
54 64 1
54 68 1
54 70 1
54 71 1
54 77 1
54 78 1
54 79 1
54 80 1
54 81 1
54 84 1
54 86 1
54 87 1
55 56 1
55 64 1
55 65 1
55 69 1
55 70 1
55 73 1
55 74 1
55 77 1
55 80 1
55 84 1
56 57 1
56 58 1
56 63 1
56 64 1
56 66 1
56 70 1
56 72 1
56 77 1
56 78 1
56 79 1
56 84 1
56 89 1
57 60 1
57 63 1
57 66 1
57 69 1
57 72 1
57 74 1
57 78 1
57 80 1
57 84 1
57 88 1
58 69 1
58 72 1
58 75 1
58 78 1
58 80 1
58 83 1
58 85 1
58 86 1
58 88 1
58 89 1
59 61 1
59 62 1
59 69 1
59 71 1
59 74 1
59 80 1
59 82 1
59 86 1
59 87 1
60 62 1
60 69 1
60 72 1
60 73 1
60 74 1
60 75 1
60 78 1
60 80 1
60 85 1
60 88 1
61 62 1
61 63 1
61 64 1
61 65 1
61 68 1
61 69 1
61 71 1
61 72 1
61 75 1
61 79 1
62 64 1
62 65 1
62 67 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 76 1
62 82 1
63 66 1
63 68 1
63 69 1
63 78 1
63 79 1
63 80 1
63 81 1
63 87 1
64 68 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 76 1
64 77 1
64 79 1
64 81 1
64 84 1
64 86 1
65 67 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 76 1
65 79 1
65 81 1
65 83 1
65 86 1
66 67 1
66 69 1
66 78 1
66 80 1
66 82 1
66 83 1
66 85 1
66 87 1
66 88 1
67 68 1
67 71 1
67 73 1
67 76 1
67 81 1
67 82 1
67 83 1
67 85 1
67 86 1
67 87 1
68 71 1
68 73 1
68 76 1
68 77 1
68 78 1
68 81 1
68 83 1
68 85 1
68 86 1
69 70 1
69 71 1
69 74 1
69 78 1
69 79 1
69 80 1
69 81 1
69 83 1
69 87 1
69 89 1
70 71 1
70 77 1
70 79 1
70 83 1
70 87 1
71 72 1
71 79 1
71 81 1
71 83 1
71 86 1
71 87 1
72 73 1
72 74 1
72 75 1
72 78 1
72 79 1
72 89 1
73 74 1
73 81 1
73 83 1
73 86 1
74 80 1
74 84 1
75 78 1
75 81 1
75 82 1
75 86 1
75 89 1
76 77 1
76 82 1
76 86 1
76 89 1
77 79 1
77 84 1
78 80 1
78 81 1
78 85 1
78 88 1
79 81 1
79 83 1
79 87 1
80 84 1
80 85 1
80 87 1
80 89 1
81 83 1
81 86 1
82 83 1
82 85 1
82 86 1
82 87 1
82 89 1
83 87 1
84 85 1
84 88 1
84 89 1
85 87 1
85 88 1
85 89 1
86 89 1
87 89 1
88 89 1


==> anc/graph-instances/rand01-polytopes/rand01-9-128-0.dat <==
128 3506
1 5 1
1 8 1
1 9 1
1 10 1
1 11 1
1 13 1
1 14 1
1 17 1
1 18 1
1 21 1
1 24 1
1 28 1
1 32 1
1 34 1
1 35 1
1 37 1
1 38 1
1 39 1
1 42 1
1 47 1
1 49 1
1 54 1
1 61 1
1 63 1
1 66 1
1 68 1
1 69 1
1 70 1
1 72 1
1 76 1
1 79 1
1 80 1
1 82 1
1 83 1
1 87 1
1 89 1
1 91 1
1 92 1
1 94 1
1 95 1
1 96 1
1 99 1
1 100 1
1 104 1
1 107 1
1 108 1
1 116 1
1 118 1
1 119 1
1 125 1
1 126 1
1 127 1
2 3 1
2 8 1
2 9 1
2 13 1
2 16 1
2 18 1
2 21 1
2 24 1
2 25 1
2 32 1
2 37 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 50 1
2 51 1
2 52 1
2 54 1
2 55 1
2 58 1
2 62 1
2 63 1
2 64 1
2 65 1
2 68 1
2 74 1
2 77 1
2 80 1
2 82 1
2 86 1
2 87 1
2 88 1
2 95 1
2 96 1
2 101 1
2 104 1
2 108 1
2 109 1
2 111 1
2 114 1
2 115 1
2 117 1
2 119 1
2 123 1
2 124 1
2 126 1
2 128 1
3 6 1
3 7 1
3 9 1
3 15 1
3 19 1
3 21 1
3 24 1
3 25 1
3 26 1
3 30 1
3 31 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 41 1
3 43 1
3 44 1
3 45 1
3 48 1
3 50 1
3 51 1
3 53 1
3 54 1
3 56 1
3 58 1
3 60 1
3 64 1
3 72 1
3 73 1
3 74 1
3 80 1
3 84 1
3 86 1
3 88 1
3 90 1
3 91 1
3 93 1
3 95 1
3 96 1
3 101 1
3 102 1
3 107 1
3 109 1
3 110 1
3 111 1
3 112 1
3 114 1
3 115 1
3 118 1
3 119 1
3 121 1
3 123 1
3 124 1
3 128 1
4 7 1
4 8 1
4 9 1
4 11 1
4 12 1
4 13 1
4 16 1
4 18 1
4 23 1
4 31 1
4 32 1
4 33 1
4 40 1
4 41 1
4 43 1
4 44 1
4 46 1
4 47 1
4 48 1
4 49 1
4 51 1
4 54 1
4 56 1
4 58 1
4 59 1
4 61 1
4 62 1
4 64 1
4 65 1
4 69 1
4 70 1
4 71 1
4 77 1
4 79 1
4 82 1
4 84 1
4 87 1
4 89 1
4 92 1
4 93 1
4 95 1
4 101 1
4 102 1
4 103 1
4 105 1
4 106 1
4 107 1
4 108 1
4 110 1
4 111 1
4 112 1
4 118 1
4 121 1
4 122 1
5 6 1
5 7 1
5 11 1
5 13 1
5 17 1
5 22 1
5 24 1
5 25 1
5 27 1
5 28 1
5 29 1
5 30 1
5 33 1
5 35 1
5 36 1
5 38 1
5 39 1
5 44 1
5 48 1
5 53 1
5 57 1
5 60 1
5 62 1
5 69 1
5 72 1
5 74 1
5 76 1
5 77 1
5 80 1
5 81 1
5 82 1
5 85 1
5 103 1
5 105 1
5 107 1
5 110 1
5 111 1
5 112 1
5 117 1
5 119 1
5 125 1
5 126 1
5 128 1
6 7 1
6 10 1
6 11 1
6 12 1
6 14 1
6 15 1
6 16 1
6 19 1
6 20 1
6 21 1
6 24 1
6 26 1
6 30 1
6 33 1
6 35 1
6 36 1
6 37 1
6 38 1
6 41 1
6 42 1
6 45 1
6 48 1
6 50 1
6 53 1
6 57 1
6 58 1
6 60 1
6 62 1
6 63 1
6 65 1
6 67 1
6 68 1
6 71 1
6 72 1
6 73 1
6 76 1
6 78 1
6 80 1
6 81 1
6 83 1
6 86 1
6 88 1
6 90 1
6 91 1
6 94 1
6 95 1
6 96 1
6 97 1
6 98 1
6 101 1
6 104 1
6 110 1
6 113 1
6 114 1
6 117 1
6 119 1
6 120 1
6 121 1
6 123 1
6 124 1
6 125 1
6 127 1
6 128 1
7 10 1
7 12 1
7 15 1
7 16 1
7 19 1
7 26 1
7 27 1
7 30 1
7 33 1
7 35 1
7 36 1
7 38 1
7 43 1
7 44 1
7 45 1
7 46 1
7 48 1
7 53 1
7 60 1
7 64 1
7 71 1
7 76 1
7 80 1
7 81 1
7 84 1
7 85 1
7 93 1
7 95 1
7 98 1
7 101 1
7 102 1
7 103 1
7 105 1
7 110 1
7 111 1
7 112 1
7 114 1
7 117 1
7 121 1
7 123 1
7 124 1
7 125 1
7 128 1
8 9 1
8 11 1
8 13 1
8 18 1
8 20 1
8 21 1
8 23 1
8 24 1
8 29 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 49 1
8 52 1
8 53 1
8 54 1
8 55 1
8 57 1
8 58 1
8 59 1
8 61 1
8 62 1
8 63 1
8 64 1
8 66 1
8 68 1
8 70 1
8 71 1
8 72 1
8 73 1
8 76 1
8 77 1
8 78 1
8 85 1
8 86 1
8 88 1
8 90 1
8 91 1
8 92 1
8 99 1
8 104 1
8 108 1
8 110 1
8 114 1
8 116 1
8 119 1
8 121 1
8 125 1
8 126 1
9 10 1
9 12 1
9 13 1
9 18 1
9 21 1
9 23 1
9 24 1
9 25 1
9 28 1
9 32 1
9 34 1
9 37 1
9 38 1
9 39 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 49 1
9 50 1
9 51 1
9 52 1
9 54 1
9 58 1
9 64 1
9 68 1
9 70 1
9 74 1
9 75 1
9 77 1
9 79 1
9 81 1
9 84 1
9 85 1
9 89 1
9 91 1
9 92 1
9 94 1
9 96 1
9 99 1
9 102 1
9 107 1
9 108 1
9 111 1
9 112 1
9 115 1
9 116 1
9 118 1
9 123 1
9 125 1
9 126 1
10 12 1
10 13 1
10 15 1
10 17 1
10 19 1
10 28 1
10 30 1
10 33 1
10 34 1
10 35 1
10 36 1
10 38 1
10 46 1
10 48 1
10 49 1
10 53 1
10 54 1
10 59 1
10 60 1
10 66 1
10 67 1
10 68 1
10 70 1
10 71 1
10 72 1
10 73 1
10 75 1
10 76 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 84 1
10 85 1
10 91 1
10 96 1
10 100 1
10 107 1
10 108 1
10 115 1
10 116 1
10 118 1
10 119 1
10 121 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 20 1
11 21 1
11 22 1
11 23 1
11 29 1
11 33 1
11 34 1
11 35 1
11 36 1
11 38 1
11 41 1
11 47 1
11 49 1
11 51 1
11 53 1
11 54 1
11 57 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 64 1
11 65 1
11 67 1
11 68 1
11 69 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 76 1
11 77 1
11 78 1
11 79 1
11 82 1
11 83 1
11 85 1
11 86 1
11 87 1
11 88 1
11 90 1
11 94 1
11 95 1
11 97 1
11 98 1
11 99 1
11 100 1
11 101 1
11 103 1
11 105 1
11 107 1
11 108 1
11 110 1
11 111 1
11 117 1
11 119 1
11 121 1
11 122 1
11 125 1
11 126 1
11 127 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 23 1
12 26 1
12 28 1
12 30 1
12 34 1
12 43 1
12 45 1
12 46 1
12 47 1
12 49 1
12 51 1
12 52 1
12 58 1
12 59 1
12 64 1
12 70 1
12 71 1
12 73 1
12 75 1
12 76 1
12 78 1
12 79 1
12 81 1
12 83 1
12 84 1
12 85 1
12 89 1
12 90 1
12 92 1
12 93 1
12 94 1
12 96 1
12 98 1
12 99 1
12 101 1
12 102 1
12 103 1
12 105 1
12 106 1
12 111 1
12 112 1
12 113 1
12 115 1
12 116 1
12 118 1
12 121 1
12 122 1
12 123 1
12 124 1
12 127 1
13 17 1
13 19 1
13 21 1
13 23 1
13 24 1
13 26 1
13 28 1
13 29 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 44 1
13 49 1
13 51 1
13 52 1
13 54 1
13 57 1
13 59 1
13 64 1
13 66 1
13 68 1
13 70 1
13 71 1
13 72 1
13 76 1
13 77 1
13 79 1
13 81 1
13 84 1
13 85 1
13 86 1
13 88 1
13 90 1
13 91 1
13 92 1
13 94 1
13 96 1
13 100 1
13 101 1
13 105 1
13 107 1
13 108 1
13 110 1
13 111 1
13 112 1
13 114 1
13 116 1
13 119 1
13 121 1
13 125 1
13 126 1
14 15 1
14 16 1
14 17 1
14 20 1
14 21 1
14 35 1
14 46 1
14 47 1
14 49 1
14 53 1
14 58 1
14 61 1
14 62 1
14 63 1
14 65 1
14 67 1
14 68 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 78 1
14 80 1
14 82 1
14 83 1
14 86 1
14 87 1
14 88 1
14 94 1
14 95 1
14 96 1
14 97 1
14 99 1
14 100 1
14 101 1
14 104 1
14 106 1
14 108 1
14 109 1
14 113 1
14 117 1
14 118 1
14 119 1
14 120 1
14 122 1
14 123 1
14 125 1
14 126 1
14 127 1
14 128 1
15 16 1
15 19 1
15 20 1
15 22 1
15 23 1
15 26 1
15 31 1
15 33 1
15 36 1
15 38 1
15 40 1
15 43 1
15 46 1
15 48 1
15 51 1
15 53 1
15 56 1
15 62 1
15 64 1
15 70 1
15 71 1
15 72 1
15 73 1
15 76 1
15 78 1
15 80 1
15 83 1
15 86 1
15 88 1
15 93 1
15 95 1
15 97 1
15 98 1
15 101 1
15 102 1
15 103 1
15 105 1
15 110 1
15 111 1
15 113 1
15 114 1
15 117 1
15 120 1
15 121 1
15 122 1
15 124 1
15 127 1
15 128 1
16 18 1
16 19 1
16 20 1
16 21 1
16 23 1
16 24 1
16 26 1
16 35 1
16 37 1
16 40 1
16 42 1
16 43 1
16 45 1
16 47 1
16 52 1
16 53 1
16 58 1
16 60 1
16 62 1
16 63 1
16 64 1
16 65 1
16 68 1
16 71 1
16 72 1
16 73 1
16 74 1
16 76 1
16 78 1
16 79 1
16 81 1
16 82 1
16 85 1
16 86 1
16 88 1
16 92 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 101 1
16 103 1
16 104 1
16 105 1
16 106 1
16 109 1
16 113 1
16 118 1
16 119 1
16 121 1
16 122 1
16 123 1
16 124 1
16 125 1
16 127 1
16 128 1
17 22 1
17 28 1
17 29 1
17 30 1
17 33 1
17 34 1
17 35 1
17 38 1
17 47 1
17 49 1
17 53 1
17 57 1
17 59 1
17 60 1
17 61 1
17 62 1
17 66 1
17 69 1
17 70 1
17 71 1
17 72 1
17 77 1
17 78 1
17 79 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 93 1
17 99 1
17 100 1
17 107 1
17 108 1
17 113 1
17 117 1
17 119 1
17 126 1
18 20 1
18 21 1
18 23 1
18 25 1
18 26 1
18 31 1
18 32 1
18 40 1
18 42 1
18 43 1
18 45 1
18 47 1
18 49 1
18 50 1
18 51 1
18 52 1
18 54 1
18 57 1
18 58 1
18 62 1
18 63 1
18 64 1
18 66 1
18 74 1
18 80 1
18 81 1
18 83 1
18 86 1
18 87 1
18 89 1
18 90 1
18 92 1
18 94 1
18 96 1
18 99 1
18 100 1
18 102 1
18 104 1
18 108 1
18 109 1
18 113 1
18 116 1
18 122 1
18 123 1
18 124 1
18 125 1
18 126 1
19 35 1
19 36 1
19 38 1
19 43 1
19 45 1
19 46 1
19 48 1
19 49 1
19 51 1
19 56 1
19 59 1
19 67 1
19 71 1
19 73 1
19 75 1
19 76 1
19 78 1
19 80 1
19 81 1
19 82 1
19 83 1
19 84 1
19 88 1
19 89 1
19 91 1
19 94 1
19 95 1
19 96 1
19 100 1
19 101 1
19 102 1
19 107 1
19 115 1
19 116 1
19 117 1
19 118 1
19 121 1
19 122 1
19 123 1
19 127 1
20 21 1
20 23 1
20 24 1
20 26 1
20 32 1
20 37 1
20 40 1
20 42 1
20 47 1
20 52 1
20 53 1
20 57 1
20 58 1
20 60 1
20 61 1
20 64 1
20 68 1
20 69 1
20 70 1
20 72 1
20 73 1
20 76 1
20 78 1
20 79 1
20 85 1
20 86 1
20 88 1
20 90 1
20 92 1
20 93 1
20 99 1
20 103 1
20 104 1
20 111 1
20 113 1
20 115 1
20 118 1
20 119 1
20 121 1
20 125 1
21 23 1
21 24 1
21 29 1
21 35 1
21 37 1
21 38 1
21 39 1
21 41 1
21 42 1
21 45 1
21 49 1
21 50 1
21 52 1
21 62 1
21 63 1
21 65 1
21 66 1
21 67 1
21 68 1
21 72 1
21 73 1
21 74 1
21 76 1
21 77 1
21 80 1
21 82 1
21 86 1
21 87 1
21 88 1
21 89 1
21 91 1
21 94 1
21 95 1
21 96 1
21 97 1
21 100 1
21 104 1
21 114 1
21 115 1
21 116 1
21 117 1
21 119 1
21 125 1
21 126 1
21 127 1
22 25 1
22 27 1
22 28 1
22 29 1
22 33 1
22 53 1
22 55 1
22 57 1
22 59 1
22 60 1
22 62 1
22 63 1
22 64 1
22 65 1
22 69 1
22 77 1
22 83 1
22 87 1
22 90 1
22 93 1
22 98 1
22 102 1
22 103 1
22 105 1
22 109 1
22 112 1
22 117 1
22 121 1
22 124 1
22 128 1
23 26 1
23 31 1
23 33 1
23 34 1
23 37 1
23 41 1
23 42 1
23 45 1
23 47 1
23 49 1
23 51 1
23 52 1
23 54 1
23 62 1
23 63 1
23 64 1
23 65 1
23 70 1
23 71 1
23 73 1
23 76 1
23 79 1
23 81 1
23 85 1
23 86 1
23 88 1
23 89 1
23 91 1
23 92 1
23 94 1
23 95 1
23 96 1
23 98 1
23 101 1
23 110 1
23 114 1
23 118 1
23 122 1
23 125 1
23 127 1
24 25 1
24 29 1
24 30 1
24 32 1
24 37 1
24 38 1
24 39 1
24 40 1
24 41 1
24 42 1
24 43 1
24 44 1
24 45 1
24 48 1
24 50 1
24 51 1
24 53 1
24 54 1
24 56 1
24 58 1
24 60 1
24 64 1
24 65 1
24 68 1
24 72 1
24 74 1
24 77 1
24 80 1
24 82 1
24 86 1
24 90 1
24 94 1
24 95 1
24 96 1
24 97 1
24 99 1
24 101 1
24 103 1
24 106 1
24 108 1
24 109 1
24 110 1
24 111 1
24 115 1
24 116 1
24 118 1
24 119 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 128 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 34 1
25 38 1
25 39 1
25 40 1
25 43 1
25 44 1
25 47 1
25 48 1
25 50 1
25 51 1
25 52 1
25 54 1
25 55 1
25 56 1
25 58 1
25 64 1
25 69 1
25 72 1
25 74 1
25 77 1
25 80 1
25 87 1
25 89 1
25 91 1
25 92 1
25 93 1
25 98 1
25 102 1
25 107 1
25 108 1
25 109 1
25 112 1
25 115 1
25 116 1
25 117 1
25 123 1
25 126 1
26 31 1
26 34 1
26 37 1
26 38 1
26 40 1
26 42 1
26 43 1
26 45 1
26 47 1
26 49 1
26 52 1
26 58 1
26 64 1
26 70 1
26 71 1
26 73 1
26 75 1
26 79 1
26 81 1
26 84 1
26 85 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 96 1
26 97 1
26 98 1
26 101 1
26 102 1
26 103 1
26 105 1
26 111 1
26 114 1
26 115 1
26 116 1
26 121 1
26 122 1
26 124 1
27 28 1
27 30 1
27 35 1
27 36 1
27 42 1
27 44 1
27 45 1
27 50 1
27 60 1
27 62 1
27 64 1
27 65 1
27 74 1
27 81 1
27 85 1
27 87 1
27 91 1
27 93 1
27 94 1
27 98 1
27 100 1
27 102 1
27 105 1
27 109 1
27 113 1
27 114 1
27 117 1
27 119 1
27 123 1
27 124 1
27 125 1
27 128 1
28 30 1
28 34 1
28 35 1
28 38 1
28 42 1
28 44 1
28 47 1
28 57 1
28 60 1
28 67 1
28 68 1
28 69 1
28 72 1
28 74 1
28 78 1
28 79 1
28 81 1
28 82 1
28 83 1
28 84 1
28 85 1
28 91 1
28 93 1
28 94 1
28 98 1
28 99 1
28 100 1
28 102 1
28 107 1
28 108 1
28 112 1
28 113 1
28 115 1
28 116 1
28 117 1
28 119 1
28 123 1
28 125 1
28 126 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 38 1
29 39 1
29 40 1
29 43 1
29 44 1
29 48 1
29 49 1
29 53 1
29 54 1
29 55 1
29 56 1
29 59 1
29 61 1
29 62 1
29 66 1
29 68 1
29 69 1
29 72 1
29 73 1
29 78 1
29 80 1
29 82 1
29 86 1
29 87 1
29 90 1
29 91 1
29 93 1
29 104 1
29 107 1
29 109 1
29 114 1
29 115 1
29 117 1
29 120 1
29 122 1
29 126 1
30 38 1
30 39 1
30 43 1
30 44 1
30 46 1
30 48 1
30 51 1
30 53 1
30 54 1
30 58 1
30 60 1
30 67 1
30 69 1
30 72 1
30 74 1
30 77 1
30 78 1
30 80 1
30 82 1
30 84 1
30 90 1
30 93 1
30 99 1
30 101 1
30 102 1
30 103 1
30 105 1
30 106 1
30 107 1
30 108 1
30 109 1
30 111 1
30 112 1
30 115 1
30 117 1
30 118 1
30 119 1
30 121 1
30 122 1
30 123 1
30 124 1
30 128 1
31 32 1
31 33 1
31 34 1
31 37 1
31 38 1
31 40 1
31 41 1
31 42 1
31 43 1
31 44 1
31 48 1
31 50 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 59 1
31 64 1
31 70 1
31 73 1
31 77 1
31 81 1
31 84 1
31 85 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 102 1
31 105 1
31 110 1
31 111 1
31 112 1
31 114 1
31 115 1
31 116 1
31 121 1
31 122 1
31 124 1
31 125 1
32 33 1
32 39 1
32 40 1
32 42 1
32 43 1
32 44 1
32 49 1
32 50 1
32 51 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 61 1
32 62 1
32 63 1
32 64 1
32 66 1
32 68 1
32 69 1
32 74 1
32 77 1
32 86 1
32 87 1
32 90 1
32 92 1
32 93 1
32 99 1
32 102 1
32 104 1
32 106 1
32 108 1
32 109 1
32 115 1
32 116 1
32 120 1
32 122 1
32 124 1
32 125 1
32 126 1
33 34 1
33 35 1
33 36 1
33 38 1
33 39 1
33 40 1
33 41 1
33 44 1
33 48 1
33 53 1
33 54 1
33 55 1
33 56 1
33 57 1
33 59 1
33 60 1
33 61 1
33 62 1
33 64 1
33 65 1
33 66 1
33 69 1
33 70 1
33 71 1
33 72 1
33 73 1
33 76 1
33 77 1
33 78 1
33 79 1
33 85 1
33 86 1
33 88 1
33 90 1
33 91 1
33 92 1
33 95 1
33 103 1
33 105 1
33 107 1
33 110 1
33 114 1
33 119 1
33 121 1
33 122 1
33 125 1
33 126 1
34 38 1
34 40 1
34 43 1
34 44 1
34 45 1
34 48 1
34 49 1
34 52 1
34 53 1
34 54 1
34 56 1
34 59 1
34 66 1
34 68 1
34 70 1
34 71 1
34 73 1
34 75 1
34 76 1
34 78 1
34 79 1
34 80 1
34 81 1
34 84 1
34 85 1
34 88 1
34 89 1
34 90 1
34 91 1
34 92 1
34 93 1
34 96 1
34 100 1
34 104 1
34 107 1
34 112 1
34 114 1
34 115 1
34 116 1
34 121 1
35 36 1
35 38 1
35 39 1
35 42 1
35 45 1
35 47 1
35 50 1
35 52 1
35 53 1
35 55 1
35 57 1
35 60 1
35 62 1
35 63 1
35 65 1
35 66 1
35 71 1
35 72 1
35 73 1
35 76 1
35 77 1
35 80 1
35 81 1
35 83 1
35 85 1
35 87 1
35 91 1
35 94 1
35 95 1
35 98 1
35 100 1
35 101 1
35 107 1
35 116 1
35 117 1
35 119 1
35 123 1
35 125 1
35 126 1
35 127 1
36 38 1
36 39 1
36 41 1
36 44 1
36 46 1
36 48 1
36 49 1
36 50 1
36 51 1
36 53 1
36 56 1
36 59 1
36 60 1
36 62 1
36 64 1
36 65 1
36 71 1
36 72 1
36 76 1
36 77 1
36 79 1
36 80 1
36 81 1
36 84 1
36 85 1
36 86 1
36 89 1
36 91 1
36 95 1
36 100 1
36 101 1
36 102 1
36 105 1
36 107 1
36 110 1
36 111 1
36 112 1
36 114 1
36 117 1
36 119 1
36 121 1
36 122 1
36 125 1
36 126 1
36 127 1
36 128 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 48 1
37 52 1
37 54 1
37 55 1
37 56 1
37 58 1
37 60 1
37 64 1
37 68 1
37 70 1
37 72 1
37 75 1
37 76 1
37 77 1
37 79 1
37 81 1
37 84 1
37 85 1
37 88 1
37 90 1
37 92 1
37 95 1
37 96 1
37 97 1
37 99 1
37 101 1
37 108 1
37 110 1
37 111 1
37 115 1
37 116 1
37 118 1
37 121 1
37 122 1
37 123 1
37 125 1
38 40 1
38 41 1
38 43 1
38 44 1
38 45 1
38 48 1
38 53 1
38 54 1
38 56 1
38 60 1
38 61 1
38 68 1
38 70 1
38 71 1
38 72 1
38 73 1
38 75 1
38 76 1
38 78 1
38 80 1
38 84 1
38 85 1
38 86 1
38 88 1
38 90 1
38 91 1
38 95 1
38 96 1
38 107 1
38 110 1
38 111 1
38 114 1
38 115 1
38 116 1
38 121 1
38 124 1
39 41 1
39 42 1
39 44 1
39 45 1
39 48 1
39 50 1
39 52 1
39 53 1
39 55 1
39 57 1
39 60 1
39 62 1
39 66 1
39 72 1
39 77 1
39 80 1
39 86 1
39 90 1
39 91 1
39 107 1
39 114 1
39 115 1
39 116 1
39 117 1
39 119 1
39 124 1
39 125 1
39 126 1
39 128 1
40 41 1
40 42 1
40 43 1
40 48 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 58 1
40 61 1
40 63 1
40 64 1
40 66 1
40 68 1
40 70 1
40 72 1
40 73 1
40 75 1
40 76 1
40 77 1
40 86 1
40 88 1
40 90 1
40 92 1
40 93 1
40 96 1
40 97 1
40 99 1
40 101 1
40 103 1
40 104 1
40 106 1
40 109 1
40 110 1
40 111 1
40 115 1
40 119 1
40 120 1
40 121 1
40 122 1
40 124 1
40 125 1
40 126 1
41 42 1
41 43 1
41 44 1
41 45 1
41 48 1
41 49 1
41 50 1
41 51 1
41 54 1
41 55 1
41 56 1
41 59 1
41 61 1
41 62 1
41 63 1
41 64 1
41 65 1
41 68 1
41 69 1
41 72 1
41 73 1
41 74 1
41 77 1
41 80 1
41 86 1
41 87 1
41 88 1
41 89 1
41 91 1
41 95 1
41 96 1
41 100 1
41 101 1
41 102 1
41 104 1
41 105 1
41 110 1
41 111 1
41 114 1
41 117 1
41 119 1
41 122 1
41 126 1
42 44 1
42 45 1
42 47 1
42 49 1
42 50 1
42 51 1
42 52 1
42 55 1
42 58 1
42 60 1
42 63 1
42 64 1
42 65 1
42 68 1
42 71 1
42 72 1
42 76 1
42 79 1
42 80 1
42 81 1
42 85 1
42 86 1
42 88 1
42 90 1
42 91 1
42 92 1
42 94 1
42 96 1
42 97 1
42 98 1
42 100 1
42 101 1
42 108 1
42 115 1
42 116 1
42 119 1
42 123 1
42 125 1
42 128 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 56 1
43 58 1
43 59 1
43 62 1
43 64 1
43 68 1
43 70 1
43 75 1
43 80 1
43 81 1
43 82 1
43 84 1
43 86 1
43 87 1
43 88 1
43 89 1
43 90 1
43 92 1
43 93 1
43 96 1
43 98 1
43 99 1
43 101 1
43 102 1
43 103 1
43 105 1
43 106 1
43 109 1
43 111 1
43 112 1
43 114 1
43 115 1
43 116 1
43 118 1
43 121 1
43 122 1
43 123 1
43 124 1
43 127 1
44 45 1
44 48 1
44 50 1
44 51 1
44 52 1
44 53 1
44 54 1
44 56 1
44 60 1
44 64 1
44 65 1
44 76 1
44 77 1
44 80 1
44 81 1
44 84 1
44 85 1
44 89 1
44 90 1
44 91 1
44 101 1
44 102 1
44 105 1
44 107 1
44 110 1
44 111 1
44 112 1
44 114 1
44 115 1
44 116 1
44 121 1
44 125 1
45 49 1
45 50 1
45 51 1
45 52 1
45 58 1
45 60 1
45 64 1
45 67 1
45 68 1
45 71 1
45 72 1
45 73 1
45 75 1
45 76 1
45 80 1
45 81 1
45 84 1
45 85 1
45 86 1
45 88 1
45 89 1
45 90 1
45 91 1
45 94 1
45 95 1
45 96 1
45 97 1
45 98 1
45 101 1
45 109 1
45 115 1
45 116 1
45 118 1
45 121 1
45 123 1
45 125 1
45 127 1
45 128 1
46 47 1
46 48 1
46 53 1
46 56 1
46 59 1
46 61 1
46 62 1
46 64 1
46 67 1
46 69 1
46 70 1
46 71 1
46 74 1
46 75 1
46 78 1
46 80 1
46 81 1
46 82 1
46 83 1
46 87 1
46 89 1
46 93 1
46 95 1
46 102 1
46 105 1
46 107 1
46 109 1
46 111 1
46 112 1
46 113 1
46 114 1
46 117 1
46 120 1
46 121 1
46 122 1
46 123 1
46 127 1
46 128 1
47 49 1
47 51 1
47 57 1
47 58 1
47 62 1
47 63 1
47 64 1
47 65 1
47 69 1
47 71 1
47 74 1
47 79 1
47 81 1
47 83 1
47 86 1
47 87 1
47 89 1
47 94 1
47 98 1
47 99 1
47 102 1
47 106 1
47 108 1
47 109 1
47 113 1
47 118 1
47 122 1
47 124 1
47 125 1
47 126 1
47 127 1
48 51 1
48 53 1
48 54 1
48 56 1
48 59 1
48 60 1
48 61 1
48 67 1
48 68 1
48 70 1
48 72 1
48 78 1
48 80 1
48 82 1
48 84 1
48 91 1
48 92 1
48 93 1
48 95 1
48 96 1
48 101 1
48 102 1
48 105 1
48 106 1
48 107 1
48 110 1
48 111 1
48 112 1
48 114 1
48 115 1
48 117 1
48 118 1
48 119 1
48 120 1
48 121 1
48 122 1
48 126 1
48 128 1
49 51 1
49 54 1
49 56 1
49 58 1
49 59 1
49 61 1
49 62 1
49 63 1
49 64 1
49 66 1
49 68 1
49 69 1
49 70 1
49 71 1
49 74 1
49 75 1
49 79 1
49 81 1
49 83 1
49 86 1
49 87 1
49 88 1
49 89 1
49 91 1
49 92 1
49 94 1
49 96 1
49 100 1
49 104 1
49 107 1
49 114 1
49 117 1
49 122 1
49 126 1
49 127 1
50 52 1
50 53 1
50 55 1
50 60 1
50 62 1
50 63 1
50 64 1
50 66 1
50 72 1
50 74 1
50 80 1
50 81 1
50 86 1
50 87 1
50 89 1
50 91 1
50 94 1
50 96 1
50 97 1
50 100 1
50 102 1
50 109 1
50 114 1
50 115 1
50 116 1
50 117 1
50 119 1
50 123 1
50 124 1
50 126 1
50 128 1
51 54 1
51 56 1
51 58 1
51 59 1
51 62 1
51 64 1
51 65 1
51 70 1
51 71 1
51 74 1
51 76 1
51 77 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 85 1
51 87 1
51 92 1
51 94 1
51 95 1
51 96 1
51 98 1
51 100 1
51 101 1
51 102 1
51 105 1
51 106 1
51 107 1
51 108 1
51 110 1
51 111 1
51 112 1
51 114 1
51 115 1
51 117 1
51 118 1
51 122 1
51 123 1
51 125 1
51 127 1
52 55 1
52 57 1
52 60 1
52 62 1
52 63 1
52 64 1
52 66 1
52 71 1
52 72 1
52 73 1
52 80 1
52 81 1
52 83 1
52 85 1
52 87 1
52 89 1
52 90 1
52 91 1
52 92 1
52 94 1
52 97 1
52 98 1
52 100 1
52 102 1
52 104 1
52 109 1
52 113 1
52 114 1
52 116 1
52 123 1
52 124 1
53 55 1
53 56 1
53 57 1
53 59 1
53 60 1
53 61 1
53 62 1
53 63 1
53 66 1
53 67 1
53 70 1
53 71 1
53 72 1
53 73 1
53 76 1
53 78 1
53 80 1
53 82 1
53 86 1
53 88 1
53 90 1
53 93 1
53 97 1
53 98 1
53 103 1
53 105 1
53 107 1
53 110 1
53 111 1
53 113 1
53 114 1
53 117 1
53 119 1
53 120 1
53 121 1
53 124 1
53 128 1
54 56 1
54 59 1
54 61 1
54 64 1
54 68 1
54 70 1
54 76 1
54 77 1
54 79 1
54 80 1
54 81 1
54 82 1
54 86 1
54 87 1
54 88 1
54 89 1
54 91 1
54 92 1
54 95 1
54 96 1
54 100 1
54 101 1
54 102 1
54 104 1
54 106 1
54 107 1
54 108 1
54 110 1
54 111 1
54 112 1
54 114 1
54 115 1
54 116 1
54 117 1
54 118 1
54 122 1
54 126 1
54 127 1
55 57 1
55 62 1
55 63 1
55 64 1
55 66 1
55 72 1
55 77 1
55 86 1
55 87 1
55 90 1
55 91 1
55 92 1
55 93 1
55 102 1
55 109 1
55 114 1
55 116 1
55 119 1
55 124 1
55 125 1
55 126 1
56 59 1
56 61 1
56 64 1
56 68 1
56 70 1
56 73 1
56 75 1
56 78 1
56 80 1
56 82 1
56 86 1
56 87 1
56 88 1
56 89 1
56 90 1
56 91 1
56 92 1
56 93 1
56 95 1
56 96 1
56 102 1
56 104 1
56 107 1
56 110 1
56 114 1
56 115 1
56 117 1
56 120 1
56 121 1
56 122 1
56 124 1
57 60 1
57 62 1
57 64 1
57 66 1
57 69 1
57 71 1
57 72 1
57 78 1
57 79 1
57 85 1
57 90 1
57 91 1
57 92 1
57 93 1
57 98 1
57 99 1
57 108 1
57 113 1
57 116 1
57 121 1
57 125 1
58 63 1
58 64 1
58 66 1
58 68 1
58 70 1
58 74 1
58 75 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 86 1
58 88 1
58 90 1
58 92 1
58 94 1
58 96 1
58 97 1
58 99 1
58 101 1
58 104 1
58 106 1
58 108 1
58 109 1
58 113 1
58 115 1
58 118 1
58 122 1
58 123 1
58 124 1
58 126 1
58 127 1
58 128 1
59 61 1
59 62 1
59 69 1
59 70 1
59 71 1
59 78 1
59 79 1
59 81 1
59 83 1
59 84 1
59 85 1
59 87 1
59 89 1
59 93 1
59 102 1
59 105 1
59 107 1
59 110 1
59 112 1
59 114 1
59 117 1
59 121 1
59 122 1
59 126 1
59 127 1
60 67 1
60 68 1
60 72 1
60 76 1
60 77 1
60 78 1
60 81 1
60 82 1
60 84 1
60 85 1
60 90 1
60 91 1
60 93 1
60 97 1
60 98 1
60 99 1
60 101 1
60 103 1
60 108 1
60 110 1
60 111 1
60 113 1
60 115 1
60 116 1
60 118 1
60 119 1
60 121 1
60 123 1
60 125 1
60 128 1
61 62 1
61 63 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 74 1
61 78 1
61 82 1
61 83 1
61 86 1
61 87 1
61 93 1
61 99 1
61 103 1
61 104 1
61 106 1
61 108 1
61 110 1
61 117 1
61 119 1
61 120 1
61 122 1
61 126 1
61 128 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 69 1
62 71 1
62 72 1
62 73 1
62 74 1
62 77 1
62 80 1
62 83 1
62 86 1
62 87 1
62 93 1
62 95 1
62 97 1
62 98 1
62 102 1
62 103 1
62 105 1
62 106 1
62 109 1
62 113 1
62 114 1
62 117 1
62 119 1
62 120 1
62 122 1
62 124 1
62 126 1
62 128 1
63 64 1
63 65 1
63 66 1
63 69 1
63 71 1
63 72 1
63 73 1
63 74 1
63 78 1
63 83 1
63 86 1
63 87 1
63 88 1
63 89 1
63 91 1
63 95 1
63 97 1
63 98 1
63 103 1
63 104 1
63 114 1
63 117 1
63 120 1
63 122 1
63 126 1
64 65 1
64 69 1
64 71 1
64 74 1
64 77 1
64 79 1
64 81 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 95 1
64 96 1
64 97 1
64 98 1
64 101 1
64 102 1
64 103 1
64 105 1
64 106 1
64 109 1
64 110 1
64 111 1
64 114 1
64 121 1
64 122 1
64 124 1
64 125 1
64 127 1
65 69 1
65 71 1
65 74 1
65 77 1
65 79 1
65 80 1
65 81 1
65 85 1
65 86 1
65 94 1
65 95 1
65 98 1
65 101 1
65 103 1
65 105 1
65 117 1
65 119 1
65 122 1
65 124 1
65 125 1
65 126 1
65 128 1
66 67 1
66 68 1
66 70 1
66 71 1
66 72 1
66 73 1
66 75 1
66 78 1
66 80 1
66 83 1
66 87 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 97 1
66 99 1
66 100 1
66 104 1
66 107 1
66 108 1
66 109 1
66 113 1
66 114 1
66 115 1
66 116 1
66 120 1
67 68 1
67 72 1
67 74 1
67 75 1
67 76 1
67 78 1
67 80 1
67 82 1
67 83 1
67 91 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 99 1
67 100 1
67 104 1
67 108 1
67 113 1
67 115 1
67 117 1
67 118 1
67 120 1
67 122 1
67 123 1
67 128 1
68 70 1
68 72 1
68 74 1
68 75 1
68 76 1
68 78 1
68 80 1
68 82 1
68 86 1
68 88 1
68 90 1
68 92 1
68 94 1
68 96 1
68 99 1
68 101 1
68 104 1
68 106 1
68 108 1
68 109 1
68 110 1
68 115 1
68 118 1
68 119 1
68 120 1
68 123 1
68 125 1
68 126 1
69 74 1
69 77 1
69 79 1
69 82 1
69 83 1
69 86 1
69 87 1
69 93 1
69 99 1
69 102 1
69 103 1
69 106 1
69 107 1
69 108 1
69 109 1
69 112 1
69 117 1
69 122 1
69 124 1
69 125 1
69 126 1
70 71 1
70 72 1
70 73 1
70 75 1
70 76 1
70 78 1
70 79 1
70 82 1
70 84 1
70 85 1
70 88 1
70 90 1
70 92 1
70 93 1
70 96 1
70 99 1
70 100 1
70 103 1
70 104 1
70 106 1
70 107 1
70 108 1
70 110 1
70 111 1
70 115 1
70 118 1
70 121 1
70 122 1
70 127 1
71 72 1
71 73 1
71 75 1
71 76 1
71 78 1
71 79 1
71 81 1
71 83 1
71 85 1
71 88 1
71 89 1
71 91 1
71 94 1
71 95 1
71 98 1
71 100 1
71 101 1
71 102 1
71 105 1
71 107 1
71 113 1
71 114 1
71 121 1
71 122 1
71 125 1
71 127 1
72 73 1
72 75 1
72 76 1
72 78 1
72 80 1
72 82 1
72 86 1
72 87 1
72 88 1
72 90 1
72 91 1
72 95 1
72 96 1
72 97 1
72 100 1
72 104 1
72 107 1
72 114 1
72 115 1
72 116 1
72 117 1
72 119 1
72 120 1
72 121 1
72 124 1
72 125 1
72 126 1
72 128 1
73 75 1
73 76 1
73 78 1
73 80 1
73 83 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 95 1
73 96 1
73 97 1
73 104 1
73 113 1
73 114 1
73 120 1
73 121 1
73 124 1
73 127 1
74 77 1
74 80 1
74 82 1
74 86 1
74 87 1
74 93 1
74 94 1
74 95 1
74 96 1
74 101 1
74 102 1
74 104 1
74 106 1
74 107 1
74 108 1
74 109 1
74 111 1
74 112 1
74 113 1
74 115 1
74 117 1
74 118 1
74 120 1
74 122 1
74 123 1
74 126 1
74 128 1
75 78 1
75 80 1
75 81 1
75 83 1
75 84 1
75 88 1
75 89 1
75 90 1
75 91 1
75 92 1
75 96 1
75 97 1
75 99 1
75 104 1
75 109 1
75 113 1
75 115 1
75 118 1
75 120 1
75 121 1
75 123 1
75 127 1
76 78 1
76 79 1
76 81 1
76 82 1
76 84 1
76 85 1
76 88 1
76 91 1
76 94 1
76 95 1
76 96 1
76 99 1
76 100 1
76 101 1
76 107 1
76 108 1
76 110 1
76 111 1
76 112 1
76 118 1
76 119 1
76 121 1
76 125 1
76 127 1
77 82 1
77 86 1
77 92 1
77 103 1
77 105 1
77 106 1
77 107 1
77 108 1
77 110 1
77 111 1
77 112 1
77 117 1
77 119 1
77 125 1
77 126 1
77 128 1
78 79 1
78 80 1
78 82 1
78 83 1
78 84 1
78 88 1
78 90 1
78 93 1
78 97 1
78 98 1
78 99 1
78 104 1
78 108 1
78 109 1
78 113 1
78 115 1
78 117 1
78 119 1
78 120 1
78 121 1
78 123 1
78 127 1
79 81 1
79 83 1
79 84 1
79 85 1
79 88 1
79 89 1
79 92 1
79 93 1
79 94 1
79 95 1
79 99 1
79 100 1
79 101 1
79 107 1
79 108 1
79 111 1
79 112 1
79 113 1
79 118 1
79 121 1
79 125 1
79 127 1
80 81 1
80 82 1
80 84 1
80 86 1
80 87 1
80 89 1
80 91 1
80 94 1
80 95 1
80 96 1
80 97 1
80 100 1
80 101 1
80 102 1
80 104 1
80 107 1
80 109 1
80 110 1
80 114 1
80 115 1
80 116 1
80 117 1
80 119 1
80 120 1
80 122 1
80 123 1
80 124 1
80 126 1
80 128 1
81 83 1
81 84 1
81 85 1
81 87 1
81 89 1
81 91 1
81 92 1
81 94 1
81 95 1
81 96 1
81 98 1
81 100 1
81 101 1
81 102 1
81 107 1
81 108 1
81 109 1
81 111 1
81 112 1
81 113 1
81 114 1
81 115 1
81 116 1
81 118 1
81 121 1
81 123 1
81 125 1
81 127 1
82 86 1
82 94 1
82 95 1
82 96 1
82 99 1
82 100 1
82 101 1
82 104 1
82 106 1
82 107 1
82 108 1
82 110 1
82 111 1
82 112 1
82 117 1
82 118 1
82 119 1
82 122 1
82 123 1
82 126 1
82 127 1
82 128 1
83 85 1
83 87 1
83 89 1
83 93 1
83 97 1
83 98 1
83 100 1
83 102 1
83 104 1
83 113 1
83 116 1
83 117 1
83 120 1
83 122 1
83 126 1
83 127 1
84 85 1
84 92 1
84 93 1
84 96 1
84 99 1
84 102 1
84 111 1
84 112 1
84 113 1
84 115 1
84 116 1
84 118 1
84 121 1
84 123 1
84 125 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 98 1
85 101 1
85 105 1
85 107 1
85 111 1
85 112 1
85 116 1
85 118 1
85 121 1
85 125 1
86 87 1
86 88 1
86 90 1
86 91 1
86 95 1
86 96 1
86 97 1
86 101 1
86 103 1
86 104 1
86 106 1
86 109 1
86 110 1
86 114 1
86 117 1
86 119 1
86 120 1
86 122 1
86 124 1
86 126 1
86 128 1
87 89 1
87 91 1
87 93 1
87 98 1
87 100 1
87 102 1
87 104 1
87 105 1
87 107 1
87 109 1
87 114 1
87 116 1
87 117 1
87 120 1
87 122 1
87 124 1
87 126 1
88 90 1
88 91 1
88 92 1
88 95 1
88 96 1
88 97 1
88 101 1
88 103 1
88 104 1
88 110 1
88 111 1
88 114 1
88 121 1
88 122 1
88 127 1
89 91 1
89 92 1
89 96 1
89 98 1
89 100 1
89 102 1
89 104 1
89 105 1
89 107 1
89 109 1
89 113 1
89 114 1
89 116 1
89 117 1
89 123 1
89 127 1
90 92 1
90 93 1
90 97 1
90 99 1
90 103 1
90 104 1
90 109 1
90 113 1
90 115 1
90 116 1
90 120 1
90 121 1
90 124 1
90 125 1
91 92 1
91 95 1
91 96 1
91 97 1
91 98 1
91 100 1
91 101 1
91 102 1
91 107 1
91 114 1
91 115 1
91 116 1
91 117 1
91 125 1
91 126 1
92 93 1
92 96 1
92 99 1
92 102 1
92 104 1
92 106 1
92 108 1
92 109 1
92 110 1
92 112 1
92 113 1
92 115 1
92 116 1
92 118 1
92 121 1
92 122 1
92 125 1
92 127 1
93 99 1
93 102 1
93 103 1
93 105 1
93 106 1
93 109 1
93 111 1
93 112 1
93 113 1
93 115 1
93 116 1
93 117 1
93 120 1
93 121 1
93 124 1
93 128 1
94 95 1
94 96 1
94 98 1
94 99 1
94 100 1
94 101 1
94 104 1
94 108 1
94 115 1
94 116 1
94 118 1
94 119 1
94 123 1
94 125 1
94 127 1
95 96 1
95 100 1
95 101 1
95 102 1
95 103 1
95 107 1
95 110 1
95 117 1
95 118 1
95 119 1
95 122 1
95 127 1
95 128 1
96 100 1
96 101 1
96 102 1
96 104 1
96 106 1
96 110 1
96 111 1
96 115 1
96 116 1
96 117 1
96 118 1
96 122 1
96 123 1
96 126 1
96 127 1
96 128 1
97 98 1
97 104 1
97 109 1
97 113 1
97 115 1
97 120 1
97 121 1
97 123 1
97 124 1
97 128 1
98 100 1
98 101 1
98 102 1
98 105 1
98 109 1
98 113 1
98 114 1
98 121 1
98 123 1
98 124 1
98 125 1
98 128 1
99 104 1
99 106 1
99 108 1
99 113 1
99 115 1
99 116 1
99 118 1
99 121 1
99 123 1
99 127 1
100 104 1
100 107 1
100 108 1
100 116 1
100 117 1
100 123 1
100 127 1
101 103 1
101 105 1
101 106 1
101 109 1
101 111 1
101 113 1
101 118 1
101 119 1
101 121 1
101 122 1
101 123 1
101 124 1
101 125 1
101 127 1
101 128 1
102 105 1
102 107 1
102 109 1
102 112 1
102 113 1
102 114 1
102 115 1
102 117 1
102 123 1
102 128 1
103 105 1
103 106 1
103 110 1
103 111 1
103 119 1
103 121 1
103 122 1
103 124 1
103 128 1
104 113 1
104 115 1
104 116 1
104 117 1
104 120 1
104 122 1
104 126 1
104 127 1
105 111 1
105 112 1
105 114 1
105 121 1
105 124 1
106 108 1
106 109 1
106 111 1
106 113 1
106 115 1
106 118 1
106 121 1
106 122 1
106 123 1
106 128 1
107 108 1
107 110 1
107 112 1
107 114 1
107 116 1
107 117 1
107 118 1
107 119 1
107 122 1
107 125 1
107 126 1
107 127 1
108 110 1
108 112 1
108 115 1
108 116 1
108 117 1
108 118 1
108 123 1
108 125 1
108 126 1
109 113 1
109 115 1
109 116 1
109 117 1
109 120 1
109 122 1
109 123 1
109 124 1
109 128 1
110 111 1
110 114 1
110 118 1
110 119 1
110 121 1
110 122 1
111 112 1
111 118 1
111 119 1
111 121 1
111 122 1
111 125 1
111 128 1
112 116 1
112 117 1
112 118 1
112 125 1
112 126 1
113 115 1
113 116 1
113 117 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 128 1
114 120 1
114 122 1
114 124 1
115 116 1
115 118 1
115 120 1
115 123 1
115 124 1
115 125 1
115 128 1
116 123 1
116 125 1
117 119 1
117 120 1
117 122 1
117 123 1
117 126 1
117 128 1
118 119 1
118 121 1
118 122 1
118 123 1
118 125 1
118 127 1
119 123 1
119 125 1
119 126 1
119 128 1
120 122 1
120 124 1
120 126 1
120 128 1
121 122 1
121 124 1
121 125 1
121 127 1
121 128 1
122 123 1
122 124 1
122 126 1
122 127 1
122 128 1
123 127 1
123 128 1
124 128 1


==> anc/graph-instances/rand01-polytopes/rand01-9-128-1.dat <==
128 3446
1 4 1
1 6 1
1 8 1
1 10 1
1 11 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 22 1
1 23 1
1 24 1
1 29 1
1 30 1
1 33 1
1 36 1
1 38 1
1 39 1
1 40 1
1 42 1
1 43 1
1 45 1
1 49 1
1 52 1
1 53 1
1 58 1
1 60 1
1 61 1
1 63 1
1 68 1
1 69 1
1 76 1
1 77 1
1 78 1
1 79 1
1 81 1
1 84 1
1 86 1
1 87 1
1 89 1
1 90 1
1 93 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 120 1
1 122 1
1 123 1
1 125 1
2 9 1
2 10 1
2 14 1
2 18 1
2 20 1
2 25 1
2 28 1
2 31 1
2 32 1
2 34 1
2 35 1
2 43 1
2 44 1
2 48 1
2 49 1
2 50 1
2 51 1
2 56 1
2 57 1
2 58 1
2 62 1
2 67 1
2 69 1
2 72 1
2 82 1
2 85 1
2 88 1
2 90 1
2 91 1
2 92 1
2 94 1
2 97 1
2 100 1
2 101 1
2 102 1
2 103 1
2 105 1
2 106 1
2 109 1
2 110 1
2 111 1
2 114 1
2 119 1
2 127 1
2 128 1
3 9 1
3 10 1
3 15 1
3 18 1
3 25 1
3 28 1
3 31 1
3 32 1
3 37 1
3 40 1
3 46 1
3 48 1
3 51 1
3 52 1
3 53 1
3 56 1
3 58 1
3 61 1
3 62 1
3 63 1
3 65 1
3 68 1
3 70 1
3 72 1
3 73 1
3 74 1
3 75 1
3 76 1
3 78 1
3 81 1
3 82 1
3 88 1
3 91 1
3 92 1
3 94 1
3 96 1
3 97 1
3 106 1
3 107 1
3 108 1
3 109 1
3 112 1
3 117 1
3 119 1
3 121 1
3 124 1
3 127 1
3 128 1
4 7 1
4 8 1
4 11 1
4 12 1
4 15 1
4 16 1
4 18 1
4 21 1
4 23 1
4 30 1
4 32 1
4 35 1
4 36 1
4 38 1
4 40 1
4 41 1
4 42 1
4 43 1
4 44 1
4 46 1
4 49 1
4 51 1
4 53 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
4 69 1
4 71 1
4 72 1
4 78 1
4 79 1
4 80 1
4 81 1
4 83 1
4 85 1
4 86 1
4 87 1
4 93 1
4 94 1
4 95 1
4 98 1
4 100 1
4 103 1
4 104 1
4 105 1
4 108 1
4 109 1
4 112 1
4 114 1
4 116 1
4 124 1
4 125 1
4 126 1
5 6 1
5 10 1
5 12 1
5 13 1
5 14 1
5 16 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 26 1
5 27 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 39 1
5 41 1
5 43 1
5 46 1
5 47 1
5 48 1
5 50 1
5 51 1
5 54 1
5 57 1
5 61 1
5 62 1
5 63 1
5 65 1
5 66 1
5 69 1
5 71 1
5 77 1
5 81 1
5 85 1
5 86 1
5 88 1
5 89 1
5 90 1
5 91 1
5 93 1
5 95 1
5 98 1
5 101 1
5 102 1
5 110 1
5 113 1
5 116 1
5 118 1
5 120 1
5 128 1
6 8 1
6 12 1
6 15 1
6 17 1
6 18 1
6 19 1
6 20 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 33 1
6 35 1
6 39 1
6 40 1
6 41 1
6 48 1
6 50 1
6 51 1
6 54 1
6 56 1
6 57 1
6 58 1
6 60 1
6 61 1
6 63 1
6 65 1
6 68 1
6 81 1
6 84 1
6 85 1
6 86 1
6 89 1
6 91 1
6 92 1
6 93 1
6 94 1
6 95 1
6 97 1
6 98 1
6 101 1
6 104 1
6 116 1
6 118 1
6 123 1
6 124 1
7 9 1
7 13 1
7 16 1
7 19 1
7 26 1
7 31 1
7 35 1
7 36 1
7 37 1
7 38 1
7 41 1
7 44 1
7 45 1
7 46 1
7 47 1
7 48 1
7 51 1
7 55 1
7 57 1
7 58 1
7 59 1
7 60 1
7 62 1
7 65 1
7 69 1
7 71 1
7 72 1
7 73 1
7 75 1
7 77 1
7 78 1
7 79 1
7 80 1
7 81 1
7 82 1
7 83 1
7 86 1
7 96 1
7 98 1
7 100 1
7 105 1
7 107 1
7 109 1
7 112 1
7 113 1
7 117 1
7 119 1
7 121 1
7 124 1
7 125 1
7 126 1
8 9 1
8 11 1
8 12 1
8 13 1
8 15 1
8 16 1
8 21 1
8 22 1
8 23 1
8 30 1
8 32 1
8 40 1
8 42 1
8 46 1
8 47 1
8 52 1
8 53 1
8 54 1
8 59 1
8 60 1
8 64 1
8 75 1
8 76 1
8 78 1
8 83 1
8 88 1
8 91 1
8 92 1
8 93 1
8 94 1
8 98 1
8 99 1
8 106 1
8 108 1
8 110 1
8 112 1
8 115 1
8 117 1
8 120 1
8 126 1
9 10 1
9 11 1
9 12 1
9 13 1
9 15 1
9 16 1
9 19 1
9 20 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 31 1
9 35 1
9 36 1
9 38 1
9 39 1
9 40 1
9 42 1
9 43 1
9 44 1
9 45 1
9 48 1
9 49 1
9 50 1
9 52 1
9 53 1
9 55 1
9 56 1
9 57 1
9 58 1
9 64 1
9 67 1
9 69 1
9 70 1
9 71 1
9 75 1
9 76 1
9 79 1
9 82 1
9 83 1
9 86 1
9 88 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
9 94 1
9 97 1
9 98 1
9 100 1
9 102 1
9 103 1
9 105 1
9 106 1
9 107 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 117 1
9 119 1
9 120 1
9 121 1
9 124 1
9 125 1
9 127 1
9 128 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 17 1
10 18 1
10 19 1
10 20 1
10 25 1
10 26 1
10 28 1
10 29 1
10 30 1
10 31 1
10 34 1
10 36 1
10 38 1
10 41 1
10 42 1
10 43 1
10 45 1
10 46 1
10 49 1
10 50 1
10 52 1
10 54 1
10 56 1
10 57 1
10 61 1
10 62 1
10 63 1
10 68 1
10 69 1
10 70 1
10 72 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 82 1
10 85 1
10 87 1
10 88 1
10 89 1
10 90 1
10 95 1
10 96 1
10 101 1
10 102 1
10 105 1
10 107 1
10 113 1
10 114 1
10 117 1
10 119 1
10 120 1
10 122 1
10 123 1
10 124 1
10 125 1
10 127 1
10 128 1
11 12 1
11 15 1
11 16 1
11 20 1
11 21 1
11 22 1
11 23 1
11 27 1
11 30 1
11 33 1
11 38 1
11 39 1
11 40 1
11 42 1
11 43 1
11 44 1
11 45 1
11 49 1
11 53 1
11 55 1
11 56 1
11 57 1
11 58 1
11 60 1
11 63 1
11 67 1
11 69 1
11 70 1
11 71 1
11 75 1
11 78 1
11 79 1
11 80 1
11 82 1
11 83 1
11 84 1
11 86 1
11 87 1
11 89 1
11 92 1
11 93 1
11 97 1
11 98 1
11 99 1
11 100 1
11 103 1
11 104 1
11 105 1
11 106 1
11 109 1
11 112 1
11 113 1
11 114 1
11 115 1
11 118 1
11 122 1
11 124 1
11 126 1
11 127 1
12 15 1
12 16 1
12 19 1
12 21 1
12 23 1
12 36 1
12 39 1
12 40 1
12 42 1
12 43 1
12 44 1
12 45 1
12 47 1
12 49 1
12 50 1
12 57 1
12 58 1
12 65 1
12 69 1
12 71 1
12 72 1
12 77 1
12 78 1
12 79 1
12 82 1
12 83 1
12 85 1
12 90 1
12 93 1
12 94 1
12 95 1
12 98 1
12 100 1
12 102 1
12 105 1
12 112 1
12 113 1
12 114 1
12 116 1
12 123 1
12 124 1
13 15 1
13 16 1
13 19 1
13 22 1
13 28 1
13 31 1
13 36 1
13 40 1
13 47 1
13 50 1
13 54 1
13 59 1
13 62 1
13 64 1
13 65 1
13 71 1
13 72 1
13 75 1
13 76 1
13 77 1
13 78 1
13 82 1
13 88 1
13 91 1
13 102 1
13 107 1
13 112 1
13 113 1
13 117 1
13 119 1
13 120 1
13 123 1
13 124 1
13 125 1
13 128 1
14 16 1
14 18 1
14 21 1
14 24 1
14 28 1
14 32 1
14 33 1
14 34 1
14 35 1
14 41 1
14 42 1
14 49 1
14 50 1
14 52 1
14 54 1
14 56 1
14 61 1
14 62 1
14 66 1
14 67 1
14 74 1
14 85 1
14 87 1
14 89 1
14 92 1
14 94 1
14 100 1
14 101 1
14 102 1
14 104 1
14 105 1
14 106 1
14 108 1
14 109 1
14 110 1
14 111 1
14 114 1
14 119 1
14 120 1
14 121 1
14 125 1
14 127 1
14 128 1
15 17 1
15 18 1
15 19 1
15 23 1
15 27 1
15 29 1
15 30 1
15 36 1
15 38 1
15 39 1
15 40 1
15 42 1
15 43 1
15 45 1
15 49 1
15 52 1
15 53 1
15 56 1
15 57 1
15 58 1
15 63 1
15 68 1
15 69 1
15 70 1
15 72 1
15 75 1
15 76 1
15 77 1
15 78 1
15 81 1
15 82 1
15 87 1
15 88 1
15 90 1
15 94 1
15 95 1
15 97 1
15 99 1
15 102 1
15 106 1
15 107 1
15 112 1
15 113 1
15 114 1
15 116 1
15 117 1
15 120 1
15 123 1
15 124 1
15 125 1
16 19 1
16 21 1
16 22 1
16 23 1
16 24 1
16 31 1
16 32 1
16 35 1
16 36 1
16 38 1
16 42 1
16 44 1
16 45 1
16 47 1
16 50 1
16 54 1
16 57 1
16 59 1
16 71 1
16 75 1
16 78 1
16 80 1
16 83 1
16 86 1
16 89 1
16 91 1
16 92 1
16 93 1
16 98 1
16 99 1
16 100 1
16 102 1
16 109 1
16 110 1
16 114 1
16 117 1
16 120 1
16 127 1
16 128 1
17 18 1
17 19 1
17 20 1
17 24 1
17 25 1
17 26 1
17 27 1
17 29 1
17 30 1
17 33 1
17 39 1
17 43 1
17 51 1
17 52 1
17 56 1
17 63 1
17 68 1
17 70 1
17 76 1
17 81 1
17 87 1
17 88 1
17 89 1
17 90 1
17 91 1
17 95 1
17 96 1
17 99 1
17 101 1
17 116 1
17 123 1
17 125 1
17 128 1
18 20 1
18 29 1
18 33 1
18 34 1
18 41 1
18 43 1
18 46 1
18 49 1
18 51 1
18 52 1
18 53 1
18 56 1
18 57 1
18 58 1
18 61 1
18 62 1
18 63 1
18 68 1
18 70 1
18 72 1
18 74 1
18 81 1
18 82 1
18 85 1
18 87 1
18 88 1
18 91 1
18 94 1
18 95 1
18 97 1
18 100 1
18 101 1
18 102 1
18 104 1
18 105 1
18 110 1
18 114 1
18 116 1
18 119 1
18 124 1
18 125 1
19 26 1
19 27 1
19 31 1
19 34 1
19 35 1
19 36 1
19 39 1
19 40 1
19 42 1
19 43 1
19 45 1
19 47 1
19 48 1
19 49 1
19 52 1
19 53 1
19 55 1
19 58 1
19 68 1
19 69 1
19 71 1
19 72 1
19 73 1
19 76 1
19 77 1
19 82 1
19 86 1
19 89 1
19 90 1
19 91 1
19 93 1
19 94 1
19 98 1
19 99 1
19 102 1
19 103 1
19 106 1
19 107 1
19 111 1
19 113 1
19 115 1
19 116 1
19 117 1
19 120 1
19 123 1
19 125 1
19 127 1
19 128 1
20 23 1
20 25 1
20 26 1
20 27 1
20 29 1
20 30 1
20 32 1
20 33 1
20 35 1
20 38 1
20 39 1
20 40 1
20 45 1
20 48 1
20 51 1
20 56 1
20 57 1
20 58 1
20 63 1
20 65 1
20 67 1
20 68 1
20 69 1
20 70 1
20 73 1
20 80 1
20 83 1
20 84 1
20 85 1
20 86 1
20 87 1
20 89 1
20 90 1
20 91 1
20 92 1
20 93 1
20 96 1
20 97 1
20 100 1
20 101 1
20 103 1
20 104 1
20 105 1
20 111 1
20 113 1
20 114 1
20 116 1
20 118 1
20 122 1
20 124 1
20 127 1
20 128 1
21 32 1
21 33 1
21 35 1
21 43 1
21 44 1
21 47 1
21 49 1
21 53 1
21 55 1
21 57 1
21 59 1
21 60 1
21 61 1
21 62 1
21 66 1
21 69 1
21 71 1
21 72 1
21 74 1
21 79 1
21 83 1
21 85 1
21 86 1
21 92 1
21 93 1
21 94 1
21 98 1
21 99 1
21 100 1
21 101 1
21 102 1
21 103 1
21 104 1
21 109 1
21 110 1
21 114 1
21 120 1
21 126 1
21 127 1
22 23 1
22 24 1
22 29 1
22 32 1
22 33 1
22 37 1
22 38 1
22 39 1
22 45 1
22 46 1
22 47 1
22 52 1
22 53 1
22 54 1
22 59 1
22 60 1
22 61 1
22 63 1
22 64 1
22 66 1
22 71 1
22 75 1
22 76 1
22 77 1
22 78 1
22 79 1
22 81 1
22 88 1
22 91 1
22 93 1
22 95 1
22 98 1
22 99 1
22 110 1
22 118 1
22 120 1
22 123 1
22 125 1
22 126 1
23 24 1
23 30 1
23 33 1
23 40 1
23 46 1
23 50 1
23 54 1
23 56 1
23 57 1
23 58 1
23 60 1
23 63 1
23 78 1
23 80 1
23 84 1
23 86 1
23 89 1
23 92 1
23 93 1
23 95 1
23 98 1
23 100 1
23 104 1
23 109 1
23 110 1
23 114 1
23 118 1
23 124 1
24 25 1
24 27 1
24 28 1
24 30 1
24 32 1
24 33 1
24 34 1
24 35 1
24 37 1
24 42 1
24 52 1
24 54 1
24 61 1
24 63 1
24 64 1
24 68 1
24 71 1
24 74 1
24 75 1
24 76 1
24 84 1
24 86 1
24 87 1
24 88 1
24 89 1
24 91 1
24 93 1
24 98 1
24 99 1
24 103 1
24 106 1
24 108 1
24 110 1
24 111 1
24 118 1
24 120 1
24 121 1
24 127 1
24 128 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 34 1
25 35 1
25 37 1
25 38 1
25 45 1
25 47 1
25 48 1
25 51 1
25 52 1
25 54 1
25 56 1
25 61 1
25 62 1
25 63 1
25 64 1
25 65 1
25 68 1
25 70 1
25 71 1
25 73 1
25 75 1
25 76 1
25 80 1
25 84 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 95 1
25 96 1
25 97 1
25 105 1
25 106 1
25 107 1
25 108 1
25 112 1
25 113 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 124 1
25 127 1
25 128 1
26 27 1
26 28 1
26 29 1
26 31 1
26 33 1
26 34 1
26 35 1
26 36 1
26 37 1
26 39 1
26 40 1
26 41 1
26 44 1
26 45 1
26 47 1
26 48 1
26 50 1
26 51 1
26 52 1
26 54 1
26 57 1
26 61 1
26 62 1
26 63 1
26 64 1
26 65 1
26 66 1
26 69 1
26 71 1
26 73 1
26 77 1
26 79 1
26 80 1
26 85 1
26 86 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 95 1
26 96 1
26 102 1
26 105 1
26 107 1
26 109 1
26 112 1
26 113 1
26 116 1
26 118 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 127 1
26 128 1
27 31 1
27 39 1
27 40 1
27 43 1
27 48 1
27 52 1
27 53 1
27 55 1
27 56 1
27 57 1
27 58 1
27 65 1
27 68 1
27 69 1
27 71 1
27 73 1
27 75 1
27 76 1
27 77 1
27 83 1
27 84 1
27 86 1
27 91 1
27 92 1
27 93 1
27 94 1
27 97 1
27 99 1
27 102 1
27 103 1
27 106 1
27 107 1
27 112 1
27 113 1
27 115 1
27 116 1
27 123 1
27 124 1
27 128 1
28 30 1
28 31 1
28 34 1
28 37 1
28 38 1
28 42 1
28 45 1
28 46 1
28 50 1
28 52 1
28 54 1
28 61 1
28 62 1
28 63 1
28 64 1
28 66 1
28 68 1
28 71 1
28 74 1
28 75 1
28 76 1
28 78 1
28 80 1
28 84 1
28 86 1
28 87 1
28 88 1
28 89 1
28 92 1
28 95 1
28 100 1
28 102 1
28 105 1
28 106 1
28 108 1
28 109 1
28 111 1
28 113 1
28 114 1
28 117 1
28 118 1
28 119 1
28 120 1
28 121 1
28 122 1
28 124 1
28 125 1
28 127 1
28 128 1
29 36 1
29 38 1
29 39 1
29 40 1
29 45 1
29 51 1
29 52 1
29 56 1
29 58 1
29 60 1
29 63 1
29 64 1
29 65 1
29 69 1
29 70 1
29 73 1
29 76 1
29 79 1
29 81 1
29 82 1
29 84 1
29 95 1
29 96 1
29 103 1
29 107 1
29 108 1
29 112 1
29 113 1
29 115 1
29 118 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
30 33 1
30 38 1
30 42 1
30 46 1
30 53 1
30 56 1
30 57 1
30 63 1
30 67 1
30 70 1
30 78 1
30 80 1
30 84 1
30 86 1
30 87 1
30 89 1
30 92 1
30 95 1
30 100 1
30 106 1
30 108 1
30 114 1
30 117 1
30 118 1
30 127 1
31 35 1
31 36 1
31 37 1
31 38 1
31 40 1
31 41 1
31 44 1
31 45 1
31 47 1
31 48 1
31 50 1
31 51 1
31 54 1
31 56 1
31 57 1
31 62 1
31 64 1
31 65 1
31 71 1
31 75 1
31 80 1
31 82 1
31 84 1
31 86 1
31 88 1
31 91 1
31 92 1
31 93 1
31 95 1
31 97 1
31 102 1
31 105 1
31 107 1
31 108 1
31 109 1
31 110 1
31 112 1
31 113 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 122 1
31 123 1
31 124 1
31 127 1
31 128 1
32 33 1
32 34 1
32 35 1
32 37 1
32 46 1
32 47 1
32 49 1
32 51 1
32 52 1
32 53 1
32 54 1
32 55 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 67 1
32 68 1
32 71 1
32 72 1
32 74 1
32 76 1
32 77 1
32 81 1
32 83 1
32 84 1
32 85 1
32 86 1
32 88 1
32 89 1
32 91 1
32 92 1
32 93 1
32 94 1
32 97 1
32 98 1
32 99 1
32 103 1
32 104 1
32 109 1
32 110 1
32 111 1
32 116 1
32 118 1
32 120 1
32 121 1
32 126 1
32 128 1
33 35 1
33 37 1
33 41 1
33 46 1
33 47 1
33 48 1
33 51 1
33 52 1
33 54 1
33 57 1
33 58 1
33 60 1
33 61 1
33 63 1
33 65 1
33 66 1
33 67 1
33 68 1
33 69 1
33 77 1
33 81 1
33 83 1
33 84 1
33 85 1
33 86 1
33 87 1
33 89 1
33 92 1
33 93 1
33 97 1
33 98 1
33 100 1
33 101 1
33 103 1
33 104 1
33 111 1
33 116 1
33 118 1
33 122 1
34 35 1
34 37 1
34 43 1
34 47 1
34 48 1
34 49 1
34 51 1
34 52 1
34 55 1
34 59 1
34 61 1
34 62 1
34 66 1
34 68 1
34 72 1
34 77 1
34 81 1
34 82 1
34 85 1
34 89 1
34 91 1
34 94 1
34 96 1
34 99 1
34 101 1
34 102 1
34 103 1
34 111 1
34 117 1
34 119 1
34 120 1
34 121 1
34 125 1
34 128 1
35 37 1
35 41 1
35 43 1
35 44 1
35 47 1
35 48 1
35 50 1
35 51 1
35 54 1
35 55 1
35 57 1
35 59 1
35 60 1
35 61 1
35 62 1
35 65 1
35 66 1
35 67 1
35 69 1
35 71 1
35 77 1
35 79 1
35 80 1
35 81 1
35 83 1
35 84 1
35 85 1
35 86 1
35 89 1
35 91 1
35 92 1
35 93 1
35 96 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 109 1
35 110 1
35 111 1
35 116 1
35 120 1
35 121 1
35 122 1
35 126 1
35 127 1
35 128 1
36 38 1
36 40 1
36 41 1
36 45 1
36 49 1
36 50 1
36 51 1
36 52 1
36 54 1
36 57 1
36 58 1
36 59 1
36 61 1
36 64 1
36 69 1
36 70 1
36 71 1
36 72 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 81 1
36 82 1
36 86 1
36 94 1
36 95 1
36 98 1
36 100 1
36 105 1
36 109 1
36 112 1
36 113 1
36 114 1
36 117 1
36 123 1
36 124 1
36 125 1
37 46 1
37 47 1
37 48 1
37 51 1
37 52 1
37 54 1
37 61 1
37 62 1
37 63 1
37 64 1
37 65 1
37 66 1
37 67 1
37 68 1
37 71 1
37 73 1
37 76 1
37 77 1
37 80 1
37 81 1
37 83 1
37 84 1
37 88 1
37 91 1
37 92 1
37 93 1
37 97 1
37 100 1
37 103 1
37 104 1
37 108 1
37 109 1
37 110 1
37 111 1
37 112 1
37 118 1
37 119 1
37 120 1
37 121 1
37 122 1
37 123 1
37 124 1
37 126 1
38 40 1
38 45 1
38 46 1
38 49 1
38 51 1
38 52 1
38 53 1
38 56 1
38 57 1
38 58 1
38 59 1
38 60 1
38 61 1
38 63 1
38 64 1
38 70 1
38 71 1
38 73 1
38 75 1
38 76 1
38 78 1
38 79 1
38 80 1
38 81 1
38 82 1
38 83 1
38 84 1
38 87 1
38 95 1
38 100 1
38 103 1
38 105 1
38 108 1
38 109 1
38 112 1
38 113 1
38 114 1
38 115 1
38 117 1
38 118 1
38 120 1
38 122 1
38 124 1
38 125 1
38 126 1
38 127 1
39 40 1
39 43 1
39 44 1
39 45 1
39 47 1
39 51 1
39 52 1
39 57 1
39 58 1
39 60 1
39 65 1
39 68 1
39 69 1
39 73 1
39 76 1
39 77 1
39 79 1
39 86 1
39 89 1
39 90 1
39 92 1
39 93 1
39 98 1
39 103 1
39 112 1
39 113 1
39 115 1
39 116 1
39 118 1
39 123 1
39 124 1
39 126 1
39 127 1
40 42 1
40 44 1
40 47 1
40 50 1
40 53 1
40 56 1
40 57 1
40 58 1
40 64 1
40 65 1
40 68 1
40 75 1
40 76 1
40 78 1
40 82 1
40 83 1
40 88 1
40 91 1
40 92 1
40 93 1
40 94 1
40 95 1
40 97 1
40 98 1
40 99 1
40 102 1
40 106 1
40 107 1
40 110 1
40 112 1
40 116 1
40 117 1
40 123 1
40 124 1
40 128 1
41 46 1
41 47 1
41 49 1
41 50 1
41 51 1
41 52 1
41 54 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 66 1
41 68 1
41 69 1
41 70 1
41 72 1
41 77 1
41 79 1
41 80 1
41 81 1
41 85 1
41 86 1
41 87 1
41 94 1
41 95 1
41 96 1
41 98 1
41 100 1
41 101 1
41 105 1
41 109 1
41 112 1
41 114 1
41 122 1
41 124 1
41 125 1
42 43 1
42 45 1
42 49 1
42 53 1
42 55 1
42 56 1
42 69 1
42 71 1
42 75 1
42 76 1
42 78 1
42 83 1
42 89 1
42 98 1
42 99 1
42 100 1
42 102 1
42 106 1
42 111 1
42 113 1
42 114 1
42 115 1
42 117 1
42 120 1
42 127 1
42 128 1
43 44 1
43 45 1
43 47 1
43 49 1
43 52 1
43 53 1
43 55 1
43 58 1
43 60 1
43 61 1
43 65 1
43 68 1
43 69 1
43 72 1
43 76 1
43 77 1
43 79 1
43 82 1
43 85 1
43 87 1
43 89 1
43 90 1
43 94 1
43 98 1
43 99 1
43 100 1
43 101 1
43 102 1
43 103 1
43 105 1
43 111 1
43 113 1
43 114 1
43 116 1
43 120 1
43 123 1
43 125 1
44 45 1
44 47 1
44 48 1
44 49 1
44 51 1
44 53 1
44 55 1
44 57 1
44 58 1
44 60 1
44 62 1
44 65 1
44 69 1
44 70 1
44 71 1
44 72 1
44 77 1
44 79 1
44 82 1
44 83 1
44 85 1
44 86 1
44 91 1
44 92 1
44 93 1
44 94 1
44 96 1
44 97 1
44 98 1
44 100 1
44 102 1
44 103 1
44 105 1
44 109 1
44 110 1
44 111 1
44 112 1
44 113 1
44 116 1
44 126 1
44 127 1
45 54 1
45 55 1
45 57 1
45 59 1
45 60 1
45 61 1
45 63 1
45 64 1
45 69 1
45 71 1
45 75 1
45 77 1
45 78 1
45 79 1
45 80 1
45 82 1
45 84 1
45 86 1
45 89 1
45 93 1
45 98 1
45 100 1
45 105 1
45 107 1
45 109 1
45 111 1
45 113 1
45 114 1
45 115 1
45 117 1
45 118 1
45 119 1
45 120 1
45 121 1
45 122 1
45 125 1
45 127 1
45 128 1
46 51 1
46 52 1
46 53 1
46 54 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 66 1
46 68 1
46 70 1
46 72 1
46 74 1
46 78 1
46 79 1
46 80 1
46 81 1
46 83 1
46 86 1
46 87 1
46 88 1
46 92 1
46 94 1
46 95 1
46 98 1
46 100 1
46 104 1
46 105 1
46 106 1
46 108 1
46 109 1
46 110 1
46 112 1
46 114 1
46 117 1
46 118 1
46 122 1
46 124 1
46 125 1
46 126 1
47 48 1
47 49 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 59 1
47 60 1
47 61 1
47 62 1
47 64 1
47 65 1
47 66 1
47 68 1
47 69 1
47 71 1
47 72 1
47 73 1
47 76 1
47 77 1
47 79 1
47 81 1
47 82 1
47 85 1
47 86 1
47 91 1
47 93 1
47 94 1
47 96 1
47 98 1
47 99 1
47 101 1
47 102 1
47 103 1
47 107 1
47 111 1
47 113 1
47 116 1
47 120 1
47 121 1
47 123 1
47 125 1
47 126 1
47 128 1
48 49 1
48 51 1
48 55 1
48 57 1
48 62 1
48 65 1
48 68 1
48 69 1
48 71 1
48 73 1
48 82 1
48 84 1
48 85 1
48 86 1
48 90 1
48 91 1
48 92 1
48 96 1
48 97 1
48 100 1
48 101 1
48 103 1
48 107 1
48 111 1
48 113 1
48 119 1
48 121 1
48 125 1
48 127 1
48 128 1
49 52 1
49 53 1
49 55 1
49 58 1
49 59 1
49 60 1
49 61 1
49 67 1
49 69 1
49 72 1
49 75 1
49 79 1
49 82 1
49 83 1
49 85 1
49 87 1
49 89 1
49 94 1
49 98 1
49 99 1
49 100 1
49 102 1
49 103 1
49 105 1
49 108 1
49 109 1
49 111 1
49 114 1
49 117 1
49 120 1
49 125 1
49 127 1
50 54 1
50 56 1
50 57 1
50 62 1
50 80 1
50 85 1
50 86 1
50 88 1
50 90 1
50 91 1
50 95 1
50 97 1
50 98 1
50 102 1
50 106 1
50 110 1
50 114 1
50 127 1
50 128 1
51 52 1
51 57 1
51 58 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 65 1
51 67 1
51 68 1
51 69 1
51 70 1
51 73 1
51 79 1
51 80 1
51 81 1
51 83 1
51 85 1
51 86 1
51 88 1
51 91 1
51 92 1
51 94 1
51 95 1
51 96 1
51 97 1
51 100 1
51 101 1
51 103 1
51 104 1
51 105 1
51 107 1
51 109 1
51 111 1
51 112 1
51 113 1
51 116 1
51 118 1
51 119 1
51 122 1
51 123 1
51 124 1
51 126 1
52 53 1
52 55 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 65 1
52 66 1
52 68 1
52 70 1
52 71 1
52 72 1
52 73 1
52 74 1
52 75 1
52 76 1
52 77 1
52 78 1
52 79 1
52 81 1
52 82 1
52 87 1
52 88 1
52 91 1
52 94 1
52 95 1
52 96 1
52 97 1
52 99 1
52 103 1
52 108 1
52 112 1
52 116 1
52 117 1
52 119 1
52 120 1
52 121 1
52 125 1
52 126 1
53 55 1
53 58 1
53 59 1
53 60 1
53 61 1
53 63 1
53 67 1
53 68 1
53 70 1
53 72 1
53 73 1
53 74 1
53 75 1
53 76 1
53 78 1
53 79 1
53 82 1
53 83 1
53 87 1
53 88 1
53 94 1
53 97 1
53 99 1
53 100 1
53 103 1
53 106 1
53 108 1
53 112 1
53 115 1
53 116 1
53 117 1
53 120 1
53 125 1
53 126 1
54 57 1
54 59 1
54 61 1
54 62 1
54 63 1
54 64 1
54 66 1
54 71 1
54 75 1
54 77 1
54 78 1
54 80 1
54 84 1
54 86 1
54 88 1
54 89 1
54 91 1
54 92 1
54 95 1
54 98 1
54 102 1
54 108 1
54 109 1
54 110 1
54 112 1
54 114 1
54 117 1
54 118 1
54 120 1
54 121 1
54 122 1
54 127 1
54 128 1
55 59 1
55 60 1
55 61 1
55 63 1
55 64 1
55 65 1
55 67 1
55 69 1
55 71 1
55 72 1
55 73 1
55 75 1
55 79 1
55 82 1
55 83 1
55 96 1
55 98 1
55 100 1
55 103 1
55 107 1
55 108 1
55 109 1
55 111 1
55 113 1
55 115 1
55 117 1
55 120 1
55 121 1
55 125 1
55 126 1
55 127 1
56 57 1
56 58 1
56 62 1
56 63 1
56 68 1
56 70 1
56 75 1
56 76 1
56 88 1
56 90 1
56 91 1
56 92 1
56 95 1
56 97 1
56 100 1
56 102 1
56 105 1
56 106 1
56 110 1
56 114 1
56 124 1
56 127 1
56 128 1
57 58 1
57 65 1
57 69 1
57 70 1
57 71 1
57 79 1
57 80 1
57 83 1
57 84 1
57 85 1
57 86 1
57 88 1
57 90 1
57 91 1
57 92 1
57 93 1
57 94 1
57 96 1
57 97 1
57 100 1
57 101 1
57 102 1
57 104 1
57 105 1
57 109 1
57 113 1
57 114 1
57 116 1
57 123 1
57 124 1
57 127 1
57 128 1
58 60 1
58 65 1
58 67 1
58 68 1
58 69 1
58 70 1
58 72 1
58 73 1
58 75 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 83 1
58 85 1
58 86 1
58 87 1
58 92 1
58 94 1
58 95 1
58 97 1
58 100 1
58 103 1
58 104 1
58 105 1
58 107 1
58 108 1
58 112 1
58 113 1
58 116 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
59 60 1
59 61 1
59 64 1
59 66 1
59 71 1
59 72 1
59 75 1
59 76 1
59 77 1
59 78 1
59 79 1
59 81 1
59 82 1
59 83 1
59 88 1
59 94 1
59 98 1
59 99 1
59 100 1
59 105 1
59 108 1
59 109 1
59 112 1
59 114 1
59 117 1
59 120 1
59 125 1
59 126 1
60 61 1
60 63 1
60 65 1
60 68 1
60 69 1
60 70 1
60 79 1
60 81 1
60 83 1
60 85 1
60 86 1
60 87 1
60 89 1
60 91 1
60 93 1
60 94 1
60 98 1
60 99 1
60 100 1
60 103 1
60 109 1
60 111 1
60 116 1
60 118 1
60 120 1
60 125 1
60 126 1
61 62 1
61 63 1
61 66 1
61 68 1
61 70 1
61 71 1
61 74 1
61 76 1
61 77 1
61 78 1
61 79 1
61 80 1
61 81 1
61 82 1
61 85 1
61 86 1
61 87 1
61 89 1
61 90 1
61 91 1
61 96 1
61 98 1
61 99 1
61 100 1
61 101 1
61 103 1
61 104 1
61 105 1
61 108 1
61 111 1
61 113 1
61 114 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 122 1
61 125 1
61 126 1
61 128 1
62 65 1
62 66 1
62 68 1
62 71 1
62 72 1
62 73 1
62 74 1
62 76 1
62 77 1
62 81 1
62 85 1
62 88 1
62 91 1
62 92 1
62 94 1
62 96 1
62 97 1
62 102 1
62 104 1
62 109 1
62 110 1
62 112 1
62 116 1
62 119 1
62 120 1
62 121 1
62 124 1
62 125 1
62 128 1
63 64 1
63 66 1
63 68 1
63 70 1
63 73 1
63 74 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 84 1
63 87 1
63 88 1
63 89 1
63 90 1
63 91 1
63 95 1
63 96 1
63 99 1
63 103 1
63 106 1
63 107 1
63 108 1
63 110 1
63 113 1
63 114 1
63 115 1
63 117 1
63 118 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
64 65 1
64 71 1
64 75 1
64 76 1
64 78 1
64 80 1
64 83 1
64 84 1
64 88 1
64 91 1
64 92 1
64 93 1
64 99 1
64 107 1
64 109 1
64 110 1
64 112 1
64 115 1
64 117 1
64 118 1
64 120 1
64 121 1
64 123 1
64 124 1
64 126 1
65 67 1
65 68 1
65 69 1
65 71 1
65 73 1
65 76 1
65 77 1
65 81 1
65 83 1
65 84 1
65 85 1
65 86 1
65 91 1
65 92 1
65 93 1
65 94 1
65 96 1
65 97 1
65 98 1
65 99 1
65 102 1
65 103 1
65 104 1
65 107 1
65 112 1
65 113 1
65 116 1
65 123 1
65 124 1
65 126 1
66 68 1
66 71 1
66 74 1
66 77 1
66 81 1
66 83 1
66 85 1
66 86 1
66 88 1
66 89 1
66 94 1
66 98 1
66 100 1
66 104 1
66 105 1
66 108 1
66 109 1
66 110 1
66 112 1
66 114 1
66 118 1
66 119 1
66 120 1
66 121 1
67 68 1
67 70 1
67 74 1
67 75 1
67 80 1
67 82 1
67 83 1
67 84 1
67 86 1
67 87 1
67 92 1
67 97 1
67 100 1
67 103 1
67 104 1
67 106 1
67 108 1
67 109 1
67 111 1
67 115 1
67 118 1
67 122 1
67 127 1
68 69 1
68 70 1
68 73 1
68 74 1
68 76 1
68 81 1
68 84 1
68 85 1
68 87 1
68 88 1
68 91 1
68 94 1
68 95 1
68 96 1
68 97 1
68 99 1
68 101 1
68 103 1
68 106 1
68 108 1
68 111 1
68 112 1
68 116 1
68 121 1
68 122 1
68 128 1
69 71 1
69 73 1
69 77 1
69 79 1
69 81 1
69 82 1
69 83 1
69 85 1
69 86 1
69 87 1
69 89 1
69 90 1
69 93 1
69 96 1
69 98 1
69 100 1
69 101 1
69 103 1
69 105 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 122 1
69 125 1
69 127 1
70 72 1
70 73 1
70 76 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 83 1
70 85 1
70 87 1
70 95 1
70 96 1
70 97 1
70 100 1
70 103 1
70 104 1
70 105 1
70 108 1
70 109 1
70 112 1
70 117 1
70 118 1
70 122 1
70 124 1
70 125 1
70 126 1
70 127 1
71 72 1
71 73 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 82 1
71 83 1
71 84 1
71 86 1
71 88 1
71 91 1
71 92 1
71 93 1
71 98 1
71 100 1
71 102 1
71 107 1
71 109 1
71 111 1
71 113 1
71 115 1
71 117 1
71 118 1
71 120 1
71 121 1
71 122 1
71 124 1
71 126 1
71 127 1
71 128 1
72 77 1
72 78 1
72 81 1
72 82 1
72 85 1
72 88 1
72 94 1
72 95 1
72 102 1
72 112 1
72 116 1
72 117 1
72 120 1
72 125 1
72 126 1
73 75 1
73 77 1
73 79 1
73 81 1
73 82 1
73 94 1
73 96 1
73 97 1
73 103 1
73 107 1
73 108 1
73 112 1
73 113 1
73 116 1
73 119 1
73 121 1
73 122 1
73 125 1
73 126 1
74 83 1
74 85 1
74 87 1
74 88 1
74 94 1
74 97 1
74 103 1
74 104 1
74 106 1
74 108 1
74 110 1
74 111 1
74 120 1
74 121 1
75 76 1
75 78 1
75 80 1
75 82 1
75 83 1
75 84 1
75 88 1
75 92 1
75 93 1
75 97 1
75 99 1
75 100 1
75 103 1
75 106 1
75 107 1
75 108 1
75 109 1
75 110 1
75 112 1
75 113 1
75 115 1
75 117 1
75 118 1
75 119 1
75 120 1
75 121 1
75 124 1
75 126 1
75 127 1
76 77 1
76 78 1
76 82 1
76 88 1
76 90 1
76 91 1
76 93 1
76 95 1
76 97 1
76 99 1
76 106 1
76 107 1
76 108 1
76 112 1
76 113 1
76 116 1
76 117 1
76 119 1
76 120 1
76 123 1
76 125 1
76 128 1
77 79 1
77 81 1
77 85 1
77 88 1
77 89 1
77 90 1
77 91 1
77 93 1
77 95 1
77 98 1
77 102 1
77 107 1
77 113 1
77 116 1
77 120 1
77 121 1
77 123 1
77 125 1
77 128 1
78 79 1
78 80 1
78 81 1
78 83 1
78 87 1
78 88 1
78 93 1
78 94 1
78 95 1
78 98 1
78 99 1
78 100 1
78 106 1
78 110 1
78 112 1
78 114 1
78 117 1
78 123 1
78 124 1
78 125 1
78 126 1
79 80 1
79 81 1
79 82 1
79 83 1
79 85 1
79 86 1
79 87 1
79 89 1
79 93 1
79 96 1
79 98 1
79 100 1
79 103 1
79 105 1
79 108 1
79 109 1
79 111 1
79 112 1
79 113 1
79 114 1
79 117 1
79 118 1
79 120 1
79 122 1
79 124 1
79 125 1
79 126 1
80 83 1
80 84 1
80 86 1
80 87 1
80 88 1
80 92 1
80 93 1
80 95 1
80 100 1
80 104 1
80 105 1
80 106 1
80 108 1
80 109 1
80 110 1
80 112 1
80 114 1
80 118 1
80 121 1
80 122 1
80 124 1
80 126 1
80 127 1
81 87 1
81 88 1
81 91 1
81 94 1
81 95 1
81 101 1
81 105 1
81 112 1
81 113 1
81 116 1
81 120 1
81 123 1
81 124 1
81 125 1
81 126 1
82 83 1
82 85 1
82 94 1
82 96 1
82 97 1
82 100 1
82 103 1
82 105 1
82 107 1
82 108 1
82 109 1
82 112 1
82 113 1
82 117 1
82 119 1
82 120 1
82 124 1
82 125 1
82 127 1
83 86 1
83 92 1
83 93 1
83 94 1
83 97 1
83 98 1
83 100 1
83 103 1
83 104 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 115 1
83 118 1
83 124 1
83 126 1
83 127 1
84 86 1
84 87 1
84 89 1
84 91 1
84 92 1
84 93 1
84 97 1
84 100 1
84 103 1
84 106 1
84 108 1
84 111 1
84 113 1
84 115 1
84 118 1
84 120 1
84 121 1
84 122 1
84 127 1
84 128 1
85 86 1
85 87 1
85 88 1
85 89 1
85 91 1
85 92 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
85 104 1
85 105 1
85 109 1
85 110 1
85 112 1
85 114 1
85 116 1
85 122 1
85 124 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 96 1
86 98 1
86 100 1
86 101 1
86 102 1
86 103 1
86 104 1
86 109 1
86 110 1
86 111 1
86 113 1
86 114 1
86 115 1
86 116 1
86 118 1
86 121 1
86 122 1
86 123 1
86 126 1
86 127 1
86 128 1
87 89 1
87 100 1
87 101 1
87 103 1
87 104 1
87 105 1
87 108 1
87 111 1
87 114 1
87 117 1
87 118 1
87 122 1
87 125 1
88 91 1
88 92 1
88 94 1
88 95 1
88 97 1
88 102 1
88 104 1
88 106 1
88 107 1
88 108 1
88 109 1
88 110 1
88 112 1
88 117 1
88 118 1
88 119 1
88 123 1
88 124 1
88 126 1
88 128 1
89 90 1
89 98 1
89 99 1
89 100 1
89 101 1
89 110 1
89 111 1
89 114 1
89 115 1
89 120 1
89 121 1
89 122 1
89 125 1
89 127 1
89 128 1
90 96 1
90 98 1
90 100 1
90 101 1
90 105 1
90 113 1
90 114 1
90 120 1
90 125 1
90 127 1
90 128 1
91 92 1
91 93 1
91 94 1
91 97 1
91 98 1
91 99 1
91 102 1
91 104 1
91 106 1
91 107 1
91 110 1
91 116 1
91 118 1
91 120 1
91 123 1
91 124 1
91 126 1
91 128 1
92 93 1
92 94 1
92 97 1
92 100 1
92 102 1
92 104 1
92 106 1
92 107 1
92 108 1
92 109 1
92 110 1
92 112 1
92 115 1
92 118 1
92 124 1
92 127 1
93 98 1
93 99 1
93 102 1
93 103 1
93 110 1
93 112 1
93 115 1
93 116 1
93 118 1
93 123 1
93 124 1
93 126 1
93 127 1
93 128 1
94 95 1
94 97 1
94 99 1
94 102 1
94 104 1
94 110 1
94 112 1
94 116 1
94 124 1
94 125 1
94 126 1
95 104 1
95 108 1
95 112 1
95 116 1
95 118 1
95 123 1
95 124 1
96 100 1
96 101 1
96 103 1
96 105 1
96 109 1
96 113 1
96 118 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 125 1
96 127 1
96 128 1
97 100 1
97 103 1
97 104 1
97 106 1
97 109 1
97 110 1
97 112 1
97 124 1
97 127 1
97 128 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 110 1
98 111 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 120 1
98 123 1
98 125 1
98 128 1
99 103 1
99 106 1
99 108 1
99 111 1
99 115 1
99 116 1
99 117 1
99 120 1
99 123 1
99 126 1
100 101 1
100 103 1
100 104 1
100 105 1
100 108 1
100 109 1
100 111 1
100 113 1
100 114 1
100 117 1
100 118 1
100 119 1
100 121 1
100 122 1
100 125 1
100 127 1
101 103 1
101 105 1
101 111 1
101 114 1
101 116 1
101 122 1
101 125 1
102 106 1
102 110 1
102 127 1
102 128 1
103 108 1
103 111 1
103 115 1
103 116 1
103 118 1
103 121 1
103 122 1
103 126 1
103 127 1
104 109 1
104 110 1
104 112 1
104 114 1
104 116 1
104 124 1
105 108 1
105 109 1
105 113 1
105 117 1
105 119 1
105 122 1
105 124 1
105 125 1
105 127 1
106 108 1
106 110 1
106 114 1
106 115 1
106 117 1
106 124 1
106 127 1
106 128 1
107 112 1
107 113 1
107 115 1
107 117 1
107 120 1
107 123 1
107 124 1
107 127 1
108 109 1
108 110 1
108 112 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 125 1
108 126 1
108 127 1
109 111 1
109 112 1
109 117 1
109 118 1
109 119 1
109 121 1
109 122 1
109 124 1
109 126 1
109 127 1
110 114 1
110 118 1
110 127 1
110 128 1
111 115 1
111 120 1
111 121 1
111 122 1
111 127 1
111 128 1
112 116 1
112 123 1
112 124 1
112 126 1
113 114 1
113 117 1
113 119 1
113 120 1
113 121 1
113 124 1
113 125 1
113 126 1
113 127 1
113 128 1
114 117 1
114 122 1
114 125 1
114 127 1
114 128 1
115 118 1
115 120 1
115 127 1
116 118 1
116 123 1
116 124 1
117 120 1
117 125 1
117 127 1
118 121 1
118 122 1
118 123 1
118 124 1
118 126 1
118 127 1
119 120 1
119 121 1
119 125 1
119 127 1
119 128 1
120 121 1
120 125 1
120 126 1
120 127 1
120 128 1
121 122 1
121 125 1
121 127 1
121 128 1
122 127 1
123 124 1
123 125 1
124 127 1
125 128 1
127 128 1


==> anc/graph-instances/rand01-polytopes/rand01-9-128-2.dat <==
128 3474
1 3 1
1 4 1
1 6 1
1 7 1
1 12 1
1 18 1
1 22 1
1 23 1
1 28 1
1 30 1
1 33 1
1 34 1
1 41 1
1 43 1
1 44 1
1 50 1
1 53 1
1 54 1
1 55 1
1 56 1
1 59 1
1 61 1
1 63 1
1 65 1
1 66 1
1 67 1
1 69 1
1 71 1
1 72 1
1 74 1
1 76 1
1 78 1
1 79 1
1 82 1
1 83 1
1 84 1
1 87 1
1 88 1
1 89 1
1 93 1
1 95 1
1 96 1
1 97 1
1 100 1
1 101 1
1 104 1
1 106 1
1 107 1
1 109 1
1 115 1
1 118 1
1 120 1
1 124 1
1 126 1
1 128 1
2 3 1
2 9 1
2 12 1
2 13 1
2 14 1
2 15 1
2 20 1
2 21 1
2 22 1
2 23 1
2 25 1
2 26 1
2 34 1
2 37 1
2 41 1
2 42 1
2 43 1
2 44 1
2 48 1
2 49 1
2 52 1
2 56 1
2 62 1
2 63 1
2 65 1
2 72 1
2 73 1
2 75 1
2 79 1
2 80 1
2 81 1
2 84 1
2 85 1
2 87 1
2 91 1
2 92 1
2 93 1
2 94 1
2 96 1
2 98 1
2 99 1
2 101 1
2 102 1
2 104 1
2 107 1
2 109 1
2 110 1
2 111 1
2 112 1
2 116 1
2 118 1
2 120 1
2 122 1
2 123 1
2 126 1
3 6 1
3 7 1
3 9 1
3 10 1
3 12 1
3 14 1
3 15 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 22 1
3 25 1
3 26 1
3 27 1
3 30 1
3 32 1
3 36 1
3 37 1
3 39 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 48 1
3 54 1
3 61 1
3 63 1
3 69 1
3 71 1
3 72 1
3 74 1
3 75 1
3 82 1
3 83 1
3 84 1
3 91 1
3 92 1
3 93 1
3 94 1
3 96 1
3 98 1
3 99 1
3 100 1
3 102 1
3 104 1
3 107 1
3 109 1
3 110 1
3 111 1
3 113 1
3 118 1
3 119 1
3 123 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 23 1
4 28 1
4 29 1
4 30 1
4 32 1
4 33 1
4 34 1
4 36 1
4 40 1
4 42 1
4 43 1
4 46 1
4 50 1
4 51 1
4 53 1
4 54 1
4 57 1
4 59 1
4 61 1
4 63 1
4 64 1
4 65 1
4 66 1
4 68 1
4 69 1
4 70 1
4 71 1
4 74 1
4 76 1
4 77 1
4 79 1
4 82 1
4 83 1
4 84 1
4 88 1
4 89 1
4 90 1
4 97 1
4 100 1
4 101 1
4 104 1
4 105 1
4 106 1
4 107 1
4 108 1
4 109 1
4 115 1
4 118 1
4 121 1
4 122 1
4 124 1
4 126 1
4 127 1
4 128 1
5 6 1
5 7 1
5 10 1
5 11 1
5 14 1
5 15 1
5 16 1
5 17 1
5 19 1
5 20 1
5 24 1
5 25 1
5 27 1
5 29 1
5 31 1
5 35 1
5 36 1
5 38 1
5 39 1
5 41 1
5 46 1
5 51 1
5 55 1
5 57 1
5 59 1
5 62 1
5 63 1
5 64 1
5 68 1
5 69 1
5 74 1
5 77 1
5 79 1
5 82 1
5 83 1
5 86 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 95 1
5 99 1
5 101 1
5 103 1
5 104 1
5 105 1
5 108 1
5 112 1
5 113 1
5 117 1
5 119 1
5 121 1
5 122 1
5 124 1
5 125 1
5 127 1
6 9 1
6 12 1
6 13 1
6 15 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 28 1
6 30 1
6 34 1
6 35 1
6 38 1
6 39 1
6 44 1
6 45 1
6 46 1
6 47 1
6 52 1
6 53 1
6 59 1
6 60 1
6 61 1
6 63 1
6 64 1
6 65 1
6 66 1
6 71 1
6 76 1
6 77 1
6 83 1
6 84 1
6 85 1
6 88 1
6 89 1
6 92 1
6 96 1
6 97 1
6 101 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 110 1
6 113 1
6 115 1
6 118 1
6 119 1
6 121 1
6 122 1
6 123 1
6 124 1
7 10 1
7 11 1
7 14 1
7 17 1
7 18 1
7 22 1
7 23 1
7 26 1
7 27 1
7 30 1
7 32 1
7 36 1
7 40 1
7 41 1
7 43 1
7 48 1
7 50 1
7 54 1
7 56 1
7 62 1
7 63 1
7 69 1
7 74 1
7 75 1
7 79 1
7 81 1
7 82 1
7 86 1
7 89 1
7 90 1
7 91 1
7 93 1
7 95 1
7 99 1
7 100 1
7 107 1
7 109 1
7 111 1
7 113 1
7 116 1
7 118 1
7 122 1
8 9 1
8 10 1
8 15 1
8 17 1
8 19 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 29 1
8 30 1
8 31 1
8 35 1
8 38 1
8 39 1
8 42 1
8 45 1
8 47 1
8 49 1
8 52 1
8 55 1
8 56 1
8 57 1
8 58 1
8 60 1
8 62 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 75 1
8 77 1
8 78 1
8 80 1
8 85 1
8 86 1
8 87 1
8 88 1
8 92 1
8 94 1
8 95 1
8 96 1
8 97 1
8 98 1
8 103 1
8 106 1
8 108 1
8 111 1
8 114 1
8 117 1
8 119 1
8 120 1
8 125 1
8 126 1
8 128 1
9 12 1
9 13 1
9 14 1
9 20 1
9 21 1
9 23 1
9 24 1
9 25 1
9 28 1
9 33 1
9 38 1
9 41 1
9 42 1
9 44 1
9 47 1
9 52 1
9 53 1
9 58 1
9 59 1
9 61 1
9 62 1
9 63 1
9 64 1
9 69 1
9 72 1
9 73 1
9 79 1
9 87 1
9 90 1
9 91 1
9 92 1
9 93 1
9 96 1
9 98 1
9 101 1
9 102 1
9 104 1
9 110 1
9 111 1
9 112 1
9 114 1
9 116 1
9 119 1
9 122 1
9 123 1
9 124 1
9 126 1
9 127 1
10 11 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 23 1
10 24 1
10 25 1
10 27 1
10 30 1
10 32 1
10 33 1
10 36 1
10 37 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 46 1
10 47 1
10 48 1
10 50 1
10 54 1
10 56 1
10 57 1
10 60 1
10 62 1
10 65 1
10 66 1
10 67 1
10 68 1
10 70 1
10 71 1
10 72 1
10 75 1
10 77 1
10 79 1
10 80 1
10 81 1
10 82 1
10 83 1
10 84 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 94 1
10 95 1
10 98 1
10 102 1
10 105 1
10 106 1
10 108 1
10 109 1
10 111 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 118 1
10 120 1
10 122 1
10 123 1
10 125 1
10 128 1
11 23 1
11 25 1
11 29 1
11 33 1
11 38 1
11 41 1
11 42 1
11 43 1
11 46 1
11 50 1
11 54 1
11 57 1
11 59 1
11 61 1
11 63 1
11 64 1
11 69 1
11 70 1
11 74 1
11 82 1
11 88 1
11 89 1
11 90 1
11 91 1
11 95 1
11 97 1
11 99 1
11 100 1
11 114 1
11 118 1
11 127 1
11 128 1
12 14 1
12 18 1
12 19 1
12 22 1
12 23 1
12 28 1
12 30 1
12 38 1
12 43 1
12 44 1
12 48 1
12 50 1
12 58 1
12 62 1
12 63 1
12 72 1
12 78 1
12 87 1
12 93 1
12 96 1
12 101 1
12 102 1
12 104 1
12 106 1
12 109 1
12 110 1
12 119 1
12 120 1
12 123 1
12 124 1
13 21 1
13 34 1
13 45 1
13 49 1
13 51 1
13 52 1
13 53 1
13 56 1
13 57 1
13 62 1
13 63 1
13 64 1
13 73 1
13 78 1
13 79 1
13 80 1
13 81 1
13 84 1
13 85 1
13 87 1
13 90 1
13 92 1
13 96 1
13 97 1
13 98 1
13 101 1
13 103 1
13 104 1
13 110 1
13 112 1
13 116 1
13 117 1
13 118 1
13 121 1
13 122 1
13 123 1
13 124 1
13 125 1
13 126 1
14 20 1
14 23 1
14 26 1
14 30 1
14 36 1
14 38 1
14 40 1
14 41 1
14 42 1
14 43 1
14 48 1
14 50 1
14 54 1
14 58 1
14 62 1
14 63 1
14 71 1
14 72 1
14 75 1
14 78 1
14 79 1
14 83 1
14 86 1
14 89 1
14 91 1
14 93 1
14 94 1
14 99 1
14 101 1
14 102 1
14 104 1
14 106 1
14 107 1
14 109 1
14 111 1
14 112 1
14 113 1
14 116 1
14 120 1
14 122 1
14 123 1
14 124 1
14 127 1
15 18 1
15 19 1
15 21 1
15 22 1
15 27 1
15 30 1
15 31 1
15 35 1
15 36 1
15 39 1
15 40 1
15 48 1
15 51 1
15 55 1
15 56 1
15 57 1
15 60 1
15 62 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 71 1
15 75 1
15 77 1
15 78 1
15 80 1
15 83 1
15 85 1
15 86 1
15 87 1
15 89 1
15 93 1
15 94 1
15 96 1
15 98 1
15 101 1
15 103 1
15 104 1
15 106 1
15 107 1
15 108 1
15 110 1
15 111 1
15 112 1
15 116 1
15 118 1
15 119 1
15 121 1
15 123 1
15 124 1
15 125 1
16 17 1
16 19 1
16 20 1
16 22 1
16 24 1
16 25 1
16 27 1
16 31 1
16 32 1
16 35 1
16 36 1
16 37 1
16 40 1
16 41 1
16 43 1
16 45 1
16 48 1
16 57 1
16 59 1
16 63 1
16 65 1
16 67 1
16 68 1
16 70 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 79 1
16 81 1
16 84 1
16 85 1
16 87 1
16 98 1
16 104 1
16 105 1
16 108 1
16 111 1
16 112 1
16 114 1
16 117 1
16 118 1
16 119 1
16 122 1
16 123 1
16 125 1
17 18 1
17 22 1
17 23 1
17 24 1
17 25 1
17 27 1
17 32 1
17 36 1
17 37 1
17 40 1
17 41 1
17 43 1
17 45 1
17 48 1
17 51 1
17 54 1
17 55 1
17 56 1
17 57 1
17 59 1
17 61 1
17 65 1
17 66 1
17 68 1
17 70 1
17 71 1
17 74 1
17 75 1
17 77 1
17 80 1
17 81 1
17 82 1
17 83 1
17 86 1
17 88 1
17 94 1
17 95 1
17 98 1
17 108 1
17 109 1
17 111 1
17 114 1
17 118 1
17 125 1
18 19 1
18 20 1
18 22 1
18 25 1
18 27 1
18 28 1
18 30 1
18 32 1
18 36 1
18 39 1
18 41 1
18 43 1
18 44 1
18 45 1
18 46 1
18 48 1
18 50 1
18 54 1
18 56 1
18 59 1
18 61 1
18 63 1
18 65 1
18 67 1
18 68 1
18 69 1
18 74 1
18 75 1
18 76 1
18 81 1
18 82 1
18 83 1
18 84 1
18 87 1
18 88 1
18 89 1
18 93 1
18 98 1
18 100 1
18 102 1
18 105 1
18 106 1
18 107 1
18 108 1
18 109 1
18 110 1
18 113 1
18 114 1
18 115 1
18 118 1
18 119 1
19 21 1
19 22 1
19 25 1
19 27 1
19 28 1
19 30 1
19 31 1
19 35 1
19 37 1
19 39 1
19 43 1
19 44 1
19 45 1
19 47 1
19 48 1
19 55 1
19 56 1
19 59 1
19 61 1
19 63 1
19 65 1
19 66 1
19 68 1
19 69 1
19 71 1
19 73 1
19 74 1
19 75 1
19 80 1
19 85 1
19 86 1
19 87 1
19 92 1
19 93 1
19 96 1
19 98 1
19 102 1
19 104 1
19 107 1
19 108 1
19 113 1
19 114 1
19 118 1
19 119 1
19 121 1
20 25 1
20 32 1
20 33 1
20 35 1
20 36 1
20 41 1
20 42 1
20 44 1
20 46 1
20 47 1
20 48 1
20 52 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 68 1
20 73 1
20 77 1
20 79 1
20 87 1
20 90 1
20 91 1
20 93 1
20 94 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 104 1
20 105 1
20 106 1
20 107 1
20 109 1
20 110 1
20 111 1
20 112 1
20 113 1
20 116 1
20 119 1
20 122 1
20 123 1
21 22 1
21 25 1
21 27 1
21 28 1
21 30 1
21 35 1
21 37 1
21 42 1
21 44 1
21 45 1
21 49 1
21 52 1
21 55 1
21 58 1
21 60 1
21 61 1
21 66 1
21 67 1
21 70 1
21 71 1
21 73 1
21 75 1
21 76 1
21 80 1
21 84 1
21 85 1
21 87 1
21 92 1
21 94 1
21 96 1
21 98 1
21 103 1
21 104 1
21 106 1
21 109 1
21 110 1
21 114 1
21 118 1
21 120 1
21 121 1
21 123 1
21 126 1
22 23 1
22 25 1
22 26 1
22 28 1
22 30 1
22 32 1
22 34 1
22 37 1
22 40 1
22 43 1
22 44 1
22 45 1
22 48 1
22 49 1
22 50 1
22 54 1
22 55 1
22 56 1
22 59 1
22 61 1
22 65 1
22 66 1
22 67 1
22 68 1
22 70 1
22 71 1
22 72 1
22 75 1
22 76 1
22 78 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 87 1
22 88 1
22 94 1
22 95 1
22 96 1
22 97 1
22 98 1
22 102 1
22 106 1
22 108 1
22 109 1
22 110 1
22 114 1
22 115 1
22 118 1
22 119 1
22 120 1
22 121 1
22 123 1
22 125 1
22 126 1
23 24 1
23 29 1
23 30 1
23 31 1
23 32 1
23 34 1
23 38 1
23 40 1
23 41 1
23 46 1
23 47 1
23 49 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 56 1
23 57 1
23 58 1
23 60 1
23 62 1
23 64 1
23 67 1
23 68 1
23 69 1
23 70 1
23 72 1
23 78 1
23 79 1
23 80 1
23 81 1
23 84 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 93 1
23 94 1
23 95 1
23 96 1
23 97 1
23 98 1
23 100 1
23 102 1
23 103 1
23 106 1
23 109 1
23 110 1
23 111 1
23 114 1
23 115 1
23 116 1
23 117 1
23 120 1
23 122 1
23 125 1
23 126 1
23 128 1
24 25 1
24 27 1
24 31 1
24 38 1
24 41 1
24 42 1
24 45 1
24 48 1
24 49 1
24 51 1
24 52 1
24 55 1
24 56 1
24 57 1
24 58 1
24 63 1
24 68 1
24 69 1
24 70 1
24 73 1
24 74 1
24 80 1
24 86 1
24 87 1
24 91 1
24 92 1
24 94 1
24 95 1
24 98 1
24 99 1
24 103 1
24 104 1
24 111 1
24 112 1
24 114 1
24 116 1
24 117 1
24 120 1
24 122 1
24 125 1
24 126 1
24 128 1
25 27 1
25 32 1
25 33 1
25 35 1
25 37 1
25 41 1
25 42 1
25 43 1
25 44 1
25 45 1
25 47 1
25 48 1
25 49 1
25 52 1
25 57 1
25 61 1
25 63 1
25 67 1
25 68 1
25 69 1
25 70 1
25 73 1
25 74 1
25 75 1
25 77 1
25 81 1
25 82 1
25 85 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 98 1
25 99 1
25 102 1
25 104 1
25 105 1
25 107 1
25 109 1
25 111 1
25 112 1
25 113 1
25 114 1
25 117 1
25 118 1
25 122 1
25 123 1
26 27 1
26 30 1
26 38 1
26 40 1
26 43 1
26 48 1
26 54 1
26 55 1
26 56 1
26 58 1
26 70 1
26 75 1
26 78 1
26 80 1
26 83 1
26 86 1
26 92 1
26 93 1
26 95 1
26 96 1
26 97 1
26 99 1
26 101 1
26 104 1
26 107 1
26 111 1
26 116 1
26 120 1
26 128 1
27 29 1
27 31 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 42 1
27 43 1
27 48 1
27 51 1
27 52 1
27 55 1
27 56 1
27 57 1
27 59 1
27 61 1
27 63 1
27 65 1
27 66 1
27 68 1
27 70 1
27 71 1
27 74 1
27 75 1
27 77 1
27 78 1
27 80 1
27 85 1
27 86 1
27 92 1
27 93 1
27 94 1
27 95 1
27 98 1
27 99 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 113 1
27 118 1
27 121 1
27 124 1
27 125 1
28 30 1
28 33 1
28 37 1
28 38 1
28 39 1
28 43 1
28 44 1
28 45 1
28 49 1
28 51 1
28 52 1
28 53 1
28 55 1
28 56 1
28 58 1
28 60 1
28 61 1
28 63 1
28 64 1
28 66 1
28 69 1
28 71 1
28 73 1
28 80 1
28 88 1
28 92 1
28 93 1
28 96 1
28 97 1
28 99 1
28 101 1
28 104 1
28 115 1
28 118 1
28 121 1
28 122 1
28 124 1
28 126 1
28 127 1
28 128 1
29 31 1
29 34 1
29 38 1
29 40 1
29 45 1
29 46 1
29 48 1
29 49 1
29 50 1
29 51 1
29 52 1
29 53 1
29 55 1
29 56 1
29 59 1
29 63 1
29 64 1
29 69 1
29 74 1
29 78 1
29 80 1
29 81 1
29 86 1
29 87 1
29 88 1
29 89 1
29 90 1
29 92 1
29 95 1
29 97 1
29 100 1
29 104 1
29 108 1
29 111 1
29 117 1
29 119 1
29 121 1
29 124 1
29 125 1
29 126 1
29 128 1
30 36 1
30 38 1
30 39 1
30 42 1
30 44 1
30 47 1
30 50 1
30 54 1
30 55 1
30 56 1
30 58 1
30 59 1
30 60 1
30 61 1
30 62 1
30 65 1
30 66 1
30 67 1
30 68 1
30 71 1
30 72 1
30 75 1
30 77 1
30 78 1
30 80 1
30 82 1
30 83 1
30 84 1
30 86 1
30 88 1
30 89 1
30 93 1
30 94 1
30 96 1
30 97 1
30 98 1
30 101 1
30 102 1
30 106 1
30 107 1
30 109 1
30 110 1
30 111 1
30 113 1
30 115 1
30 119 1
30 120 1
30 124 1
30 125 1
30 127 1
30 128 1
31 35 1
31 36 1
31 38 1
31 39 1
31 49 1
31 51 1
31 52 1
31 53 1
31 55 1
31 56 1
31 57 1
31 58 1
31 62 1
31 64 1
31 68 1
31 69 1
31 74 1
31 77 1
31 78 1
31 80 1
31 81 1
31 86 1
31 87 1
31 92 1
31 96 1
31 98 1
31 103 1
31 104 1
31 106 1
31 108 1
31 111 1
31 112 1
31 114 1
31 116 1
31 117 1
31 119 1
31 121 1
31 122 1
31 124 1
31 125 1
31 128 1
32 35 1
32 36 1
32 40 1
32 41 1
32 43 1
32 46 1
32 48 1
32 54 1
32 56 1
32 57 1
32 59 1
32 62 1
32 63 1
32 65 1
32 66 1
32 67 1
32 68 1
32 74 1
32 75 1
32 79 1
32 81 1
32 82 1
32 83 1
32 84 1
32 87 1
32 89 1
32 90 1
32 98 1
32 100 1
32 105 1
32 106 1
32 107 1
32 108 1
32 109 1
32 118 1
32 119 1
32 122 1
32 123 1
32 125 1
33 37 1
33 41 1
33 42 1
33 43 1
33 44 1
33 49 1
33 53 1
33 54 1
33 57 1
33 58 1
33 59 1
33 61 1
33 63 1
33 69 1
33 70 1
33 71 1
33 72 1
33 73 1
33 74 1
33 76 1
33 77 1
33 79 1
33 82 1
33 90 1
33 91 1
33 99 1
33 104 1
33 105 1
33 109 1
33 114 1
33 115 1
33 118 1
33 120 1
33 122 1
33 123 1
33 126 1
33 127 1
33 128 1
34 40 1
34 43 1
34 45 1
34 48 1
34 49 1
34 51 1
34 53 1
34 56 1
34 57 1
34 59 1
34 62 1
34 65 1
34 69 1
34 72 1
34 74 1
34 78 1
34 79 1
34 80 1
34 81 1
34 84 1
34 86 1
34 87 1
34 89 1
34 92 1
34 96 1
34 97 1
34 100 1
34 101 1
34 103 1
34 104 1
34 107 1
34 110 1
34 112 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 123 1
34 126 1
34 128 1
35 36 1
35 39 1
35 42 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 52 1
35 57 1
35 59 1
35 62 1
35 63 1
35 64 1
35 65 1
35 67 1
35 68 1
35 74 1
35 76 1
35 77 1
35 84 1
35 85 1
35 86 1
35 87 1
35 98 1
35 102 1
35 104 1
35 105 1
35 106 1
35 107 1
35 108 1
35 110 1
35 112 1
35 113 1
35 114 1
35 118 1
35 119 1
35 121 1
35 122 1
35 125 1
36 38 1
36 39 1
36 40 1
36 42 1
36 43 1
36 46 1
36 47 1
36 48 1
36 50 1
36 51 1
36 56 1
36 57 1
36 59 1
36 62 1
36 63 1
36 64 1
36 65 1
36 68 1
36 74 1
36 75 1
36 77 1
36 78 1
36 79 1
36 82 1
36 83 1
36 84 1
36 86 1
36 88 1
36 89 1
36 91 1
36 93 1
36 94 1
36 98 1
36 99 1
36 100 1
36 101 1
36 102 1
36 105 1
36 106 1
36 107 1
36 108 1
36 111 1
36 113 1
36 116 1
36 118 1
36 119 1
36 122 1
36 124 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 49 1
37 54 1
37 55 1
37 56 1
37 57 1
37 61 1
37 65 1
37 67 1
37 70 1
37 73 1
37 74 1
37 75 1
37 76 1
37 79 1
37 80 1
37 81 1
37 82 1
37 84 1
37 85 1
37 87 1
37 94 1
37 98 1
37 105 1
37 109 1
37 111 1
37 114 1
37 115 1
37 118 1
37 122 1
37 123 1
37 126 1
38 39 1
38 47 1
38 50 1
38 55 1
38 56 1
38 58 1
38 59 1
38 62 1
38 63 1
38 64 1
38 69 1
38 78 1
38 80 1
38 86 1
38 88 1
38 89 1
38 91 1
38 92 1
38 93 1
38 95 1
38 96 1
38 97 1
38 99 1
38 100 1
38 103 1
38 111 1
38 119 1
38 124 1
38 127 1
38 128 1
39 44 1
39 46 1
39 47 1
39 50 1
39 55 1
39 56 1
39 59 1
39 60 1
39 61 1
39 62 1
39 63 1
39 64 1
39 66 1
39 69 1
39 71 1
39 77 1
39 80 1
39 86 1
39 88 1
39 89 1
39 93 1
39 98 1
39 102 1
39 106 1
39 108 1
39 111 1
39 113 1
39 114 1
39 119 1
39 124 1
40 43 1
40 48 1
40 49 1
40 51 1
40 54 1
40 56 1
40 57 1
40 65 1
40 66 1
40 68 1
40 70 1
40 72 1
40 74 1
40 75 1
40 78 1
40 79 1
40 80 1
40 81 1
40 82 1
40 83 1
40 84 1
40 86 1
40 87 1
40 89 1
40 94 1
40 95 1
40 97 1
40 100 1
40 101 1
40 104 1
40 106 1
40 107 1
40 108 1
40 109 1
40 111 1
40 115 1
40 116 1
40 118 1
40 120 1
40 123 1
40 125 1
40 128 1
41 43 1
41 45 1
41 48 1
41 49 1
41 50 1
41 52 1
41 53 1
41 56 1
41 61 1
41 62 1
41 63 1
41 64 1
41 67 1
41 69 1
41 72 1
41 73 1
41 74 1
41 79 1
41 81 1
41 82 1
41 87 1
41 89 1
41 90 1
41 91 1
41 92 1
41 93 1
41 95 1
41 96 1
41 98 1
41 99 1
41 100 1
41 102 1
41 105 1
41 107 1
41 109 1
41 111 1
41 112 1
41 113 1
41 114 1
41 117 1
41 126 1
42 44 1
42 46 1
42 47 1
42 54 1
42 55 1
42 57 1
42 58 1
42 60 1
42 61 1
42 63 1
42 68 1
42 70 1
42 71 1
42 72 1
42 73 1
42 76 1
42 77 1
42 82 1
42 83 1
42 85 1
42 91 1
42 94 1
42 102 1
42 103 1
42 105 1
42 106 1
42 109 1
42 113 1
42 114 1
42 115 1
42 120 1
42 122 1
42 123 1
42 127 1
42 128 1
43 45 1
43 48 1
43 49 1
43 51 1
43 54 1
43 55 1
43 56 1
43 61 1
43 63 1
43 65 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 79 1
43 80 1
43 81 1
43 82 1
43 86 1
43 87 1
43 92 1
43 93 1
43 94 1
43 95 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 101 1
43 104 1
43 107 1
43 109 1
43 111 1
43 118 1
43 120 1
43 121 1
43 123 1
43 127 1
43 128 1
44 45 1
44 47 1
44 60 1
44 61 1
44 63 1
44 64 1
44 67 1
44 73 1
44 76 1
44 84 1
44 85 1
44 88 1
44 91 1
44 94 1
44 102 1
44 105 1
44 109 1
44 110 1
44 114 1
44 115 1
44 122 1
44 123 1
44 126 1
45 48 1
45 49 1
45 52 1
45 53 1
45 55 1
45 56 1
45 59 1
45 61 1
45 63 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 71 1
45 74 1
45 76 1
45 80 1
45 81 1
45 82 1
45 85 1
45 87 1
45 88 1
45 92 1
45 95 1
45 97 1
45 98 1
45 100 1
45 105 1
45 108 1
45 114 1
45 115 1
45 117 1
45 118 1
45 119 1
45 121 1
45 125 1
45 126 1
46 47 1
46 52 1
46 53 1
46 57 1
46 59 1
46 60 1
46 62 1
46 64 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 76 1
46 77 1
46 79 1
46 81 1
46 82 1
46 83 1
46 84 1
46 85 1
46 87 1
46 88 1
46 89 1
46 90 1
46 91 1
46 97 1
46 100 1
46 102 1
46 103 1
46 105 1
46 106 1
46 108 1
46 110 1
46 113 1
46 114 1
46 115 1
46 119 1
46 122 1
46 124 1
46 125 1
46 128 1
47 52 1
47 58 1
47 59 1
47 60 1
47 62 1
47 63 1
47 64 1
47 67 1
47 68 1
47 70 1
47 77 1
47 82 1
47 88 1
47 91 1
47 92 1
47 94 1
47 102 1
47 105 1
47 106 1
47 110 1
47 111 1
47 113 1
47 114 1
47 115 1
47 119 1
47 128 1
48 52 1
48 54 1
48 55 1
48 56 1
48 61 1
48 62 1
48 63 1
48 65 1
48 68 1
48 72 1
48 73 1
48 74 1
48 75 1
48 78 1
48 79 1
48 81 1
48 82 1
48 85 1
48 86 1
48 87 1
48 92 1
48 93 1
48 95 1
48 96 1
48 98 1
48 99 1
48 100 1
48 101 1
48 104 1
48 107 1
48 108 1
48 110 1
48 111 1
48 112 1
48 113 1
48 116 1
48 118 1
48 119 1
48 121 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 61 1
49 67 1
49 69 1
49 70 1
49 72 1
49 73 1
49 74 1
49 79 1
49 80 1
49 81 1
49 84 1
49 87 1
49 92 1
49 95 1
49 96 1
49 97 1
49 98 1
49 103 1
49 104 1
49 111 1
49 114 1
49 116 1
49 117 1
49 118 1
49 120 1
49 121 1
49 122 1
49 126 1
49 128 1
50 54 1
50 56 1
50 58 1
50 62 1
50 66 1
50 69 1
50 78 1
50 84 1
50 86 1
50 88 1
50 89 1
50 93 1
50 97 1
50 100 1
50 102 1
50 111 1
50 115 1
50 119 1
50 124 1
50 128 1
51 53 1
51 54 1
51 55 1
51 57 1
51 66 1
51 69 1
51 70 1
51 71 1
51 73 1
51 74 1
51 75 1
51 77 1
51 78 1
51 79 1
51 86 1
51 95 1
51 97 1
51 103 1
51 104 1
51 108 1
51 116 1
51 117 1
51 118 1
51 120 1
51 122 1
51 124 1
51 128 1
52 53 1
52 59 1
52 62 1
52 63 1
52 64 1
52 69 1
52 73 1
52 74 1
52 78 1
52 80 1
52 87 1
52 90 1
52 91 1
52 92 1
52 93 1
52 96 1
52 98 1
52 100 1
52 101 1
52 102 1
52 104 1
52 110 1
52 111 1
52 112 1
52 114 1
52 117 1
52 119 1
52 121 1
52 122 1
52 125 1
52 126 1
53 57 1
53 58 1
53 59 1
53 62 1
53 63 1
53 64 1
53 67 1
53 69 1
53 74 1
53 76 1
53 78 1
53 79 1
53 80 1
53 84 1
53 87 1
53 89 1
53 90 1
53 97 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 106 1
53 110 1
53 114 1
53 117 1
53 118 1
53 119 1
53 121 1
53 122 1
53 123 1
53 124 1
53 125 1
53 126 1
53 128 1
54 55 1
54 56 1
54 57 1
54 61 1
54 62 1
54 63 1
54 65 1
54 66 1
54 70 1
54 71 1
54 72 1
54 75 1
54 78 1
54 79 1
54 80 1
54 82 1
54 83 1
54 84 1
54 88 1
54 89 1
54 91 1
54 94 1
54 95 1
54 97 1
54 100 1
54 101 1
54 106 1
54 107 1
54 109 1
54 115 1
54 116 1
54 118 1
54 120 1
54 122 1
54 124 1
54 127 1
54 128 1
55 56 1
55 57 1
55 58 1
55 60 1
55 61 1
55 66 1
55 70 1
55 71 1
55 73 1
55 75 1
55 77 1
55 78 1
55 80 1
55 85 1
55 86 1
55 88 1
55 92 1
55 94 1
55 95 1
55 96 1
55 97 1
55 99 1
55 103 1
55 104 1
55 116 1
55 118 1
55 120 1
55 121 1
55 122 1
55 124 1
55 127 1
55 128 1
56 58 1
56 62 1
56 65 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 74 1
56 75 1
56 78 1
56 80 1
56 81 1
56 86 1
56 87 1
56 88 1
56 89 1
56 92 1
56 93 1
56 94 1
56 95 1
56 96 1
56 97 1
56 98 1
56 99 1
56 100 1
56 103 1
56 108 1
56 111 1
56 116 1
56 119 1
56 120 1
56 125 1
56 126 1
56 128 1
57 60 1
57 65 1
57 66 1
57 68 1
57 70 1
57 73 1
57 75 1
57 76 1
57 77 1
57 79 1
57 80 1
57 81 1
57 82 1
57 83 1
57 84 1
57 85 1
57 87 1
57 90 1
57 91 1
57 94 1
57 95 1
57 97 1
57 98 1
57 103 1
57 104 1
57 105 1
57 106 1
57 108 1
57 109 1
57 111 1
57 113 1
57 115 1
57 116 1
57 117 1
57 118 1
57 122 1
57 123 1
57 125 1
57 128 1
58 60 1
58 62 1
58 64 1
58 70 1
58 72 1
58 73 1
58 78 1
58 79 1
58 80 1
58 91 1
58 92 1
58 93 1
58 96 1
58 97 1
58 98 1
58 101 1
58 102 1
58 103 1
58 106 1
58 111 1
58 116 1
58 120 1
58 122 1
58 123 1
58 124 1
58 127 1
58 128 1
59 61 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 69 1
59 74 1
59 76 1
59 77 1
59 79 1
59 82 1
59 83 1
59 84 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 92 1
59 97 1
59 100 1
59 105 1
59 106 1
59 107 1
59 108 1
59 109 1
59 113 1
59 114 1
59 117 1
59 118 1
59 119 1
59 121 1
59 124 1
59 125 1
60 64 1
60 66 1
60 71 1
60 75 1
60 76 1
60 77 1
60 80 1
60 85 1
60 94 1
60 98 1
60 102 1
60 103 1
60 106 1
60 109 1
60 115 1
60 122 1
60 124 1
60 125 1
61 63 1
61 66 1
61 69 1
61 71 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 82 1
61 85 1
61 88 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 96 1
61 99 1
61 102 1
61 104 1
61 105 1
61 107 1
61 109 1
61 113 1
61 114 1
61 115 1
61 118 1
61 119 1
61 121 1
61 122 1
61 123 1
61 126 1
61 127 1
62 63 1
62 64 1
62 67 1
62 68 1
62 72 1
62 78 1
62 79 1
62 81 1
62 83 1
62 84 1
62 86 1
62 87 1
62 89 1
62 90 1
62 91 1
62 93 1
62 96 1
62 98 1
62 99 1
62 100 1
62 101 1
62 102 1
62 103 1
62 106 1
62 108 1
62 110 1
62 111 1
62 112 1
62 116 1
62 119 1
62 120 1
62 122 1
62 123 1
62 124 1
62 125 1
62 128 1
63 64 1
63 68 1
63 69 1
63 72 1
63 73 1
63 74 1
63 77 1
63 79 1
63 82 1
63 85 1
63 90 1
63 91 1
63 92 1
63 93 1
63 99 1
63 100 1
63 101 1
63 102 1
63 104 1
63 105 1
63 107 1
63 108 1
63 110 1
63 112 1
63 113 1
63 114 1
63 117 1
63 118 1
63 119 1
63 121 1
63 122 1
63 123 1
63 124 1
63 127 1
64 68 1
64 69 1
64 76 1
64 77 1
64 85 1
64 87 1
64 89 1
64 90 1
64 91 1
64 93 1
64 97 1
64 100 1
64 101 1
64 102 1
64 103 1
64 105 1
64 106 1
64 108 1
64 110 1
64 112 1
64 114 1
64 119 1
64 122 1
64 124 1
64 126 1
64 128 1
65 66 1
65 67 1
65 68 1
65 74 1
65 75 1
65 76 1
65 79 1
65 80 1
65 81 1
65 82 1
65 83 1
65 84 1
65 85 1
65 86 1
65 87 1
65 89 1
65 94 1
65 96 1
65 98 1
65 100 1
65 101 1
65 103 1
65 104 1
65 107 1
65 108 1
65 109 1
65 110 1
65 112 1
65 116 1
65 118 1
65 119 1
65 121 1
65 123 1
65 125 1
66 69 1
66 70 1
66 71 1
66 75 1
66 76 1
66 77 1
66 80 1
66 82 1
66 83 1
66 84 1
66 85 1
66 88 1
66 89 1
66 96 1
66 97 1
66 103 1
66 104 1
66 106 1
66 108 1
66 109 1
66 115 1
66 118 1
66 121 1
66 124 1
66 125 1
66 126 1
67 68 1
67 69 1
67 72 1
67 80 1
67 81 1
67 84 1
67 87 1
67 88 1
67 89 1
67 90 1
67 93 1
67 94 1
67 98 1
67 100 1
67 102 1
67 106 1
67 109 1
67 114 1
67 115 1
67 119 1
67 125 1
67 126 1
68 70 1
68 75 1
68 77 1
68 78 1
68 81 1
68 82 1
68 83 1
68 84 1
68 85 1
68 86 1
68 87 1
68 89 1
68 90 1
68 91 1
68 94 1
68 95 1
68 98 1
68 102 1
68 103 1
68 104 1
68 105 1
68 106 1
68 107 1
68 108 1
68 110 1
68 111 1
68 112 1
68 113 1
68 116 1
68 117 1
68 118 1
68 119 1
68 122 1
68 123 1
68 125 1
69 74 1
69 82 1
69 87 1
69 88 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 95 1
69 97 1
69 99 1
69 100 1
69 105 1
69 113 1
69 114 1
69 117 1
69 118 1
69 121 1
69 124 1
69 126 1
69 128 1
70 71 1
70 72 1
70 73 1
70 75 1
70 80 1
70 81 1
70 82 1
70 83 1
70 90 1
70 91 1
70 94 1
70 95 1
70 98 1
70 103 1
70 105 1
70 109 1
70 111 1
70 114 1
70 115 1
70 117 1
70 118 1
70 120 1
70 122 1
70 125 1
70 127 1
70 128 1
71 75 1
71 77 1
71 80 1
71 82 1
71 83 1
71 88 1
71 109 1
71 113 1
71 115 1
71 118 1
71 124 1
71 127 1
72 79 1
72 80 1
72 81 1
72 84 1
72 87 1
72 91 1
72 102 1
72 104 1
72 106 1
72 109 1
72 110 1
72 120 1
72 122 1
72 123 1
72 126 1
72 128 1
73 74 1
73 75 1
73 79 1
73 80 1
73 85 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 98 1
73 99 1
73 103 1
73 104 1
73 105 1
73 109 1
73 112 1
73 116 1
73 117 1
73 120 1
73 121 1
73 122 1
73 123 1
73 127 1
74 79 1
74 81 1
74 82 1
74 86 1
74 87 1
74 89 1
74 90 1
74 92 1
74 95 1
74 97 1
74 100 1
74 104 1
74 105 1
74 107 1
74 108 1
74 117 1
74 118 1
74 121 1
75 77 1
75 80 1
75 82 1
75 83 1
75 85 1
75 86 1
75 93 1
75 94 1
75 96 1
75 98 1
75 102 1
75 104 1
75 107 1
75 109 1
75 111 1
75 113 1
75 116 1
75 118 1
75 119 1
75 121 1
76 77 1
76 79 1
76 80 1
76 82 1
76 84 1
76 85 1
76 87 1
76 89 1
76 103 1
76 104 1
76 105 1
76 106 1
76 107 1
76 109 1
76 110 1
76 114 1
76 115 1
76 118 1
76 121 1
76 122 1
76 123 1
76 124 1
76 125 1
76 126 1
77 78 1
77 82 1
77 83 1
77 85 1
77 86 1
77 88 1
77 89 1
77 94 1
77 103 1
77 104 1
77 105 1
77 106 1
77 107 1
77 108 1
77 109 1
77 113 1
77 115 1
77 116 1
77 118 1
77 121 1
77 122 1
77 123 1
77 124 1
77 125 1
77 127 1
78 79 1
78 80 1
78 83 1
78 86 1
78 87 1
78 89 1
78 92 1
78 93 1
78 96 1
78 97 1
78 98 1
78 100 1
78 101 1
78 103 1
78 104 1
78 106 1
78 107 1
78 110 1
78 111 1
78 112 1
78 116 1
78 119 1
78 120 1
78 121 1
78 124 1
78 125 1
78 128 1
79 80 1
79 81 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 89 1
79 90 1
79 100 1
79 101 1
79 104 1
79 105 1
79 106 1
79 107 1
79 109 1
79 110 1
79 112 1
79 115 1
79 116 1
79 117 1
79 118 1
79 122 1
79 123 1
79 124 1
79 127 1
79 128 1
80 84 1
80 85 1
80 87 1
80 88 1
80 92 1
80 94 1
80 95 1
80 96 1
80 97 1
80 98 1
80 103 1
80 106 1
80 108 1
80 109 1
80 111 1
80 114 1
80 115 1
80 116 1
80 120 1
80 125 1
80 126 1
80 128 1
81 84 1
81 85 1
81 86 1
81 87 1
81 89 1
81 90 1
81 92 1
81 94 1
81 95 1
81 98 1
81 100 1
81 104 1
81 107 1
81 108 1
81 109 1
81 111 1
81 112 1
81 116 1
81 117 1
81 118 1
81 120 1
81 123 1
81 125 1
81 128 1
82 83 1
82 84 1
82 88 1
82 89 1
82 91 1
82 105 1
82 107 1
82 108 1
82 109 1
82 113 1
82 114 1
82 115 1
82 118 1
82 122 1
83 84 1
83 86 1
83 88 1
83 89 1
83 94 1
83 101 1
83 104 1
83 106 1
83 107 1
83 109 1
83 115 1
83 116 1
83 118 1
83 119 1
83 122 1
83 123 1
83 124 1
84 85 1
84 87 1
84 88 1
84 89 1
84 94 1
84 96 1
84 97 1
84 98 1
84 100 1
84 101 1
84 103 1
84 106 1
84 107 1
84 109 1
84 110 1
84 115 1
84 116 1
84 118 1
84 119 1
84 120 1
84 123 1
84 124 1
84 125 1
84 126 1
84 128 1
85 87 1
85 94 1
85 96 1
85 98 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 110 1
85 112 1
85 116 1
85 118 1
85 119 1
85 121 1
85 122 1
85 123 1
85 125 1
86 87 1
86 89 1
86 92 1
86 93 1
86 95 1
86 96 1
86 98 1
86 99 1
86 101 1
86 103 1
86 104 1
86 108 1
86 111 1
86 112 1
86 116 1
86 117 1
86 118 1
86 119 1
86 121 1
87 89 1
87 90 1
87 92 1
87 93 1
87 94 1
87 96 1
87 97 1
87 98 1
87 100 1
87 101 1
87 102 1
87 103 1
87 105 1
87 106 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 114 1
87 116 1
87 117 1
87 119 1
87 120 1
87 125 1
87 126 1
87 128 1
88 89 1
88 95 1
88 97 1
88 108 1
88 114 1
88 115 1
88 118 1
88 119 1
88 124 1
88 125 1
88 127 1
88 128 1
89 90 1
89 93 1
89 97 1
89 98 1
89 100 1
89 101 1
89 105 1
89 106 1
89 108 1
89 115 1
89 119 1
89 124 1
89 125 1
89 128 1
90 91 1
90 92 1
90 93 1
90 100 1
90 101 1
90 102 1
90 104 1
90 105 1
90 112 1
90 114 1
90 117 1
90 118 1
90 119 1
90 122 1
90 123 1
90 126 1
90 128 1
91 92 1
91 93 1
91 99 1
91 102 1
91 105 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 120 1
91 122 1
91 123 1
91 126 1
91 127 1
91 128 1
92 93 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 102 1
92 103 1
92 104 1
92 111 1
92 112 1
92 114 1
92 117 1
92 119 1
92 121 1
92 126 1
92 128 1
93 96 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 107 1
93 111 1
93 112 1
93 113 1
93 119 1
93 126 1
94 96 1
94 98 1
94 102 1
94 103 1
94 104 1
94 106 1
94 109 1
94 110 1
94 111 1
94 113 1
94 115 1
94 116 1
94 118 1
94 120 1
94 123 1
95 97 1
95 99 1
95 111 1
95 114 1
95 117 1
95 118 1
95 120 1
95 125 1
95 128 1
96 97 1
96 98 1
96 101 1
96 103 1
96 104 1
96 106 1
96 107 1
96 110 1
96 111 1
96 112 1
96 119 1
96 120 1
96 121 1
96 126 1
96 128 1
97 100 1
97 103 1
97 106 1
97 117 1
97 118 1
97 120 1
97 121 1
97 124 1
97 125 1
97 126 1
97 127 1
97 128 1
98 101 1
98 102 1
98 103 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 111 1
98 112 1
98 114 1
98 116 1
98 119 1
98 120 1
98 123 1
98 125 1
98 126 1
99 111 1
99 113 1
99 127 1
100 101 1
100 102 1
100 107 1
100 108 1
100 110 1
100 112 1
100 114 1
100 118 1
100 119 1
100 121 1
100 124 1
100 126 1
101 103 1
101 104 1
101 106 1
101 107 1
101 110 1
101 112 1
101 116 1
101 118 1
101 119 1
101 121 1
101 122 1
101 123 1
101 124 1
101 127 1
101 128 1
102 106 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 119 1
102 120 1
102 123 1
103 104 1
103 106 1
103 115 1
103 116 1
103 117 1
103 120 1
103 121 1
103 122 1
103 124 1
103 125 1
103 128 1
104 105 1
104 107 1
104 108 1
104 112 1
104 116 1
104 117 1
104 118 1
104 121 1
104 122 1
104 123 1
104 124 1
104 127 1
105 107 1
105 108 1
105 109 1
105 113 1
105 114 1
105 115 1
105 118 1
105 122 1
105 123 1
106 109 1
106 110 1
106 115 1
106 116 1
106 119 1
106 120 1
106 122 1
106 123 1
106 124 1
106 125 1
106 128 1
107 109 1
107 110 1
107 116 1
107 118 1
107 119 1
107 121 1
107 122 1
107 123 1
107 127 1
108 113 1
108 118 1
108 119 1
108 121 1
108 124 1
108 125 1
109 110 1
109 114 1
109 115 1
109 118 1
109 123 1
109 126 1
110 112 1
110 116 1
110 119 1
110 122 1
110 123 1
110 124 1
111 112 1
111 113 1
111 116 1
111 120 1
111 125 1
112 116 1
112 117 1
112 118 1
112 119 1
112 122 1
112 123 1
113 114 1
113 118 1
113 119 1
114 115 1
114 117 1
114 125 1
114 126 1
114 128 1
115 118 1
115 122 1
115 124 1
115 126 1
115 128 1
116 117 1
116 118 1
116 120 1
116 122 1
116 123 1
116 125 1
116 128 1
117 118 1
117 122 1
117 123 1
117 125 1
117 126 1
117 128 1
118 119 1
118 121 1
118 122 1
118 123 1
118 126 1
119 121 1
119 124 1
119 125 1
120 122 1
120 123 1
120 127 1
120 128 1
121 124 1
121 126 1
122 123 1
122 124 1
122 127 1
122 128 1
124 127 1
124 128 1
125 126 1
125 128 1
126 128 1
127 128 1


==> anc/graph-instances/rand01-polytopes/rand01-9-153-0.dat <==
153 4081
1 2 1
1 4 1
1 8 1
1 9 1
1 12 1
1 13 1
1 15 1
1 16 1
1 17 1
1 19 1
1 21 1
1 23 1
1 24 1
1 25 1
1 27 1
1 31 1
1 34 1
1 35 1
1 36 1
1 40 1
1 42 1
1 43 1
1 44 1
1 47 1
1 50 1
1 51 1
1 54 1
1 55 1
1 56 1
1 59 1
1 61 1
1 62 1
1 64 1
1 65 1
1 68 1
1 69 1
1 71 1
1 77 1
1 79 1
1 80 1
1 81 1
1 84 1
1 89 1
1 90 1
1 93 1
1 97 1
1 105 1
1 108 1
1 109 1
1 110 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 121 1
1 123 1
1 134 1
1 136 1
1 137 1
1 143 1
1 145 1
1 146 1
1 149 1
1 151 1
2 6 1
2 16 1
2 17 1
2 19 1
2 22 1
2 24 1
2 29 1
2 34 1
2 37 1
2 45 1
2 47 1
2 48 1
2 49 1
2 50 1
2 51 1
2 53 1
2 56 1
2 57 1
2 59 1
2 66 1
2 69 1
2 70 1
2 71 1
2 73 1
2 74 1
2 76 1
2 77 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 89 1
2 95 1
2 96 1
2 97 1
2 99 1
2 107 1
2 109 1
2 110 1
2 115 1
2 117 1
2 118 1
2 120 1
2 124 1
2 126 1
2 127 1
2 128 1
2 130 1
2 133 1
2 135 1
2 136 1
2 139 1
2 140 1
2 144 1
2 146 1
2 149 1
2 153 1
3 5 1
3 6 1
3 7 1
3 10 1
3 11 1
3 17 1
3 21 1
3 24 1
3 29 1
3 34 1
3 36 1
3 37 1
3 38 1
3 43 1
3 48 1
3 50 1
3 55 1
3 56 1
3 64 1
3 69 1
3 72 1
3 74 1
3 77 1
3 79 1
3 80 1
3 83 1
3 84 1
3 88 1
3 89 1
3 91 1
3 93 1
3 94 1
3 101 1
3 106 1
3 109 1
3 116 1
3 117 1
3 120 1
3 125 1
3 137 1
3 138 1
3 141 1
3 144 1
3 146 1
3 147 1
3 148 1
3 150 1
4 12 1
4 13 1
4 15 1
4 19 1
4 20 1
4 23 1
4 25 1
4 31 1
4 33 1
4 34 1
4 54 1
4 58 1
4 59 1
4 61 1
4 62 1
4 64 1
4 70 1
4 71 1
4 78 1
4 81 1
4 86 1
4 87 1
4 88 1
4 90 1
4 92 1
4 102 1
4 104 1
4 109 1
4 110 1
4 116 1
4 118 1
4 121 1
4 123 1
4 130 1
4 132 1
4 134 1
4 136 1
4 143 1
4 144 1
4 153 1
5 6 1
5 8 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 26 1
5 32 1
5 36 1
5 37 1
5 38 1
5 43 1
5 44 1
5 48 1
5 50 1
5 52 1
5 54 1
5 64 1
5 69 1
5 72 1
5 74 1
5 75 1
5 85 1
5 91 1
5 94 1
5 96 1
5 101 1
5 102 1
5 103 1
5 120 1
5 121 1
5 122 1
5 137 1
5 138 1
5 143 1
5 146 1
5 148 1
5 150 1
5 153 1
6 7 1
6 8 1
6 10 1
6 11 1
6 17 1
6 18 1
6 22 1
6 24 1
6 29 1
6 32 1
6 37 1
6 38 1
6 41 1
6 46 1
6 48 1
6 50 1
6 53 1
6 55 1
6 57 1
6 64 1
6 68 1
6 73 1
6 77 1
6 80 1
6 83 1
6 84 1
6 91 1
6 93 1
6 96 1
6 103 1
6 113 1
6 114 1
6 119 1
6 120 1
6 123 1
6 124 1
6 127 1
6 128 1
6 131 1
6 133 1
6 135 1
6 137 1
6 140 1
6 144 1
6 146 1
6 147 1
6 148 1
6 152 1
7 8 1
7 10 1
7 11 1
7 12 1
7 14 1
7 15 1
7 16 1
7 22 1
7 26 1
7 28 1
7 30 1
7 32 1
7 38 1
7 41 1
7 46 1
7 57 1
7 58 1
7 59 1
7 60 1
7 61 1
7 63 1
7 66 1
7 67 1
7 68 1
7 71 1
7 72 1
7 73 1
7 76 1
7 78 1
7 80 1
7 83 1
7 87 1
7 88 1
7 90 1
7 91 1
7 94 1
7 96 1
7 98 1
7 99 1
7 101 1
7 102 1
7 103 1
7 106 1
7 112 1
7 113 1
7 114 1
7 119 1
7 120 1
7 124 1
7 125 1
7 128 1
7 131 1
7 132 1
7 138 1
7 139 1
7 142 1
7 143 1
7 144 1
7 149 1
7 150 1
7 152 1
8 10 1
8 11 1
8 12 1
8 13 1
8 15 1
8 16 1
8 17 1
8 19 1
8 21 1
8 24 1
8 26 1
8 30 1
8 31 1
8 32 1
8 35 1
8 38 1
8 41 1
8 43 1
8 47 1
8 48 1
8 54 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 63 1
8 64 1
8 66 1
8 68 1
8 69 1
8 72 1
8 73 1
8 80 1
8 81 1
8 85 1
8 87 1
8 89 1
8 94 1
8 101 1
8 104 1
8 110 1
8 111 1
8 118 1
8 120 1
8 124 1
8 129 1
8 130 1
8 132 1
8 137 1
8 144 1
8 145 1
8 146 1
8 148 1
8 150 1
8 151 1
9 11 1
9 15 1
9 16 1
9 23 1
9 24 1
9 27 1
9 31 1
9 40 1
9 41 1
9 42 1
9 47 1
9 51 1
9 53 1
9 54 1
9 55 1
9 56 1
9 61 1
9 68 1
9 73 1
9 78 1
9 79 1
9 80 1
9 81 1
9 84 1
9 89 1
9 90 1
9 93 1
9 101 1
9 108 1
9 109 1
9 111 1
9 114 1
9 121 1
9 123 1
9 127 1
9 132 1
9 134 1
9 137 1
9 140 1
9 145 1
9 152 1
10 11 1
10 12 1
10 14 1
10 16 1
10 17 1
10 21 1
10 22 1
10 24 1
10 26 1
10 27 1
10 28 1
10 30 1
10 32 1
10 37 1
10 38 1
10 41 1
10 51 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 61 1
10 63 1
10 66 1
10 68 1
10 70 1
10 78 1
10 80 1
10 84 1
10 87 1
10 94 1
10 101 1
10 106 1
10 113 1
10 114 1
10 120 1
10 121 1
10 124 1
10 132 1
10 133 1
10 137 1
10 140 1
10 146 1
10 148 1
10 152 1
11 12 1
11 14 1
11 16 1
11 18 1
11 22 1
11 27 1
11 31 1
11 37 1
11 38 1
11 41 1
11 42 1
11 46 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 57 1
11 58 1
11 60 1
11 61 1
11 64 1
11 68 1
11 69 1
11 71 1
11 73 1
11 74 1
11 78 1
11 79 1
11 80 1
11 84 1
11 88 1
11 90 1
11 91 1
11 93 1
11 101 1
11 103 1
11 106 1
11 109 1
11 111 1
11 113 1
11 114 1
11 119 1
11 120 1
11 121 1
11 123 1
11 124 1
11 125 1
11 127 1
11 128 1
11 131 1
11 132 1
11 134 1
11 137 1
11 138 1
11 140 1
11 144 1
11 146 1
11 147 1
11 150 1
11 152 1
11 153 1
12 15 1
12 17 1
12 19 1
12 20 1
12 29 1
12 30 1
12 33 1
12 34 1
12 36 1
12 38 1
12 43 1
12 47 1
12 54 1
12 56 1
12 58 1
12 59 1
12 61 1
12 64 1
12 70 1
12 72 1
12 76 1
12 78 1
12 80 1
12 87 1
12 88 1
12 90 1
12 104 1
12 106 1
12 108 1
12 110 1
12 112 1
12 123 1
12 124 1
12 129 1
12 132 1
12 139 1
12 144 1
12 148 1
12 149 1
13 15 1
13 19 1
13 25 1
13 26 1
13 34 1
13 35 1
13 37 1
13 38 1
13 39 1
13 44 1
13 48 1
13 49 1
13 52 1
13 55 1
13 57 1
13 58 1
13 61 1
13 62 1
13 64 1
13 67 1
13 69 1
13 71 1
13 72 1
13 74 1
13 82 1
13 85 1
13 92 1
13 98 1
13 99 1
13 101 1
13 102 1
13 103 1
13 105 1
13 107 1
13 109 1
13 116 1
13 118 1
13 120 1
13 124 1
13 138 1
13 141 1
13 144 1
13 145 1
13 150 1
13 151 1
14 15 1
14 16 1
14 18 1
14 20 1
14 22 1
14 24 1
14 25 1
14 26 1
14 27 1
14 32 1
14 35 1
14 37 1
14 38 1
14 44 1
14 47 1
14 49 1
14 52 1
14 53 1
14 57 1
14 59 1
14 60 1
14 62 1
14 63 1
14 66 1
14 67 1
14 68 1
14 72 1
14 75 1
14 81 1
14 82 1
14 87 1
14 94 1
14 95 1
14 97 1
14 99 1
14 101 1
14 102 1
14 103 1
14 111 1
14 113 1
14 114 1
14 118 1
14 121 1
14 133 1
14 136 1
14 137 1
14 142 1
14 143 1
14 146 1
14 152 1
14 153 1
15 19 1
15 20 1
15 23 1
15 25 1
15 26 1
15 27 1
15 33 1
15 34 1
15 35 1
15 39 1
15 40 1
15 42 1
15 44 1
15 45 1
15 46 1
15 47 1
15 54 1
15 58 1
15 59 1
15 61 1
15 62 1
15 63 1
15 66 1
15 67 1
15 71 1
15 72 1
15 78 1
15 81 1
15 85 1
15 87 1
15 90 1
15 92 1
15 95 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 105 1
15 108 1
15 109 1
15 110 1
15 111 1
15 112 1
15 114 1
15 118 1
15 119 1
15 134 1
15 136 1
15 141 1
15 142 1
15 143 1
15 145 1
15 151 1
15 152 1
16 17 1
16 21 1
16 24 1
16 26 1
16 27 1
16 32 1
16 38 1
16 41 1
16 42 1
16 47 1
16 51 1
16 53 1
16 56 1
16 57 1
16 59 1
16 60 1
16 61 1
16 63 1
16 65 1
16 66 1
16 68 1
16 73 1
16 75 1
16 77 1
16 78 1
16 80 1
16 81 1
16 84 1
16 89 1
16 95 1
16 97 1
16 98 1
16 108 1
16 110 1
16 115 1
16 120 1
16 124 1
16 129 1
16 132 1
16 133 1
16 136 1
16 140 1
16 145 1
16 146 1
16 149 1
16 152 1
17 18 1
17 19 1
17 21 1
17 22 1
17 29 1
17 31 1
17 32 1
17 34 1
17 36 1
17 38 1
17 43 1
17 47 1
17 48 1
17 50 1
17 53 1
17 54 1
17 56 1
17 59 1
17 64 1
17 70 1
17 73 1
17 75 1
17 76 1
17 77 1
17 80 1
17 81 1
17 83 1
17 84 1
17 86 1
17 89 1
17 93 1
17 95 1
17 96 1
17 97 1
17 109 1
17 110 1
17 111 1
17 120 1
17 121 1
17 124 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 135 1
17 139 1
17 140 1
17 144 1
17 146 1
17 148 1
17 151 1
17 153 1
18 22 1
18 26 1
18 31 1
18 32 1
18 35 1
18 37 1
18 38 1
18 41 1
18 42 1
18 46 1
18 50 1
18 52 1
18 55 1
18 57 1
18 64 1
18 67 1
18 68 1
18 69 1
18 71 1
18 75 1
18 82 1
18 84 1
18 85 1
18 91 1
18 95 1
18 96 1
18 97 1
18 99 1
18 101 1
18 103 1
18 111 1
18 113 1
18 127 1
18 128 1
18 133 1
18 137 1
18 138 1
18 146 1
18 152 1
18 153 1
19 21 1
19 23 1
19 25 1
19 29 1
19 31 1
19 34 1
19 35 1
19 36 1
19 39 1
19 43 1
19 47 1
19 48 1
19 49 1
19 50 1
19 55 1
19 58 1
19 59 1
19 61 1
19 62 1
19 64 1
19 69 1
19 71 1
19 72 1
19 74 1
19 84 1
19 85 1
19 89 1
19 90 1
19 92 1
19 93 1
19 104 1
19 105 1
19 107 1
19 108 1
19 109 1
19 110 1
19 115 1
19 116 1
19 117 1
19 118 1
19 120 1
19 124 1
19 130 1
19 134 1
19 136 1
19 139 1
19 141 1
19 144 1
19 146 1
19 149 1
19 150 1
19 151 1
20 22 1
20 27 1
20 28 1
20 29 1
20 32 1
20 33 1
20 34 1
20 36 1
20 43 1
20 44 1
20 47 1
20 50 1
20 52 1
20 54 1
20 56 1
20 58 1
20 62 1
20 65 1
20 66 1
20 69 1
20 70 1
20 72 1
20 74 1
20 75 1
20 78 1
20 79 1
20 82 1
20 86 1
20 87 1
20 92 1
20 94 1
20 95 1
20 96 1
20 97 1
20 100 1
20 101 1
20 102 1
20 104 1
20 107 1
20 110 1
20 113 1
20 115 1
20 118 1
20 119 1
20 121 1
20 122 1
20 123 1
20 135 1
20 136 1
20 137 1
20 142 1
20 143 1
20 147 1
20 148 1
20 151 1
20 153 1
21 24 1
21 27 1
21 32 1
21 34 1
21 35 1
21 36 1
21 37 1
21 44 1
21 47 1
21 48 1
21 50 1
21 55 1
21 56 1
21 59 1
21 64 1
21 66 1
21 68 1
21 69 1
21 70 1
21 74 1
21 75 1
21 77 1
21 79 1
21 81 1
21 84 1
21 85 1
21 89 1
21 95 1
21 97 1
21 104 1
21 107 1
21 109 1
21 110 1
21 117 1
21 118 1
21 120 1
21 121 1
21 124 1
21 137 1
21 140 1
21 146 1
21 148 1
21 151 1
22 30 1
22 31 1
22 32 1
22 38 1
22 48 1
22 50 1
22 51 1
22 52 1
22 55 1
22 58 1
22 64 1
22 66 1
22 67 1
22 68 1
22 70 1
22 71 1
22 74 1
22 78 1
22 82 1
22 83 1
22 84 1
22 86 1
22 87 1
22 88 1
22 92 1
22 96 1
22 102 1
22 103 1
22 104 1
22 113 1
22 118 1
22 121 1
22 123 1
22 124 1
22 126 1
22 127 1
22 128 1
22 132 1
22 136 1
22 137 1
22 143 1
22 144 1
22 146 1
22 147 1
22 148 1
22 150 1
22 153 1
23 25 1
23 30 1
23 35 1
23 40 1
23 41 1
23 46 1
23 51 1
23 53 1
23 55 1
23 58 1
23 59 1
23 61 1
23 63 1
23 66 1
23 67 1
23 71 1
23 78 1
23 81 1
23 87 1
23 88 1
23 89 1
23 90 1
23 98 1
23 102 1
23 105 1
23 108 1
23 109 1
23 110 1
23 113 1
23 114 1
23 118 1
23 119 1
23 134 1
23 136 1
23 141 1
23 142 1
23 143 1
23 145 1
23 149 1
23 152 1
24 26 1
24 27 1
24 29 1
24 35 1
24 37 1
24 40 1
24 41 1
24 44 1
24 47 1
24 51 1
24 55 1
24 56 1
24 57 1
24 61 1
24 63 1
24 65 1
24 66 1
24 68 1
24 69 1
24 73 1
24 75 1
24 77 1
24 79 1
24 80 1
24 84 1
24 89 1
24 90 1
24 94 1
24 95 1
24 98 1
24 101 1
24 106 1
24 108 1
24 109 1
24 110 1
24 115 1
24 117 1
24 118 1
24 120 1
24 123 1
24 133 1
24 137 1
24 140 1
24 145 1
24 146 1
24 148 1
24 152 1
25 31 1
25 34 1
25 39 1
25 45 1
25 46 1
25 49 1
25 53 1
25 59 1
25 63 1
25 67 1
25 71 1
25 78 1
25 81 1
25 86 1
25 87 1
25 92 1
25 95 1
25 102 1
25 103 1
25 105 1
25 108 1
25 109 1
25 111 1
25 113 1
25 114 1
25 119 1
25 127 1
25 129 1
25 130 1
25 132 1
25 134 1
25 136 1
25 142 1
25 143 1
25 151 1
25 152 1
25 153 1
26 32 1
26 35 1
26 37 1
26 38 1
26 39 1
26 42 1
26 43 1
26 44 1
26 47 1
26 54 1
26 55 1
26 57 1
26 59 1
26 60 1
26 63 1
26 64 1
26 66 1
26 67 1
26 69 1
26 72 1
26 75 1
26 80 1
26 81 1
26 85 1
26 87 1
26 91 1
26 94 1
26 95 1
26 98 1
26 99 1
26 101 1
26 102 1
26 103 1
26 110 1
26 111 1
26 112 1
26 118 1
26 120 1
26 125 1
26 141 1
26 143 1
26 145 1
26 146 1
26 148 1
26 150 1
26 151 1
26 152 1
27 28 1
27 32 1
27 37 1
27 40 1
27 41 1
27 42 1
27 44 1
27 47 1
27 51 1
27 53 1
27 54 1
27 56 1
27 57 1
27 60 1
27 62 1
27 63 1
27 65 1
27 66 1
27 68 1
27 75 1
27 77 1
27 79 1
27 81 1
27 84 1
27 93 1
27 94 1
27 95 1
27 97 1
27 100 1
27 101 1
27 108 1
27 110 1
27 111 1
27 113 1
27 114 1
27 115 1
27 121 1
27 123 1
27 127 1
27 133 1
27 136 1
27 137 1
27 140 1
27 142 1
27 143 1
27 145 1
27 146 1
27 151 1
27 152 1
27 153 1
28 30 1
28 32 1
28 33 1
28 57 1
28 60 1
28 65 1
28 66 1
28 70 1
28 72 1
28 75 1
28 76 1
28 87 1
28 94 1
28 95 1
28 96 1
28 98 1
28 100 1
28 104 1
28 106 1
28 112 1
28 113 1
28 115 1
28 122 1
28 128 1
28 133 1
28 135 1
28 138 1
28 139 1
28 140 1
28 142 1
28 152 1
28 153 1
29 34 1
29 36 1
29 37 1
29 48 1
29 50 1
29 56 1
29 61 1
29 70 1
29 73 1
29 74 1
29 76 1
29 77 1
29 79 1
29 80 1
29 83 1
29 84 1
29 85 1
29 86 1
29 89 1
29 90 1
29 93 1
29 96 1
29 104 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 112 1
29 115 1
29 116 1
29 117 1
29 119 1
29 120 1
29 123 1
29 125 1
29 126 1
29 130 1
29 131 1
29 134 1
29 135 1
29 138 1
29 139 1
29 140 1
29 141 1
29 144 1
29 147 1
29 149 1
29 150 1
30 32 1
30 38 1
30 41 1
30 51 1
30 58 1
30 59 1
30 61 1
30 63 1
30 66 1
30 68 1
30 70 1
30 76 1
30 78 1
30 80 1
30 83 1
30 88 1
30 96 1
30 104 1
30 106 1
30 113 1
30 117 1
30 118 1
30 121 1
30 123 1
30 124 1
30 132 1
30 133 1
30 136 1
30 137 1
30 149 1
31 34 1
31 38 1
31 43 1
31 50 1
31 54 1
31 55 1
31 58 1
31 64 1
31 68 1
31 70 1
31 71 1
31 73 1
31 78 1
31 80 1
31 81 1
31 84 1
31 86 1
31 87 1
31 88 1
31 89 1
31 92 1
31 93 1
31 103 1
31 109 1
31 111 1
31 114 1
31 116 1
31 119 1
31 124 1
31 127 1
31 129 1
31 130 1
31 131 1
31 132 1
31 134 1
31 139 1
31 140 1
31 143 1
31 144 1
31 146 1
31 151 1
31 153 1
32 33 1
32 35 1
32 36 1
32 37 1
32 38 1
32 41 1
32 43 1
32 44 1
32 47 1
32 50 1
32 52 1
32 53 1
32 57 1
32 58 1
32 59 1
32 60 1
32 63 1
32 65 1
32 66 1
32 67 1
32 68 1
32 70 1
32 72 1
32 75 1
32 77 1
32 81 1
32 87 1
32 91 1
32 94 1
32 95 1
32 96 1
32 97 1
32 99 1
32 101 1
32 102 1
32 103 1
32 104 1
32 113 1
32 114 1
32 121 1
32 122 1
32 127 1
32 128 1
32 129 1
32 131 1
32 132 1
32 133 1
32 137 1
32 140 1
32 143 1
32 146 1
32 148 1
32 152 1
32 153 1
33 36 1
33 39 1
33 43 1
33 47 1
33 54 1
33 59 1
33 60 1
33 62 1
33 65 1
33 70 1
33 72 1
33 75 1
33 80 1
33 87 1
33 92 1
33 95 1
33 101 1
33 102 1
33 104 1
33 107 1
33 108 1
33 110 1
33 112 1
33 115 1
33 121 1
33 122 1
33 135 1
33 139 1
33 143 1
33 144 1
33 148 1
33 150 1
33 153 1
34 36 1
34 43 1
34 44 1
34 48 1
34 49 1
34 50 1
34 52 1
34 54 1
34 56 1
34 62 1
34 64 1
34 69 1
34 70 1
34 71 1
34 74 1
34 79 1
34 86 1
34 89 1
34 92 1
34 93 1
34 97 1
34 104 1
34 107 1
34 109 1
34 110 1
34 116 1
34 118 1
34 121 1
34 122 1
34 123 1
34 134 1
34 135 1
34 136 1
34 137 1
34 144 1
34 146 1
34 147 1
34 148 1
34 151 1
34 153 1
35 41 1
35 44 1
35 54 1
35 55 1
35 57 1
35 58 1
35 59 1
35 61 1
35 63 1
35 64 1
35 66 1
35 67 1
35 68 1
35 69 1
35 71 1
35 80 1
35 81 1
35 90 1
35 98 1
35 101 1
35 102 1
35 103 1
35 111 1
35 118 1
35 132 1
35 137 1
35 141 1
35 143 1
35 145 1
35 146 1
35 148 1
35 151 1
35 152 1
36 43 1
36 44 1
36 47 1
36 48 1
36 50 1
36 52 1
36 54 1
36 56 1
36 62 1
36 64 1
36 65 1
36 69 1
36 70 1
36 75 1
36 77 1
36 79 1
36 87 1
36 89 1
36 91 1
36 92 1
36 93 1
36 95 1
36 96 1
36 97 1
36 101 1
36 103 1
36 104 1
36 107 1
36 110 1
36 114 1
36 121 1
36 122 1
36 125 1
36 127 1
36 128 1
36 129 1
36 131 1
36 135 1
36 137 1
36 143 1
36 144 1
36 146 1
36 147 1
36 148 1
36 151 1
36 153 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 46 1
37 52 1
37 55 1
37 57 1
37 69 1
37 73 1
37 74 1
37 75 1
37 77 1
37 79 1
37 82 1
37 83 1
37 84 1
37 85 1
37 91 1
37 94 1
37 95 1
37 96 1
37 98 1
37 109 1
37 113 1
37 115 1
37 117 1
37 120 1
37 124 1
37 125 1
37 126 1
37 127 1
37 128 1
37 133 1
37 135 1
37 137 1
37 141 1
37 145 1
37 146 1
37 147 1
37 150 1
37 151 1
37 152 1
38 41 1
38 43 1
38 46 1
38 48 1
38 54 1
38 57 1
38 58 1
38 59 1
38 60 1
38 63 1
38 64 1
38 68 1
38 69 1
38 70 1
38 72 1
38 73 1
38 75 1
38 80 1
38 81 1
38 83 1
38 87 1
38 88 1
38 91 1
38 94 1
38 96 1
38 99 1
38 101 1
38 103 1
38 104 1
38 111 1
38 120 1
38 124 1
38 125 1
38 128 1
38 129 1
38 131 1
38 132 1
38 138 1
38 139 1
38 143 1
38 144 1
38 146 1
38 148 1
38 150 1
38 151 1
38 152 1
39 42 1
39 43 1
39 45 1
39 47 1
39 53 1
39 57 1
39 59 1
39 72 1
39 77 1
39 85 1
39 89 1
39 92 1
39 95 1
39 98 1
39 99 1
39 105 1
39 107 1
39 108 1
39 110 1
39 112 1
39 120 1
39 125 1
39 135 1
39 139 1
39 141 1
39 144 1
39 146 1
39 150 1
39 151 1
40 42 1
40 44 1
40 47 1
40 49 1
40 51 1
40 52 1
40 56 1
40 61 1
40 62 1
40 65 1
40 69 1
40 79 1
40 80 1
40 82 1
40 85 1
40 89 1
40 90 1
40 94 1
40 98 1
40 100 1
40 102 1
40 105 1
40 107 1
40 108 1
40 109 1
40 110 1
40 113 1
40 114 1
40 115 1
40 117 1
40 118 1
40 123 1
40 133 1
40 137 1
40 141 1
40 142 1
40 145 1
40 147 1
41 46 1
41 51 1
41 54 1
41 55 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 63 1
41 66 1
41 68 1
41 71 1
41 73 1
41 78 1
41 80 1
41 81 1
41 83 1
41 84 1
41 88 1
41 90 1
41 93 1
41 101 1
41 103 1
41 111 1
41 113 1
41 114 1
41 117 1
41 118 1
41 120 1
41 121 1
41 124 1
41 126 1
41 132 1
41 133 1
41 134 1
41 137 1
41 141 1
41 145 1
41 146 1
41 149 1
41 152 1
42 46 1
42 47 1
42 53 1
42 54 1
42 55 1
42 57 1
42 60 1
42 64 1
42 65 1
42 69 1
42 73 1
42 77 1
42 79 1
42 80 1
42 84 1
42 89 1
42 90 1
42 91 1
42 92 1
42 93 1
42 98 1
42 100 1
42 101 1
42 103 1
42 105 1
42 108 1
42 109 1
42 111 1
42 112 1
42 114 1
42 119 1
42 120 1
42 125 1
42 127 1
42 131 1
42 134 1
42 138 1
42 141 1
42 145 1
42 147 1
42 151 1
42 152 1
43 44 1
43 47 1
43 53 1
43 54 1
43 57 1
43 60 1
43 64 1
43 65 1
43 72 1
43 77 1
43 80 1
43 89 1
43 92 1
43 93 1
43 94 1
43 101 1
43 102 1
43 103 1
43 120 1
43 125 1
43 129 1
43 135 1
43 138 1
43 139 1
43 143 1
43 144 1
43 146 1
43 148 1
43 150 1
43 151 1
44 47 1
44 52 1
44 54 1
44 55 1
44 56 1
44 58 1
44 62 1
44 64 1
44 65 1
44 68 1
44 69 1
44 74 1
44 75 1
44 79 1
44 82 1
44 85 1
44 94 1
44 97 1
44 98 1
44 100 1
44 101 1
44 102 1
44 103 1
44 104 1
44 113 1
44 117 1
44 118 1
44 121 1
44 133 1
44 137 1
44 141 1
44 143 1
44 145 1
44 148 1
44 151 1
45 46 1
45 47 1
45 49 1
45 53 1
45 59 1
45 63 1
45 75 1
45 87 1
45 92 1
45 95 1
45 96 1
45 97 1
45 99 1
45 105 1
45 107 1
45 108 1
45 111 1
45 115 1
45 126 1
45 128 1
45 129 1
45 130 1
45 133 1
45 134 1
45 139 1
45 142 1
45 144 1
45 146 1
45 149 1
45 150 1
45 153 1
46 49 1
46 51 1
46 53 1
46 55 1
46 57 1
46 58 1
46 61 1
46 63 1
46 67 1
46 71 1
46 77 1
46 78 1
46 82 1
46 83 1
46 84 1
46 85 1
46 88 1
46 91 1
46 99 1
46 102 1
46 103 1
46 105 1
46 107 1
46 111 1
46 113 1
46 117 1
46 118 1
46 119 1
46 120 1
46 124 1
46 126 1
46 127 1
46 128 1
46 133 1
46 134 1
46 138 1
46 139 1
46 141 1
46 142 1
46 146 1
46 147 1
46 152 1
47 53 1
47 54 1
47 56 1
47 59 1
47 60 1
47 62 1
47 63 1
47 65 1
47 70 1
47 73 1
47 75 1
47 77 1
47 79 1
47 80 1
47 81 1
47 87 1
47 89 1
47 95 1
47 97 1
47 101 1
47 102 1
47 107 1
47 108 1
47 110 1
47 111 1
47 112 1
47 114 1
47 115 1
47 121 1
47 125 1
47 129 1
47 130 1
47 132 1
47 133 1
47 140 1
47 143 1
47 145 1
47 146 1
47 148 1
47 151 1
47 152 1
48 58 1
48 61 1
48 64 1
48 66 1
48 69 1
48 70 1
48 74 1
48 83 1
48 85 1
48 86 1
48 88 1
48 96 1
48 104 1
48 106 1
48 107 1
48 109 1
48 110 1
48 116 1
48 117 1
48 118 1
48 120 1
48 122 1
48 124 1
48 138 1
48 141 1
48 144 1
48 146 1
48 148 1
48 150 1
49 52 1
49 62 1
49 69 1
49 71 1
49 79 1
49 82 1
49 86 1
49 92 1
49 95 1
49 96 1
49 97 1
49 105 1
49 107 1
49 109 1
49 118 1
49 119 1
49 126 1
49 127 1
49 128 1
49 133 1
49 135 1
49 136 1
49 139 1
49 142 1
49 143 1
49 147 1
49 151 1
49 153 1
50 52 1
50 54 1
50 56 1
50 64 1
50 65 1
50 68 1
50 69 1
50 71 1
50 74 1
50 78 1
50 79 1
50 81 1
50 84 1
50 86 1
50 89 1
50 91 1
50 92 1
50 93 1
50 96 1
50 97 1
50 101 1
50 103 1
50 110 1
50 113 1
50 114 1
50 119 1
50 121 1
50 123 1
50 127 1
50 129 1
50 131 1
50 136 1
50 137 1
50 140 1
50 143 1
50 146 1
50 147 1
50 148 1
50 151 1
50 153 1
51 56 1
51 66 1
51 68 1
51 71 1
51 76 1
51 78 1
51 82 1
51 84 1
51 86 1
51 88 1
51 95 1
51 109 1
51 110 1
51 113 1
51 115 1
51 117 1
51 118 1
51 121 1
51 123 1
51 126 1
51 133 1
51 136 1
51 137 1
51 140 1
51 141 1
51 142 1
51 149 1
52 62 1
52 64 1
52 67 1
52 69 1
52 74 1
52 82 1
52 85 1
52 91 1
52 92 1
52 94 1
52 96 1
52 98 1
52 100 1
52 101 1
52 102 1
52 103 1
52 104 1
52 106 1
52 107 1
52 109 1
52 113 1
52 117 1
52 118 1
52 121 1
52 122 1
52 128 1
52 137 1
52 138 1
52 141 1
52 147 1
52 148 1
52 150 1
52 153 1
53 57 1
53 60 1
53 63 1
53 73 1
53 75 1
53 76 1
53 77 1
53 89 1
53 95 1
53 96 1
53 97 1
53 105 1
53 108 1
53 111 1
53 114 1
53 115 1
53 119 1
53 125 1
53 126 1
53 127 1
53 128 1
53 129 1
53 131 1
53 133 1
53 134 1
53 139 1
53 140 1
53 142 1
53 145 1
53 146 1
53 149 1
53 151 1
53 152 1
54 56 1
54 58 1
54 64 1
54 65 1
54 69 1
54 72 1
54 74 1
54 79 1
54 80 1
54 89 1
54 90 1
54 92 1
54 93 1
54 100 1
54 101 1
54 102 1
54 110 1
54 112 1
54 114 1
54 118 1
54 121 1
54 123 1
54 125 1
54 132 1
54 137 1
54 143 1
54 144 1
54 148 1
54 151 1
55 57 1
55 58 1
55 61 1
55 64 1
55 67 1
55 68 1
55 69 1
55 71 1
55 73 1
55 74 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 88 1
55 89 1
55 90 1
55 91 1
55 93 1
55 101 1
55 103 1
55 105 1
55 106 1
55 109 1
55 111 1
55 116 1
55 117 1
55 118 1
55 120 1
55 125 1
55 126 1
55 127 1
55 134 1
55 137 1
55 138 1
55 141 1
55 145 1
55 146 1
55 147 1
55 151 1
55 152 1
56 62 1
56 65 1
56 70 1
56 76 1
56 77 1
56 79 1
56 80 1
56 84 1
56 89 1
56 93 1
56 94 1
56 104 1
56 106 1
56 109 1
56 110 1
56 112 1
56 114 1
56 115 1
56 117 1
56 121 1
56 123 1
56 125 1
56 137 1
56 140 1
56 144 1
56 145 1
56 147 1
56 148 1
56 149 1
57 60 1
57 63 1
57 67 1
57 69 1
57 71 1
57 73 1
57 75 1
57 81 1
57 82 1
57 83 1
57 84 1
57 88 1
57 91 1
57 94 1
57 95 1
57 96 1
57 98 1
57 99 1
57 101 1
57 103 1
57 111 1
57 120 1
57 124 1
57 125 1
57 126 1
57 127 1
57 128 1
57 131 1
57 133 1
57 138 1
57 139 1
57 141 1
57 145 1
57 146 1
57 150 1
57 151 1
57 152 1
58 59 1
58 61 1
58 63 1
58 64 1
58 66 1
58 68 1
58 70 1
58 71 1
58 72 1
58 74 1
58 78 1
58 80 1
58 81 1
58 87 1
58 88 1
58 90 1
58 92 1
58 101 1
58 102 1
58 103 1
58 104 1
58 106 1
58 113 1
58 116 1
58 118 1
58 121 1
58 123 1
58 124 1
58 132 1
58 136 1
58 137 1
58 138 1
58 141 1
58 144 1
58 145 1
58 148 1
58 150 1
59 61 1
59 63 1
59 66 1
59 67 1
59 70 1
59 71 1
59 72 1
59 78 1
59 81 1
59 86 1
59 87 1
59 95 1
59 98 1
59 99 1
59 102 1
59 108 1
59 110 1
59 118 1
59 124 1
59 129 1
59 130 1
59 132 1
59 136 1
59 146 1
59 149 1
60 63 1
60 65 1
60 72 1
60 75 1
60 76 1
60 78 1
60 80 1
60 87 1
60 94 1
60 95 1
60 98 1
60 100 1
60 101 1
60 108 1
60 112 1
60 114 1
60 115 1
60 125 1
60 129 1
60 131 1
60 132 1
60 133 1
60 139 1
60 140 1
60 142 1
60 143 1
60 145 1
60 149 1
60 152 1
60 153 1
61 63 1
61 66 1
61 71 1
61 72 1
61 74 1
61 78 1
61 80 1
61 83 1
61 85 1
61 88 1
61 89 1
61 90 1
61 94 1
61 98 1
61 101 1
61 104 1
61 105 1
61 106 1
61 108 1
61 109 1
61 110 1
61 112 1
61 113 1
61 116 1
61 117 1
61 118 1
61 120 1
61 124 1
61 134 1
61 137 1
61 138 1
61 139 1
61 141 1
61 144 1
61 145 1
61 149 1
61 150 1
62 65 1
62 69 1
62 72 1
62 75 1
62 77 1
62 79 1
62 81 1
62 82 1
62 85 1
62 92 1
62 95 1
62 97 1
62 98 1
62 102 1
62 104 1
62 105 1
62 107 1
62 109 1
62 110 1
62 113 1
62 115 1
62 118 1
62 121 1
62 123 1
62 133 1
62 136 1
62 142 1
62 143 1
62 147 1
62 151 1
63 66 1
63 67 1
63 71 1
63 72 1
63 83 1
63 87 1
63 88 1
63 94 1
63 95 1
63 98 1
63 99 1
63 102 1
63 108 1
63 113 1
63 114 1
63 118 1
63 119 1
63 124 1
63 128 1
63 133 1
63 136 1
63 139 1
63 142 1
63 149 1
63 152 1
64 68 1
64 69 1
64 71 1
64 72 1
64 74 1
64 80 1
64 85 1
64 88 1
64 89 1
64 91 1
64 92 1
64 93 1
64 101 1
64 102 1
64 103 1
64 111 1
64 116 1
64 120 1
64 121 1
64 124 1
64 125 1
64 132 1
64 137 1
64 138 1
64 144 1
64 145 1
64 146 1
64 148 1
64 150 1
64 151 1
65 70 1
65 75 1
65 76 1
65 77 1
65 79 1
65 80 1
65 87 1
65 91 1
65 93 1
65 94 1
65 95 1
65 100 1
65 101 1
65 104 1
65 106 1
65 108 1
65 110 1
65 112 1
65 113 1
65 114 1
65 115 1
65 121 1
65 122 1
65 125 1
65 127 1
65 128 1
65 131 1
65 133 1
65 135 1
65 137 1
65 140 1
65 142 1
65 143 1
65 145 1
65 147 1
65 148 1
65 151 1
65 153 1
66 67 1
66 68 1
66 70 1
66 71 1
66 72 1
66 75 1
66 76 1
66 78 1
66 82 1
66 83 1
66 85 1
66 87 1
66 95 1
66 96 1
66 98 1
66 99 1
66 102 1
66 104 1
66 110 1
66 113 1
66 117 1
66 118 1
66 124 1
66 126 1
66 132 1
66 133 1
66 136 1
66 140 1
66 146 1
66 148 1
66 149 1
67 71 1
67 78 1
67 81 1
67 82 1
67 87 1
67 88 1
67 92 1
67 95 1
67 96 1
67 99 1
67 102 1
67 103 1
67 111 1
67 113 1
67 118 1
67 119 1
67 136 1
67 138 1
67 142 1
67 143 1
67 150 1
67 152 1
67 153 1
68 69 1
68 71 1
68 74 1
68 78 1
68 81 1
68 82 1
68 83 1
68 84 1
68 95 1
68 97 1
68 101 1
68 103 1
68 104 1
68 113 1
68 117 1
68 118 1
68 121 1
68 124 1
68 126 1
68 132 1
68 133 1
68 136 1
68 137 1
68 140 1
68 146 1
68 148 1
69 71 1
69 74 1
69 75 1
69 77 1
69 79 1
69 82 1
69 84 1
69 85 1
69 89 1
69 91 1
69 97 1
69 99 1
69 101 1
69 102 1
69 103 1
69 107 1
69 109 1
69 110 1
69 113 1
69 118 1
69 120 1
69 137 1
69 138 1
69 141 1
69 143 1
69 145 1
69 146 1
69 148 1
69 151 1
70 76 1
70 78 1
70 83 1
70 86 1
70 87 1
70 88 1
70 95 1
70 96 1
70 102 1
70 104 1
70 107 1
70 110 1
70 113 1
70 115 1
70 121 1
70 122 1
70 123 1
70 124 1
70 130 1
70 132 1
70 135 1
70 136 1
70 139 1
70 140 1
70 142 1
70 144 1
70 148 1
70 153 1
71 73 1
71 74 1
71 78 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 92 1
71 97 1
71 103 1
71 109 1
71 111 1
71 113 1
71 116 1
71 117 1
71 118 1
71 124 1
71 126 1
71 130 1
71 132 1
71 134 1
71 136 1
71 141 1
71 144 1
71 146 1
71 150 1
71 151 1
72 75 1
72 80 1
72 82 1
72 85 1
72 87 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 104 1
72 106 1
72 110 1
72 112 1
72 115 1
72 118 1
72 120 1
72 122 1
72 124 1
72 125 1
72 132 1
72 133 1
72 138 1
72 143 1
72 148 1
72 150 1
73 76 1
73 77 1
73 78 1
73 80 1
73 81 1
73 83 1
73 84 1
73 88 1
73 89 1
73 93 1
73 97 1
73 111 1
73 116 1
73 117 1
73 120 1
73 124 1
73 126 1
73 129 1
73 130 1
73 131 1
73 133 1
73 134 1
73 139 1
73 140 1
73 144 1
73 146 1
73 149 1
74 79 1
74 82 1
74 83 1
74 84 1
74 85 1
74 88 1
74 92 1
74 93 1
74 104 1
74 106 1
74 109 1
74 113 1
74 116 1
74 117 1
74 118 1
74 121 1
74 123 1
74 137 1
74 138 1
74 141 1
74 144 1
74 146 1
74 147 1
74 148 1
74 150 1
75 77 1
75 85 1
75 94 1
75 95 1
75 97 1
75 98 1
75 99 1
75 104 1
75 107 1
75 110 1
75 115 1
75 117 1
75 118 1
75 121 1
75 122 1
75 129 1
75 133 1
75 140 1
75 145 1
75 146 1
75 148 1
75 152 1
76 77 1
76 78 1
76 80 1
76 83 1
76 86 1
76 87 1
76 90 1
76 95 1
76 100 1
76 106 1
76 110 1
76 112 1
76 113 1
76 114 1
76 115 1
76 117 1
76 119 1
76 121 1
76 123 1
76 126 1
76 127 1
76 128 1
76 130 1
76 133 1
76 134 1
76 135 1
76 139 1
76 140 1
76 142 1
76 144 1
76 147 1
76 149 1
76 153 1
77 79 1
77 83 1
77 84 1
77 89 1
77 91 1
77 93 1
77 95 1
77 96 1
77 97 1
77 105 1
77 107 1
77 108 1
77 109 1
77 110 1
77 115 1
77 117 1
77 125 1
77 126 1
77 127 1
77 128 1
77 131 1
77 133 1
77 135 1
77 140 1
77 145 1
77 146 1
77 151 1
78 80 1
78 84 1
78 86 1
78 87 1
78 88 1
78 90 1
78 93 1
78 100 1
78 101 1
78 102 1
78 112 1
78 113 1
78 114 1
78 116 1
78 119 1
78 121 1
78 123 1
78 126 1
78 130 1
78 131 1
78 132 1
78 134 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 142 1
78 143 1
78 144 1
78 149 1
78 152 1
78 153 1
79 82 1
79 84 1
79 85 1
79 89 1
79 91 1
79 93 1
79 94 1
79 97 1
79 100 1
79 101 1
79 103 1
79 105 1
79 107 1
79 109 1
79 110 1
79 113 1
79 114 1
79 121 1
79 123 1
79 125 1
79 127 1
79 137 1
79 138 1
79 141 1
79 143 1
79 145 1
79 147 1
79 151 1
80 83 1
80 88 1
80 89 1
80 90 1
80 93 1
80 94 1
80 98 1
80 101 1
80 106 1
80 108 1
80 110 1
80 112 1
80 114 1
80 116 1
80 120 1
80 124 1
80 125 1
80 129 1
80 131 1
80 132 1
80 137 1
80 138 1
80 139 1
80 140 1
80 144 1
80 145 1
80 148 1
80 149 1
80 150 1
81 84 1
81 95 1
81 97 1
81 99 1
81 102 1
81 103 1
81 110 1
81 111 1
81 121 1
81 124 1
81 129 1
81 130 1
81 132 1
81 134 1
81 136 1
81 142 1
81 143 1
81 146 1
81 152 1
82 83 1
82 85 1
82 87 1
82 95 1
82 96 1
82 99 1
82 102 1
82 103 1
82 109 1
82 113 1
82 117 1
82 118 1
82 124 1
82 126 1
82 127 1
82 128 1
82 133 1
82 136 1
82 137 1
82 141 1
82 142 1
82 146 1
82 147 1
82 153 1
83 85 1
83 86 1
83 87 1
83 88 1
83 96 1
83 106 1
83 109 1
83 113 1
83 117 1
83 119 1
83 120 1
83 123 1
83 124 1
83 126 1
83 128 1
83 130 1
83 133 1
83 134 1
83 137 1
83 138 1
83 139 1
83 141 1
83 144 1
83 146 1
83 147 1
83 149 1
83 150 1
84 89 1
84 93 1
84 97 1
84 109 1
84 110 1
84 111 1
84 113 1
84 114 1
84 119 1
84 120 1
84 121 1
84 123 1
84 126 1
84 127 1
84 130 1
84 131 1
84 133 1
84 134 1
84 136 1
84 137 1
84 140 1
84 146 1
84 147 1
84 151 1
85 94 1
85 95 1
85 96 1
85 98 1
85 99 1
85 102 1
85 104 1
85 107 1
85 109 1
85 110 1
85 115 1
85 117 1
85 118 1
85 120 1
85 122 1
85 124 1
85 126 1
85 128 1
85 133 1
85 135 1
85 141 1
85 146 1
85 147 1
85 150 1
86 87 1
86 88 1
86 92 1
86 96 1
86 113 1
86 116 1
86 119 1
86 121 1
86 123 1
86 126 1
86 129 1
86 130 1
86 132 1
86 134 1
86 136 1
86 139 1
86 144 1
86 147 1
86 153 1
87 88 1
87 92 1
87 95 1
87 96 1
87 99 1
87 100 1
87 102 1
87 103 1
87 107 1
87 108 1
87 112 1
87 113 1
87 114 1
87 119 1
87 124 1
87 129 1
87 130 1
87 132 1
87 135 1
87 136 1
87 139 1
87 142 1
87 143 1
87 144 1
87 149 1
87 150 1
87 153 1
88 90 1
88 92 1
88 96 1
88 99 1
88 101 1
88 102 1
88 103 1
88 106 1
88 109 1
88 113 1
88 114 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 123 1
88 124 1
88 125 1
88 126 1
88 127 1
88 128 1
88 130 1
88 132 1
88 134 1
88 137 1
88 138 1
88 139 1
88 141 1
88 144 1
88 147 1
88 149 1
88 150 1
88 152 1
89 90 1
89 93 1
89 97 1
89 105 1
89 108 1
89 109 1
89 110 1
89 112 1
89 115 1
89 116 1
89 117 1
89 120 1
89 125 1
89 134 1
89 135 1
89 139 1
89 144 1
89 145 1
89 146 1
89 148 1
89 149 1
89 151 1
90 92 1
90 93 1
90 98 1
90 100 1
90 101 1
90 102 1
90 105 1
90 106 1
90 108 1
90 109 1
90 110 1
90 112 1
90 113 1
90 114 1
90 116 1
90 118 1
90 119 1
90 123 1
90 137 1
90 138 1
90 141 1
90 145 1
90 149 1
91 93 1
91 94 1
91 98 1
91 101 1
91 103 1
91 106 1
91 112 1
91 113 1
91 114 1
91 119 1
91 120 1
91 122 1
91 125 1
91 127 1
91 128 1
91 131 1
91 135 1
91 137 1
91 138 1
91 147 1
91 150 1
91 152 1
91 153 1
92 93 1
92 100 1
92 101 1
92 102 1
92 103 1
92 105 1
92 107 1
92 111 1
92 112 1
92 114 1
92 116 1
92 119 1
92 122 1
92 125 1
92 129 1
92 135 1
92 138 1
92 139 1
92 143 1
92 144 1
92 147 1
92 150 1
92 151 1
92 153 1
93 100 1
93 101 1
93 103 1
93 109 1
93 114 1
93 116 1
93 119 1
93 120 1
93 121 1
93 123 1
93 125 1
93 127 1
93 131 1
93 132 1
93 134 1
93 137 1
93 138 1
93 140 1
93 143 1
93 144 1
93 145 1
93 147 1
93 151 1
94 98 1
94 100 1
94 101 1
94 102 1
94 104 1
94 106 1
94 112 1
94 113 1
94 114 1
94 115 1
94 117 1
94 120 1
94 122 1
94 125 1
94 133 1
94 135 1
94 137 1
94 138 1
94 141 1
94 145 1
94 148 1
94 152 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 102 1
95 104 1
95 107 1
95 108 1
95 110 1
95 111 1
95 113 1
95 115 1
95 121 1
95 122 1
95 127 1
95 128 1
95 129 1
95 131 1
95 133 1
95 135 1
95 136 1
95 139 1
95 140 1
95 142 1
95 143 1
95 146 1
95 149 1
95 152 1
95 153 1
96 97 1
96 99 1
96 102 1
96 103 1
96 104 1
96 107 1
96 113 1
96 119 1
96 122 1
96 124 1
96 128 1
96 129 1
96 130 1
96 133 1
96 135 1
96 138 1
96 139 1
96 144 1
96 146 1
96 150 1
96 153 1
97 103 1
97 107 1
97 109 1
97 110 1
97 111 1
97 121 1
97 127 1
97 129 1
97 136 1
97 143 1
97 146 1
97 151 1
97 153 1
98 99 1
98 100 1
98 101 1
98 102 1
98 106 1
98 108 1
98 110 1
98 112 1
98 113 1
98 115 1
98 117 1
98 118 1
98 120 1
98 122 1
98 125 1
98 128 1
98 133 1
98 135 1
98 138 1
98 139 1
98 141 1
98 145 1
98 150 1
99 111 1
99 120 1
99 124 1
99 128 1
99 133 1
99 139 1
99 141 1
99 143 1
99 146 1
99 150 1
99 151 1
99 152 1
100 101 1
100 102 1
100 105 1
100 106 1
100 112 1
100 113 1
100 114 1
100 115 1
100 118 1
100 119 1
100 121 1
100 122 1
100 123 1
100 125 1
100 135 1
100 137 1
100 138 1
100 139 1
100 140 1
100 142 1
100 147 1
100 153 1
101 102 1
101 103 1
101 105 1
101 106 1
101 112 1
101 113 1
101 114 1
101 120 1
101 125 1
101 127 1
101 128 1
101 131 1
101 132 1
101 137 1
101 138 1
101 143 1
101 145 1
101 147 1
101 148 1
101 150 1
101 151 1
101 152 1
102 103 1
102 104 1
102 106 1
102 112 1
102 113 1
102 114 1
102 118 1
102 119 1
102 121 1
102 133 1
102 136 1
102 137 1
102 138 1
102 141 1
102 143 1
102 145 1
102 148 1
102 150 1
102 151 1
102 152 1
102 153 1
103 111 1
103 113 1
103 114 1
103 119 1
103 121 1
103 125 1
103 127 1
103 128 1
103 129 1
103 131 1
103 132 1
103 137 1
103 138 1
103 141 1
103 143 1
103 145 1
103 146 1
103 147 1
103 150 1
103 151 1
103 152 1
103 153 1
104 106 1
104 110 1
104 113 1
104 115 1
104 117 1
104 118 1
104 121 1
104 122 1
104 123 1
104 124 1
104 133 1
104 135 1
104 137 1
104 148 1
105 107 1
105 108 1
105 109 1
105 112 1
105 114 1
105 115 1
105 116 1
105 119 1
105 125 1
105 126 1
105 127 1
105 134 1
105 135 1
105 138 1
105 139 1
105 141 1
105 142 1
105 145 1
105 147 1
105 151 1
105 152 1
106 109 1
106 110 1
106 112 1
106 113 1
106 115 1
106 116 1
106 117 1
106 118 1
106 122 1
106 123 1
106 128 1
106 135 1
106 137 1
106 138 1
106 144 1
106 147 1
106 148 1
106 150 1
107 109 1
107 110 1
107 115 1
107 117 1
107 118 1
107 122 1
107 126 1
107 128 1
107 133 1
107 135 1
107 144 1
107 146 1
107 147 1
107 151 1
107 153 1
108 109 1
108 110 1
108 112 1
108 114 1
108 115 1
108 116 1
108 119 1
108 125 1
108 135 1
108 139 1
108 142 1
108 145 1
108 149 1
108 152 1
109 110 1
109 113 1
109 115 1
109 116 1
109 117 1
109 118 1
109 120 1
109 121 1
109 123 1
109 124 1
109 126 1
109 128 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 138 1
109 141 1
109 146 1
109 147 1
109 149 1
109 151 1
110 115 1
110 117 1
110 118 1
110 121 1
110 123 1
110 135 1
110 136 1
110 140 1
110 144 1
110 148 1
110 149 1
111 114 1
111 119 1
111 120 1
111 124 1
111 127 1
111 129 1
111 130 1
111 131 1
111 134 1
111 143 1
111 146 1
111 151 1
111 152 1
111 153 1
112 114 1
112 115 1
112 116 1
112 119 1
112 123 1
112 125 1
112 135 1
112 138 1
112 139 1
112 142 1
112 144 1
112 147 1
112 149 1
112 150 1
113 114 1
113 117 1
113 118 1
113 119 1
113 121 1
113 123 1
113 126 1
113 127 1
113 128 1
113 132 1
113 133 1
113 136 1
113 137 1
113 138 1
113 140 1
113 141 1
113 142 1
113 143 1
113 145 1
113 147 1
113 152 1
113 153 1
114 119 1
114 121 1
114 123 1
114 125 1
114 127 1
114 131 1
114 132 1
114 137 1
114 140 1
114 142 1
114 143 1
114 145 1
114 147 1
114 152 1
114 153 1
115 117 1
115 122 1
115 123 1
115 126 1
115 133 1
115 135 1
115 139 1
115 140 1
115 141 1
115 142 1
115 145 1
115 149 1
116 119 1
116 120 1
116 123 1
116 125 1
116 126 1
116 134 1
116 135 1
116 137 1
116 138 1
116 139 1
116 141 1
116 144 1
116 147 1
116 149 1
116 151 1
117 118 1
117 120 1
117 123 1
117 124 1
117 126 1
117 128 1
117 133 1
117 135 1
117 137 1
117 141 1
117 145 1
117 146 1
117 147 1
117 149 1
118 120 1
118 121 1
118 123 1
118 124 1
118 126 1
118 133 1
118 136 1
118 137 1
118 138 1
118 141 1
118 142 1
118 145 1
118 146 1
118 148 1
118 151 1
118 152 1
119 125 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 134 1
119 138 1
119 139 1
119 140 1
119 142 1
119 143 1
119 144 1
119 147 1
119 150 1
119 153 1
120 124 1
120 125 1
120 126 1
120 128 1
120 131 1
120 134 1
120 135 1
120 137 1
120 138 1
120 139 1
120 141 1
120 144 1
120 145 1
120 146 1
120 150 1
120 151 1
121 123 1
121 132 1
121 136 1
121 137 1
121 140 1
121 142 1
121 143 1
121 148 1
121 153 1
122 128 1
122 135 1
122 138 1
122 144 1
122 150 1
122 153 1
123 126 1
123 136 1
123 137 1
123 138 1
123 140 1
123 141 1
123 147 1
123 148 1
123 149 1
124 126 1
124 130 1
124 132 1
124 133 1
124 134 1
124 139 1
124 141 1
124 144 1
124 146 1
124 148 1
124 149 1
124 150 1
124 151 1
125 131 1
125 135 1
125 138 1
125 139 1
125 141 1
125 144 1
125 145 1
125 147 1
125 150 1
126 127 1
126 128 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 139 1
126 142 1
126 146 1
126 147 1
126 149 1
126 153 1
127 128 1
127 131 1
127 133 1
127 134 1
127 135 1
127 137 1
127 138 1
127 139 1
127 140 1
127 142 1
127 146 1
127 147 1
127 152 1
127 153 1
128 131 1
128 133 1
128 135 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 146 1
128 147 1
128 150 1
128 153 1
129 130 1
129 131 1
129 132 1
129 139 1
129 143 1
129 144 1
129 146 1
129 148 1
129 150 1
129 153 1
130 134 1
130 136 1
130 139 1
130 144 1
130 146 1
130 149 1
131 135 1
131 138 1
131 139 1
131 140 1
131 144 1
131 147 1
131 153 1
132 136 1
132 137 1
132 140 1
132 143 1
132 146 1
132 148 1
133 139 1
133 140 1
133 141 1
133 142 1
133 145 1
133 146 1
133 149 1
133 152 1
134 136 1
134 139 1
134 141 1
134 142 1
134 149 1
134 151 1
135 138 1
135 139 1
135 140 1
135 141 1
135 142 1
135 144 1
135 147 1
135 150 1
135 153 1
136 140 1
136 142 1
136 143 1
136 153 1
137 138 1
137 140 1
137 141 1
137 145 1
137 147 1
137 148 1
137 152 1
138 139 1
138 141 1
138 147 1
138 150 1
138 151 1
139 141 1
139 142 1
139 144 1
139 149 1
139 150 1
139 153 1
140 146 1
140 147 1
140 148 1
140 153 1
141 145 1
141 147 1
141 150 1
142 143 1
142 147 1
142 149 1
142 152 1
142 153 1
143 145 1
143 147 1
143 151 1
143 152 1
143 153 1
144 146 1
144 148 1
144 149 1
144 150 1
144 151 1
144 153 1
145 151 1
145 152 1
146 148 1
146 151 1
147 153 1
148 150 1


==> anc/graph-instances/rand01-polytopes/rand01-9-153-1.dat <==
153 4044
1 2 1
1 5 1
1 7 1
1 10 1
1 15 1
1 17 1
1 19 1
1 23 1
1 24 1
1 27 1
1 48 1
1 53 1
1 61 1
1 64 1
1 67 1
1 68 1
1 69 1
1 74 1
1 82 1
1 83 1
1 85 1
1 87 1
1 89 1
1 101 1
1 103 1
1 105 1
1 108 1
1 109 1
1 110 1
1 130 1
1 132 1
1 134 1
1 136 1
1 140 1
1 143 1
1 151 1
2 4 1
2 5 1
2 7 1
2 9 1
2 11 1
2 20 1
2 23 1
2 26 1
2 27 1
2 35 1
2 40 1
2 42 1
2 46 1
2 47 1
2 49 1
2 51 1
2 53 1
2 56 1
2 57 1
2 61 1
2 64 1
2 65 1
2 67 1
2 71 1
2 72 1
2 74 1
2 77 1
2 78 1
2 82 1
2 84 1
2 85 1
2 87 1
2 88 1
2 89 1
2 90 1
2 91 1
2 93 1
2 97 1
2 101 1
2 102 1
2 103 1
2 105 1
2 106 1
2 107 1
2 108 1
2 109 1
2 110 1
2 112 1
2 114 1
2 119 1
2 121 1
2 125 1
2 129 1
2 130 1
2 132 1
2 134 1
2 136 1
2 140 1
2 142 1
2 145 1
2 147 1
2 150 1
2 151 1
3 4 1
3 5 1
3 8 1
3 12 1
3 19 1
3 21 1
3 23 1
3 25 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 40 1
3 43 1
3 46 1
3 49 1
3 50 1
3 53 1
3 54 1
3 55 1
3 57 1
3 58 1
3 61 1
3 62 1
3 63 1
3 65 1
3 66 1
3 67 1
3 70 1
3 72 1
3 74 1
3 76 1
3 81 1
3 84 1
3 87 1
3 89 1
3 90 1
3 91 1
3 92 1
3 94 1
3 99 1
3 101 1
3 102 1
3 103 1
3 105 1
3 106 1
3 107 1
3 109 1
3 112 1
3 114 1
3 116 1
3 119 1
3 121 1
3 122 1
3 124 1
3 126 1
3 128 1
3 129 1
3 131 1
3 133 1
3 136 1
3 141 1
3 142 1
3 145 1
3 149 1
3 151 1
4 5 1
4 11 1
4 12 1
4 18 1
4 20 1
4 22 1
4 23 1
4 25 1
4 27 1
4 28 1
4 29 1
4 32 1
4 34 1
4 40 1
4 46 1
4 47 1
4 48 1
4 51 1
4 52 1
4 56 1
4 57 1
4 61 1
4 62 1
4 64 1
4 65 1
4 66 1
4 72 1
4 74 1
4 76 1
4 78 1
4 80 1
4 82 1
4 84 1
4 85 1
4 88 1
4 89 1
4 90 1
4 91 1
4 94 1
4 95 1
4 98 1
4 99 1
4 103 1
4 105 1
4 106 1
4 109 1
4 112 1
4 114 1
4 117 1
4 119 1
4 121 1
4 122 1
4 125 1
4 127 1
4 129 1
4 130 1
4 134 1
4 138 1
4 141 1
4 145 1
4 147 1
5 6 1
5 7 1
5 10 1
5 11 1
5 18 1
5 23 1
5 26 1
5 31 1
5 35 1
5 40 1
5 49 1
5 53 1
5 56 1
5 58 1
5 60 1
5 61 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 72 1
5 73 1
5 74 1
5 75 1
5 78 1
5 80 1
5 82 1
5 85 1
5 87 1
5 88 1
5 89 1
5 90 1
5 91 1
5 93 1
5 94 1
5 99 1
5 101 1
5 105 1
5 106 1
5 108 1
5 110 1
5 111 1
5 114 1
5 115 1
5 119 1
5 122 1
5 125 1
5 130 1
5 136 1
5 140 1
5 141 1
5 145 1
5 150 1
5 151 1
6 7 1
6 10 1
6 14 1
6 19 1
6 26 1
6 30 1
6 31 1
6 34 1
6 37 1
6 38 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 48 1
6 49 1
6 52 1
6 53 1
6 56 1
6 58 1
6 61 1
6 63 1
6 67 1
6 68 1
6 72 1
6 73 1
6 79 1
6 80 1
6 85 1
6 90 1
6 92 1
6 93 1
6 96 1
6 100 1
6 103 1
6 104 1
6 108 1
6 110 1
6 111 1
6 118 1
6 122 1
6 125 1
6 127 1
6 136 1
6 143 1
6 149 1
6 153 1
7 10 1
7 14 1
7 16 1
7 17 1
7 19 1
7 23 1
7 26 1
7 28 1
7 31 1
7 35 1
7 39 1
7 42 1
7 44 1
7 48 1
7 51 1
7 52 1
7 53 1
7 56 1
7 57 1
7 63 1
7 64 1
7 67 1
7 68 1
7 69 1
7 70 1
7 72 1
7 73 1
7 79 1
7 80 1
7 82 1
7 85 1
7 89 1
7 93 1
7 96 1
7 97 1
7 100 1
7 101 1
7 103 1
7 110 1
7 115 1
7 117 1
7 118 1
7 119 1
7 130 1
7 132 1
7 136 1
7 138 1
7 140 1
7 143 1
7 147 1
7 150 1
8 9 1
8 13 1
8 22 1
8 25 1
8 26 1
8 27 1
8 33 1
8 34 1
8 40 1
8 43 1
8 50 1
8 54 1
8 59 1
8 60 1
8 62 1
8 63 1
8 65 1
8 66 1
8 70 1
8 74 1
8 81 1
8 82 1
8 84 1
8 86 1
8 87 1
8 89 1
8 91 1
8 92 1
8 94 1
8 99 1
8 102 1
8 106 1
8 112 1
8 114 1
8 116 1
8 120 1
8 125 1
8 130 1
8 133 1
8 135 1
8 137 1
8 139 1
8 145 1
8 147 1
8 150 1
8 153 1
9 11 1
9 13 1
9 14 1
9 17 1
9 19 1
9 25 1
9 26 1
9 27 1
9 29 1
9 33 1
9 34 1
9 36 1
9 38 1
9 39 1
9 40 1
9 42 1
9 43 1
9 46 1
9 47 1
9 50 1
9 51 1
9 52 1
9 53 1
9 62 1
9 74 1
9 77 1
9 83 1
9 86 1
9 87 1
9 91 1
9 93 1
9 96 1
9 102 1
9 103 1
9 104 1
9 108 1
9 110 1
9 112 1
9 113 1
9 117 1
9 120 1
9 121 1
9 124 1
9 125 1
9 130 1
9 131 1
9 132 1
9 133 1
9 134 1
9 135 1
9 137 1
9 138 1
9 139 1
9 142 1
9 143 1
9 144 1
9 146 1
9 147 1
9 150 1
9 153 1
10 16 1
10 17 1
10 19 1
10 23 1
10 26 1
10 28 1
10 30 1
10 35 1
10 37 1
10 38 1
10 39 1
10 42 1
10 44 1
10 48 1
10 49 1
10 51 1
10 52 1
10 53 1
10 55 1
10 58 1
10 61 1
10 63 1
10 64 1
10 67 1
10 68 1
10 69 1
10 70 1
10 73 1
10 75 1
10 79 1
10 80 1
10 83 1
10 85 1
10 89 1
10 93 1
10 96 1
10 97 1
10 100 1
10 101 1
10 104 1
10 108 1
10 109 1
10 110 1
10 111 1
10 117 1
10 118 1
10 119 1
10 122 1
10 124 1
10 126 1
10 132 1
10 133 1
10 136 1
10 138 1
10 140 1
10 143 1
10 144 1
10 146 1
10 148 1
10 151 1
10 152 1
11 16 1
11 23 1
11 25 1
11 28 1
11 29 1
11 35 1
11 40 1
11 45 1
11 47 1
11 51 1
11 56 1
11 57 1
11 60 1
11 64 1
11 66 1
11 67 1
11 68 1
11 69 1
11 71 1
11 72 1
11 74 1
11 77 1
11 78 1
11 82 1
11 83 1
11 87 1
11 88 1
11 93 1
11 96 1
11 97 1
11 99 1
11 101 1
11 106 1
11 107 1
11 112 1
11 113 1
11 114 1
11 115 1
11 117 1
11 119 1
11 123 1
11 125 1
11 127 1
11 129 1
11 135 1
11 137 1
11 140 1
11 141 1
11 142 1
11 144 1
11 145 1
11 147 1
11 150 1
11 151 1
11 152 1
12 15 1
12 19 1
12 21 1
12 22 1
12 23 1
12 27 1
12 29 1
12 32 1
12 34 1
12 36 1
12 40 1
12 43 1
12 46 1
12 47 1
12 48 1
12 50 1
12 51 1
12 52 1
12 54 1
12 55 1
12 57 1
12 58 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 71 1
12 72 1
12 74 1
12 76 1
12 79 1
12 80 1
12 81 1
12 84 1
12 86 1
12 88 1
12 89 1
12 90 1
12 92 1
12 95 1
12 104 1
12 107 1
12 109 1
12 112 1
12 116 1
12 117 1
12 118 1
12 121 1
12 122 1
12 123 1
12 124 1
12 129 1
12 131 1
12 133 1
12 134 1
12 141 1
12 142 1
12 145 1
12 153 1
13 16 1
13 18 1
13 24 1
13 32 1
13 33 1
13 40 1
13 45 1
13 46 1
13 47 1
13 50 1
13 59 1
13 60 1
13 62 1
13 66 1
13 68 1
13 69 1
13 73 1
13 74 1
13 78 1
13 83 1
13 87 1
13 89 1
13 91 1
13 95 1
13 98 1
13 99 1
13 105 1
13 106 1
13 108 1
13 113 1
13 116 1
13 122 1
13 125 1
13 128 1
13 131 1
13 133 1
13 135 1
13 139 1
13 145 1
14 17 1
14 19 1
14 20 1
14 24 1
14 26 1
14 27 1
14 31 1
14 34 1
14 35 1
14 39 1
14 40 1
14 42 1
14 43 1
14 44 1
14 51 1
14 53 1
14 54 1
14 57 1
14 65 1
14 67 1
14 70 1
14 72 1
14 79 1
14 82 1
14 84 1
14 85 1
14 86 1
14 89 1
14 90 1
14 91 1
14 96 1
14 98 1
14 101 1
14 102 1
14 103 1
14 104 1
14 112 1
14 115 1
14 119 1
14 120 1
14 124 1
14 125 1
14 128 1
14 130 1
14 131 1
14 132 1
14 137 1
14 139 1
14 142 1
14 143 1
14 144 1
14 146 1
14 147 1
14 150 1
15 18 1
15 19 1
15 20 1
15 23 1
15 24 1
15 27 1
15 32 1
15 50 1
15 55 1
15 59 1
15 61 1
15 63 1
15 65 1
15 69 1
15 74 1
15 75 1
15 79 1
15 82 1
15 83 1
15 87 1
15 89 1
15 95 1
15 99 1
15 101 1
15 109 1
15 115 1
15 121 1
15 122 1
15 128 1
15 133 1
15 134 1
15 135 1
15 139 1
15 148 1
16 17 1
16 28 1
16 32 1
16 33 1
16 35 1
16 38 1
16 39 1
16 45 1
16 50 1
16 54 1
16 57 1
16 60 1
16 63 1
16 66 1
16 68 1
16 69 1
16 70 1
16 73 1
16 75 1
16 80 1
16 82 1
16 83 1
16 89 1
16 93 1
16 96 1
16 97 1
16 98 1
16 100 1
16 101 1
16 106 1
16 115 1
16 117 1
16 119 1
16 122 1
16 126 1
16 127 1
16 128 1
16 135 1
16 137 1
16 140 1
16 141 1
16 144 1
16 146 1
16 152 1
17 19 1
17 24 1
17 30 1
17 31 1
17 35 1
17 38 1
17 39 1
17 43 1
17 51 1
17 53 1
17 57 1
17 67 1
17 70 1
17 72 1
17 73 1
17 83 1
17 85 1
17 86 1
17 89 1
17 93 1
17 96 1
17 101 1
17 102 1
17 119 1
17 124 1
17 126 1
17 128 1
17 131 1
17 132 1
17 139 1
17 143 1
17 144 1
17 146 1
17 147 1
17 151 1
18 22 1
18 24 1
18 26 1
18 27 1
18 32 1
18 33 1
18 45 1
18 50 1
18 60 1
18 61 1
18 63 1
18 65 1
18 66 1
18 69 1
18 73 1
18 74 1
18 75 1
18 80 1
18 81 1
18 82 1
18 83 1
18 88 1
18 89 1
18 94 1
18 95 1
18 98 1
18 99 1
18 101 1
18 108 1
18 111 1
18 122 1
18 130 1
18 133 1
18 134 1
18 135 1
18 145 1
18 150 1
19 20 1
19 27 1
19 30 1
19 35 1
19 37 1
19 38 1
19 42 1
19 43 1
19 46 1
19 50 1
19 53 1
19 55 1
19 59 1
19 61 1
19 63 1
19 65 1
19 74 1
19 75 1
19 77 1
19 79 1
19 83 1
19 86 1
19 87 1
19 89 1
19 90 1
19 91 1
19 96 1
19 102 1
19 103 1
19 104 1
19 105 1
19 108 1
19 109 1
19 110 1
19 113 1
19 116 1
19 118 1
19 121 1
19 124 1
19 126 1
19 131 1
19 132 1
19 133 1
19 134 1
19 136 1
19 138 1
19 139 1
19 140 1
19 143 1
19 144 1
19 148 1
20 22 1
20 27 1
20 28 1
20 32 1
20 34 1
20 44 1
20 47 1
20 51 1
20 57 1
20 65 1
20 72 1
20 79 1
20 82 1
20 85 1
20 86 1
20 89 1
20 95 1
20 98 1
20 100 1
20 103 1
20 104 1
20 109 1
20 112 1
20 115 1
20 117 1
20 121 1
20 128 1
20 129 1
20 132 1
20 134 1
20 135 1
20 142 1
20 147 1
21 23 1
21 35 1
21 44 1
21 55 1
21 58 1
21 59 1
21 61 1
21 63 1
21 65 1
21 70 1
21 74 1
21 75 1
21 76 1
21 84 1
21 89 1
21 90 1
21 94 1
21 103 1
21 106 1
21 107 1
21 109 1
21 112 1
21 113 1
21 116 1
21 119 1
21 121 1
21 136 1
21 141 1
21 142 1
21 148 1
21 149 1
21 150 1
22 26 1
22 27 1
22 28 1
22 29 1
22 34 1
22 42 1
22 45 1
22 46 1
22 47 1
22 52 1
22 62 1
22 71 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 88 1
22 89 1
22 92 1
22 95 1
22 99 1
22 104 1
22 118 1
22 120 1
22 121 1
22 122 1
22 127 1
22 130 1
22 133 1
22 134 1
22 135 1
22 138 1
22 145 1
22 150 1
22 153 1
23 53 1
23 58 1
23 60 1
23 61 1
23 63 1
23 64 1
23 65 1
23 67 1
23 68 1
23 69 1
23 70 1
23 72 1
23 74 1
23 75 1
23 78 1
23 80 1
23 82 1
23 88 1
23 89 1
23 90 1
23 93 1
23 94 1
23 99 1
23 101 1
23 103 1
23 106 1
23 109 1
23 115 1
23 119 1
23 122 1
23 129 1
23 136 1
23 140 1
23 141 1
23 145 1
23 148 1
23 150 1
23 151 1
23 152 1
24 29 1
24 31 1
24 32 1
24 34 1
24 39 1
24 40 1
24 43 1
24 48 1
24 50 1
24 51 1
24 54 1
24 61 1
24 62 1
24 66 1
24 67 1
24 68 1
24 72 1
24 73 1
24 83 1
24 85 1
24 87 1
24 89 1
24 91 1
24 95 1
24 98 1
24 99 1
24 101 1
24 105 1
24 108 1
24 114 1
24 122 1
24 125 1
24 128 1
24 131 1
24 138 1
24 141 1
24 146 1
24 151 1
25 26 1
25 29 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 39 1
25 40 1
25 46 1
25 52 1
25 56 1
25 58 1
25 60 1
25 62 1
25 66 1
25 67 1
25 71 1
25 72 1
25 76 1
25 77 1
25 81 1
25 84 1
25 87 1
25 88 1
25 93 1
25 94 1
25 96 1
25 99 1
25 106 1
25 107 1
25 112 1
25 113 1
25 114 1
25 116 1
25 118 1
25 120 1
25 123 1
25 127 1
25 137 1
25 141 1
25 142 1
25 144 1
25 153 1
26 27 1
26 28 1
26 30 1
26 33 1
26 34 1
26 37 1
26 39 1
26 40 1
26 42 1
26 43 1
26 45 1
26 46 1
26 49 1
26 52 1
26 53 1
26 56 1
26 58 1
26 59 1
26 60 1
26 63 1
26 64 1
26 65 1
26 68 1
26 69 1
26 70 1
26 71 1
26 73 1
26 74 1
26 77 1
26 80 1
26 81 1
26 84 1
26 88 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 96 1
26 101 1
26 102 1
26 103 1
26 104 1
26 108 1
26 110 1
26 111 1
26 114 1
26 118 1
26 120 1
26 125 1
26 127 1
26 130 1
26 133 1
26 136 1
26 137 1
26 138 1
26 144 1
26 147 1
26 150 1
26 153 1
27 28 1
27 29 1
27 33 1
27 34 1
27 38 1
27 42 1
27 43 1
27 44 1
27 46 1
27 47 1
27 53 1
27 59 1
27 62 1
27 65 1
27 69 1
27 71 1
27 74 1
27 77 1
27 78 1
27 79 1
27 81 1
27 82 1
27 83 1
27 84 1
27 86 1
27 87 1
27 91 1
27 92 1
27 95 1
27 102 1
27 103 1
27 104 1
27 108 1
27 109 1
27 110 1
27 112 1
27 113 1
27 116 1
27 120 1
27 121 1
27 123 1
27 125 1
27 130 1
27 132 1
27 133 1
27 134 1
27 135 1
27 137 1
27 138 1
27 139 1
27 145 1
27 146 1
27 150 1
27 153 1
28 29 1
28 38 1
28 39 1
28 42 1
28 45 1
28 47 1
28 52 1
28 56 1
28 59 1
28 68 1
28 69 1
28 71 1
28 77 1
28 78 1
28 79 1
28 80 1
28 81 1
28 82 1
28 88 1
28 92 1
28 93 1
28 97 1
28 100 1
28 113 1
28 115 1
28 117 1
28 121 1
28 122 1
28 123 1
28 127 1
28 129 1
28 130 1
28 132 1
28 134 1
28 135 1
28 137 1
28 138 1
28 144 1
28 146 1
28 150 1
28 153 1
29 30 1
29 32 1
29 36 1
29 37 1
29 39 1
29 40 1
29 43 1
29 45 1
29 46 1
29 47 1
29 48 1
29 51 1
29 52 1
29 56 1
29 57 1
29 62 1
29 66 1
29 67 1
29 68 1
29 71 1
29 72 1
29 76 1
29 77 1
29 78 1
29 81 1
29 84 1
29 87 1
29 88 1
29 93 1
29 95 1
29 97 1
29 98 1
29 99 1
29 100 1
29 105 1
29 106 1
29 113 1
29 114 1
29 117 1
29 122 1
29 123 1
29 125 1
29 127 1
29 141 1
29 144 1
29 145 1
29 146 1
29 153 1
30 31 1
30 32 1
30 33 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 41 1
30 42 1
30 43 1
30 49 1
30 50 1
30 53 1
30 54 1
30 55 1
30 59 1
30 60 1
30 61 1
30 63 1
30 66 1
30 68 1
30 70 1
30 73 1
30 75 1
30 79 1
30 87 1
30 91 1
30 92 1
30 95 1
30 96 1
30 98 1
30 104 1
30 108 1
30 110 1
30 114 1
30 116 1
30 117 1
30 118 1
30 120 1
30 124 1
30 126 1
30 131 1
30 133 1
30 136 1
30 138 1
30 140 1
30 141 1
30 143 1
30 144 1
30 148 1
30 149 1
30 152 1
30 153 1
31 34 1
31 35 1
31 39 1
31 40 1
31 41 1
31 43 1
31 49 1
31 53 1
31 54 1
31 55 1
31 61 1
31 63 1
31 67 1
31 68 1
31 70 1
31 72 1
31 73 1
31 80 1
31 85 1
31 89 1
31 90 1
31 91 1
31 96 1
31 99 1
31 101 1
31 102 1
31 104 1
31 108 1
31 119 1
31 124 1
31 125 1
31 131 1
31 133 1
31 139 1
31 142 1
31 149 1
31 151 1
32 34 1
32 36 1
32 37 1
32 39 1
32 40 1
32 43 1
32 46 1
32 47 1
32 48 1
32 50 1
32 51 1
32 54 1
32 55 1
32 57 1
32 61 1
32 62 1
32 66 1
32 67 1
32 72 1
32 73 1
32 74 1
32 76 1
32 81 1
32 84 1
32 86 1
32 87 1
32 89 1
32 91 1
32 95 1
32 98 1
32 99 1
32 105 1
32 106 1
32 109 1
32 114 1
32 116 1
32 117 1
32 119 1
32 121 1
32 122 1
32 124 1
32 128 1
32 129 1
32 131 1
32 141 1
32 145 1
32 149 1
32 151 1
32 152 1
33 36 1
33 37 1
33 40 1
33 41 1
33 45 1
33 46 1
33 47 1
33 49 1
33 50 1
33 54 1
33 55 1
33 59 1
33 60 1
33 63 1
33 66 1
33 68 1
33 69 1
33 70 1
33 73 1
33 75 1
33 76 1
33 79 1
33 81 1
33 87 1
33 91 1
33 94 1
33 98 1
33 106 1
33 108 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
33 116 1
33 120 1
33 122 1
33 126 1
33 131 1
33 133 1
33 135 1
33 137 1
33 139 1
33 141 1
33 144 1
33 149 1
33 153 1
34 36 1
34 39 1
34 40 1
34 41 1
34 43 1
34 44 1
34 47 1
34 50 1
34 53 1
34 54 1
34 57 1
34 62 1
34 65 1
34 70 1
34 72 1
34 76 1
34 80 1
34 82 1
34 84 1
34 85 1
34 86 1
34 89 1
34 90 1
34 91 1
34 92 1
34 95 1
34 98 1
34 99 1
34 103 1
34 104 1
34 107 1
34 112 1
34 115 1
34 117 1
34 120 1
34 121 1
34 125 1
34 127 1
34 128 1
34 129 1
34 130 1
34 133 1
34 135 1
34 137 1
34 141 1
34 142 1
34 147 1
34 150 1
34 153 1
35 36 1
35 37 1
35 38 1
35 39 1
35 51 1
35 53 1
35 57 1
35 58 1
35 64 1
35 65 1
35 67 1
35 68 1
35 70 1
35 73 1
35 74 1
35 76 1
35 77 1
35 87 1
35 93 1
35 96 1
35 97 1
35 101 1
35 102 1
35 106 1
35 107 1
35 113 1
35 114 1
35 116 1
35 117 1
35 119 1
35 123 1
35 124 1
35 126 1
35 136 1
35 140 1
35 142 1
35 143 1
35 144 1
35 148 1
35 149 1
35 151 1
35 152 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 43 1
36 46 1
36 47 1
36 50 1
36 51 1
36 55 1
36 62 1
36 66 1
36 67 1
36 71 1
36 72 1
36 73 1
36 76 1
36 77 1
36 79 1
36 80 1
36 81 1
36 86 1
36 87 1
36 88 1
36 90 1
36 92 1
36 96 1
36 98 1
36 104 1
36 106 1
36 112 1
36 113 1
36 114 1
36 116 1
36 117 1
36 118 1
36 121 1
36 122 1
36 123 1
36 124 1
36 126 1
36 129 1
36 131 1
36 141 1
36 142 1
36 143 1
36 144 1
36 148 1
36 149 1
36 151 1
36 152 1
36 153 1
37 42 1
37 46 1
37 49 1
37 52 1
37 55 1
37 61 1
37 63 1
37 66 1
37 68 1
37 71 1
37 74 1
37 77 1
37 81 1
37 87 1
37 90 1
37 91 1
37 104 1
37 105 1
37 108 1
37 110 1
37 111 1
37 113 1
37 114 1
37 118 1
37 124 1
37 131 1
37 133 1
37 136 1
37 138 1
37 140 1
37 143 1
37 144 1
37 148 1
37 149 1
37 152 1
37 153 1
38 39 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 47 1
38 50 1
38 51 1
38 57 1
38 59 1
38 70 1
38 76 1
38 77 1
38 79 1
38 86 1
38 87 1
38 93 1
38 96 1
38 98 1
38 100 1
38 106 1
38 107 1
38 112 1
38 113 1
38 115 1
38 116 1
38 117 1
38 118 1
38 123 1
38 124 1
38 126 1
38 132 1
38 135 1
38 137 1
38 142 1
38 143 1
38 144 1
38 146 1
38 153 1
39 40 1
39 41 1
39 42 1
39 43 1
39 45 1
39 48 1
39 51 1
39 52 1
39 56 1
39 57 1
39 58 1
39 61 1
39 62 1
39 64 1
39 67 1
39 68 1
39 72 1
39 73 1
39 76 1
39 77 1
39 79 1
39 80 1
39 85 1
39 86 1
39 87 1
39 93 1
39 96 1
39 97 1
39 98 1
39 100 1
39 104 1
39 114 1
39 117 1
39 118 1
39 120 1
39 122 1
39 125 1
39 127 1
39 130 1
39 132 1
39 138 1
39 142 1
39 143 1
39 144 1
39 146 1
39 147 1
39 149 1
39 153 1
40 41 1
40 43 1
40 46 1
40 47 1
40 49 1
40 50 1
40 51 1
40 52 1
40 56 1
40 58 1
40 61 1
40 62 1
40 66 1
40 71 1
40 72 1
40 74 1
40 76 1
40 77 1
40 81 1
40 84 1
40 87 1
40 90 1
40 91 1
40 93 1
40 96 1
40 97 1
40 99 1
40 101 1
40 102 1
40 103 1
40 104 1
40 105 1
40 112 1
40 114 1
40 116 1
40 118 1
40 120 1
40 124 1
40 125 1
40 130 1
40 131 1
40 134 1
40 137 1
40 141 1
40 142 1
40 145 1
40 146 1
40 147 1
40 149 1
40 153 1
41 43 1
41 44 1
41 50 1
41 54 1
41 57 1
41 60 1
41 63 1
41 67 1
41 68 1
41 70 1
41 72 1
41 73 1
41 76 1
41 80 1
41 85 1
41 92 1
41 96 1
41 98 1
41 115 1
41 120 1
41 125 1
41 126 1
41 127 1
41 137 1
41 141 1
41 149 1
41 153 1
42 43 1
42 44 1
42 45 1
42 46 1
42 48 1
42 52 1
42 53 1
42 59 1
42 68 1
42 71 1
42 74 1
42 77 1
42 79 1
42 81 1
42 82 1
42 93 1
42 96 1
42 97 1
42 100 1
42 102 1
42 103 1
42 104 1
42 110 1
42 118 1
42 130 1
42 132 1
42 133 1
42 134 1
42 136 1
42 137 1
42 138 1
42 143 1
42 144 1
42 146 1
42 147 1
42 150 1
42 153 1
43 46 1
43 47 1
43 48 1
43 50 1
43 51 1
43 58 1
43 61 1
43 62 1
43 72 1
43 76 1
43 85 1
43 86 1
43 87 1
43 90 1
43 91 1
43 95 1
43 96 1
43 98 1
43 104 1
43 116 1
43 118 1
43 120 1
43 121 1
43 124 1
43 125 1
43 131 1
43 132 1
43 133 1
43 138 1
43 142 1
43 143 1
43 146 1
43 149 1
43 153 1
44 53 1
44 57 1
44 59 1
44 63 1
44 65 1
44 70 1
44 75 1
44 79 1
44 82 1
44 84 1
44 85 1
44 86 1
44 92 1
44 96 1
44 103 1
44 104 1
44 107 1
44 110 1
44 112 1
44 115 1
44 121 1
44 132 1
44 136 1
44 137 1
44 143 1
44 150 1
45 52 1
45 60 1
45 62 1
45 66 1
45 68 1
45 69 1
45 73 1
45 80 1
45 81 1
45 83 1
45 88 1
45 93 1
45 97 1
45 98 1
45 108 1
45 110 1
45 111 1
45 117 1
45 122 1
45 125 1
45 127 1
45 135 1
45 137 1
45 138 1
45 140 1
45 144 1
45 146 1
45 153 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 56 1
46 58 1
46 61 1
46 62 1
46 66 1
46 71 1
46 72 1
46 74 1
46 77 1
46 81 1
46 84 1
46 87 1
46 90 1
46 91 1
46 102 1
46 103 1
46 104 1
46 105 1
46 108 1
46 110 1
46 112 1
46 113 1
46 118 1
46 121 1
46 124 1
46 130 1
46 131 1
46 133 1
46 134 1
46 138 1
46 142 1
46 143 1
46 145 1
46 146 1
46 149 1
46 153 1
47 51 1
47 57 1
47 62 1
47 66 1
47 71 1
47 72 1
47 74 1
47 76 1
47 77 1
47 78 1
47 81 1
47 82 1
47 83 1
47 84 1
47 86 1
47 87 1
47 88 1
47 95 1
47 97 1
47 99 1
47 101 1
47 105 1
47 106 1
47 109 1
47 112 1
47 113 1
47 116 1
47 117 1
47 119 1
47 121 1
47 123 1
47 125 1
47 126 1
47 128 1
47 129 1
47 133 1
47 134 1
47 135 1
47 137 1
47 140 1
47 144 1
47 145 1
47 146 1
47 147 1
47 151 1
47 152 1
47 153 1
48 51 1
48 52 1
48 61 1
48 62 1
48 63 1
48 64 1
48 72 1
48 73 1
48 80 1
48 85 1
48 89 1
48 90 1
48 95 1
48 100 1
48 104 1
48 108 1
48 111 1
48 117 1
48 118 1
48 122 1
48 125 1
48 132 1
48 134 1
48 138 1
48 146 1
49 53 1
49 55 1
49 56 1
49 58 1
49 61 1
49 63 1
49 68 1
49 70 1
49 71 1
49 74 1
49 77 1
49 84 1
49 85 1
49 87 1
49 89 1
49 90 1
49 91 1
49 93 1
49 94 1
49 102 1
49 103 1
49 104 1
49 105 1
49 106 1
49 108 1
49 110 1
49 112 1
49 113 1
49 114 1
49 124 1
49 130 1
49 133 1
49 136 1
49 140 1
49 149 1
49 150 1
50 54 1
50 55 1
50 60 1
50 61 1
50 62 1
50 63 1
50 65 1
50 73 1
50 75 1
50 79 1
50 81 1
50 86 1
50 87 1
50 89 1
50 92 1
50 95 1
50 98 1
50 104 1
50 109 1
50 112 1
50 116 1
50 122 1
50 126 1
50 128 1
50 131 1
50 133 1
50 139 1
50 141 1
50 153 1
51 52 1
51 57 1
51 61 1
51 62 1
51 64 1
51 67 1
51 72 1
51 77 1
51 82 1
51 86 1
51 87 1
51 90 1
51 93 1
51 95 1
51 96 1
51 97 1
51 98 1
51 103 1
51 104 1
51 105 1
51 109 1
51 114 1
51 116 1
51 117 1
51 118 1
51 121 1
51 124 1
51 128 1
51 129 1
51 132 1
51 134 1
51 135 1
51 138 1
51 142 1
51 143 1
51 144 1
51 146 1
51 147 1
51 149 1
51 151 1
52 56 1
52 61 1
52 64 1
52 67 1
52 68 1
52 71 1
52 72 1
52 77 1
52 78 1
52 80 1
52 81 1
52 87 1
52 88 1
52 90 1
52 92 1
52 93 1
52 95 1
52 97 1
52 98 1
52 100 1
52 105 1
52 111 1
52 114 1
52 117 1
52 118 1
52 122 1
52 123 1
52 125 1
52 129 1
52 134 1
52 138 1
52 144 1
52 145 1
52 146 1
52 153 1
53 55 1
53 61 1
53 63 1
53 64 1
53 65 1
53 67 1
53 68 1
53 69 1
53 70 1
53 72 1
53 74 1
53 82 1
53 84 1
53 85 1
53 87 1
53 89 1
53 90 1
53 91 1
53 96 1
53 101 1
53 102 1
53 103 1
53 104 1
53 105 1
53 108 1
53 109 1
53 110 1
53 119 1
53 124 1
53 130 1
53 132 1
53 133 1
53 136 1
53 139 1
53 140 1
53 142 1
53 143 1
53 144 1
53 147 1
53 150 1
53 151 1
54 60 1
54 63 1
54 65 1
54 70 1
54 72 1
54 73 1
54 84 1
54 89 1
54 90 1
54 98 1
54 99 1
54 101 1
54 102 1
54 104 1
54 112 1
54 119 1
54 128 1
54 133 1
54 139 1
54 141 1
54 149 1
55 58 1
55 59 1
55 61 1
55 63 1
55 65 1
55 66 1
55 70 1
55 71 1
55 74 1
55 75 1
55 76 1
55 79 1
55 81 1
55 89 1
55 90 1
55 92 1
55 94 1
55 95 1
55 98 1
55 104 1
55 106 1
55 107 1
55 108 1
55 109 1
55 110 1
55 116 1
55 118 1
55 122 1
55 123 1
55 124 1
55 126 1
55 131 1
55 133 1
55 136 1
55 141 1
55 145 1
55 148 1
55 149 1
55 152 1
55 153 1
56 57 1
56 58 1
56 61 1
56 64 1
56 67 1
56 68 1
56 71 1
56 72 1
56 76 1
56 77 1
56 80 1
56 82 1
56 84 1
56 85 1
56 88 1
56 90 1
56 93 1
56 97 1
56 105 1
56 114 1
56 122 1
56 125 1
56 127 1
56 130 1
56 150 1
57 62 1
57 64 1
57 65 1
57 67 1
57 70 1
57 72 1
57 76 1
57 80 1
57 82 1
57 86 1
57 88 1
57 89 1
57 93 1
57 95 1
57 96 1
57 98 1
57 99 1
57 106 1
57 107 1
57 109 1
57 112 1
57 115 1
57 116 1
57 117 1
57 119 1
57 121 1
57 127 1
57 128 1
57 129 1
57 135 1
57 137 1
57 141 1
57 142 1
57 143 1
57 147 1
58 61 1
58 63 1
58 64 1
58 67 1
58 71 1
58 72 1
58 76 1
58 77 1
58 80 1
58 85 1
58 88 1
58 89 1
58 90 1
58 92 1
58 94 1
58 96 1
58 103 1
58 107 1
58 114 1
58 118 1
58 122 1
58 129 1
58 136 1
58 141 1
58 142 1
58 143 1
58 149 1
59 60 1
59 63 1
59 65 1
59 69 1
59 70 1
59 74 1
59 75 1
59 79 1
59 81 1
59 82 1
59 83 1
59 87 1
59 92 1
59 94 1
59 102 1
59 106 1
59 110 1
59 113 1
59 126 1
59 133 1
59 135 1
59 137 1
59 139 1
59 144 1
59 148 1
59 150 1
59 153 1
60 63 1
60 65 1
60 66 1
60 68 1
60 69 1
60 70 1
60 73 1
60 74 1
60 75 1
60 78 1
60 80 1
60 81 1
60 82 1
60 83 1
60 88 1
60 89 1
60 93 1
60 94 1
60 98 1
60 99 1
60 101 1
60 102 1
60 106 1
60 111 1
60 114 1
60 115 1
60 119 1
60 120 1
60 122 1
60 127 1
60 130 1
60 133 1
60 135 1
60 137 1
60 141 1
60 144 1
60 145 1
60 149 1
60 150 1
61 63 1
61 64 1
61 65 1
61 67 1
61 72 1
61 73 1
61 74 1
61 85 1
61 89 1
61 90 1
61 94 1
61 95 1
61 97 1
61 99 1
61 101 1
61 103 1
61 104 1
61 105 1
61 108 1
61 109 1
61 111 1
61 116 1
61 118 1
61 121 1
61 122 1
61 124 1
61 129 1
61 131 1
61 132 1
61 133 1
61 134 1
61 136 1
61 140 1
61 141 1
61 143 1
61 145 1
61 148 1
61 149 1
61 151 1
62 72 1
62 82 1
62 84 1
62 86 1
62 87 1
62 91 1
62 95 1
62 98 1
62 99 1
62 105 1
62 112 1
62 120 1
62 125 1
62 127 1
62 128 1
62 133 1
62 135 1
62 138 1
62 145 1
62 146 1
62 153 1
63 65 1
63 67 1
63 68 1
63 69 1
63 70 1
63 73 1
63 75 1
63 76 1
63 79 1
63 80 1
63 81 1
63 84 1
63 89 1
63 90 1
63 91 1
63 92 1
63 94 1
63 95 1
63 98 1
63 102 1
63 104 1
63 108 1
63 110 1
63 111 1
63 114 1
63 115 1
63 120 1
63 122 1
63 126 1
63 131 1
63 133 1
63 136 1
63 141 1
63 144 1
63 148 1
63 149 1
63 150 1
64 67 1
64 72 1
64 77 1
64 80 1
64 85 1
64 90 1
64 93 1
64 96 1
64 97 1
64 100 1
64 101 1
64 103 1
64 107 1
64 109 1
64 111 1
64 117 1
64 118 1
64 119 1
64 121 1
64 122 1
64 129 1
64 132 1
64 134 1
64 136 1
64 140 1
64 142 1
64 143 1
64 147 1
64 150 1
64 151 1
64 152 1
65 69 1
65 70 1
65 74 1
65 75 1
65 79 1
65 82 1
65 84 1
65 85 1
65 86 1
65 89 1
65 90 1
65 92 1
65 95 1
65 99 1
65 101 1
65 102 1
65 103 1
65 104 1
65 107 1
65 109 1
65 112 1
65 115 1
65 116 1
65 119 1
65 121 1
65 126 1
65 128 1
65 129 1
65 130 1
65 133 1
65 137 1
65 139 1
65 142 1
65 148 1
65 150 1
65 151 1
66 67 1
66 68 1
66 69 1
66 72 1
66 73 1
66 77 1
66 78 1
66 81 1
66 83 1
66 87 1
66 88 1
66 93 1
66 94 1
66 98 1
66 99 1
66 101 1
66 105 1
66 106 1
66 111 1
66 112 1
66 113 1
66 114 1
66 116 1
66 119 1
66 122 1
66 124 1
66 125 1
66 131 1
66 135 1
66 140 1
66 141 1
66 144 1
66 145 1
66 149 1
66 151 1
66 152 1
67 68 1
67 70 1
67 72 1
67 73 1
67 74 1
67 76 1
67 80 1
67 85 1
67 89 1
67 90 1
67 91 1
67 93 1
67 96 1
67 97 1
67 99 1
67 101 1
67 105 1
67 111 1
67 114 1
67 117 1
67 118 1
67 119 1
67 122 1
67 127 1
67 136 1
67 140 1
67 141 1
67 143 1
67 144 1
67 149 1
67 151 1
67 152 1
68 69 1
68 70 1
68 73 1
68 80 1
68 82 1
68 83 1
68 85 1
68 89 1
68 91 1
68 93 1
68 96 1
68 99 1
68 101 1
68 102 1
68 105 1
68 106 1
68 108 1
68 110 1
68 111 1
68 114 1
68 119 1
68 120 1
68 125 1
68 127 1
68 130 1
68 133 1
68 136 1
68 137 1
68 138 1
68 140 1
68 144 1
68 146 1
68 149 1
68 150 1
68 152 1
68 153 1
69 70 1
69 73 1
69 74 1
69 75 1
69 78 1
69 80 1
69 81 1
69 82 1
69 83 1
69 88 1
69 89 1
69 93 1
69 94 1
69 99 1
69 101 1
69 106 1
69 108 1
69 110 1
69 111 1
69 115 1
69 119 1
69 122 1
69 128 1
69 130 1
69 134 1
69 135 1
69 137 1
69 140 1
69 144 1
69 150 1
70 73 1
70 75 1
70 76 1
70 80 1
70 82 1
70 86 1
70 89 1
70 91 1
70 93 1
70 96 1
70 99 1
70 101 1
70 102 1
70 106 1
70 107 1
70 110 1
70 112 1
70 114 1
70 115 1
70 116 1
70 119 1
70 120 1
70 126 1
70 127 1
70 128 1
70 136 1
70 137 1
70 139 1
70 141 1
70 142 1
70 144 1
70 147 1
70 149 1
70 150 1
71 74 1
71 76 1
71 77 1
71 79 1
71 81 1
71 84 1
71 88 1
71 92 1
71 94 1
71 103 1
71 106 1
71 107 1
71 112 1
71 113 1
71 118 1
71 120 1
71 123 1
71 133 1
71 150 1
71 153 1
72 76 1
72 80 1
72 82 1
72 84 1
72 85 1
72 88 1
72 89 1
72 90 1
72 91 1
72 93 1
72 95 1
72 96 1
72 98 1
72 99 1
72 101 1
72 103 1
72 105 1
72 109 1
72 112 1
72 117 1
72 118 1
72 119 1
72 121 1
72 122 1
72 124 1
72 125 1
72 127 1
72 128 1
72 129 1
72 130 1
72 131 1
72 134 1
72 135 1
72 138 1
72 141 1
72 142 1
72 147 1
72 149 1
72 151 1
73 75 1
73 80 1
73 83 1
73 85 1
73 87 1
73 89 1
73 93 1
73 95 1
73 96 1
73 98 1
73 108 1
73 110 1
73 111 1
73 114 1
73 118 1
73 122 1
73 140 1
73 141 1
73 143 1
73 144 1
73 151 1
73 152 1
74 77 1
74 78 1
74 81 1
74 82 1
74 83 1
74 84 1
74 87 1
74 88 1
74 89 1
74 90 1
74 91 1
74 94 1
74 99 1
74 101 1
74 102 1
74 103 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 110 1
74 112 1
74 113 1
74 114 1
74 116 1
74 119 1
74 121 1
74 124 1
74 128 1
74 129 1
74 130 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 139 1
74 140 1
74 141 1
74 142 1
74 145 1
74 148 1
74 150 1
74 151 1
75 78 1
75 79 1
75 80 1
75 89 1
75 95 1
75 98 1
75 100 1
75 101 1
75 104 1
75 109 1
75 115 1
75 122 1
75 126 1
75 133 1
75 141 1
75 148 1
75 152 1
76 80 1
76 84 1
76 86 1
76 88 1
76 90 1
76 92 1
76 93 1
76 94 1
76 95 1
76 96 1
76 98 1
76 106 1
76 107 1
76 112 1
76 116 1
76 119 1
76 121 1
76 122 1
76 127 1
76 129 1
76 137 1
76 141 1
76 142 1
76 143 1
76 149 1
77 81 1
77 84 1
77 87 1
77 93 1
77 96 1
77 97 1
77 102 1
77 103 1
77 106 1
77 107 1
77 110 1
77 112 1
77 113 1
77 114 1
77 117 1
77 118 1
77 121 1
77 123 1
77 134 1
77 136 1
77 137 1
77 140 1
77 142 1
77 143 1
77 144 1
77 150 1
77 152 1
77 153 1
78 81 1
78 82 1
78 83 1
78 87 1
78 88 1
78 94 1
78 97 1
78 99 1
78 100 1
78 101 1
78 106 1
78 109 1
78 111 1
78 113 1
78 116 1
78 117 1
78 119 1
78 121 1
78 122 1
78 123 1
78 128 1
78 129 1
78 134 1
78 140 1
78 144 1
78 145 1
78 148 1
78 150 1
78 151 1
78 152 1
79 81 1
79 86 1
79 92 1
79 95 1
79 96 1
79 98 1
79 100 1
79 103 1
79 104 1
79 110 1
79 118 1
79 121 1
79 123 1
79 126 1
79 132 1
79 133 1
79 136 1
79 139 1
79 143 1
79 148 1
79 150 1
79 153 1
80 81 1
80 82 1
80 85 1
80 88 1
80 89 1
80 90 1
80 92 1
80 95 1
80 98 1
80 100 1
80 108 1
80 111 1
80 115 1
80 118 1
80 122 1
80 123 1
80 127 1
80 129 1
80 130 1
80 138 1
80 141 1
80 150 1
81 84 1
81 87 1
81 88 1
81 92 1
81 94 1
81 106 1
81 111 1
81 112 1
81 113 1
81 114 1
81 116 1
81 118 1
81 122 1
81 123 1
81 133 1
81 145 1
81 153 1
82 83 1
82 84 1
82 85 1
82 86 1
82 88 1
82 89 1
82 92 1
82 93 1
82 94 1
82 95 1
82 99 1
82 101 1
82 102 1
82 103 1
82 106 1
82 107 1
82 108 1
82 109 1
82 110 1
82 112 1
82 115 1
82 119 1
82 120 1
82 121 1
82 125 1
82 127 1
82 128 1
82 129 1
82 130 1
82 132 1
82 133 1
82 134 1
82 135 1
82 137 1
82 138 1
82 142 1
82 145 1
82 146 1
82 147 1
82 150 1
83 87 1
83 91 1
83 93 1
83 101 1
83 102 1
83 105 1
83 106 1
83 108 1
83 109 1
83 110 1
83 111 1
83 125 1
83 128 1
83 131 1
83 133 1
83 134 1
83 135 1
83 139 1
83 140 1
83 144 1
83 145 1
83 146 1
83 151 1
83 152 1
84 85 1
84 87 1
84 89 1
84 90 1
84 91 1
84 92 1
84 94 1
84 95 1
84 102 1
84 103 1
84 104 1
84 105 1
84 107 1
84 112 1
84 113 1
84 116 1
84 120 1
84 121 1
84 125 1
84 130 1
84 133 1
84 134 1
84 145 1
84 150 1
84 153 1
85 89 1
85 90 1
85 92 1
85 95 1
85 96 1
85 98 1
85 101 1
85 103 1
85 104 1
85 108 1
85 109 1
85 115 1
85 125 1
85 128 1
85 129 1
85 130 1
85 132 1
85 136 1
85 147 1
86 95 1
86 98 1
86 102 1
86 104 1
86 107 1
86 112 1
86 115 1
86 116 1
86 117 1
86 121 1
86 124 1
86 128 1
86 132 1
86 135 1
86 137 1
86 139 1
86 142 1
86 143 1
86 146 1
86 153 1
87 90 1
87 91 1
87 93 1
87 97 1
87 99 1
87 101 1
87 102 1
87 103 1
87 105 1
87 106 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 116 1
87 117 1
87 118 1
87 121 1
87 124 1
87 131 1
87 133 1
87 134 1
87 135 1
87 136 1
87 139 1
87 140 1
87 142 1
87 144 1
87 145 1
87 146 1
87 147 1
87 151 1
87 152 1
87 153 1
88 89 1
88 93 1
88 94 1
88 95 1
88 97 1
88 100 1
88 111 1
88 115 1
88 118 1
88 122 1
88 123 1
88 127 1
88 129 1
88 130 1
88 141 1
88 145 1
88 150 1
89 90 1
89 91 1
89 92 1
89 94 1
89 95 1
89 98 1
89 99 1
89 101 1
89 103 1
89 104 1
89 105 1
89 107 1
89 108 1
89 109 1
89 115 1
89 119 1
89 121 1
89 122 1
89 128 1
89 129 1
89 130 1
89 131 1
89 133 1
89 136 1
89 141 1
89 145 1
89 147 1
89 149 1
89 151 1
90 91 1
90 92 1
90 94 1
90 103 1
90 104 1
90 105 1
90 107 1
90 108 1
90 109 1
90 118 1
90 122 1
90 124 1
90 129 1
90 130 1
90 131 1
90 133 1
90 134 1
90 136 1
90 141 1
90 142 1
90 149 1
91 93 1
91 96 1
91 99 1
91 101 1
91 102 1
91 104 1
91 105 1
91 108 1
91 110 1
91 114 1
91 120 1
91 125 1
91 130 1
91 131 1
91 133 1
91 138 1
91 144 1
91 151 1
91 153 1
92 95 1
92 98 1
92 104 1
92 107 1
92 118 1
92 120 1
92 123 1
92 130 1
92 133 1
92 150 1
92 153 1
93 96 1
93 97 1
93 98 1
93 100 1
93 101 1
93 102 1
93 106 1
93 108 1
93 110 1
93 112 1
93 114 1
93 115 1
93 117 1
93 119 1
93 120 1
93 125 1
93 127 1
93 130 1
93 135 1
93 136 1
93 137 1
93 138 1
93 140 1
93 142 1
93 144 1
93 146 1
93 147 1
93 150 1
93 151 1
93 152 1
93 153 1
94 99 1
94 102 1
94 106 1
94 113 1
94 114 1
94 120 1
94 122 1
94 130 1
94 133 1
94 141 1
94 145 1
94 149 1
94 150 1
95 98 1
95 100 1
95 104 1
95 109 1
95 117 1
95 118 1
95 122 1
95 128 1
95 129 1
95 133 1
95 134 1
95 145 1
95 153 1
96 98 1
96 101 1
96 102 1
96 103 1
96 104 1
96 107 1
96 110 1
96 114 1
96 115 1
96 117 1
96 118 1
96 119 1
96 120 1
96 124 1
96 125 1
96 126 1
96 132 1
96 136 1
96 137 1
96 142 1
96 143 1
96 144 1
96 146 1
96 149 1
96 150 1
96 153 1
97 100 1
97 109 1
97 114 1
97 117 1
97 122 1
97 123 1
97 129 1
97 130 1
97 132 1
97 134 1
97 138 1
97 140 1
97 142 1
97 143 1
97 144 1
97 146 1
97 150 1
98 99 1
98 100 1
98 104 1
98 115 1
98 117 1
98 118 1
98 122 1
98 125 1
98 126 1
98 127 1
98 128 1
98 135 1
98 141 1
98 147 1
98 152 1
98 153 1
99 101 1
99 105 1
99 106 1
99 108 1
99 109 1
99 112 1
99 114 1
99 115 1
99 116 1
99 119 1
99 125 1
99 127 1
99 128 1
99 130 1
99 135 1
99 137 1
99 141 1
99 145 1
99 147 1
100 109 1
100 115 1
100 117 1
100 118 1
100 122 1
100 123 1
100 129 1
100 132 1
100 135 1
100 143 1
100 146 1
101 102 1
101 105 1
101 106 1
101 108 1
101 109 1
101 110 1
101 112 1
101 114 1
101 115 1
101 116 1
101 119 1
101 125 1
101 128 1
101 130 1
101 135 1
101 136 1
101 137 1
101 140 1
101 142 1
101 144 1
101 145 1
101 147 1
101 150 1
101 151 1
102 103 1
102 105 1
102 106 1
102 108 1
102 110 1
102 112 1
102 114 1
102 116 1
102 119 1
102 124 1
102 130 1
102 131 1
102 133 1
102 134 1
102 135 1
102 136 1
102 137 1
102 139 1
102 140 1
102 142 1
102 144 1
102 147 1
102 150 1
103 104 1
103 105 1
103 107 1
103 109 1
103 112 1
103 115 1
103 116 1
103 121 1
103 124 1
103 129 1
103 130 1
103 132 1
103 134 1
103 136 1
103 142 1
103 143 1
103 150 1
103 151 1
104 108 1
104 110 1
104 118 1
104 121 1
104 124 1
104 130 1
104 131 1
104 132 1
104 133 1
104 138 1
104 143 1
104 153 1
105 108 1
105 109 1
105 110 1
105 111 1
105 113 1
105 114 1
105 125 1
105 130 1
105 131 1
105 133 1
105 134 1
105 136 1
105 138 1
105 140 1
105 145 1
105 146 1
105 151 1
106 107 1
106 110 1
106 112 1
106 113 1
106 114 1
106 116 1
106 117 1
106 119 1
106 120 1
106 123 1
106 126 1
106 128 1
106 135 1
106 136 1
106 137 1
106 139 1
106 140 1
106 141 1
106 144 1
106 148 1
106 149 1
106 150 1
106 152 1
106 153 1
107 112 1
107 113 1
107 116 1
107 121 1
107 123 1
107 129 1
107 136 1
107 137 1
107 142 1
107 143 1
107 150 1
108 110 1
108 111 1
108 122 1
108 125 1
108 130 1
108 131 1
108 133 1
108 134 1
108 138 1
108 140 1
108 144 1
109 112 1
109 113 1
109 116 1
109 117 1
109 119 1
109 121 1
109 122 1
109 123 1
109 124 1
109 128 1
109 129 1
109 132 1
109 133 1
109 134 1
109 136 1
109 140 1
109 142 1
109 143 1
109 145 1
109 148 1
109 151 1
109 152 1
110 111 1
110 113 1
110 118 1
110 124 1
110 126 1
110 130 1
110 131 1
110 133 1
110 134 1
110 136 1
110 140 1
110 143 1
110 144 1
110 148 1
110 150 1
111 114 1
111 118 1
111 122 1
111 136 1
111 140 1
111 144 1
111 145 1
111 151 1
111 152 1
112 113 1
112 116 1
112 117 1
112 119 1
112 120 1
112 121 1
112 123 1
112 125 1
112 127 1
112 128 1
112 129 1
112 133 1
112 134 1
112 135 1
112 137 1
112 139 1
112 142 1
112 145 1
112 147 1
112 150 1
112 151 1
112 153 1
113 116 1
113 117 1
113 121 1
113 123 1
113 126 1
113 133 1
113 134 1
113 136 1
113 137 1
113 140 1
113 144 1
113 145 1
113 148 1
113 150 1
113 152 1
113 153 1
114 116 1
114 118 1
114 120 1
114 131 1
114 137 1
114 140 1
114 141 1
114 144 1
114 145 1
114 146 1
114 149 1
114 153 1
115 119 1
115 127 1
115 128 1
115 129 1
115 135 1
115 137 1
115 147 1
115 150 1
116 117 1
116 119 1
116 121 1
116 123 1
116 124 1
116 126 1
116 128 1
116 133 1
116 139 1
116 142 1
116 145 1
116 148 1
116 149 1
116 151 1
116 152 1
116 153 1
117 118 1
117 121 1
117 122 1
117 123 1
117 124 1
117 128 1
117 129 1
117 134 1
117 135 1
117 141 1
117 142 1
117 143 1
117 144 1
117 146 1
117 152 1
118 122 1
118 123 1
118 124 1
118 129 1
118 131 1
118 134 1
118 136 1
118 142 1
118 143 1
118 149 1
118 151 1
118 152 1
118 153 1
119 128 1
119 140 1
119 141 1
119 142 1
119 144 1
119 145 1
119 151 1
119 152 1
120 125 1
120 127 1
120 130 1
120 133 1
120 137 1
120 144 1
120 150 1
120 153 1
121 123 1
121 124 1
121 129 1
121 132 1
121 133 1
121 134 1
121 139 1
121 142 1
121 143 1
121 145 1
121 148 1
122 123 1
122 129 1
122 136 1
122 140 1
122 141 1
122 143 1
122 145 1
122 148 1
122 152 1
123 129 1
123 137 1
123 142 1
123 143 1
123 148 1
123 150 1
123 153 1
124 126 1
124 131 1
124 133 1
124 134 1
124 136 1
124 139 1
124 140 1
124 142 1
124 143 1
124 144 1
124 148 1
124 149 1
124 151 1
124 152 1
125 127 1
125 128 1
125 130 1
125 134 1
125 138 1
125 146 1
125 147 1
125 149 1
125 153 1
126 135 1
126 136 1
126 137 1
126 139 1
126 141 1
126 143 1
126 144 1
126 148 1
126 149 1
126 152 1
127 128 1
127 130 1
127 135 1
127 137 1
127 141 1
127 147 1
127 150 1
128 135 1
128 139 1
128 141 1
128 142 1
128 147 1
128 151 1
128 152 1
129 134 1
129 141 1
129 150 1
130 132 1
130 133 1
130 138 1
130 140 1
130 147 1
131 133 1
131 139 1
131 144 1
131 149 1
132 134 1
132 138 1
132 143 1
132 146 1
132 147 1
133 138 1
133 139 1
133 144 1
133 145 1
133 148 1
133 150 1
133 153 1
134 135 1
134 138 1
134 140 1
134 142 1
134 143 1
134 145 1
134 146 1
134 151 1
135 137 1
135 139 1
135 144 1
135 146 1
135 147 1
135 153 1
136 140 1
136 143 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
137 139 1
137 144 1
137 147 1
137 150 1
137 153 1
138 144 1
138 146 1
138 153 1
139 144 1
139 148 1
140 143 1
140 144 1
140 148 1
140 150 1
140 151 1
140 152 1
141 145 1
141 149 1
141 152 1
142 143 1
142 147 1
142 149 1
142 151 1
143 144 1
143 148 1
143 151 1
143 152 1
144 146 1
144 148 1
144 151 1
144 152 1
144 153 1
145 151 1
146 147 1
147 150 1
148 151 1
148 152 1
149 152 1
150 153 1
151 152 1


==> anc/graph-instances/rand01-polytopes/rand01-9-153-2.dat <==
153 4107
1 5 1
1 8 1
1 14 1
1 16 1
1 21 1
1 32 1
1 52 1
1 54 1
1 55 1
1 63 1
1 64 1
1 65 1
1 66 1
1 67 1
1 68 1
1 82 1
1 83 1
1 85 1
1 86 1
1 87 1
1 89 1
1 91 1
1 101 1
1 102 1
1 103 1
1 104 1
1 106 1
1 110 1
1 113 1
1 115 1
1 118 1
1 124 1
1 126 1
1 128 1
1 129 1
1 130 1
1 131 1
1 134 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 148 1
1 152 1
1 153 1
2 5 1
2 6 1
2 7 1
2 9 1
2 11 1
2 16 1
2 19 1
2 22 1
2 25 1
2 31 1
2 33 1
2 43 1
2 49 1
2 52 1
2 53 1
2 57 1
2 64 1
2 66 1
2 67 1
2 68 1
2 70 1
2 73 1
2 75 1
2 77 1
2 81 1
2 85 1
2 87 1
2 88 1
2 89 1
2 92 1
2 93 1
2 95 1
2 96 1
2 97 1
2 104 1
2 109 1
2 110 1
2 112 1
2 115 1
2 117 1
2 127 1
2 129 1
2 131 1
2 132 1
2 135 1
2 139 1
2 141 1
2 147 1
2 148 1
2 150 1
3 4 1
3 10 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 19 1
3 20 1
3 21 1
3 26 1
3 27 1
3 28 1
3 29 1
3 32 1
3 35 1
3 37 1
3 39 1
3 40 1
3 41 1
3 45 1
3 46 1
3 48 1
3 49 1
3 53 1
3 55 1
3 56 1
3 58 1
3 59 1
3 61 1
3 63 1
3 69 1
3 71 1
3 72 1
3 75 1
3 79 1
3 80 1
3 81 1
3 84 1
3 86 1
3 87 1
3 96 1
3 98 1
3 100 1
3 102 1
3 105 1
3 107 1
3 108 1
3 111 1
3 112 1
3 114 1
3 116 1
3 119 1
3 120 1
3 121 1
3 130 1
3 132 1
3 133 1
3 138 1
3 141 1
3 146 1
3 149 1
3 151 1
3 152 1
3 153 1
4 7 1
4 11 1
4 12 1
4 18 1
4 19 1
4 22 1
4 23 1
4 24 1
4 25 1
4 27 1
4 28 1
4 30 1
4 34 1
4 36 1
4 42 1
4 45 1
4 46 1
4 48 1
4 49 1
4 53 1
4 57 1
4 58 1
4 60 1
4 73 1
4 77 1
4 80 1
4 81 1
4 84 1
4 90 1
4 93 1
4 95 1
4 97 1
4 105 1
4 109 1
4 112 1
4 116 1
4 119 1
4 122 1
4 123 1
4 126 1
4 127 1
4 132 1
4 133 1
4 135 1
4 136 1
4 137 1
4 138 1
4 141 1
4 146 1
4 151 1
5 6 1
5 9 1
5 16 1
5 17 1
5 19 1
5 24 1
5 31 1
5 33 1
5 34 1
5 37 1
5 39 1
5 40 1
5 43 1
5 49 1
5 52 1
5 53 1
5 64 1
5 65 1
5 66 1
5 72 1
5 75 1
5 76 1
5 79 1
5 82 1
5 83 1
5 86 1
5 87 1
5 91 1
5 96 1
5 97 1
5 98 1
5 100 1
5 101 1
5 103 1
5 104 1
5 105 1
5 107 1
5 109 1
5 110 1
5 112 1
5 115 1
5 121 1
5 125 1
5 128 1
5 129 1
5 131 1
5 132 1
5 138 1
5 140 1
5 142 1
5 144 1
5 145 1
5 146 1
5 147 1
5 148 1
5 150 1
6 8 1
6 14 1
6 16 1
6 17 1
6 21 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 31 1
6 33 1
6 34 1
6 36 1
6 38 1
6 50 1
6 51 1
6 52 1
6 56 1
6 57 1
6 61 1
6 64 1
6 65 1
6 71 1
6 72 1
6 74 1
6 77 1
6 82 1
6 84 1
6 91 1
6 93 1
6 95 1
6 97 1
6 104 1
6 106 1
6 109 1
6 113 1
6 117 1
6 118 1
6 120 1
6 125 1
6 126 1
6 128 1
6 131 1
6 134 1
6 136 1
6 138 1
6 141 1
6 142 1
6 143 1
6 146 1
6 148 1
6 153 1
7 12 1
7 13 1
7 16 1
7 17 1
7 18 1
7 22 1
7 30 1
7 31 1
7 33 1
7 34 1
7 36 1
7 38 1
7 40 1
7 42 1
7 43 1
7 44 1
7 47 1
7 49 1
7 51 1
7 52 1
7 53 1
7 55 1
7 56 1
7 65 1
7 66 1
7 69 1
7 70 1
7 74 1
7 76 1
7 78 1
7 80 1
7 82 1
7 83 1
7 85 1
7 90 1
7 91 1
7 93 1
7 94 1
7 95 1
7 97 1
7 99 1
7 105 1
7 107 1
7 110 1
7 112 1
7 116 1
7 117 1
7 119 1
7 123 1
7 125 1
7 126 1
7 127 1
7 132 1
7 134 1
7 137 1
7 138 1
7 140 1
7 142 1
7 145 1
7 147 1
7 150 1
7 151 1
8 10 1
8 11 1
8 16 1
8 20 1
8 21 1
8 25 1
8 31 1
8 36 1
8 37 1
8 38 1
8 41 1
8 44 1
8 46 1
8 49 1
8 51 1
8 53 1
8 58 1
8 59 1
8 61 1
8 63 1
8 70 1
8 73 1
8 76 1
8 77 1
8 78 1
8 83 1
8 85 1
8 86 1
8 88 1
8 92 1
8 93 1
8 95 1
8 97 1
8 98 1
8 99 1
8 104 1
8 106 1
8 109 1
8 111 1
8 113 1
8 118 1
8 120 1
8 123 1
8 124 1
8 133 1
8 136 1
8 137 1
8 139 1
8 141 1
8 142 1
8 144 1
8 148 1
8 150 1
8 153 1
9 19 1
9 25 1
9 30 1
9 33 1
9 37 1
9 43 1
9 49 1
9 53 1
9 64 1
9 66 1
9 70 1
9 73 1
9 77 1
9 79 1
9 83 1
9 88 1
9 97 1
9 98 1
9 101 1
9 104 1
9 108 1
9 109 1
9 114 1
9 121 1
9 123 1
9 125 1
9 127 1
9 129 1
9 135 1
9 137 1
9 139 1
9 147 1
9 150 1
10 12 1
10 14 1
10 16 1
10 17 1
10 30 1
10 31 1
10 32 1
10 35 1
10 36 1
10 37 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 46 1
10 49 1
10 50 1
10 53 1
10 55 1
10 56 1
10 59 1
10 61 1
10 62 1
10 63 1
10 66 1
10 68 1
10 69 1
10 76 1
10 78 1
10 80 1
10 82 1
10 83 1
10 84 1
10 89 1
10 90 1
10 94 1
10 96 1
10 99 1
10 101 1
10 102 1
10 103 1
10 106 1
10 107 1
10 110 1
10 116 1
10 117 1
10 118 1
10 119 1
10 120 1
10 121 1
10 123 1
10 130 1
10 134 1
10 137 1
10 138 1
10 139 1
10 140 1
10 142 1
10 143 1
10 144 1
10 145 1
10 146 1
10 147 1
10 149 1
10 150 1
10 153 1
11 12 1
11 15 1
11 21 1
11 22 1
11 33 1
11 34 1
11 40 1
11 42 1
11 43 1
11 46 1
11 49 1
11 58 1
11 63 1
11 65 1
11 67 1
11 68 1
11 73 1
11 74 1
11 76 1
11 81 1
11 82 1
11 85 1
11 87 1
11 88 1
11 89 1
11 92 1
11 93 1
11 95 1
11 102 1
11 103 1
11 109 1
11 112 1
11 113 1
11 116 1
11 117 1
11 118 1
11 120 1
11 124 1
11 126 1
11 127 1
11 129 1
11 131 1
11 132 1
11 138 1
11 139 1
11 141 1
11 143 1
11 147 1
11 148 1
11 151 1
12 14 1
12 18 1
12 22 1
12 23 1
12 30 1
12 32 1
12 34 1
12 35 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 47 1
12 49 1
12 51 1
12 55 1
12 61 1
12 62 1
12 63 1
12 66 1
12 69 1
12 74 1
12 76 1
12 80 1
12 85 1
12 90 1
12 93 1
12 94 1
12 95 1
12 103 1
12 112 1
12 116 1
12 118 1
12 119 1
12 124 1
12 126 1
12 132 1
12 136 1
12 138 1
12 147 1
12 149 1
12 151 1
13 14 1
13 15 1
13 17 1
13 18 1
13 19 1
13 26 1
13 30 1
13 32 1
13 35 1
13 38 1
13 39 1
13 43 1
13 51 1
13 52 1
13 56 1
13 60 1
13 65 1
13 66 1
13 69 1
13 72 1
13 74 1
13 80 1
13 87 1
13 90 1
13 91 1
13 94 1
13 97 1
13 98 1
13 100 1
13 101 1
13 105 1
13 106 1
13 108 1
13 110 1
13 114 1
13 119 1
13 121 1
13 124 1
13 125 1
13 128 1
13 134 1
13 136 1
13 140 1
13 145 1
13 149 1
13 151 1
14 15 1
14 18 1
14 21 1
14 23 1
14 26 1
14 27 1
14 29 1
14 31 1
14 32 1
14 35 1
14 36 1
14 42 1
14 44 1
14 48 1
14 50 1
14 54 1
14 55 1
14 56 1
14 59 1
14 60 1
14 62 1
14 63 1
14 67 1
14 68 1
14 71 1
14 78 1
14 80 1
14 85 1
14 87 1
14 89 1
14 91 1
14 93 1
14 94 1
14 96 1
14 99 1
14 102 1
14 106 1
14 111 1
14 118 1
14 119 1
14 120 1
14 124 1
14 126 1
14 131 1
14 133 1
14 134 1
14 138 1
14 141 1
14 145 1
14 146 1
14 149 1
14 153 1
15 18 1
15 21 1
15 22 1
15 26 1
15 29 1
15 32 1
15 33 1
15 35 1
15 42 1
15 43 1
15 48 1
15 54 1
15 59 1
15 62 1
15 63 1
15 67 1
15 68 1
15 69 1
15 81 1
15 85 1
15 87 1
15 89 1
15 90 1
15 96 1
15 102 1
15 103 1
15 108 1
15 111 1
15 127 1
15 129 1
15 131 1
15 134 1
15 135 1
15 139 1
15 140 1
15 145 1
15 151 1
16 19 1
16 29 1
16 30 1
16 31 1
16 34 1
16 36 1
16 37 1
16 40 1
16 44 1
16 49 1
16 53 1
16 55 1
16 58 1
16 70 1
16 75 1
16 78 1
16 79 1
16 80 1
16 82 1
16 83 1
16 84 1
16 86 1
16 89 1
16 92 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 101 1
16 104 1
16 107 1
16 109 1
16 110 1
16 112 1
16 116 1
16 118 1
16 119 1
16 120 1
16 121 1
16 125 1
16 126 1
16 128 1
16 130 1
16 138 1
16 141 1
16 142 1
16 144 1
16 146 1
16 148 1
16 150 1
16 153 1
17 27 1
17 28 1
17 30 1
17 33 1
17 35 1
17 36 1
17 38 1
17 42 1
17 43 1
17 44 1
17 45 1
17 50 1
17 52 1
17 55 1
17 56 1
17 60 1
17 62 1
17 64 1
17 65 1
17 67 1
17 74 1
17 76 1
17 77 1
17 78 1
17 80 1
17 82 1
17 90 1
17 91 1
17 94 1
17 95 1
17 101 1
17 105 1
17 106 1
17 110 1
17 112 1
17 116 1
17 117 1
17 119 1
17 121 1
17 122 1
17 123 1
17 125 1
17 126 1
17 127 1
17 128 1
17 130 1
17 131 1
17 134 1
17 137 1
17 140 1
17 142 1
17 143 1
17 145 1
17 146 1
17 149 1
18 22 1
18 23 1
18 25 1
18 26 1
18 27 1
18 29 1
18 30 1
18 31 1
18 33 1
18 35 1
18 42 1
18 47 1
18 48 1
18 51 1
18 57 1
18 60 1
18 62 1
18 63 1
18 67 1
18 68 1
18 69 1
18 70 1
18 78 1
18 80 1
18 81 1
18 85 1
18 90 1
18 91 1
18 93 1
18 94 1
18 99 1
18 108 1
18 111 1
18 112 1
18 117 1
18 123 1
18 124 1
18 127 1
18 131 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 151 1
19 23 1
19 30 1
19 32 1
19 34 1
19 37 1
19 39 1
19 40 1
19 41 1
19 42 1
19 43 1
19 45 1
19 46 1
19 47 1
19 49 1
19 53 1
19 57 1
19 58 1
19 60 1
19 66 1
19 74 1
19 76 1
19 79 1
19 80 1
19 81 1
19 85 1
19 86 1
19 87 1
19 90 1
19 91 1
19 96 1
19 97 1
19 98 1
19 100 1
19 103 1
19 105 1
19 107 1
19 109 1
19 112 1
19 114 1
19 115 1
19 116 1
19 121 1
19 122 1
19 123 1
19 128 1
19 131 1
19 132 1
19 135 1
19 137 1
19 138 1
19 140 1
19 141 1
19 145 1
19 147 1
19 151 1
20 21 1
20 23 1
20 25 1
20 32 1
20 36 1
20 41 1
20 43 1
20 46 1
20 54 1
20 58 1
20 62 1
20 63 1
20 64 1
20 71 1
20 85 1
20 87 1
20 88 1
20 90 1
20 93 1
20 98 1
20 103 1
20 104 1
20 108 1
20 109 1
20 111 1
20 113 1
20 122 1
20 131 1
20 133 1
20 136 1
20 139 1
20 152 1
20 153 1
21 24 1
21 26 1
21 28 1
21 29 1
21 31 1
21 32 1
21 39 1
21 40 1
21 46 1
21 51 1
21 54 1
21 55 1
21 59 1
21 61 1
21 63 1
21 68 1
21 70 1
21 71 1
21 72 1
21 78 1
21 85 1
21 86 1
21 87 1
21 89 1
21 91 1
21 93 1
21 94 1
21 96 1
21 98 1
21 100 1
21 102 1
21 103 1
21 104 1
21 106 1
21 108 1
21 109 1
21 111 1
21 113 1
21 115 1
21 118 1
21 120 1
21 124 1
21 126 1
21 128 1
21 129 1
21 131 1
21 132 1
21 133 1
21 136 1
21 141 1
21 145 1
21 148 1
21 149 1
21 152 1
21 153 1
22 24 1
22 27 1
22 30 1
22 31 1
22 33 1
22 34 1
22 35 1
22 40 1
22 42 1
22 46 1
22 47 1
22 48 1
22 49 1
22 51 1
22 57 1
22 60 1
22 65 1
22 66 1
22 68 1
22 69 1
22 70 1
22 74 1
22 78 1
22 80 1
22 81 1
22 85 1
22 87 1
22 90 1
22 91 1
22 93 1
22 94 1
22 95 1
22 99 1
22 105 1
22 111 1
22 112 1
22 116 1
22 117 1
22 119 1
22 124 1
22 126 1
22 127 1
22 131 1
22 132 1
22 135 1
22 138 1
22 141 1
22 145 1
22 147 1
22 151 1
23 25 1
23 26 1
23 28 1
23 34 1
23 36 1
23 38 1
23 41 1
23 42 1
23 45 1
23 47 1
23 51 1
23 57 1
23 60 1
23 61 1
23 62 1
23 63 1
23 71 1
23 74 1
23 77 1
23 80 1
23 90 1
23 103 1
23 105 1
23 108 1
23 114 1
23 122 1
23 123 1
23 124 1
23 131 1
23 133 1
23 135 1
23 136 1
23 137 1
23 149 1
24 25 1
24 26 1
24 28 1
24 31 1
24 34 1
24 45 1
24 48 1
24 51 1
24 52 1
24 56 1
24 57 1
24 60 1
24 61 1
24 64 1
24 68 1
24 70 1
24 71 1
24 72 1
24 77 1
24 78 1
24 85 1
24 91 1
24 93 1
24 94 1
24 95 1
24 96 1
24 97 1
24 100 1
24 104 1
24 105 1
24 106 1
24 109 1
24 111 1
24 112 1
24 115 1
24 125 1
24 126 1
24 128 1
24 136 1
24 138 1
24 141 1
24 142 1
25 26 1
25 29 1
25 31 1
25 33 1
25 36 1
25 38 1
25 43 1
25 47 1
25 48 1
25 50 1
25 51 1
25 52 1
25 54 1
25 56 1
25 57 1
25 60 1
25 62 1
25 64 1
25 70 1
25 71 1
25 72 1
25 73 1
25 75 1
25 77 1
25 78 1
25 81 1
25 88 1
25 90 1
25 93 1
25 95 1
25 97 1
25 98 1
25 99 1
25 104 1
25 105 1
25 106 1
25 108 1
25 109 1
25 111 1
25 113 1
25 123 1
25 125 1
25 127 1
25 129 1
25 133 1
25 134 1
25 135 1
25 136 1
25 139 1
25 140 1
25 153 1
26 28 1
26 29 1
26 31 1
26 32 1
26 35 1
26 36 1
26 39 1
26 47 1
26 48 1
26 51 1
26 54 1
26 56 1
26 57 1
26 60 1
26 64 1
26 68 1
26 70 1
26 71 1
26 72 1
26 78 1
26 79 1
26 80 1
26 85 1
26 87 1
26 89 1
26 90 1
26 91 1
26 93 1
26 94 1
26 96 1
26 98 1
26 99 1
26 100 1
26 104 1
26 105 1
26 106 1
26 107 1
26 108 1
26 111 1
26 114 1
26 115 1
26 123 1
26 124 1
26 125 1
26 129 1
26 133 1
26 134 1
26 135 1
26 136 1
26 140 1
26 145 1
27 28 1
27 31 1
27 35 1
27 36 1
27 42 1
27 44 1
27 48 1
27 50 1
27 52 1
27 60 1
27 67 1
27 68 1
27 74 1
27 77 1
27 84 1
27 95 1
27 102 1
27 117 1
27 119 1
27 126 1
27 127 1
27 128 1
27 131 1
27 134 1
27 138 1
27 141 1
27 143 1
27 146 1
27 149 1
27 151 1
28 34 1
28 36 1
28 42 1
28 45 1
28 48 1
28 50 1
28 57 1
28 60 1
28 61 1
28 62 1
28 64 1
28 71 1
28 74 1
28 77 1
28 84 1
28 91 1
28 93 1
28 100 1
28 105 1
28 106 1
28 109 1
28 122 1
28 125 1
28 126 1
28 128 1
28 131 1
28 134 1
28 135 1
28 136 1
28 138 1
28 141 1
28 143 1
28 146 1
28 149 1
28 152 1
29 31 1
29 32 1
29 35 1
29 36 1
29 39 1
29 48 1
29 54 1
29 56 1
29 59 1
29 64 1
29 67 1
29 68 1
29 70 1
29 72 1
29 73 1
29 75 1
29 78 1
29 87 1
29 88 1
29 89 1
29 93 1
29 96 1
29 98 1
29 99 1
29 100 1
29 102 1
29 104 1
29 107 1
29 108 1
29 111 1
29 115 1
29 133 1
29 134 1
29 139 1
29 140 1
29 141 1
29 145 1
29 153 1
30 31 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 42 1
30 43 1
30 44 1
30 47 1
30 48 1
30 49 1
30 51 1
30 52 1
30 53 1
30 56 1
30 57 1
30 60 1
30 62 1
30 65 1
30 66 1
30 69 1
30 74 1
30 75 1
30 76 1
30 78 1
30 80 1
30 81 1
30 82 1
30 84 1
30 90 1
30 95 1
30 97 1
30 99 1
30 101 1
30 105 1
30 107 1
30 112 1
30 116 1
30 117 1
30 119 1
30 121 1
30 123 1
30 125 1
30 127 1
30 130 1
30 132 1
30 134 1
30 137 1
30 138 1
30 139 1
30 140 1
30 143 1
30 146 1
30 147 1
30 149 1
30 150 1
30 151 1
31 33 1
31 35 1
31 36 1
31 44 1
31 47 1
31 48 1
31 49 1
31 50 1
31 51 1
31 52 1
31 53 1
31 56 1
31 57 1
31 61 1
31 64 1
31 68 1
31 70 1
31 71 1
31 72 1
31 73 1
31 75 1
31 77 1
31 78 1
31 83 1
31 84 1
31 85 1
31 89 1
31 92 1
31 93 1
31 95 1
31 96 1
31 97 1
31 99 1
31 104 1
31 107 1
31 110 1
31 112 1
31 115 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 123 1
31 125 1
31 126 1
31 127 1
31 134 1
31 136 1
31 138 1
31 141 1
31 142 1
31 146 1
31 148 1
31 150 1
31 153 1
32 35 1
32 39 1
32 40 1
32 41 1
32 42 1
32 43 1
32 54 1
32 55 1
32 59 1
32 62 1
32 63 1
32 69 1
32 71 1
32 74 1
32 79 1
32 80 1
32 86 1
32 87 1
32 90 1
32 91 1
32 98 1
32 100 1
32 101 1
32 102 1
32 103 1
32 108 1
32 114 1
32 116 1
32 118 1
32 119 1
32 120 1
32 121 1
32 122 1
32 128 1
32 129 1
32 130 1
32 131 1
32 140 1
32 145 1
32 149 1
32 151 1
32 152 1
33 42 1
33 43 1
33 44 1
33 47 1
33 51 1
33 52 1
33 54 1
33 57 1
33 60 1
33 62 1
33 64 1
33 65 1
33 66 1
33 67 1
33 68 1
33 73 1
33 74 1
33 76 1
33 77 1
33 87 1
33 88 1
33 90 1
33 91 1
33 92 1
33 95 1
33 97 1
33 101 1
33 104 1
33 106 1
33 109 1
33 113 1
33 115 1
33 117 1
33 123 1
33 124 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 131 1
33 134 1
33 135 1
33 136 1
33 137 1
33 143 1
33 147 1
33 148 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 44 1
34 45 1
34 46 1
34 47 1
34 49 1
34 53 1
34 57 1
34 58 1
34 61 1
34 65 1
34 72 1
34 74 1
34 77 1
34 79 1
34 80 1
34 81 1
34 86 1
34 90 1
34 93 1
34 95 1
34 97 1
34 103 1
34 105 1
34 109 1
34 112 1
34 115 1
34 116 1
34 119 1
34 122 1
34 126 1
34 128 1
34 132 1
34 136 1
34 137 1
34 138 1
34 142 1
34 144 1
34 147 1
34 149 1
34 151 1
35 36 1
35 40 1
35 44 1
35 45 1
35 47 1
35 48 1
35 50 1
35 53 1
35 55 1
35 56 1
35 59 1
35 60 1
35 61 1
35 66 1
35 67 1
35 68 1
35 69 1
35 71 1
35 72 1
35 78 1
35 79 1
35 80 1
35 87 1
35 89 1
35 90 1
35 94 1
35 96 1
35 99 1
35 100 1
35 102 1
35 105 1
35 107 1
35 111 1
35 112 1
35 114 1
35 117 1
35 119 1
35 121 1
35 123 1
35 125 1
35 127 1
35 132 1
35 133 1
35 134 1
35 138 1
35 139 1
35 140 1
35 145 1
35 149 1
35 150 1
35 151 1
36 37 1
36 38 1
36 41 1
36 42 1
36 44 1
36 48 1
36 49 1
36 50 1
36 51 1
36 53 1
36 55 1
36 56 1
36 58 1
36 59 1
36 61 1
36 62 1
36 63 1
36 70 1
36 71 1
36 73 1
36 75 1
36 76 1
36 77 1
36 78 1
36 80 1
36 84 1
36 88 1
36 92 1
36 93 1
36 95 1
36 99 1
36 104 1
36 106 1
36 107 1
36 111 1
36 116 1
36 117 1
36 118 1
36 119 1
36 120 1
36 123 1
36 124 1
36 125 1
36 127 1
36 130 1
36 133 1
36 134 1
36 136 1
36 137 1
36 138 1
36 139 1
36 142 1
36 143 1
36 144 1
36 146 1
36 150 1
36 153 1
37 41 1
37 43 1
37 44 1
37 49 1
37 53 1
37 58 1
37 62 1
37 63 1
37 64 1
37 65 1
37 69 1
37 74 1
37 76 1
37 79 1
37 80 1
37 83 1
37 84 1
37 86 1
37 88 1
37 97 1
37 98 1
37 101 1
37 103 1
37 107 1
37 109 1
37 116 1
37 122 1
37 123 1
37 128 1
37 130 1
37 131 1
37 136 1
37 137 1
37 139 1
37 142 1
37 143 1
37 144 1
37 146 1
37 148 1
37 150 1
37 153 1
38 41 1
38 43 1
38 44 1
38 46 1
38 47 1
38 49 1
38 50 1
38 51 1
38 52 1
38 55 1
38 56 1
38 61 1
38 62 1
38 65 1
38 66 1
38 72 1
38 74 1
38 77 1
38 78 1
38 80 1
38 82 1
38 83 1
38 90 1
38 91 1
38 94 1
38 95 1
38 97 1
38 99 1
38 103 1
38 104 1
38 106 1
38 110 1
38 113 1
38 116 1
38 123 1
38 124 1
38 128 1
38 130 1
38 134 1
38 136 1
38 137 1
38 140 1
38 142 1
38 144 1
38 145 1
38 146 1
38 149 1
38 150 1
38 153 1
39 47 1
39 66 1
39 72 1
39 79 1
39 83 1
39 85 1
39 86 1
39 96 1
39 98 1
39 100 1
39 103 1
39 104 1
39 105 1
39 108 1
39 109 1
39 112 1
39 114 1
39 115 1
39 121 1
39 128 1
39 129 1
39 132 1
39 145 1
40 46 1
40 49 1
40 55 1
40 63 1
40 68 1
40 69 1
40 74 1
40 76 1
40 79 1
40 82 1
40 85 1
40 87 1
40 89 1
40 91 1
40 94 1
40 96 1
40 101 1
40 102 1
40 103 1
40 105 1
40 109 1
40 110 1
40 112 1
40 115 1
40 116 1
40 118 1
40 119 1
40 120 1
40 121 1
40 126 1
40 128 1
40 132 1
40 138 1
40 141 1
40 145 1
40 147 1
40 151 1
41 43 1
41 45 1
41 46 1
41 47 1
41 53 1
41 56 1
41 58 1
41 61 1
41 62 1
41 63 1
41 69 1
41 71 1
41 74 1
41 79 1
41 80 1
41 83 1
41 86 1
41 90 1
41 98 1
41 103 1
41 107 1
41 109 1
41 111 1
41 114 1
41 116 1
41 122 1
41 123 1
41 130 1
41 136 1
41 137 1
41 139 1
41 144 1
41 146 1
41 149 1
41 150 1
41 153 1
42 43 1
42 44 1
42 45 1
42 48 1
42 57 1
42 58 1
42 59 1
42 60 1
42 62 1
42 63 1
42 65 1
42 74 1
42 76 1
42 77 1
42 80 1
42 81 1
42 87 1
42 88 1
42 90 1
42 91 1
42 92 1
42 95 1
42 99 1
42 101 1
42 102 1
42 105 1
42 116 1
42 119 1
42 122 1
42 124 1
42 126 1
42 127 1
42 131 1
42 133 1
42 135 1
42 136 1
42 137 1
42 138 1
42 143 1
42 149 1
42 151 1
43 51 1
43 52 1
43 53 1
43 54 1
43 60 1
43 62 1
43 63 1
43 64 1
43 65 1
43 66 1
43 67 1
43 69 1
43 73 1
43 74 1
43 76 1
43 77 1
43 87 1
43 88 1
43 90 1
43 91 1
43 97 1
43 99 1
43 101 1
43 103 1
43 105 1
43 108 1
43 110 1
43 113 1
43 114 1
43 115 1
43 116 1
43 121 1
43 122 1
43 123 1
43 125 1
43 127 1
43 128 1
43 129 1
43 130 1
43 131 1
43 134 1
43 135 1
43 137 1
43 139 1
43 140 1
43 143 1
43 144 1
43 145 1
43 147 1
43 148 1
43 151 1
44 46 1
44 47 1
44 49 1
44 50 1
44 51 1
44 53 1
44 55 1
44 56 1
44 59 1
44 61 1
44 62 1
44 63 1
44 65 1
44 66 1
44 69 1
44 70 1
44 72 1
44 76 1
44 78 1
44 80 1
44 82 1
44 83 1
44 85 1
44 89 1
44 90 1
44 93 1
44 94 1
44 95 1
44 97 1
44 99 1
44 106 1
44 107 1
44 110 1
44 112 1
44 113 1
44 116 1
44 117 1
44 118 1
44 119 1
44 120 1
44 123 1
44 124 1
44 126 1
44 127 1
44 129 1
44 134 1
44 137 1
44 138 1
44 139 1
44 140 1
44 142 1
44 143 1
44 144 1
44 146 1
44 147 1
44 149 1
44 150 1
44 153 1
45 47 1
45 48 1
45 53 1
45 56 1
45 60 1
45 61 1
45 71 1
45 74 1
45 79 1
45 80 1
45 84 1
45 90 1
45 91 1
45 105 1
45 116 1
45 119 1
45 122 1
45 123 1
45 126 1
45 128 1
45 137 1
45 138 1
45 142 1
45 146 1
45 149 1
46 47 1
46 49 1
46 53 1
46 58 1
46 61 1
46 63 1
46 69 1
46 74 1
46 76 1
46 79 1
46 80 1
46 85 1
46 86 1
46 92 1
46 93 1
46 103 1
46 109 1
46 111 1
46 116 1
46 118 1
46 120 1
46 123 1
46 124 1
46 128 1
46 132 1
46 133 1
46 136 1
46 137 1
46 138 1
46 141 1
46 144 1
46 150 1
47 48 1
47 51 1
47 53 1
47 57 1
47 61 1
47 66 1
47 70 1
47 72 1
47 74 1
47 78 1
47 80 1
47 81 1
47 83 1
47 85 1
47 86 1
47 90 1
47 91 1
47 93 1
47 94 1
47 97 1
47 99 1
47 103 1
47 104 1
47 105 1
47 108 1
47 109 1
47 111 1
47 112 1
47 114 1
47 123 1
47 124 1
47 129 1
47 132 1
47 133 1
47 136 1
47 138 1
47 144 1
47 145 1
47 147 1
47 150 1
47 151 1
48 50 1
48 53 1
48 56 1
48 57 1
48 58 1
48 60 1
48 64 1
48 67 1
48 68 1
48 71 1
48 73 1
48 75 1
48 77 1
48 78 1
48 79 1
48 80 1
48 81 1
48 84 1
48 85 1
48 87 1
48 91 1
48 93 1
48 94 1
48 96 1
48 97 1
48 99 1
48 100 1
48 102 1
48 105 1
48 107 1
48 111 1
48 112 1
48 115 1
48 117 1
48 119 1
48 120 1
48 121 1
48 123 1
48 125 1
48 126 1
48 127 1
48 133 1
48 134 1
48 135 1
48 138 1
48 141 1
48 146 1
48 150 1
48 151 1
48 152 1
48 153 1
49 53 1
49 58 1
49 65 1
49 66 1
49 76 1
49 79 1
49 80 1
49 81 1
49 83 1
49 84 1
49 86 1
49 92 1
49 95 1
49 97 1
49 103 1
49 107 1
49 109 1
49 112 1
49 115 1
49 116 1
49 119 1
49 128 1
49 132 1
49 137 1
49 138 1
49 141 1
49 142 1
49 144 1
49 147 1
49 148 1
49 150 1
49 151 1
49 153 1
50 52 1
50 54 1
50 55 1
50 56 1
50 59 1
50 60 1
50 61 1
50 62 1
50 64 1
50 71 1
50 74 1
50 77 1
50 78 1
50 84 1
50 95 1
50 99 1
50 104 1
50 106 1
50 117 1
50 127 1
50 128 1
50 130 1
50 131 1
50 134 1
50 143 1
50 146 1
50 149 1
50 153 1
51 52 1
51 56 1
51 57 1
51 60 1
51 62 1
51 66 1
51 70 1
51 72 1
51 74 1
51 77 1
51 78 1
51 83 1
51 85 1
51 90 1
51 91 1
51 93 1
51 94 1
51 95 1
51 97 1
51 99 1
51 103 1
51 104 1
51 106 1
51 108 1
51 113 1
51 123 1
51 124 1
51 129 1
51 131 1
51 134 1
51 136 1
51 145 1
51 150 1
52 54 1
52 55 1
52 56 1
52 60 1
52 64 1
52 65 1
52 66 1
52 67 1
52 68 1
52 72 1
52 77 1
52 78 1
52 82 1
52 83 1
52 87 1
52 88 1
52 89 1
52 91 1
52 94 1
52 97 1
52 101 1
52 104 1
52 106 1
52 110 1
52 112 1
52 115 1
52 117 1
52 121 1
52 125 1
52 126 1
52 127 1
52 128 1
52 129 1
52 131 1
52 134 1
52 140 1
52 142 1
52 143 1
52 145 1
52 148 1
53 58 1
53 63 1
53 69 1
53 73 1
53 75 1
53 76 1
53 79 1
53 80 1
53 81 1
53 84 1
53 95 1
53 96 1
53 97 1
53 99 1
53 105 1
53 107 1
53 110 1
53 111 1
53 112 1
53 114 1
53 116 1
53 119 1
53 121 1
53 123 1
53 125 1
53 132 1
53 137 1
53 138 1
53 139 1
53 143 1
53 144 1
53 146 1
53 147 1
53 150 1
53 151 1
53 153 1
54 59 1
54 62 1
54 63 1
54 64 1
54 67 1
54 71 1
54 84 1
54 87 1
54 88 1
54 89 1
54 90 1
54 98 1
54 100 1
54 101 1
54 102 1
54 104 1
54 108 1
54 113 1
54 122 1
54 128 1
54 129 1
54 130 1
54 131 1
54 134 1
54 139 1
54 140 1
54 143 1
54 145 1
54 146 1
54 148 1
54 152 1
54 153 1
55 56 1
55 61 1
55 63 1
55 65 1
55 68 1
55 69 1
55 74 1
55 78 1
55 80 1
55 82 1
55 83 1
55 85 1
55 86 1
55 91 1
55 93 1
55 94 1
55 95 1
55 103 1
55 106 1
55 107 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 124 1
55 126 1
55 128 1
55 130 1
55 138 1
55 142 1
55 144 1
55 145 1
55 146 1
55 149 1
55 153 1
56 61 1
56 64 1
56 66 1
56 70 1
56 71 1
56 72 1
56 78 1
56 80 1
56 83 1
56 94 1
56 97 1
56 98 1
56 99 1
56 104 1
56 105 1
56 106 1
56 107 1
56 110 1
56 112 1
56 114 1
56 121 1
56 123 1
56 125 1
56 130 1
56 134 1
56 138 1
56 140 1
56 142 1
56 146 1
56 149 1
56 150 1
56 153 1
57 60 1
57 64 1
57 66 1
57 70 1
57 73 1
57 74 1
57 77 1
57 78 1
57 81 1
57 85 1
57 88 1
57 90 1
57 91 1
57 93 1
57 95 1
57 97 1
57 104 1
57 105 1
57 108 1
57 109 1
57 111 1
57 112 1
57 115 1
57 122 1
57 123 1
57 125 1
57 126 1
57 127 1
57 129 1
57 131 1
57 132 1
57 133 1
57 135 1
57 136 1
57 137 1
57 138 1
57 141 1
57 145 1
57 147 1
57 148 1
58 63 1
58 73 1
58 79 1
58 80 1
58 81 1
58 84 1
58 88 1
58 92 1
58 93 1
58 102 1
58 109 1
58 111 1
58 116 1
58 119 1
58 122 1
58 133 1
58 138 1
58 141 1
58 143 1
58 152 1
58 153 1
59 62 1
59 63 1
59 67 1
59 76 1
59 78 1
59 87 1
59 88 1
59 89 1
59 99 1
59 102 1
59 113 1
59 118 1
59 124 1
59 134 1
59 139 1
59 140 1
59 143 1
59 153 1
60 62 1
60 63 1
60 64 1
60 67 1
60 68 1
60 71 1
60 74 1
60 77 1
60 78 1
60 81 1
60 87 1
60 90 1
60 91 1
60 100 1
60 105 1
60 108 1
60 112 1
60 116 1
60 117 1
60 119 1
60 121 1
60 122 1
60 124 1
60 125 1
60 127 1
60 128 1
60 131 1
60 134 1
60 135 1
60 137 1
60 140 1
60 143 1
60 149 1
60 151 1
61 71 1
61 72 1
61 74 1
61 78 1
61 80 1
61 83 1
61 86 1
61 91 1
61 93 1
61 103 1
61 104 1
61 106 1
61 120 1
61 123 1
61 126 1
61 128 1
61 130 1
61 136 1
61 137 1
61 138 1
61 142 1
61 145 1
61 146 1
61 149 1
61 150 1
61 153 1
62 63 1
62 65 1
62 66 1
62 69 1
62 74 1
62 76 1
62 77 1
62 80 1
62 87 1
62 88 1
62 90 1
62 91 1
62 92 1
62 95 1
62 99 1
62 101 1
62 103 1
62 106 1
62 108 1
62 113 1
62 114 1
62 116 1
62 118 1
62 119 1
62 122 1
62 123 1
62 124 1
62 127 1
62 129 1
62 130 1
62 131 1
62 133 1
62 134 1
62 135 1
62 136 1
62 137 1
62 139 1
62 140 1
62 143 1
62 144 1
62 149 1
63 69 1
63 76 1
63 80 1
63 85 1
63 87 1
63 88 1
63 90 1
63 92 1
63 93 1
63 99 1
63 102 1
63 103 1
63 111 1
63 113 1
63 116 1
63 118 1
63 120 1
63 122 1
63 124 1
63 130 1
63 131 1
63 133 1
63 139 1
63 141 1
63 143 1
63 144 1
63 149 1
63 153 1
64 67 1
64 71 1
64 73 1
64 75 1
64 77 1
64 79 1
64 84 1
64 87 1
64 88 1
64 97 1
64 98 1
64 100 1
64 101 1
64 104 1
64 108 1
64 115 1
64 121 1
64 125 1
64 127 1
64 129 1
64 131 1
64 134 1
64 135 1
64 139 1
64 140 1
64 143 1
64 146 1
64 148 1
64 152 1
64 153 1
65 66 1
65 72 1
65 74 1
65 76 1
65 77 1
65 82 1
65 88 1
65 90 1
65 92 1
65 94 1
65 95 1
65 97 1
65 101 1
65 106 1
65 109 1
65 110 1
65 113 1
65 116 1
65 117 1
65 119 1
65 123 1
65 124 1
65 126 1
65 127 1
65 128 1
65 131 1
65 136 1
65 137 1
65 138 1
65 142 1
65 143 1
65 144 1
65 145 1
65 147 1
65 148 1
66 69 1
66 72 1
66 74 1
66 78 1
66 83 1
66 85 1
66 89 1
66 90 1
66 94 1
66 97 1
66 98 1
66 99 1
66 101 1
66 103 1
66 106 1
66 109 1
66 110 1
66 114 1
66 115 1
66 123 1
66 128 1
66 129 1
66 131 1
66 132 1
66 139 1
66 140 1
66 144 1
66 145 1
66 147 1
66 150 1
66 151 1
67 68 1
67 73 1
67 75 1
67 78 1
67 81 1
67 87 1
67 88 1
67 89 1
67 99 1
67 101 1
67 102 1
67 110 1
67 117 1
67 121 1
67 125 1
67 127 1
67 129 1
67 131 1
67 134 1
67 139 1
67 140 1
67 143 1
67 147 1
67 148 1
67 151 1
68 69 1
68 70 1
68 75 1
68 78 1
68 81 1
68 82 1
68 85 1
68 87 1
68 89 1
68 91 1
68 92 1
68 93 1
68 94 1
68 96 1
68 100 1
68 102 1
68 110 1
68 111 1
68 112 1
68 115 1
68 117 1
68 118 1
68 119 1
68 120 1
68 121 1
68 126 1
68 128 1
68 129 1
68 131 1
68 132 1
68 135 1
68 141 1
68 143 1
68 145 1
68 147 1
68 148 1
68 151 1
69 76 1
69 80 1
69 85 1
69 87 1
69 89 1
69 90 1
69 94 1
69 96 1
69 99 1
69 100 1
69 102 1
69 103 1
69 107 1
69 110 1
69 111 1
69 114 1
69 116 1
69 120 1
69 121 1
69 123 1
69 130 1
69 132 1
69 139 1
69 140 1
69 144 1
69 145 1
69 147 1
69 149 1
69 150 1
69 151 1
70 72 1
70 73 1
70 78 1
70 85 1
70 88 1
70 89 1
70 93 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 104 1
70 108 1
70 109 1
70 111 1
70 115 1
70 124 1
70 129 1
70 132 1
70 136 1
70 139 1
70 141 1
70 147 1
70 150 1
71 77 1
71 78 1
71 79 1
71 80 1
71 86 1
71 87 1
71 88 1
71 91 1
71 93 1
71 98 1
71 104 1
71 106 1
71 111 1
71 120 1
71 126 1
71 130 1
71 131 1
71 133 1
71 136 1
71 138 1
71 141 1
71 146 1
71 148 1
71 149 1
71 152 1
71 153 1
72 74 1
72 78 1
72 80 1
72 83 1
72 85 1
72 91 1
72 93 1
72 94 1
72 96 1
72 97 1
72 104 1
72 105 1
72 106 1
72 112 1
72 114 1
72 125 1
72 128 1
72 134 1
72 136 1
72 142 1
72 145 1
72 150 1
73 75 1
73 76 1
73 77 1
73 81 1
73 84 1
73 88 1
73 92 1
73 95 1
73 97 1
73 99 1
73 108 1
73 111 1
73 116 1
73 125 1
73 127 1
73 129 1
73 131 1
73 135 1
73 139 1
73 143 1
73 147 1
73 151 1
73 153 1
74 76 1
74 77 1
74 79 1
74 80 1
74 87 1
74 90 1
74 91 1
74 94 1
74 95 1
74 97 1
74 101 1
74 103 1
74 105 1
74 106 1
74 112 1
74 116 1
74 119 1
74 122 1
74 124 1
74 126 1
74 128 1
74 131 1
74 132 1
74 135 1
74 136 1
74 137 1
74 138 1
74 142 1
74 145 1
74 147 1
74 149 1
74 151 1
75 77 1
75 79 1
75 81 1
75 84 1
75 89 1
75 96 1
75 100 1
75 102 1
75 104 1
75 105 1
75 107 1
75 110 1
75 112 1
75 115 1
75 121 1
75 125 1
75 127 1
75 134 1
75 141 1
75 148 1
76 77 1
76 82 1
76 85 1
76 88 1
76 92 1
76 95 1
76 101 1
76 103 1
76 113 1
76 116 1
76 117 1
76 118 1
76 119 1
76 121 1
76 126 1
76 127 1
76 128 1
76 131 1
76 137 1
76 138 1
76 139 1
76 143 1
76 144 1
76 147 1
76 148 1
76 150 1
77 84 1
77 88 1
77 90 1
77 95 1
77 97 1
77 105 1
77 109 1
77 113 1
77 122 1
77 125 1
77 127 1
77 131 1
77 134 1
77 135 1
77 136 1
77 137 1
77 143 1
77 146 1
77 153 1
78 82 1
78 83 1
78 85 1
78 89 1
78 91 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 99 1
78 104 1
78 106 1
78 107 1
78 110 1
78 111 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 123 1
78 124 1
78 126 1
78 133 1
78 134 1
78 136 1
78 140 1
78 141 1
78 142 1
78 145 1
78 146 1
78 150 1
78 153 1
79 80 1
79 81 1
79 84 1
79 86 1
79 87 1
79 96 1
79 98 1
79 100 1
79 101 1
79 102 1
79 105 1
79 107 1
79 109 1
79 112 1
79 114 1
79 115 1
79 116 1
79 119 1
79 120 1
79 121 1
79 122 1
79 125 1
79 128 1
79 130 1
79 138 1
79 140 1
79 141 1
79 142 1
79 145 1
79 146 1
79 148 1
79 151 1
79 152 1
79 153 1
80 81 1
80 84 1
80 90 1
80 93 1
80 94 1
80 95 1
80 96 1
80 97 1
80 99 1
80 105 1
80 107 1
80 111 1
80 112 1
80 114 1
80 116 1
80 119 1
80 120 1
80 123 1
80 125 1
80 130 1
80 132 1
80 133 1
80 136 1
80 137 1
80 138 1
80 142 1
80 146 1
80 149 1
80 150 1
80 151 1
81 85 1
81 87 1
81 93 1
81 96 1
81 100 1
81 102 1
81 107 1
81 109 1
81 111 1
81 112 1
81 115 1
81 123 1
81 127 1
81 132 1
81 135 1
81 141 1
81 151 1
82 83 1
82 86 1
82 92 1
82 95 1
82 101 1
82 106 1
82 110 1
82 116 1
82 117 1
82 118 1
82 119 1
82 120 1
82 121 1
82 126 1
82 128 1
82 130 1
82 131 1
82 138 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 148 1
82 150 1
83 86 1
83 89 1
83 94 1
83 96 1
83 97 1
83 98 1
83 104 1
83 106 1
83 107 1
83 109 1
83 110 1
83 112 1
83 114 1
83 118 1
83 120 1
83 123 1
83 128 1
83 130 1
83 134 1
83 136 1
83 140 1
83 142 1
83 144 1
83 145 1
83 148 1
83 150 1
83 153 1
84 88 1
84 92 1
84 95 1
84 98 1
84 101 1
84 102 1
84 107 1
84 116 1
84 118 1
84 119 1
84 121 1
84 126 1
84 127 1
84 137 1
84 138 1
84 141 1
84 143 1
84 146 1
84 148 1
84 152 1
84 153 1
85 87 1
85 89 1
85 90 1
85 91 1
85 93 1
85 94 1
85 96 1
85 99 1
85 103 1
85 104 1
85 106 1
85 108 1
85 109 1
85 110 1
85 111 1
85 113 1
85 114 1
85 115 1
85 118 1
85 120 1
85 124 1
85 129 1
85 131 1
85 132 1
85 134 1
85 135 1
85 136 1
85 139 1
85 141 1
85 144 1
85 145 1
85 147 1
85 150 1
85 151 1
86 98 1
86 101 1
86 103 1
86 109 1
86 115 1
86 120 1
86 128 1
86 130 1
86 136 1
86 138 1
86 141 1
86 142 1
86 144 1
86 145 1
86 146 1
86 148 1
86 153 1
87 88 1
87 89 1
87 90 1
87 91 1
87 96 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 105 1
87 107 1
87 108 1
87 110 1
87 114 1
87 115 1
87 116 1
87 119 1
87 121 1
87 122 1
87 125 1
87 127 1
87 128 1
87 129 1
87 131 1
87 134 1
87 135 1
87 139 1
87 140 1
87 143 1
87 145 1
87 148 1
87 151 1
87 152 1
88 92 1
88 97 1
88 98 1
88 101 1
88 104 1
88 108 1
88 109 1
88 113 1
88 116 1
88 122 1
88 127 1
88 129 1
88 131 1
88 135 1
88 136 1
88 139 1
88 143 1
88 146 1
88 148 1
88 152 1
88 153 1
89 91 1
89 93 1
89 94 1
89 96 1
89 104 1
89 107 1
89 110 1
89 117 1
89 118 1
89 121 1
89 129 1
89 134 1
89 139 1
89 140 1
89 141 1
89 145 1
89 147 1
89 148 1
89 150 1
90 91 1
90 94 1
90 97 1
90 99 1
90 103 1
90 105 1
90 108 1
90 112 1
90 114 1
90 116 1
90 119 1
90 122 1
90 123 1
90 124 1
90 125 1
90 127 1
90 128 1
90 129 1
90 130 1
90 131 1
90 134 1
90 135 1
90 136 1
90 137 1
90 139 1
90 140 1
90 144 1
90 145 1
90 149 1
90 150 1
90 151 1
91 94 1
91 97 1
91 103 1
91 104 1
91 105 1
91 106 1
91 108 1
91 110 1
91 112 1
91 115 1
91 117 1
91 119 1
91 124 1
91 126 1
91 128 1
91 129 1
91 131 1
91 134 1
91 136 1
91 138 1
91 142 1
91 145 1
91 147 1
91 148 1
91 149 1
91 151 1
91 152 1
92 93 1
92 95 1
92 97 1
92 109 1
92 113 1
92 117 1
92 118 1
92 126 1
92 127 1
92 131 1
92 139 1
92 141 1
92 143 1
92 148 1
93 94 1
93 95 1
93 96 1
93 99 1
93 104 1
93 106 1
93 109 1
93 111 1
93 112 1
93 115 1
93 118 1
93 120 1
93 124 1
93 126 1
93 132 1
93 133 1
93 136 1
93 138 1
93 141 1
93 150 1
93 153 1
94 96 1
94 99 1
94 106 1
94 107 1
94 110 1
94 112 1
94 117 1
94 119 1
94 123 1
94 124 1
94 125 1
94 126 1
94 128 1
94 132 1
94 140 1
94 142 1
94 145 1
94 147 1
94 150 1
94 151 1
95 97 1
95 99 1
95 106 1
95 109 1
95 112 1
95 113 1
95 117 1
95 118 1
95 119 1
95 124 1
95 126 1
95 127 1
95 131 1
95 132 1
95 136 1
95 137 1
95 138 1
95 141 1
95 142 1
95 143 1
95 146 1
95 150 1
95 153 1
96 100 1
96 104 1
96 105 1
96 107 1
96 110 1
96 111 1
96 112 1
96 114 1
96 115 1
96 120 1
96 121 1
96 132 1
96 133 1
96 141 1
96 145 1
96 150 1
96 151 1
97 104 1
97 105 1
97 108 1
97 109 1
97 112 1
97 113 1
97 123 1
97 125 1
97 127 1
97 129 1
97 131 1
97 132 1
97 136 1
97 137 1
97 138 1
97 142 1
97 144 1
97 145 1
97 147 1
97 148 1
97 150 1
98 100 1
98 101 1
98 104 1
98 105 1
98 107 1
98 108 1
98 113 1
98 114 1
98 121 1
98 123 1
98 125 1
98 129 1
98 130 1
98 134 1
98 139 1
98 140 1
98 144 1
98 146 1
98 148 1
98 150 1
98 152 1
98 153 1
99 107 1
99 111 1
99 112 1
99 113 1
99 118 1
99 121 1
99 123 1
99 124 1
99 127 1
99 134 1
99 139 1
99 140 1
99 150 1
100 102 1
100 104 1
100 105 1
100 107 1
100 108 1
100 111 1
100 112 1
100 114 1
100 115 1
100 121 1
100 135 1
100 141 1
100 151 1
100 152 1
101 102 1
101 103 1
101 105 1
101 107 1
101 110 1
101 113 1
101 116 1
101 119 1
101 121 1
101 122 1
101 125 1
101 128 1
101 130 1
101 131 1
101 134 1
101 140 1
101 142 1
101 143 1
101 144 1
101 146 1
101 148 1
101 151 1
101 152 1
102 111 1
102 116 1
102 118 1
102 119 1
102 120 1
102 121 1
102 122 1
102 126 1
102 128 1
102 131 1
102 141 1
102 143 1
102 148 1
102 151 1
102 152 1
102 153 1
103 106 1
103 108 1
103 109 1
103 113 1
103 114 1
103 116 1
103 118 1
103 120 1
103 124 1
103 128 1
103 129 1
103 131 1
103 132 1
103 136 1
103 144 1
103 145 1
103 147 1
103 149 1
103 151 1
104 106 1
104 108 1
104 109 1
104 111 1
104 113 1
104 115 1
104 118 1
104 120 1
104 125 1
104 129 1
104 134 1
104 135 1
104 136 1
104 140 1
104 141 1
104 145 1
104 148 1
104 153 1
105 107 1
105 110 1
105 112 1
105 114 1
105 115 1
105 119 1
105 121 1
105 123 1
105 125 1
105 127 1
105 128 1
105 135 1
105 137 1
105 140 1
105 142 1
105 145 1
105 151 1
106 110 1
106 113 1
106 117 1
106 118 1
106 124 1
106 126 1
106 128 1
106 130 1
106 131 1
106 134 1
106 136 1
106 140 1
106 142 1
106 143 1
106 145 1
106 149 1
106 153 1
107 110 1
107 111 1
107 112 1
107 114 1
107 118 1
107 119 1
107 120 1
107 121 1
107 123 1
107 125 1
107 132 1
107 134 1
107 137 1
107 138 1
107 139 1
107 140 1
107 146 1
107 150 1
107 151 1
107 153 1
108 109 1
108 111 1
108 114 1
108 115 1
108 129 1
108 131 1
108 132 1
108 134 1
108 135 1
108 136 1
108 139 1
108 140 1
108 145 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 122 1
109 126 1
109 128 1
109 129 1
109 131 1
109 132 1
109 135 1
109 136 1
109 141 1
109 144 1
109 147 1
109 148 1
109 150 1
109 152 1
110 112 1
110 117 1
110 119 1
110 121 1
110 125 1
110 128 1
110 129 1
110 131 1
110 140 1
110 142 1
110 145 1
110 147 1
110 148 1
110 150 1
110 151 1
111 114 1
111 115 1
111 120 1
111 123 1
111 132 1
111 133 1
111 139 1
111 141 1
111 150 1
111 152 1
111 153 1
112 115 1
112 117 1
112 119 1
112 121 1
112 123 1
112 125 1
112 126 1
112 128 1
112 132 1
112 137 1
112 138 1
112 141 1
112 142 1
112 145 1
112 147 1
112 150 1
112 151 1
113 116 1
113 118 1
113 124 1
113 127 1
113 129 1
113 131 1
113 136 1
113 139 1
113 143 1
113 144 1
113 148 1
114 123 1
114 132 1
114 139 1
114 140 1
114 145 1
114 150 1
115 128 1
115 129 1
115 131 1
115 132 1
115 135 1
115 138 1
115 141 1
115 142 1
115 145 1
115 147 1
115 148 1
115 152 1
116 119 1
116 121 1
116 122 1
116 127 1
116 128 1
116 130 1
116 131 1
116 137 1
116 138 1
116 139 1
116 143 1
116 144 1
116 149 1
116 151 1
117 118 1
117 119 1
117 121 1
117 124 1
117 125 1
117 126 1
117 127 1
117 134 1
117 138 1
117 141 1
117 142 1
117 143 1
117 147 1
117 148 1
118 120 1
118 124 1
118 126 1
118 127 1
118 138 1
118 139 1
118 141 1
118 143 1
118 144 1
118 145 1
118 148 1
118 150 1
118 153 1
119 121 1
119 125 1
119 126 1
119 128 1
119 137 1
119 138 1
119 143 1
119 146 1
119 149 1
119 151 1
119 153 1
120 124 1
120 138 1
120 141 1
120 144 1
120 145 1
120 150 1
120 153 1
121 125 1
121 128 1
121 134 1
121 139 1
121 140 1
121 143 1
121 145 1
121 146 1
121 147 1
121 151 1
122 131 1
122 135 1
122 137 1
122 149 1
122 152 1
123 125 1
123 130 1
123 132 1
123 134 1
123 136 1
123 137 1
123 139 1
123 140 1
123 142 1
123 144 1
123 149 1
123 150 1
124 126 1
124 127 1
124 131 1
124 133 1
124 136 1
124 139 1
124 141 1
124 145 1
124 149 1
125 127 1
125 134 1
125 135 1
125 137 1
125 140 1
125 142 1
125 146 1
126 128 1
126 131 1
126 136 1
126 138 1
126 141 1
126 142 1
126 143 1
126 145 1
126 148 1
126 149 1
126 152 1
126 153 1
127 131 1
127 134 1
127 135 1
127 139 1
127 143 1
127 146 1
127 147 1
127 151 1
128 129 1
128 130 1
128 131 1
128 132 1
128 138 1
128 141 1
128 142 1
128 143 1
128 144 1
128 145 1
128 147 1
128 148 1
128 149 1
128 151 1
128 152 1
129 131 1
129 132 1
129 134 1
129 135 1
129 136 1
129 139 1
129 140 1
129 145 1
129 147 1
129 148 1
130 137 1
130 139 1
130 140 1
130 142 1
130 144 1
130 145 1
130 146 1
130 148 1
130 149 1
130 153 1
131 132 1
131 135 1
131 136 1
131 139 1
131 141 1
131 143 1
131 144 1
131 145 1
131 147 1
131 148 1
131 149 1
131 151 1
131 152 1
132 135 1
132 136 1
132 141 1
132 145 1
132 147 1
132 150 1
132 151 1
133 138 1
133 141 1
133 153 1
134 139 1
134 140 1
134 145 1
135 139 1
135 145 1
135 147 1
135 151 1
136 137 1
136 138 1
136 141 1
136 142 1
136 144 1
136 145 1
136 148 1
136 149 1
137 138 1
137 142 1
137 143 1
137 146 1
137 149 1
138 141 1
138 142 1
138 146 1
138 150 1
138 153 1
139 140 1
139 143 1
139 144 1
139 147 1
139 150 1
139 151 1
139 153 1
140 145 1
140 151 1
141 143 1
141 148 1
141 152 1
141 153 1
142 144 1
142 145 1
142 146 1
142 148 1
142 150 1
142 153 1
143 148 1
143 152 1
144 145 1
144 148 1
144 150 1
145 147 1
145 149 1
145 151 1
146 148 1
146 149 1
146 152 1
146 153 1
147 148 1
147 150 1
147 151 1
148 152 1
148 153 1
152 153 1


==> anc/graph-instances/rand01-polytopes/rand01-9-178-0.dat <==
178 4590
1 11 1
1 15 1
1 16 1
1 18 1
1 21 1
1 26 1
1 27 1
1 28 1
1 35 1
1 38 1
1 42 1
1 49 1
1 63 1
1 68 1
1 69 1
1 72 1
1 86 1
1 89 1
1 90 1
1 95 1
1 97 1
1 98 1
1 100 1
1 102 1
1 105 1
1 107 1
1 109 1
1 114 1
1 118 1
1 123 1
1 132 1
1 133 1
1 135 1
1 138 1
1 141 1
1 142 1
1 146 1
1 148 1
1 150 1
1 151 1
1 152 1
1 153 1
1 155 1
1 157 1
1 160 1
1 161 1
1 162 1
1 164 1
1 167 1
1 172 1
1 173 1
1 175 1
1 178 1
2 11 1
2 16 1
2 21 1
2 26 1
2 31 1
2 35 1
2 42 1
2 47 1
2 50 1
2 56 1
2 59 1
2 63 1
2 64 1
2 65 1
2 67 1
2 73 1
2 74 1
2 76 1
2 77 1
2 80 1
2 82 1
2 84 1
2 89 1
2 92 1
2 93 1
2 94 1
2 101 1
2 102 1
2 103 1
2 112 1
2 113 1
2 114 1
2 118 1
2 119 1
2 123 1
2 127 1
2 129 1
2 131 1
2 137 1
2 138 1
2 139 1
2 141 1
2 143 1
2 145 1
2 146 1
2 150 1
2 151 1
2 153 1
2 155 1
2 160 1
2 161 1
2 162 1
2 165 1
2 168 1
2 172 1
2 177 1
3 4 1
3 5 1
3 7 1
3 10 1
3 13 1
3 17 1
3 19 1
3 27 1
3 29 1
3 32 1
3 33 1
3 40 1
3 43 1
3 45 1
3 49 1
3 50 1
3 51 1
3 52 1
3 53 1
3 54 1
3 55 1
3 58 1
3 59 1
3 60 1
3 62 1
3 69 1
3 71 1
3 72 1
3 79 1
3 80 1
3 81 1
3 83 1
3 84 1
3 85 1
3 87 1
3 88 1
3 90 1
3 93 1
3 94 1
3 95 1
3 96 1
3 98 1
3 100 1
3 102 1
3 105 1
3 107 1
3 109 1
3 114 1
3 120 1
3 121 1
3 122 1
3 123 1
3 126 1
3 129 1
3 132 1
3 135 1
3 136 1
3 137 1
3 143 1
3 147 1
3 152 1
3 156 1
3 167 1
3 175 1
4 5 1
4 15 1
4 16 1
4 17 1
4 18 1
4 23 1
4 25 1
4 30 1
4 36 1
4 43 1
4 44 1
4 50 1
4 53 1
4 55 1
4 58 1
4 59 1
4 60 1
4 62 1
4 69 1
4 74 1
4 75 1
4 77 1
4 82 1
4 84 1
4 85 1
4 87 1
4 88 1
4 89 1
4 94 1
4 95 1
4 98 1
4 104 1
4 105 1
4 109 1
4 118 1
4 121 1
4 123 1
4 129 1
4 133 1
4 136 1
4 139 1
4 141 1
4 142 1
4 143 1
4 146 1
4 151 1
4 153 1
4 156 1
4 159 1
4 164 1
4 165 1
4 168 1
4 171 1
4 173 1
4 176 1
5 13 1
5 16 1
5 22 1
5 25 1
5 31 1
5 42 1
5 50 1
5 51 1
5 54 1
5 55 1
5 59 1
5 67 1
5 72 1
5 79 1
5 80 1
5 81 1
5 83 1
5 88 1
5 93 1
5 97 1
5 98 1
5 99 1
5 102 1
5 103 1
5 106 1
5 114 1
5 122 1
5 129 1
5 133 1
5 137 1
5 141 1
5 143 1
5 152 1
6 8 1
6 10 1
6 12 1
6 15 1
6 16 1
6 18 1
6 20 1
6 21 1
6 24 1
6 28 1
6 32 1
6 34 1
6 36 1
6 43 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 54 1
6 59 1
6 62 1
6 63 1
6 69 1
6 70 1
6 71 1
6 73 1
6 76 1
6 78 1
6 84 1
6 85 1
6 90 1
6 92 1
6 98 1
6 110 1
6 116 1
6 118 1
6 125 1
6 132 1
6 133 1
6 136 1
6 147 1
6 148 1
6 158 1
6 161 1
6 163 1
6 169 1
7 13 1
7 14 1
7 17 1
7 20 1
7 22 1
7 27 1
7 29 1
7 33 1
7 35 1
7 39 1
7 45 1
7 46 1
7 47 1
7 49 1
7 51 1
7 52 1
7 53 1
7 60 1
7 61 1
7 63 1
7 70 1
7 71 1
7 74 1
7 75 1
7 88 1
7 93 1
7 95 1
7 100 1
7 102 1
7 107 1
7 109 1
7 111 1
7 114 1
7 115 1
7 116 1
7 119 1
7 120 1
7 121 1
7 131 1
7 135 1
7 136 1
7 145 1
7 150 1
7 156 1
7 170 1
7 174 1
8 12 1
8 13 1
8 16 1
8 20 1
8 21 1
8 22 1
8 25 1
8 31 1
8 32 1
8 34 1
8 37 1
8 38 1
8 39 1
8 47 1
8 48 1
8 50 1
8 54 1
8 55 1
8 57 1
8 59 1
8 62 1
8 63 1
8 73 1
8 76 1
8 77 1
8 78 1
8 80 1
8 81 1
8 83 1
8 85 1
8 92 1
8 99 1
8 101 1
8 103 1
8 104 1
8 106 1
8 110 1
8 112 1
8 116 1
8 117 1
8 119 1
8 124 1
8 133 1
8 134 1
8 139 1
8 140 1
8 141 1
8 143 1
8 148 1
8 158 1
8 159 1
8 169 1
8 170 1
8 171 1
8 176 1
8 177 1
9 11 1
9 14 1
9 21 1
9 24 1
9 26 1
9 28 1
9 37 1
9 38 1
9 42 1
9 44 1
9 47 1
9 56 1
9 61 1
9 64 1
9 68 1
9 70 1
9 86 1
9 89 1
9 99 1
9 110 1
9 112 1
9 113 1
9 115 1
9 124 1
9 128 1
9 132 1
9 134 1
9 144 1
9 148 1
9 149 1
9 154 1
9 155 1
9 162 1
9 166 1
9 172 1
9 175 1
9 178 1
10 11 1
10 12 1
10 13 1
10 18 1
10 28 1
10 30 1
10 31 1
10 32 1
10 36 1
10 39 1
10 40 1
10 44 1
10 48 1
10 49 1
10 50 1
10 54 1
10 58 1
10 59 1
10 61 1
10 65 1
10 66 1
10 67 1
10 69 1
10 73 1
10 76 1
10 79 1
10 83 1
10 84 1
10 85 1
10 87 1
10 91 1
10 92 1
10 94 1
10 98 1
10 99 1
10 101 1
10 105 1
10 113 1
10 114 1
10 115 1
10 118 1
10 122 1
10 123 1
10 126 1
10 129 1
10 130 1
10 132 1
10 134 1
10 138 1
10 140 1
10 143 1
10 145 1
10 155 1
10 156 1
10 160 1
10 161 1
10 174 1
10 175 1
10 176 1
11 13 1
11 19 1
11 21 1
11 24 1
11 26 1
11 27 1
11 29 1
11 31 1
11 32 1
11 35 1
11 36 1
11 38 1
11 42 1
11 55 1
11 64 1
11 65 1
11 66 1
11 69 1
11 73 1
11 74 1
11 78 1
11 79 1
11 82 1
11 83 1
11 86 1
11 87 1
11 89 1
11 92 1
11 94 1
11 97 1
11 100 1
11 101 1
11 103 1
11 104 1
11 105 1
11 108 1
11 109 1
11 112 1
11 114 1
11 117 1
11 118 1
11 122 1
11 126 1
11 128 1
11 129 1
11 132 1
11 137 1
11 139 1
11 141 1
11 143 1
11 144 1
11 151 1
11 153 1
11 155 1
11 161 1
11 162 1
11 164 1
11 167 1
11 169 1
11 172 1
11 178 1
12 18 1
12 19 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 35 1
12 39 1
12 44 1
12 46 1
12 48 1
12 52 1
12 54 1
12 56 1
12 59 1
12 61 1
12 63 1
12 64 1
12 70 1
12 73 1
12 74 1
12 75 1
12 78 1
12 85 1
12 87 1
12 91 1
12 92 1
12 96 1
12 100 1
12 101 1
12 108 1
12 110 1
12 111 1
12 112 1
12 113 1
12 114 1
12 116 1
12 118 1
12 126 1
12 128 1
12 130 1
12 134 1
12 139 1
12 140 1
12 144 1
12 145 1
12 154 1
12 155 1
12 156 1
12 159 1
12 161 1
12 169 1
12 170 1
12 174 1
12 175 1
12 176 1
12 177 1
13 17 1
13 19 1
13 22 1
13 25 1
13 28 1
13 29 1
13 31 1
13 32 1
13 37 1
13 40 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 54 1
13 60 1
13 61 1
13 62 1
13 67 1
13 69 1
13 71 1
13 72 1
13 78 1
13 79 1
13 80 1
13 81 1
13 83 1
13 85 1
13 87 1
13 92 1
13 93 1
13 99 1
13 100 1
13 102 1
13 103 1
13 105 1
13 106 1
13 114 1
13 118 1
13 120 1
13 122 1
13 126 1
13 129 1
13 132 1
13 135 1
13 138 1
13 143 1
13 147 1
13 156 1
13 160 1
13 163 1
13 170 1
13 174 1
13 175 1
14 20 1
14 22 1
14 33 1
14 45 1
14 46 1
14 52 1
14 56 1
14 61 1
14 71 1
14 78 1
14 81 1
14 86 1
14 93 1
14 96 1
14 99 1
14 107 1
14 110 1
14 113 1
14 115 1
14 117 1
14 122 1
14 124 1
14 125 1
14 128 1
14 131 1
14 137 1
14 149 1
14 162 1
14 163 1
14 170 1
14 172 1
14 175 1
15 18 1
15 21 1
15 27 1
15 30 1
15 36 1
15 43 1
15 44 1
15 45 1
15 46 1
15 50 1
15 59 1
15 63 1
15 65 1
15 69 1
15 70 1
15 73 1
15 74 1
15 75 1
15 77 1
15 84 1
15 85 1
15 89 1
15 91 1
15 95 1
15 98 1
15 105 1
15 109 1
15 118 1
15 123 1
15 132 1
15 133 1
15 139 1
15 142 1
15 144 1
15 145 1
15 146 1
15 153 1
15 157 1
15 161 1
15 164 1
15 176 1
16 18 1
16 21 1
16 25 1
16 26 1
16 28 1
16 34 1
16 36 1
16 38 1
16 44 1
16 47 1
16 50 1
16 51 1
16 55 1
16 57 1
16 59 1
16 63 1
16 65 1
16 68 1
16 70 1
16 73 1
16 74 1
16 76 1
16 77 1
16 80 1
16 84 1
16 89 1
16 92 1
16 94 1
16 98 1
16 99 1
16 101 1
16 103 1
16 106 1
16 110 1
16 115 1
16 116 1
16 123 1
16 124 1
16 127 1
16 129 1
16 133 1
16 134 1
16 135 1
16 136 1
16 138 1
16 141 1
16 143 1
16 144 1
16 148 1
16 150 1
16 151 1
16 152 1
16 153 1
16 160 1
16 161 1
16 164 1
16 165 1
16 168 1
16 173 1
16 176 1
16 177 1
17 18 1
17 19 1
17 22 1
17 27 1
17 32 1
17 33 1
17 35 1
17 43 1
17 46 1
17 52 1
17 53 1
17 55 1
17 58 1
17 59 1
17 60 1
17 62 1
17 81 1
17 83 1
17 85 1
17 86 1
17 88 1
17 90 1
17 93 1
17 95 1
17 98 1
17 105 1
17 107 1
17 109 1
17 120 1
17 121 1
17 126 1
17 130 1
17 133 1
17 135 1
17 136 1
17 139 1
17 142 1
17 147 1
17 152 1
17 156 1
17 159 1
17 164 1
17 167 1
17 170 1
17 171 1
17 174 1
17 176 1
17 178 1
18 21 1
18 23 1
18 28 1
18 30 1
18 34 1
18 35 1
18 36 1
18 43 1
18 44 1
18 47 1
18 49 1
18 50 1
18 51 1
18 55 1
18 59 1
18 60 1
18 63 1
18 68 1
18 69 1
18 70 1
18 73 1
18 74 1
18 76 1
18 77 1
18 84 1
18 85 1
18 90 1
18 92 1
18 94 1
18 95 1
18 98 1
18 105 1
18 113 1
18 116 1
18 118 1
18 120 1
18 123 1
18 129 1
18 130 1
18 133 1
18 135 1
18 136 1
18 142 1
18 145 1
18 146 1
18 147 1
18 150 1
18 152 1
18 153 1
18 157 1
18 159 1
18 160 1
18 161 1
18 164 1
18 165 1
18 166 1
18 176 1
18 178 1
19 22 1
19 24 1
19 27 1
19 29 1
19 30 1
19 32 1
19 33 1
19 35 1
19 39 1
19 40 1
19 43 1
19 45 1
19 46 1
19 48 1
19 52 1
19 58 1
19 62 1
19 64 1
19 72 1
19 75 1
19 78 1
19 81 1
19 83 1
19 85 1
19 86 1
19 91 1
19 96 1
19 100 1
19 105 1
19 107 1
19 108 1
19 110 1
19 111 1
19 114 1
19 116 1
19 117 1
19 118 1
19 122 1
19 126 1
19 128 1
19 130 1
19 132 1
19 137 1
19 139 1
19 144 1
19 147 1
19 154 1
19 155 1
19 158 1
19 159 1
19 161 1
19 167 1
19 169 1
19 170 1
19 175 1
19 176 1
19 177 1
20 21 1
20 22 1
20 33 1
20 34 1
20 39 1
20 41 1
20 45 1
20 46 1
20 47 1
20 48 1
20 53 1
20 56 1
20 61 1
20 63 1
20 70 1
20 71 1
20 73 1
20 76 1
20 78 1
20 80 1
20 81 1
20 84 1
20 86 1
20 91 1
20 96 1
20 101 1
20 102 1
20 104 1
20 108 1
20 110 1
20 111 1
20 112 1
20 113 1
20 116 1
20 117 1
20 119 1
20 121 1
20 122 1
20 123 1
20 124 1
20 125 1
20 127 1
20 131 1
20 136 1
20 137 1
20 139 1
20 140 1
20 143 1
20 144 1
20 145 1
20 149 1
20 159 1
20 163 1
20 165 1
20 169 1
20 177 1
21 24 1
21 26 1
21 28 1
21 34 1
21 36 1
21 38 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 57 1
21 63 1
21 65 1
21 70 1
21 73 1
21 74 1
21 76 1
21 78 1
21 80 1
21 84 1
21 89 1
21 92 1
21 94 1
21 97 1
21 99 1
21 101 1
21 103 1
21 110 1
21 112 1
21 113 1
21 115 1
21 116 1
21 118 1
21 123 1
21 124 1
21 125 1
21 127 1
21 132 1
21 134 1
21 144 1
21 145 1
21 148 1
21 150 1
21 153 1
21 154 1
21 155 1
21 157 1
21 158 1
21 161 1
21 163 1
21 169 1
21 172 1
22 25 1
22 31 1
22 32 1
22 33 1
22 37 1
22 39 1
22 48 1
22 51 1
22 52 1
22 54 1
22 56 1
22 60 1
22 62 1
22 64 1
22 67 1
22 68 1
22 71 1
22 76 1
22 78 1
22 79 1
22 80 1
22 81 1
22 83 1
22 88 1
22 92 1
22 93 1
22 99 1
22 101 1
22 106 1
22 108 1
22 110 1
22 112 1
22 115 1
22 116 1
22 117 1
22 119 1
22 120 1
22 121 1
22 122 1
22 124 1
22 129 1
22 130 1
22 131 1
22 134 1
22 135 1
22 136 1
22 140 1
22 143 1
22 148 1
22 156 1
22 159 1
22 160 1
22 163 1
22 169 1
22 170 1
22 171 1
22 174 1
22 176 1
22 177 1
23 25 1
23 30 1
23 33 1
23 34 1
23 36 1
23 44 1
23 45 1
23 46 1
23 53 1
23 62 1
23 66 1
23 69 1
23 79 1
23 81 1
23 82 1
23 84 1
23 87 1
23 88 1
23 91 1
23 94 1
23 95 1
23 98 1
23 104 1
23 108 1
23 113 1
23 115 1
23 116 1
23 121 1
23 124 1
23 125 1
23 127 1
23 128 1
23 129 1
23 133 1
23 134 1
23 136 1
23 140 1
23 143 1
23 144 1
23 146 1
23 147 1
23 149 1
23 153 1
23 159 1
23 165 1
23 166 1
23 168 1
23 173 1
23 175 1
23 178 1
24 28 1
24 33 1
24 34 1
24 36 1
24 38 1
24 40 1
24 42 1
24 43 1
24 45 1
24 46 1
24 57 1
24 63 1
24 65 1
24 72 1
24 78 1
24 79 1
24 83 1
24 86 1
24 89 1
24 97 1
24 99 1
24 110 1
24 117 1
24 122 1
24 125 1
24 128 1
24 132 1
24 144 1
24 147 1
24 148 1
24 152 1
24 155 1
24 158 1
24 163 1
24 167 1
24 169 1
24 172 1
24 175 1
25 39 1
25 47 1
25 50 1
25 51 1
25 53 1
25 54 1
25 55 1
25 59 1
25 62 1
25 67 1
25 68 1
25 76 1
25 77 1
25 80 1
25 81 1
25 82 1
25 88 1
25 93 1
25 98 1
25 104 1
25 106 1
25 108 1
25 119 1
25 121 1
25 124 1
25 127 1
25 131 1
25 133 1
25 134 1
25 135 1
25 136 1
25 139 1
25 140 1
25 141 1
25 143 1
25 148 1
25 152 1
25 156 1
25 159 1
25 165 1
25 168 1
25 171 1
25 176 1
25 177 1
26 27 1
26 28 1
26 31 1
26 35 1
26 38 1
26 41 1
26 42 1
26 47 1
26 56 1
26 63 1
26 64 1
26 66 1
26 67 1
26 68 1
26 70 1
26 73 1
26 74 1
26 77 1
26 82 1
26 86 1
26 89 1
26 93 1
26 97 1
26 102 1
26 103 1
26 110 1
26 111 1
26 112 1
26 113 1
26 114 1
26 115 1
26 117 1
26 119 1
26 121 1
26 131 1
26 137 1
26 138 1
26 139 1
26 148 1
26 150 1
26 151 1
26 153 1
26 155 1
26 157 1
26 160 1
26 161 1
26 162 1
26 163 1
26 164 1
26 165 1
26 168 1
26 171 1
26 172 1
26 177 1
26 178 1
27 29 1
27 30 1
27 35 1
27 39 1
27 41 1
27 43 1
27 52 1
27 53 1
27 55 1
27 59 1
27 60 1
27 72 1
27 74 1
27 75 1
27 85 1
27 86 1
27 93 1
27 96 1
27 97 1
27 100 1
27 103 1
27 105 1
27 107 1
27 109 1
27 111 1
27 117 1
27 118 1
27 119 1
27 122 1
27 137 1
27 139 1
27 141 1
27 142 1
27 151 1
27 153 1
27 156 1
27 157 1
27 159 1
27 161 1
27 162 1
27 164 1
27 167 1
27 169 1
27 171 1
27 175 1
27 176 1
27 177 1
28 30 1
28 31 1
28 32 1
28 36 1
28 37 1
28 38 1
28 44 1
28 48 1
28 49 1
28 50 1
28 61 1
28 63 1
28 68 1
28 69 1
28 70 1
28 71 1
28 73 1
28 76 1
28 79 1
28 84 1
28 85 1
28 90 1
28 92 1
28 99 1
28 102 1
28 105 1
28 114 1
28 115 1
28 118 1
28 120 1
28 129 1
28 130 1
28 132 1
28 138 1
28 148 1
28 154 1
28 155 1
28 157 1
28 158 1
28 160 1
28 161 1
28 166 1
28 172 1
28 174 1
29 32 1
29 35 1
29 39 1
29 40 1
29 43 1
29 48 1
29 52 1
29 55 1
29 59 1
29 60 1
29 63 1
29 72 1
29 73 1
29 74 1
29 78 1
29 80 1
29 83 1
29 85 1
29 90 1
29 93 1
29 102 1
29 103 1
29 105 1
29 109 1
29 111 1
29 114 1
29 116 1
29 118 1
29 119 1
29 120 1
29 122 1
29 132 1
29 137 1
29 139 1
29 145 1
29 154 1
29 156 1
29 158 1
29 161 1
29 167 1
29 169 1
29 176 1
29 177 1
30 36 1
30 44 1
30 46 1
30 50 1
30 59 1
30 69 1
30 70 1
30 74 1
30 75 1
30 77 1
30 84 1
30 85 1
30 87 1
30 91 1
30 92 1
30 95 1
30 96 1
30 98 1
30 104 1
30 105 1
30 108 1
30 118 1
30 126 1
30 130 1
30 132 1
30 133 1
30 134 1
30 139 1
30 142 1
30 144 1
30 146 1
30 153 1
30 159 1
30 164 1
30 176 1
30 178 1
31 37 1
31 40 1
31 42 1
31 48 1
31 49 1
31 50 1
31 51 1
31 52 1
31 56 1
31 61 1
31 65 1
31 66 1
31 67 1
31 69 1
31 78 1
31 79 1
31 80 1
31 81 1
31 83 1
31 92 1
31 93 1
31 99 1
31 101 1
31 103 1
31 105 1
31 106 1
31 114 1
31 115 1
31 118 1
31 122 1
31 128 1
31 129 1
31 132 1
31 137 1
31 138 1
31 140 1
31 143 1
31 155 1
31 160 1
31 163 1
31 172 1
31 174 1
31 175 1
32 37 1
32 39 1
32 40 1
32 48 1
32 52 1
32 54 1
32 59 1
32 69 1
32 73 1
32 78 1
32 81 1
32 83 1
32 85 1
32 92 1
32 99 1
32 105 1
32 106 1
32 116 1
32 117 1
32 118 1
32 120 1
32 122 1
32 126 1
32 130 1
32 132 1
32 147 1
32 154 1
32 155 1
32 158 1
32 159 1
32 160 1
32 161 1
32 170 1
32 171 1
32 176 1
33 34 1
33 38 1
33 41 1
33 42 1
33 45 1
33 46 1
33 52 1
33 53 1
33 61 1
33 62 1
33 68 1
33 69 1
33 71 1
33 72 1
33 76 1
33 79 1
33 81 1
33 83 1
33 86 1
33 87 1
33 91 1
33 94 1
33 95 1
33 96 1
33 98 1
33 99 1
33 104 1
33 107 1
33 110 1
33 115 1
33 116 1
33 121 1
33 122 1
33 124 1
33 125 1
33 126 1
33 128 1
33 133 1
33 136 1
33 137 1
33 143 1
33 147 1
33 148 1
33 149 1
33 152 1
33 159 1
33 162 1
33 163 1
33 166 1
33 170 1
33 171 1
33 173 1
33 174 1
33 175 1
33 178 1
34 36 1
34 38 1
34 41 1
34 43 1
34 45 1
34 46 1
34 47 1
34 55 1
34 57 1
34 59 1
34 62 1
34 68 1
34 76 1
34 79 1
34 81 1
34 83 1
34 85 1
34 86 1
34 90 1
34 94 1
34 97 1
34 98 1
34 99 1
34 104 1
34 105 1
34 110 1
34 116 1
34 117 1
34 118 1
34 124 1
34 125 1
34 127 1
34 132 1
34 133 1
34 134 1
34 143 1
34 144 1
34 147 1
34 148 1
34 152 1
34 158 1
34 159 1
34 169 1
34 170 1
34 178 1
35 37 1
35 52 1
35 56 1
35 60 1
35 61 1
35 64 1
35 67 1
35 68 1
35 74 1
35 77 1
35 82 1
35 93 1
35 100 1
35 103 1
35 106 1
35 111 1
35 114 1
35 118 1
35 120 1
35 126 1
35 130 1
35 132 1
35 135 1
35 137 1
35 139 1
35 144 1
35 150 1
35 151 1
35 153 1
35 154 1
35 156 1
35 157 1
35 160 1
35 161 1
35 164 1
35 171 1
35 174 1
35 176 1
35 177 1
36 38 1
36 44 1
36 45 1
36 46 1
36 50 1
36 65 1
36 69 1
36 70 1
36 73 1
36 76 1
36 83 1
36 84 1
36 85 1
36 89 1
36 91 1
36 92 1
36 94 1
36 95 1
36 98 1
36 104 1
36 105 1
36 115 1
36 118 1
36 124 1
36 132 1
36 133 1
36 134 1
36 143 1
36 144 1
36 151 1
36 152 1
36 153 1
36 164 1
36 169 1
36 173 1
36 178 1
37 38 1
37 56 1
37 64 1
37 66 1
37 67 1
37 68 1
37 77 1
37 78 1
37 79 1
37 83 1
37 92 1
37 93 1
37 99 1
37 106 1
37 110 1
37 115 1
37 117 1
37 124 1
37 129 1
37 130 1
37 133 1
37 134 1
37 135 1
37 140 1
37 148 1
37 155 1
37 158 1
37 159 1
37 160 1
37 164 1
37 166 1
37 170 1
37 171 1
37 174 1
37 176 1
37 177 1
37 178 1
38 42 1
38 55 1
38 65 1
38 66 1
38 68 1
38 69 1
38 78 1
38 79 1
38 83 1
38 89 1
38 92 1
38 97 1
38 99 1
38 110 1
38 115 1
38 132 1
38 133 1
38 138 1
38 144 1
38 147 1
38 148 1
38 151 1
38 152 1
38 155 1
38 158 1
38 160 1
38 172 1
38 173 1
38 178 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 52 1
39 53 1
39 54 1
39 56 1
39 60 1
39 61 1
39 62 1
39 63 1
39 70 1
39 71 1
39 74 1
39 75 1
39 78 1
39 84 1
39 87 1
39 91 1
39 96 1
39 101 1
39 108 1
39 109 1
39 110 1
39 111 1
39 112 1
39 113 1
39 116 1
39 117 1
39 119 1
39 122 1
39 124 1
39 130 1
39 134 1
39 136 1
39 140 1
39 142 1
39 143 1
39 145 1
39 146 1
39 150 1
39 156 1
39 159 1
39 168 1
39 169 1
39 174 1
39 176 1
39 177 1
40 43 1
40 45 1
40 46 1
40 48 1
40 52 1
40 54 1
40 62 1
40 65 1
40 69 1
40 72 1
40 75 1
40 78 1
40 79 1
40 85 1
40 87 1
40 91 1
40 94 1
40 96 1
40 98 1
40 100 1
40 101 1
40 108 1
40 109 1
40 114 1
40 118 1
40 122 1
40 123 1
40 125 1
40 126 1
40 128 1
40 129 1
40 132 1
40 141 1
40 143 1
40 145 1
40 147 1
40 167 1
40 169 1
40 174 1
40 175 1
41 46 1
41 47 1
41 53 1
41 57 1
41 82 1
41 86 1
41 96 1
41 97 1
41 107 1
41 111 1
41 119 1
41 121 1
41 125 1
41 127 1
41 131 1
41 133 1
41 137 1
41 139 1
41 142 1
41 144 1
41 149 1
41 153 1
41 162 1
41 165 1
41 169 1
41 171 1
42 49 1
42 51 1
42 65 1
42 67 1
42 68 1
42 72 1
42 79 1
42 80 1
42 82 1
42 89 1
42 93 1
42 94 1
42 95 1
42 97 1
42 100 1
42 102 1
42 103 1
42 109 1
42 113 1
42 114 1
42 122 1
42 123 1
42 125 1
42 127 1
42 128 1
42 129 1
42 131 1
42 132 1
42 137 1
42 138 1
42 141 1
42 144 1
42 150 1
42 151 1
42 152 1
42 155 1
42 160 1
42 161 1
42 162 1
42 163 1
42 165 1
42 172 1
42 173 1
42 175 1
43 45 1
43 46 1
43 53 1
43 55 1
43 57 1
43 59 1
43 63 1
43 72 1
43 74 1
43 85 1
43 90 1
43 98 1
43 105 1
43 109 1
43 118 1
43 123 1
43 127 1
43 132 1
43 133 1
43 139 1
43 142 1
43 147 1
43 167 1
43 169 1
44 46 1
44 47 1
44 49 1
44 50 1
44 59 1
44 60 1
44 61 1
44 68 1
44 69 1
44 70 1
44 74 1
44 76 1
44 77 1
44 84 1
44 87 1
44 91 1
44 92 1
44 95 1
44 98 1
44 104 1
44 113 1
44 115 1
44 116 1
44 118 1
44 124 1
44 130 1
44 133 1
44 134 1
44 135 1
44 136 1
44 140 1
44 142 1
44 144 1
44 146 1
44 150 1
44 153 1
44 156 1
44 157 1
44 164 1
44 165 1
44 166 1
44 168 1
44 174 1
44 176 1
44 178 1
45 46 1
45 48 1
45 52 1
45 53 1
45 54 1
45 61 1
45 62 1
45 63 1
45 65 1
45 69 1
45 70 1
45 71 1
45 72 1
45 76 1
45 79 1
45 84 1
45 85 1
45 86 1
45 87 1
45 91 1
45 94 1
45 96 1
45 98 1
45 102 1
45 107 1
45 109 1
45 113 1
45 114 1
45 116 1
45 118 1
45 122 1
45 123 1
45 124 1
45 125 1
45 127 1
45 132 1
45 136 1
45 143 1
45 147 1
45 152 1
45 154 1
45 158 1
45 163 1
45 167 1
45 169 1
45 172 1
45 175 1
46 47 1
46 48 1
46 52 1
46 53 1
46 57 1
46 61 1
46 62 1
46 63 1
46 69 1
46 70 1
46 75 1
46 78 1
46 85 1
46 86 1
46 91 1
46 95 1
46 96 1
46 98 1
46 107 1
46 110 1
46 111 1
46 112 1
46 116 1
46 117 1
46 118 1
46 124 1
46 125 1
46 126 1
46 132 1
46 133 1
46 139 1
46 142 1
46 144 1
46 147 1
46 149 1
46 154 1
46 158 1
46 159 1
46 166 1
46 167 1
46 169 1
46 170 1
46 175 1
46 176 1
46 177 1
46 178 1
47 51 1
47 53 1
47 57 1
47 59 1
47 63 1
47 68 1
47 70 1
47 74 1
47 76 1
47 77 1
47 78 1
47 80 1
47 89 1
47 97 1
47 103 1
47 110 1
47 111 1
47 112 1
47 113 1
47 116 1
47 119 1
47 123 1
47 124 1
47 127 1
47 131 1
47 133 1
47 134 1
47 135 1
47 136 1
47 142 1
47 144 1
47 145 1
47 146 1
47 148 1
47 150 1
47 153 1
47 157 1
47 163 1
47 165 1
47 169 1
47 171 1
47 176 1
47 177 1
48 52 1
48 53 1
48 54 1
48 59 1
48 61 1
48 63 1
48 70 1
48 71 1
48 73 1
48 74 1
48 76 1
48 78 1
48 80 1
48 84 1
48 85 1
48 91 1
48 98 1
48 101 1
48 102 1
48 109 1
48 110 1
48 113 1
48 114 1
48 118 1
48 122 1
48 125 1
48 132 1
48 136 1
48 143 1
48 145 1
48 154 1
48 155 1
48 156 1
48 158 1
48 161 1
48 163 1
48 169 1
48 172 1
48 177 1
49 50 1
49 51 1
49 58 1
49 60 1
49 61 1
49 68 1
49 69 1
49 71 1
49 72 1
49 79 1
49 84 1
49 90 1
49 94 1
49 95 1
49 98 1
49 102 1
49 105 1
49 114 1
49 115 1
49 120 1
49 123 1
49 129 1
49 132 1
49 135 1
49 136 1
49 138 1
49 145 1
49 146 1
49 147 1
49 150 1
49 152 1
49 156 1
49 157 1
49 160 1
49 161 1
49 164 1
49 165 1
49 166 1
49 172 1
49 174 1
49 175 1
50 51 1
50 54 1
50 58 1
50 59 1
50 60 1
50 63 1
50 67 1
50 74 1
50 76 1
50 77 1
50 80 1
50 84 1
50 85 1
50 89 1
50 92 1
50 94 1
50 98 1
50 102 1
50 105 1
50 106 1
50 109 1
50 114 1
50 118 1
50 120 1
50 123 1
50 129 1
50 130 1
50 136 1
50 138 1
50 141 1
50 143 1
50 145 1
50 146 1
50 150 1
50 151 1
50 156 1
50 160 1
50 161 1
50 164 1
50 165 1
50 168 1
50 176 1
51 54 1
51 59 1
51 60 1
51 63 1
51 67 1
51 68 1
51 71 1
51 76 1
51 80 1
51 88 1
51 90 1
51 93 1
51 97 1
51 98 1
51 99 1
51 102 1
51 103 1
51 106 1
51 114 1
51 115 1
51 120 1
51 121 1
51 124 1
51 127 1
51 131 1
51 133 1
51 135 1
51 136 1
51 138 1
51 148 1
51 152 1
51 156 1
51 163 1
51 165 1
52 56 1
52 58 1
52 60 1
52 61 1
52 62 1
52 64 1
52 71 1
52 72 1
52 78 1
52 81 1
52 88 1
52 93 1
52 96 1
52 100 1
52 102 1
52 107 1
52 109 1
52 110 1
52 111 1
52 114 1
52 117 1
52 118 1
52 120 1
52 122 1
52 124 1
52 128 1
52 130 1
52 132 1
52 135 1
52 136 1
52 137 1
52 150 1
52 154 1
52 155 1
52 156 1
52 158 1
52 159 1
52 161 1
52 163 1
52 170 1
52 174 1
52 175 1
52 176 1
52 177 1
53 62 1
53 63 1
53 70 1
53 72 1
53 74 1
53 75 1
53 80 1
53 82 1
53 86 1
53 88 1
53 91 1
53 95 1
53 96 1
53 98 1
53 102 1
53 107 1
53 109 1
53 119 1
53 121 1
53 123 1
53 124 1
53 125 1
53 127 1
53 131 1
53 133 1
53 136 1
53 137 1
53 139 1
53 141 1
53 142 1
53 145 1
53 146 1
53 149 1
53 156 1
53 162 1
53 165 1
54 59 1
54 62 1
54 63 1
54 71 1
54 76 1
54 80 1
54 84 1
54 85 1
54 98 1
54 101 1
54 102 1
54 106 1
54 109 1
54 116 1
54 124 1
54 130 1
54 134 1
54 136 1
54 140 1
54 143 1
54 156 1
54 159 1
54 174 1
54 176 1
55 57 1
55 59 1
55 77 1
55 83 1
55 85 1
55 90 1
55 97 1
55 98 1
55 103 1
55 104 1
55 105 1
55 106 1
55 109 1
55 117 1
55 120 1
55 122 1
55 133 1
55 137 1
55 139 1
55 141 1
55 143 1
55 147 1
55 148 1
55 151 1
55 152 1
55 167 1
55 169 1
55 171 1
56 60 1
56 61 1
56 64 1
56 67 1
56 74 1
56 75 1
56 78 1
56 82 1
56 93 1
56 100 1
56 101 1
56 108 1
56 112 1
56 113 1
56 114 1
56 115 1
56 117 1
56 119 1
56 122 1
56 128 1
56 131 1
56 140 1
56 145 1
56 150 1
56 162 1
56 168 1
56 172 1
56 174 1
57 59 1
57 63 1
57 73 1
57 76 1
57 78 1
57 80 1
57 85 1
57 89 1
57 97 1
57 98 1
57 103 1
57 106 1
57 125 1
57 127 1
57 133 1
57 139 1
57 141 1
57 144 1
57 148 1
57 152 1
57 163 1
57 169 1
57 177 1
58 60 1
58 62 1
58 66 1
58 67 1
58 69 1
58 79 1
58 81 1
58 82 1
58 87 1
58 88 1
58 95 1
58 100 1
58 105 1
58 107 1
58 114 1
58 123 1
58 126 1
58 128 1
58 129 1
58 156 1
58 164 1
58 173 1
58 174 1
58 175 1
59 63 1
59 73 1
59 74 1
59 76 1
59 77 1
59 80 1
59 85 1
59 89 1
59 90 1
59 92 1
59 98 1
59 102 1
59 103 1
59 105 1
59 106 1
59 109 1
59 118 1
59 120 1
59 130 1
59 133 1
59 136 1
59 139 1
59 141 1
59 143 1
59 145 1
59 148 1
59 151 1
59 156 1
59 160 1
59 161 1
59 169 1
59 176 1
59 177 1
60 67 1
60 68 1
60 71 1
60 74 1
60 75 1
60 77 1
60 84 1
60 88 1
60 93 1
60 95 1
60 100 1
60 102 1
60 105 1
60 114 1
60 115 1
60 119 1
60 120 1
60 121 1
60 129 1
60 130 1
60 135 1
60 136 1
60 145 1
60 150 1
60 156 1
60 157 1
60 160 1
60 161 1
60 164 1
60 165 1
60 166 1
60 168 1
60 174 1
60 176 1
61 62 1
61 70 1
61 71 1
61 75 1
61 79 1
61 84 1
61 91 1
61 95 1
61 100 1
61 101 1
61 102 1
61 113 1
61 114 1
61 115 1
61 116 1
61 118 1
61 123 1
61 124 1
61 132 1
61 136 1
61 145 1
61 150 1
61 154 1
61 162 1
61 163 1
61 165 1
61 166 1
61 170 1
61 172 1
61 174 1
61 175 1
62 71 1
62 76 1
62 79 1
62 81 1
62 82 1
62 84 1
62 85 1
62 87 1
62 88 1
62 91 1
62 94 1
62 95 1
62 96 1
62 98 1
62 104 1
62 107 1
62 108 1
62 109 1
62 116 1
62 121 1
62 124 1
62 125 1
62 126 1
62 133 1
62 136 1
62 139 1
62 140 1
62 141 1
62 143 1
62 147 1
62 156 1
62 159 1
62 170 1
62 174 1
62 175 1
63 70 1
63 73 1
63 74 1
63 76 1
63 78 1
63 80 1
63 84 1
63 85 1
63 89 1
63 90 1
63 97 1
63 98 1
63 102 1
63 103 1
63 109 1
63 110 1
63 111 1
63 113 1
63 116 1
63 118 1
63 119 1
63 123 1
63 125 1
63 127 1
63 132 1
63 133 1
63 135 1
63 136 1
63 142 1
63 145 1
63 146 1
63 148 1
63 150 1
63 154 1
63 156 1
63 157 1
63 158 1
63 161 1
63 163 1
63 165 1
63 167 1
63 169 1
63 176 1
63 177 1
64 66 1
64 67 1
64 77 1
64 78 1
64 82 1
64 93 1
64 103 1
64 110 1
64 112 1
64 117 1
64 126 1
64 128 1
64 130 1
64 137 1
64 139 1
64 144 1
64 151 1
64 153 1
64 154 1
64 155 1
64 160 1
64 171 1
64 177 1
65 73 1
65 76 1
65 79 1
65 82 1
65 84 1
65 87 1
65 89 1
65 91 1
65 94 1
65 101 1
65 108 1
65 113 1
65 118 1
65 122 1
65 123 1
65 125 1
65 127 1
65 128 1
65 129 1
65 132 1
65 138 1
65 141 1
65 143 1
65 144 1
65 149 1
65 165 1
65 169 1
65 172 1
65 175 1
66 67 1
66 68 1
66 77 1
66 79 1
66 81 1
66 82 1
66 83 1
66 87 1
66 88 1
66 92 1
66 104 1
66 115 1
66 117 1
66 126 1
66 128 1
66 129 1
66 139 1
66 140 1
66 143 1
66 144 1
66 151 1
66 153 1
66 159 1
66 162 1
66 164 1
66 170 1
66 171 1
66 173 1
66 174 1
66 178 1
67 68 1
67 77 1
67 80 1
67 81 1
67 82 1
67 88 1
67 93 1
67 100 1
67 106 1
67 114 1
67 115 1
67 121 1
67 128 1
67 129 1
67 131 1
67 135 1
67 136 1
67 137 1
67 138 1
67 140 1
67 150 1
67 151 1
67 160 1
67 162 1
67 164 1
67 165 1
67 168 1
67 171 1
67 173 1
67 174 1
67 176 1
68 69 1
68 77 1
68 86 1
68 89 1
68 90 1
68 93 1
68 95 1
68 97 1
68 105 1
68 106 1
68 110 1
68 115 1
68 116 1
68 121 1
68 124 1
68 130 1
68 131 1
68 133 1
68 134 1
68 135 1
68 138 1
68 144 1
68 148 1
68 150 1
68 151 1
68 153 1
68 157 1
68 160 1
68 164 1
68 165 1
68 166 1
68 170 1
68 171 1
68 173 1
68 177 1
68 178 1
69 71 1
69 72 1
69 79 1
69 83 1
69 84 1
69 85 1
69 87 1
69 90 1
69 91 1
69 92 1
69 94 1
69 95 1
69 98 1
69 105 1
69 114 1
69 118 1
69 122 1
69 123 1
69 126 1
69 132 1
69 133 1
69 135 1
69 142 1
69 144 1
69 147 1
69 152 1
69 164 1
69 166 1
69 174 1
69 175 1
69 178 1
70 74 1
70 77 1
70 78 1
70 84 1
70 91 1
70 101 1
70 110 1
70 111 1
70 112 1
70 113 1
70 116 1
70 118 1
70 123 1
70 132 1
70 136 1
70 142 1
70 144 1
70 145 1
70 146 1
70 150 1
70 153 1
70 154 1
70 157 1
70 161 1
70 163 1
70 165 1
71 72 1
71 76 1
71 79 1
71 84 1
71 87 1
71 90 1
71 91 1
71 94 1
71 95 1
71 98 1
71 99 1
71 102 1
71 107 1
71 114 1
71 115 1
71 116 1
71 121 1
71 122 1
71 124 1
71 132 1
71 135 1
71 136 1
71 143 1
71 147 1
71 152 1
71 158 1
71 163 1
71 166 1
71 170 1
71 172 1
71 174 1
71 175 1
72 79 1
72 90 1
72 95 1
72 97 1
72 98 1
72 100 1
72 102 1
72 103 1
72 107 1
72 109 1
72 114 1
72 122 1
72 123 1
72 125 1
72 127 1
72 131 1
72 132 1
72 137 1
72 141 1
72 147 1
72 150 1
72 152 1
72 163 1
72 167 1
72 172 1
72 175 1
73 74 1
73 77 1
73 78 1
73 80 1
73 82 1
73 89 1
73 92 1
73 101 1
73 103 1
73 104 1
73 108 1
73 112 1
73 118 1
73 139 1
73 144 1
73 145 1
73 151 1
73 155 1
73 160 1
73 161 1
73 169 1
73 177 1
74 75 1
74 77 1
74 82 1
74 89 1
74 92 1
74 96 1
74 104 1
74 105 1
74 109 1
74 111 1
74 112 1
74 113 1
74 118 1
74 119 1
74 130 1
74 136 1
74 139 1
74 142 1
74 145 1
74 146 1
74 150 1
74 151 1
74 153 1
74 156 1
74 157 1
74 159 1
74 161 1
74 164 1
74 165 1
74 168 1
74 176 1
74 177 1
75 82 1
75 87 1
75 91 1
75 96 1
75 100 1
75 105 1
75 108 1
75 109 1
75 113 1
75 118 1
75 119 1
75 123 1
75 129 1
75 137 1
75 139 1
75 140 1
75 142 1
75 144 1
75 145 1
75 146 1
75 150 1
75 153 1
75 156 1
75 159 1
75 161 1
75 164 1
75 168 1
75 174 1
75 176 1
76 80 1
76 84 1
76 92 1
76 94 1
76 98 1
76 99 1
76 101 1
76 102 1
76 110 1
76 113 1
76 115 1
76 124 1
76 125 1
76 127 1
76 133 1
76 136 1
76 138 1
76 140 1
76 143 1
76 148 1
76 152 1
76 163 1
76 165 1
76 168 1
76 172 1
77 80 1
77 82 1
77 89 1
77 92 1
77 104 1
77 105 1
77 106 1
77 112 1
77 116 1
77 118 1
77 124 1
77 130 1
77 133 1
77 134 1
77 139 1
77 141 1
77 143 1
77 148 1
77 151 1
77 153 1
77 160 1
77 164 1
77 165 1
77 168 1
77 171 1
77 173 1
77 176 1
77 177 1
78 80 1
78 83 1
78 93 1
78 99 1
78 101 1
78 103 1
78 106 1
78 110 1
78 112 1
78 116 1
78 117 1
78 118 1
78 119 1
78 122 1
78 132 1
78 148 1
78 154 1
78 155 1
78 158 1
78 163 1
78 169 1
78 177 1
79 81 1
79 83 1
79 84 1
79 86 1
79 87 1
79 92 1
79 94 1
79 95 1
79 98 1
79 99 1
79 114 1
79 115 1
79 118 1
79 122 1
79 123 1
79 125 1
79 126 1
79 128 1
79 129 1
79 132 1
79 138 1
79 140 1
79 143 1
79 147 1
79 149 1
79 152 1
79 160 1
79 162 1
79 163 1
79 172 1
79 173 1
79 174 1
79 175 1
79 178 1
80 93 1
80 98 1
80 99 1
80 101 1
80 102 1
80 103 1
80 106 1
80 109 1
80 114 1
80 119 1
80 120 1
80 122 1
80 125 1
80 127 1
80 131 1
80 136 1
80 141 1
80 143 1
80 145 1
80 148 1
80 156 1
80 163 1
80 165 1
80 169 1
80 177 1
81 83 1
81 87 1
81 88 1
81 96 1
81 99 1
81 100 1
81 104 1
81 107 1
81 108 1
81 115 1
81 117 1
81 119 1
81 122 1
81 124 1
81 125 1
81 126 1
81 128 1
81 129 1
81 133 1
81 137 1
81 139 1
81 140 1
81 143 1
81 147 1
81 159 1
81 170 1
81 171 1
81 173 1
81 174 1
81 175 1
82 88 1
82 89 1
82 93 1
82 94 1
82 96 1
82 100 1
82 103 1
82 104 1
82 108 1
82 112 1
82 113 1
82 118 1
82 119 1
82 121 1
82 123 1
82 127 1
82 128 1
82 129 1
82 133 1
82 137 1
82 139 1
82 141 1
82 143 1
82 146 1
82 149 1
82 150 1
82 151 1
82 153 1
82 160 1
82 161 1
82 162 1
82 164 1
82 165 1
82 168 1
82 169 1
82 171 1
82 173 1
82 177 1
83 85 1
83 86 1
83 92 1
83 99 1
83 104 1
83 105 1
83 106 1
83 110 1
83 117 1
83 122 1
83 126 1
83 129 1
83 143 1
83 147 1
83 148 1
83 151 1
83 152 1
83 155 1
83 158 1
83 159 1
83 160 1
83 167 1
83 169 1
83 170 1
83 171 1
83 178 1
84 85 1
84 87 1
84 91 1
84 92 1
84 94 1
84 95 1
84 98 1
84 99 1
84 101 1
84 102 1
84 113 1
84 114 1
84 115 1
84 116 1
84 118 1
84 123 1
84 124 1
84 132 1
84 136 1
84 138 1
84 140 1
84 145 1
84 146 1
84 147 1
84 150 1
84 163 1
84 165 1
84 166 1
84 172 1
84 174 1
84 175 1
85 87 1
85 89 1
85 92 1
85 94 1
85 98 1
85 104 1
85 105 1
85 109 1
85 118 1
85 120 1
85 126 1
85 133 1
85 139 1
85 141 1
85 143 1
85 147 1
85 151 1
85 159 1
85 167 1
85 169 1
86 96 1
86 97 1
86 104 1
86 107 1
86 110 1
86 111 1
86 116 1
86 117 1
86 121 1
86 122 1
86 124 1
86 125 1
86 127 1
86 128 1
86 131 1
86 132 1
86 133 1
86 135 1
86 137 1
86 142 1
86 144 1
86 147 1
86 148 1
86 149 1
86 153 1
86 154 1
86 157 1
86 159 1
86 162 1
86 167 1
86 169 1
86 170 1
86 171 1
86 172 1
86 175 1
86 178 1
87 91 1
87 94 1
87 95 1
87 96 1
87 98 1
87 100 1
87 104 1
87 105 1
87 108 1
87 118 1
87 122 1
87 123 1
87 124 1
87 126 1
87 128 1
87 129 1
87 136 1
87 140 1
87 143 1
87 156 1
87 165 1
87 166 1
87 174 1
87 175 1
88 93 1
88 98 1
88 104 1
88 106 1
88 107 1
88 109 1
88 120 1
88 121 1
88 128 1
88 129 1
88 133 1
88 135 1
88 137 1
88 139 1
88 141 1
88 143 1
88 156 1
88 168 1
88 171 1
88 173 1
89 92 1
89 94 1
89 97 1
89 98 1
89 103 1
89 104 1
89 108 1
89 113 1
89 118 1
89 123 1
89 127 1
89 129 1
89 132 1
89 133 1
89 139 1
89 141 1
89 144 1
89 151 1
89 152 1
89 153 1
89 155 1
89 160 1
89 161 1
89 165 1
89 169 1
89 173 1
89 177 1
90 95 1
90 98 1
90 102 1
90 105 1
90 111 1
90 120 1
90 133 1
90 135 1
90 136 1
90 147 1
90 148 1
90 152 1
90 157 1
90 158 1
90 160 1
90 161 1
90 167 1
91 94 1
91 95 1
91 96 1
91 98 1
91 101 1
91 108 1
91 113 1
91 116 1
91 118 1
91 123 1
91 124 1
91 132 1
91 136 1
91 144 1
91 145 1
91 146 1
91 147 1
91 149 1
91 165 1
91 175 1
91 178 1
92 94 1
92 99 1
92 101 1
92 104 1
92 105 1
92 115 1
92 118 1
92 126 1
92 129 1
92 130 1
92 134 1
92 138 1
92 140 1
92 141 1
92 143 1
92 148 1
92 151 1
92 155 1
92 160 1
92 161 1
92 168 1
92 169 1
92 172 1
93 100 1
93 102 1
93 103 1
93 106 1
93 109 1
93 110 1
93 111 1
93 114 1
93 117 1
93 119 1
93 120 1
93 122 1
93 129 1
93 131 1
93 135 1
93 137 1
93 138 1
93 150 1
93 156 1
93 162 1
93 163 1
93 171 1
93 176 1
93 177 1
94 95 1
94 98 1
94 101 1
94 104 1
94 105 1
94 108 1
94 113 1
94 115 1
94 118 1
94 123 1
94 125 1
94 127 1
94 129 1
94 133 1
94 138 1
94 140 1
94 141 1
94 143 1
94 147 1
94 152 1
94 165 1
94 168 1
94 172 1
94 173 1
95 98 1
95 100 1
95 105 1
95 107 1
95 115 1
95 116 1
95 121 1
95 123 1
95 126 1
95 129 1
95 133 1
95 135 1
95 136 1
95 142 1
95 146 1
95 147 1
95 150 1
95 152 1
95 153 1
95 157 1
95 159 1
95 162 1
95 164 1
95 165 1
95 166 1
95 167 1
95 170 1
95 173 1
95 174 1
95 175 1
95 178 1
96 100 1
96 107 1
96 108 1
96 109 1
96 112 1
96 117 1
96 118 1
96 119 1
96 122 1
96 125 1
96 128 1
96 137 1
96 139 1
96 141 1
96 142 1
96 143 1
96 149 1
96 156 1
96 159 1
96 169 1
96 175 1
96 176 1
97 102 1
97 103 1
97 107 1
97 110 1
97 111 1
97 117 1
97 121 1
97 122 1
97 127 1
97 131 1
97 133 1
97 135 1
97 137 1
97 139 1
97 141 1
97 147 1
97 148 1
97 151 1
97 152 1
97 153 1
97 155 1
97 160 1
97 162 1
97 163 1
97 167 1
97 169 1
97 171 1
97 172 1
97 173 1
97 178 1
98 102 1
98 105 1
98 107 1
98 109 1
98 116 1
98 121 1
98 123 1
98 124 1
98 125 1
98 127 1
98 129 1
98 133 1
98 135 1
98 136 1
98 138 1
98 141 1
98 142 1
98 143 1
98 145 1
98 146 1
98 147 1
98 148 1
98 151 1
98 152 1
98 156 1
98 159 1
98 164 1
98 165 1
98 167 1
98 168 1
98 173 1
98 176 1
99 106 1
99 110 1
99 115 1
99 122 1
99 124 1
99 125 1
99 129 1
99 138 1
99 140 1
99 143 1
99 147 1
99 148 1
99 152 1
99 155 1
99 158 1
99 160 1
99 163 1
99 170 1
99 172 1
99 178 1
100 105 1
100 107 1
100 109 1
100 114 1
100 118 1
100 122 1
100 123 1
100 126 1
100 128 1
100 129 1
100 132 1
100 137 1
100 141 1
100 144 1
100 146 1
100 150 1
100 151 1
100 153 1
100 156 1
100 157 1
100 161 1
100 162 1
100 164 1
100 174 1
100 175 1
101 108 1
101 112 1
101 113 1
101 118 1
101 119 1
101 122 1
101 125 1
101 129 1
101 138 1
101 140 1
101 141 1
101 143 1
101 145 1
101 163 1
101 165 1
101 169 1
101 172 1
102 103 1
102 109 1
102 111 1
102 113 1
102 114 1
102 120 1
102 122 1
102 123 1
102 127 1
102 131 1
102 132 1
102 136 1
102 138 1
102 145 1
102 148 1
102 150 1
102 154 1
102 156 1
102 157 1
102 158 1
102 161 1
102 163 1
102 165 1
102 167 1
102 172 1
103 106 1
103 110 1
103 111 1
103 114 1
103 117 1
103 122 1
103 129 1
103 131 1
103 137 1
103 138 1
103 139 1
103 141 1
103 148 1
103 151 1
103 155 1
103 160 1
103 161 1
103 163 1
103 169 1
103 171 1
103 172 1
103 177 1
104 108 1
104 112 1
104 116 1
104 117 1
104 118 1
104 124 1
104 129 1
104 133 1
104 134 1
104 139 1
104 140 1
104 141 1
104 143 1
104 144 1
104 151 1
104 153 1
104 159 1
104 164 1
104 168 1
104 169 1
104 171 1
104 173 1
104 178 1
105 109 1
105 114 1
105 118 1
105 120 1
105 123 1
105 126 1
105 129 1
105 130 1
105 132 1
105 133 1
105 139 1
105 145 1
105 147 1
105 151 1
105 152 1
105 155 1
105 157 1
105 160 1
105 161 1
105 164 1
105 167 1
105 174 1
106 110 1
106 114 1
106 120 1
106 133 1
106 135 1
106 148 1
106 160 1
106 170 1
106 171 1
106 176 1
106 177 1
107 109 1
107 111 1
107 121 1
107 122 1
107 125 1
107 127 1
107 131 1
107 135 1
107 136 1
107 137 1
107 142 1
107 146 1
107 147 1
107 149 1
107 150 1
107 156 1
107 157 1
107 162 1
107 167 1
107 170 1
107 175 1
108 112 1
108 113 1
108 117 1
108 118 1
108 119 1
108 122 1
108 124 1
108 125 1
108 128 1
108 129 1
108 137 1
108 139 1
108 140 1
108 141 1
108 143 1
108 144 1
108 149 1
108 169 1
109 114 1
109 118 1
109 119 1
109 122 1
109 123 1
109 127 1
109 129 1
109 136 1
109 137 1
109 139 1
109 141 1
109 142 1
109 143 1
109 145 1
109 156 1
109 159 1
109 161 1
109 167 1
109 169 1
109 176 1
109 177 1
110 111 1
110 112 1
110 115 1
110 116 1
110 117 1
110 121 1
110 124 1
110 131 1
110 133 1
110 134 1
110 135 1
110 144 1
110 148 1
110 154 1
110 158 1
110 163 1
110 169 1
110 170 1
110 171 1
110 177 1
110 178 1
111 116 1
111 121 1
111 131 1
111 135 1
111 136 1
111 142 1
111 148 1
111 154 1
111 157 1
111 158 1
111 167 1
111 170 1
111 171 1
111 176 1
111 177 1
112 113 1
112 116 1
112 117 1
112 118 1
112 119 1
112 134 1
112 139 1
112 140 1
112 144 1
112 153 1
112 159 1
112 168 1
112 169 1
112 177 1
113 115 1
113 119 1
113 123 1
113 124 1
113 127 1
113 131 1
113 134 1
113 136 1
113 140 1
113 144 1
113 145 1
113 146 1
113 149 1
113 150 1
113 153 1
113 162 1
113 165 1
113 168 1
113 172 1
114 118 1
114 120 1
114 122 1
114 123 1
114 126 1
114 129 1
114 131 1
114 132 1
114 137 1
114 138 1
114 141 1
114 145 1
114 150 1
114 156 1
114 160 1
114 161 1
114 162 1
114 172 1
114 174 1
114 175 1
115 121 1
115 124 1
115 128 1
115 131 1
115 134 1
115 135 1
115 136 1
115 138 1
115 140 1
115 149 1
115 150 1
115 162 1
115 165 1
115 166 1
115 170 1
115 172 1
115 173 1
115 174 1
115 175 1
115 178 1
116 124 1
116 130 1
116 133 1
116 134 1
116 135 1
116 136 1
116 140 1
116 142 1
116 144 1
116 147 1
116 148 1
116 156 1
116 159 1
116 165 1
116 170 1
116 171 1
116 174 1
116 176 1
116 177 1
116 178 1
117 118 1
117 119 1
117 122 1
117 124 1
117 125 1
117 128 1
117 133 1
117 134 1
117 137 1
117 139 1
117 144 1
117 153 1
117 159 1
117 162 1
117 169 1
117 170 1
117 171 1
117 176 1
117 177 1
118 123 1
118 126 1
118 128 1
118 129 1
118 130 1
118 132 1
118 139 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 151 1
118 153 1
118 155 1
118 159 1
118 161 1
118 164 1
118 167 1
118 169 1
118 174 1
118 175 1
119 121 1
119 122 1
119 127 1
119 131 1
119 136 1
119 137 1
119 139 1
119 140 1
119 141 1
119 143 1
119 145 1
119 146 1
119 150 1
119 156 1
119 165 1
119 168 1
119 169 1
119 177 1
120 130 1
120 135 1
120 147 1
120 156 1
120 160 1
120 161 1
120 164 1
120 167 1
120 176 1
121 124 1
121 127 1
121 131 1
121 133 1
121 135 1
121 136 1
121 137 1
121 143 1
121 147 1
121 148 1
121 149 1
121 152 1
121 162 1
121 165 1
121 167 1
121 171 1
121 173 1
121 178 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 132 1
122 137 1
122 141 1
122 143 1
122 147 1
122 152 1
122 162 1
122 163 1
122 167 1
122 169 1
122 172 1
122 175 1
123 127 1
123 129 1
123 132 1
123 136 1
123 138 1
123 141 1
123 145 1
123 146 1
123 150 1
123 165 1
123 172 1
123 173 1
123 175 1
124 125 1
124 127 1
124 131 1
124 133 1
124 134 1
124 135 1
124 136 1
124 139 1
124 140 1
124 143 1
124 144 1
124 148 1
124 156 1
124 159 1
124 165 1
124 169 1
124 170 1
124 174 1
124 177 1
124 178 1
125 127 1
125 133 1
125 137 1
125 139 1
125 141 1
125 143 1
125 144 1
125 147 1
125 149 1
125 152 1
125 162 1
125 163 1
125 169 1
125 175 1
126 128 1
126 129 1
126 130 1
126 132 1
126 144 1
126 147 1
126 154 1
126 159 1
126 161 1
126 164 1
126 166 1
126 170 1
126 174 1
126 175 1
126 178 1
127 129 1
127 131 1
127 133 1
127 136 1
127 137 1
127 138 1
127 141 1
127 143 1
127 146 1
127 149 1
127 152 1
127 153 1
127 162 1
127 163 1
127 165 1
127 172 1
127 173 1
128 129 1
128 137 1
128 140 1
128 143 1
128 144 1
128 149 1
128 151 1
128 153 1
128 162 1
128 172 1
128 173 1
128 174 1
128 175 1
128 178 1
129 132 1
129 133 1
129 137 1
129 138 1
129 140 1
129 141 1
129 143 1
129 145 1
129 151 1
129 152 1
129 160 1
129 162 1
129 165 1
129 168 1
129 173 1
129 174 1
130 132 1
130 134 1
130 135 1
130 154 1
130 155 1
130 159 1
130 160 1
130 161 1
130 164 1
130 166 1
130 170 1
130 174 1
130 176 1
131 135 1
131 136 1
131 137 1
131 138 1
131 146 1
131 148 1
131 150 1
131 152 1
131 162 1
131 163 1
131 165 1
131 171 1
131 172 1
131 173 1
132 144 1
132 145 1
132 147 1
132 154 1
132 155 1
132 158 1
132 161 1
132 162 1
132 163 1
132 167 1
132 172 1
132 174 1
132 175 1
132 178 1
133 134 1
133 135 1
133 136 1
133 139 1
133 141 1
133 142 1
133 143 1
133 144 1
133 146 1
133 147 1
133 148 1
133 151 1
133 152 1
133 153 1
133 156 1
133 159 1
133 164 1
133 165 1
133 167 1
133 168 1
133 170 1
133 171 1
133 173 1
133 176 1
133 177 1
133 178 1
134 140 1
134 144 1
134 159 1
134 165 1
134 171 1
134 176 1
134 177 1
134 178 1
135 136 1
135 142 1
135 147 1
135 148 1
135 150 1
135 156 1
135 157 1
135 164 1
135 166 1
135 167 1
135 170 1
135 171 1
135 176 1
135 177 1
135 178 1
136 140 1
136 142 1
136 145 1
136 146 1
136 148 1
136 150 1
136 156 1
136 157 1
136 159 1
136 165 1
136 166 1
136 170 1
136 174 1
136 175 1
136 176 1
137 139 1
137 141 1
137 149 1
137 151 1
137 152 1
137 156 1
137 162 1
137 171 1
138 140 1
138 148 1
138 150 1
138 151 1
138 152 1
138 160 1
138 161 1
138 162 1
138 165 1
138 168 1
138 172 1
138 173 1
138 174 1
139 141 1
139 142 1
139 143 1
139 144 1
139 151 1
139 153 1
139 156 1
139 159 1
139 161 1
139 164 1
139 169 1
139 171 1
139 176 1
139 177 1
140 143 1
140 145 1
140 156 1
140 165 1
140 168 1
140 174 1
141 143 1
141 151 1
141 161 1
141 168 1
141 169 1
142 146 1
142 147 1
142 153 1
142 157 1
142 159 1
142 164 1
142 166 1
142 167 1
142 175 1
142 176 1
142 177 1
142 178 1
143 147 1
143 151 1
143 152 1
143 156 1
143 159 1
143 168 1
143 169 1
143 171 1
144 149 1
144 153 1
144 154 1
144 162 1
144 165 1
144 169 1
144 175 1
144 178 1
145 146 1
145 150 1
145 156 1
145 157 1
145 161 1
145 165 1
145 168 1
145 172 1
145 174 1
146 149 1
146 150 1
146 153 1
146 157 1
146 162 1
146 164 1
146 165 1
146 173 1
146 175 1
147 148 1
147 152 1
147 158 1
147 159 1
147 167 1
147 170 1
147 171 1
147 175 1
147 178 1
148 151 1
148 152 1
148 155 1
148 158 1
148 160 1
148 161 1
148 163 1
148 165 1
148 170 1
148 171 1
148 172 1
148 176 1
148 178 1
149 153 1
149 162 1
149 165 1
149 172 1
149 175 1
149 178 1
150 156 1
150 157 1
150 162 1
150 165 1
150 166 1
150 168 1
150 172 1
150 173 1
150 175 1
151 152 1
151 153 1
151 160 1
151 161 1
151 162 1
151 164 1
151 169 1
151 171 1
151 173 1
151 178 1
152 163 1
152 165 1
152 167 1
152 173 1
153 157 1
153 162 1
153 164 1
153 165 1
153 171 1
153 173 1
153 175 1
153 177 1
153 178 1
154 155 1
154 157 1
154 158 1
154 161 1
154 163 1
154 166 1
154 170 1
154 172 1
154 175 1
154 178 1
155 160 1
155 161 1
155 172 1
156 168 1
156 170 1
156 174 1
156 176 1
157 161 1
157 162 1
157 164 1
157 165 1
157 166 1
157 172 1
157 175 1
157 178 1
158 163 1
158 167 1
158 170 1
159 169 1
159 170 1
159 171 1
159 176 1
159 177 1
159 178 1
160 161 1
160 164 1
160 168 1
160 171 1
160 174 1
161 172 1
162 164 1
162 165 1
162 171 1
162 172 1
162 173 1
162 175 1
162 178 1
163 172 1
163 175 1
164 166 1
164 171 1
164 173 1
164 175 1
164 176 1
164 178 1
165 166 1
165 168 1
165 173 1
165 174 1
166 170 1
166 174 1
166 175 1
166 178 1
167 169 1
167 178 1
168 173 1
169 177 1
170 171 1
170 174 1
170 175 1
170 176 1
170 178 1
171 173 1
171 176 1
171 177 1
171 178 1
172 174 1
172 175 1
173 175 1
173 178 1
174 175 1
175 178 1
176 177 1


==> anc/graph-instances/rand01-polytopes/rand01-9-178-1.dat <==
178 4467
1 6 1
1 8 1
1 21 1
1 25 1
1 27 1
1 31 1
1 40 1
1 45 1
1 46 1
1 47 1
1 49 1
1 53 1
1 55 1
1 57 1
1 59 1
1 60 1
1 65 1
1 72 1
1 74 1
1 79 1
1 82 1
1 84 1
1 85 1
1 98 1
1 101 1
1 103 1
1 104 1
1 105 1
1 111 1
1 112 1
1 118 1
1 120 1
1 125 1
1 129 1
1 130 1
1 133 1
1 136 1
1 137 1
1 140 1
1 143 1
1 149 1
1 151 1
1 158 1
1 159 1
1 164 1
1 165 1
1 168 1
1 170 1
1 177 1
1 178 1
2 5 1
2 7 1
2 8 1
2 12 1
2 13 1
2 25 1
2 28 1
2 30 1
2 37 1
2 48 1
2 52 1
2 58 1
2 67 1
2 69 1
2 70 1
2 76 1
2 90 1
2 92 1
2 93 1
2 95 1
2 97 1
2 98 1
2 100 1
2 102 1
2 109 1
2 120 1
2 122 1
2 123 1
2 126 1
2 131 1
2 134 1
2 141 1
2 148 1
2 150 1
2 152 1
2 156 1
2 173 1
2 177 1
2 178 1
3 4 1
3 5 1
3 12 1
3 15 1
3 19 1
3 20 1
3 25 1
3 33 1
3 53 1
3 59 1
3 60 1
3 70 1
3 72 1
3 73 1
3 104 1
3 118 1
3 120 1
3 126 1
3 132 1
3 133 1
3 134 1
3 136 1
3 140 1
3 146 1
3 148 1
3 154 1
3 156 1
3 164 1
3 168 1
3 169 1
3 176 1
3 177 1
4 5 1
4 6 1
4 7 1
4 10 1
4 12 1
4 15 1
4 20 1
4 27 1
4 33 1
4 36 1
4 37 1
4 41 1
4 46 1
4 49 1
4 58 1
4 62 1
4 63 1
4 72 1
4 80 1
4 91 1
4 96 1
4 99 1
4 103 1
4 106 1
4 107 1
4 109 1
4 114 1
4 119 1
4 127 1
4 128 1
4 132 1
4 133 1
4 136 1
4 146 1
4 147 1
4 149 1
4 150 1
4 156 1
4 162 1
4 172 1
4 174 1
4 176 1
5 7 1
5 8 1
5 12 1
5 20 1
5 25 1
5 30 1
5 33 1
5 37 1
5 46 1
5 49 1
5 53 1
5 58 1
5 62 1
5 67 1
5 68 1
5 69 1
5 70 1
5 72 1
5 75 1
5 76 1
5 85 1
5 90 1
5 91 1
5 92 1
5 96 1
5 97 1
5 103 1
5 107 1
5 119 1
5 120 1
5 122 1
5 123 1
5 126 1
5 131 1
5 132 1
5 133 1
5 137 1
5 141 1
5 146 1
5 147 1
5 148 1
5 150 1
5 156 1
5 158 1
5 164 1
5 173 1
5 174 1
5 177 1
5 178 1
6 7 1
6 14 1
6 15 1
6 17 1
6 19 1
6 20 1
6 21 1
6 27 1
6 34 1
6 36 1
6 38 1
6 39 1
6 40 1
6 43 1
6 50 1
6 51 1
6 53 1
6 59 1
6 60 1
6 62 1
6 65 1
6 68 1
6 71 1
6 72 1
6 78 1
6 80 1
6 81 1
6 82 1
6 85 1
6 86 1
6 87 1
6 94 1
6 101 1
6 103 1
6 105 1
6 107 1
6 108 1
6 109 1
6 111 1
6 112 1
6 113 1
6 114 1
6 118 1
6 121 1
6 125 1
6 127 1
6 129 1
6 132 1
6 133 1
6 136 1
6 140 1
6 142 1
6 144 1
6 147 1
6 149 1
6 151 1
6 153 1
6 154 1
6 155 1
6 157 1
6 158 1
6 164 1
6 167 1
6 169 1
6 172 1
6 176 1
6 177 1
7 10 1
7 11 1
7 17 1
7 20 1
7 27 1
7 30 1
7 36 1
7 40 1
7 50 1
7 52 1
7 62 1
7 67 1
7 69 1
7 71 1
7 81 1
7 85 1
7 90 1
7 100 1
7 107 1
7 109 1
7 114 1
7 121 1
7 122 1
7 125 1
7 127 1
7 129 1
7 133 1
7 147 1
7 148 1
7 149 1
7 158 1
7 167 1
7 173 1
8 11 1
8 21 1
8 25 1
8 28 1
8 31 1
8 37 1
8 45 1
8 46 1
8 55 1
8 58 1
8 59 1
8 65 1
8 67 1
8 69 1
8 72 1
8 84 1
8 91 1
8 92 1
8 96 1
8 97 1
8 98 1
8 102 1
8 103 1
8 104 1
8 106 1
8 109 1
8 118 1
8 126 1
8 133 1
8 136 1
8 137 1
8 141 1
8 145 1
8 150 1
8 155 1
8 158 1
8 162 1
8 164 1
8 178 1
9 29 1
9 31 1
9 32 1
9 39 1
9 40 1
9 42 1
9 47 1
9 48 1
9 51 1
9 52 1
9 54 1
9 55 1
9 57 1
9 59 1
9 65 1
9 69 1
9 73 1
9 75 1
9 78 1
9 82 1
9 84 1
9 86 1
9 87 1
9 92 1
9 96 1
9 111 1
9 115 1
9 116 1
9 120 1
9 125 1
9 131 1
9 137 1
9 139 1
9 141 1
9 143 1
9 144 1
9 145 1
9 151 1
9 153 1
9 155 1
9 161 1
9 163 1
9 164 1
9 166 1
9 170 1
9 171 1
9 172 1
9 175 1
9 178 1
10 11 1
10 13 1
10 14 1
10 17 1
10 24 1
10 27 1
10 32 1
10 36 1
10 52 1
10 58 1
10 62 1
10 67 1
10 69 1
10 78 1
10 80 1
10 81 1
10 83 1
10 87 1
10 89 1
10 90 1
10 92 1
10 99 1
10 100 1
10 107 1
10 113 1
10 114 1
10 115 1
10 119 1
10 124 1
10 129 1
10 135 1
10 138 1
10 143 1
10 147 1
10 149 1
10 153 1
10 156 1
10 157 1
10 162 1
10 168 1
11 15 1
11 20 1
11 21 1
11 30 1
11 37 1
11 41 1
11 45 1
11 50 1
11 52 1
11 59 1
11 67 1
11 69 1
11 81 1
11 91 1
11 99 1
11 100 1
11 102 1
11 103 1
11 106 1
11 107 1
11 109 1
11 118 1
11 121 1
11 126 1
11 136 1
11 144 1
11 145 1
11 149 1
11 153 1
11 155 1
11 157 1
11 162 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 23 1
12 25 1
12 28 1
12 33 1
12 35 1
12 38 1
12 41 1
12 68 1
12 70 1
12 73 1
12 74 1
12 75 1
12 78 1
12 80 1
12 83 1
12 84 1
12 89 1
12 113 1
12 117 1
12 119 1
12 123 1
12 126 1
12 128 1
12 132 1
12 133 1
12 137 1
12 141 1
12 142 1
12 144 1
12 146 1
12 148 1
12 150 1
12 156 1
12 160 1
12 174 1
12 176 1
12 177 1
13 14 1
13 17 1
13 18 1
13 23 1
13 24 1
13 28 1
13 35 1
13 41 1
13 42 1
13 47 1
13 48 1
13 52 1
13 55 1
13 58 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 75 1
13 76 1
13 78 1
13 83 1
13 86 1
13 87 1
13 90 1
13 92 1
13 93 1
13 97 1
13 100 1
13 115 1
13 116 1
13 119 1
13 122 1
13 123 1
13 130 1
13 131 1
13 135 1
13 139 1
13 141 1
13 144 1
13 148 1
13 153 1
13 157 1
13 160 1
13 161 1
13 163 1
13 171 1
13 173 1
13 177 1
13 178 1
14 16 1
14 17 1
14 20 1
14 22 1
14 23 1
14 24 1
14 27 1
14 28 1
14 32 1
14 34 1
14 35 1
14 36 1
14 38 1
14 41 1
14 43 1
14 45 1
14 47 1
14 48 1
14 51 1
14 52 1
14 53 1
14 55 1
14 60 1
14 61 1
14 65 1
14 68 1
14 69 1
14 71 1
14 74 1
14 77 1
14 80 1
14 83 1
14 86 1
14 87 1
14 89 1
14 90 1
14 93 1
14 94 1
14 100 1
14 103 1
14 109 1
14 111 1
14 114 1
14 121 1
14 122 1
14 124 1
14 127 1
14 128 1
14 130 1
14 132 1
14 135 1
14 139 1
14 142 1
14 144 1
14 148 1
14 149 1
14 151 1
14 155 1
14 157 1
14 159 1
14 163 1
14 166 1
14 175 1
14 176 1
15 20 1
15 25 1
15 26 1
15 27 1
15 32 1
15 33 1
15 36 1
15 38 1
15 39 1
15 40 1
15 41 1
15 53 1
15 56 1
15 59 1
15 60 1
15 63 1
15 66 1
15 71 1
15 72 1
15 82 1
15 88 1
15 99 1
15 100 1
15 103 1
15 104 1
15 106 1
15 109 1
15 110 1
15 114 1
15 118 1
15 121 1
15 126 1
15 127 1
15 128 1
15 132 1
15 134 1
15 136 1
15 138 1
15 140 1
15 142 1
15 143 1
15 144 1
15 146 1
15 147 1
15 149 1
15 153 1
15 154 1
15 155 1
15 156 1
15 164 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 172 1
15 176 1
16 23 1
16 24 1
16 26 1
16 27 1
16 34 1
16 35 1
16 36 1
16 43 1
16 46 1
16 61 1
16 68 1
16 74 1
16 77 1
16 80 1
16 83 1
16 89 1
16 90 1
16 101 1
16 105 1
16 113 1
16 127 1
16 130 1
16 132 1
16 135 1
16 142 1
16 149 1
16 157 1
16 160 1
16 174 1
16 176 1
17 20 1
17 23 1
17 24 1
17 27 1
17 36 1
17 38 1
17 43 1
17 52 1
17 60 1
17 65 1
17 67 1
17 68 1
17 69 1
17 71 1
17 77 1
17 78 1
17 80 1
17 83 1
17 85 1
17 86 1
17 87 1
17 89 1
17 90 1
17 93 1
17 94 1
17 100 1
17 105 1
17 108 1
17 111 1
17 113 1
17 114 1
17 115 1
17 121 1
17 122 1
17 125 1
17 127 1
17 129 1
17 130 1
17 135 1
17 139 1
17 144 1
17 147 1
17 149 1
17 151 1
17 155 1
17 157 1
17 163 1
17 176 1
18 19 1
18 23 1
18 24 1
18 28 1
18 29 1
18 31 1
18 39 1
18 42 1
18 44 1
18 47 1
18 48 1
18 56 1
18 61 1
18 63 1
18 64 1
18 66 1
18 68 1
18 70 1
18 73 1
18 74 1
18 77 1
18 83 1
18 84 1
18 86 1
18 89 1
18 92 1
18 93 1
18 96 1
18 97 1
18 104 1
18 108 1
18 113 1
18 116 1
18 117 1
18 119 1
18 120 1
18 123 1
18 128 1
18 135 1
18 137 1
18 139 1
18 141 1
18 146 1
18 148 1
18 150 1
18 152 1
18 160 1
18 163 1
18 166 1
18 169 1
18 170 1
18 176 1
19 23 1
19 29 1
19 36 1
19 44 1
19 48 1
19 49 1
19 53 1
19 62 1
19 70 1
19 72 1
19 76 1
19 83 1
19 85 1
19 86 1
19 87 1
19 89 1
19 93 1
19 95 1
19 101 1
19 105 1
19 108 1
19 113 1
19 114 1
19 115 1
19 117 1
19 120 1
19 122 1
19 124 1
19 129 1
19 132 1
19 134 1
19 140 1
19 141 1
19 147 1
19 148 1
19 152 1
19 154 1
19 167 1
19 175 1
19 176 1
19 177 1
20 25 1
20 27 1
20 35 1
20 37 1
20 38 1
20 39 1
20 40 1
20 41 1
20 43 1
20 53 1
20 59 1
20 60 1
20 65 1
20 68 1
20 71 1
20 72 1
20 75 1
20 78 1
20 80 1
20 83 1
20 100 1
20 103 1
20 107 1
20 109 1
20 118 1
20 126 1
20 132 1
20 133 1
20 134 1
20 136 1
20 137 1
20 144 1
20 147 1
20 148 1
20 149 1
20 151 1
20 153 1
20 155 1
20 156 1
20 157 1
20 161 1
20 164 1
20 167 1
20 174 1
20 177 1
21 27 1
21 32 1
21 40 1
21 45 1
21 46 1
21 50 1
21 52 1
21 57 1
21 59 1
21 60 1
21 65 1
21 67 1
21 69 1
21 79 1
21 81 1
21 82 1
21 84 1
21 88 1
21 99 1
21 102 1
21 103 1
21 104 1
21 105 1
21 106 1
21 109 1
21 111 1
21 118 1
21 121 1
21 125 1
21 129 1
21 136 1
21 140 1
21 143 1
21 145 1
21 149 1
21 155 1
21 162 1
21 165 1
21 168 1
21 172 1
22 25 1
22 27 1
22 32 1
22 38 1
22 39 1
22 45 1
22 50 1
22 51 1
22 52 1
22 57 1
22 60 1
22 63 1
22 68 1
22 71 1
22 76 1
22 77 1
22 89 1
22 91 1
22 94 1
22 102 1
22 103 1
22 106 1
22 109 1
22 110 1
22 129 1
22 132 1
22 133 1
22 139 1
22 167 1
22 175 1
23 24 1
23 29 1
23 32 1
23 36 1
23 42 1
23 44 1
23 47 1
23 48 1
23 52 1
23 58 1
23 61 1
23 64 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 73 1
23 74 1
23 76 1
23 77 1
23 83 1
23 86 1
23 87 1
23 89 1
23 90 1
23 92 1
23 93 1
23 94 1
23 95 1
23 97 1
23 100 1
23 101 1
23 108 1
23 113 1
23 114 1
23 115 1
23 116 1
23 117 1
23 119 1
23 122 1
23 123 1
23 124 1
23 127 1
23 130 1
23 132 1
23 135 1
23 141 1
23 148 1
23 149 1
23 152 1
23 160 1
23 161 1
23 163 1
23 170 1
23 171 1
23 176 1
24 32 1
24 36 1
24 41 1
24 42 1
24 52 1
24 56 1
24 58 1
24 61 1
24 66 1
24 69 1
24 70 1
24 71 1
24 73 1
24 74 1
24 77 1
24 78 1
24 80 1
24 83 1
24 86 1
24 87 1
24 89 1
24 92 1
24 93 1
24 97 1
24 99 1
24 100 1
24 108 1
24 113 1
24 114 1
24 115 1
24 116 1
24 119 1
24 123 1
24 124 1
24 127 1
24 128 1
24 135 1
24 138 1
24 142 1
24 144 1
24 149 1
24 157 1
24 160 1
24 161 1
24 162 1
24 163 1
24 166 1
24 172 1
25 26 1
25 27 1
25 28 1
25 31 1
25 35 1
25 37 1
25 38 1
25 39 1
25 45 1
25 52 1
25 53 1
25 59 1
25 60 1
25 63 1
25 65 1
25 68 1
25 70 1
25 71 1
25 72 1
25 74 1
25 75 1
25 76 1
25 88 1
25 91 1
25 97 1
25 98 1
25 100 1
25 102 1
25 103 1
25 104 1
25 106 1
25 107 1
25 109 1
25 117 1
25 118 1
25 120 1
25 126 1
25 132 1
25 133 1
25 136 1
25 137 1
25 139 1
25 140 1
25 141 1
25 144 1
25 146 1
25 148 1
25 150 1
25 156 1
25 158 1
25 159 1
25 164 1
25 169 1
25 174 1
25 177 1
26 27 1
26 30 1
26 33 1
26 34 1
26 36 1
26 44 1
26 45 1
26 46 1
26 52 1
26 53 1
26 68 1
26 74 1
26 76 1
26 79 1
26 90 1
26 95 1
26 97 1
26 98 1
26 101 1
26 105 1
26 106 1
26 109 1
26 126 1
26 132 1
26 138 1
26 146 1
26 148 1
26 149 1
26 154 1
26 165 1
26 168 1
26 174 1
27 29 1
27 36 1
27 38 1
27 43 1
27 44 1
27 45 1
27 46 1
27 47 1
27 49 1
27 50 1
27 55 1
27 60 1
27 62 1
27 63 1
27 65 1
27 68 1
27 69 1
27 71 1
27 72 1
27 74 1
27 76 1
27 77 1
27 79 1
27 80 1
27 82 1
27 84 1
27 89 1
27 91 1
27 92 1
27 94 1
27 96 1
27 99 1
27 103 1
27 105 1
27 106 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 117 1
27 125 1
27 127 1
27 128 1
27 129 1
27 130 1
27 132 1
27 133 1
27 135 1
27 136 1
27 137 1
27 140 1
27 142 1
27 143 1
27 146 1
27 149 1
27 157 1
27 158 1
27 162 1
27 165 1
27 168 1
27 169 1
27 174 1
27 176 1
28 31 1
28 33 1
28 35 1
28 38 1
28 41 1
28 45 1
28 46 1
28 47 1
28 48 1
28 51 1
28 52 1
28 55 1
28 59 1
28 66 1
28 67 1
28 68 1
28 74 1
28 76 1
28 77 1
28 84 1
28 88 1
28 92 1
28 94 1
28 97 1
28 98 1
28 102 1
28 104 1
28 106 1
28 109 1
28 116 1
28 117 1
28 120 1
28 126 1
28 128 1
28 130 1
28 135 1
28 137 1
28 141 1
28 146 1
28 159 1
28 160 1
28 163 1
28 166 1
28 177 1
28 178 1
29 31 1
29 40 1
29 42 1
29 44 1
29 47 1
29 48 1
29 49 1
29 57 1
29 58 1
29 62 1
29 64 1
29 65 1
29 70 1
29 72 1
29 73 1
29 75 1
29 76 1
29 80 1
29 82 1
29 84 1
29 85 1
29 86 1
29 87 1
29 89 1
29 93 1
29 94 1
29 96 1
29 101 1
29 105 1
29 108 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 119 1
29 120 1
29 122 1
29 125 1
29 127 1
29 129 1
29 135 1
29 136 1
29 137 1
29 140 1
29 141 1
29 142 1
29 143 1
29 147 1
29 150 1
29 151 1
29 152 1
29 158 1
29 164 1
29 169 1
29 170 1
29 171 1
29 175 1
29 176 1
29 177 1
29 178 1
30 34 1
30 37 1
30 45 1
30 46 1
30 53 1
30 67 1
30 68 1
30 81 1
30 90 1
30 93 1
30 95 1
30 98 1
30 100 1
30 101 1
30 109 1
30 112 1
30 121 1
30 122 1
30 126 1
30 130 1
30 133 1
30 148 1
30 149 1
30 168 1
30 173 1
30 174 1
31 34 1
31 35 1
31 38 1
31 39 1
31 41 1
31 42 1
31 48 1
31 51 1
31 54 1
31 55 1
31 59 1
31 60 1
31 61 1
31 64 1
31 65 1
31 72 1
31 73 1
31 74 1
31 84 1
31 92 1
31 98 1
31 104 1
31 105 1
31 111 1
31 116 1
31 117 1
31 118 1
31 120 1
31 126 1
31 134 1
31 137 1
31 139 1
31 140 1
31 141 1
31 144 1
31 146 1
31 151 1
31 155 1
31 159 1
31 160 1
31 161 1
31 163 1
31 166 1
31 169 1
31 171 1
31 175 1
31 177 1
31 178 1
32 36 1
32 39 1
32 48 1
32 51 1
32 52 1
32 54 1
32 56 1
32 57 1
32 59 1
32 60 1
32 61 1
32 63 1
32 64 1
32 66 1
32 69 1
32 77 1
32 79 1
32 81 1
32 82 1
32 86 1
32 87 1
32 88 1
32 89 1
32 90 1
32 93 1
32 94 1
32 95 1
32 99 1
32 100 1
32 104 1
32 106 1
32 108 1
32 109 1
32 110 1
32 111 1
32 114 1
32 115 1
32 116 1
32 121 1
32 124 1
32 125 1
32 127 1
32 129 1
32 135 1
32 136 1
32 138 1
32 140 1
32 143 1
32 145 1
32 149 1
32 152 1
32 153 1
32 154 1
32 162 1
32 165 1
32 166 1
32 167 1
32 169 1
32 170 1
32 172 1
32 175 1
33 37 1
33 41 1
33 46 1
33 58 1
33 59 1
33 66 1
33 72 1
33 74 1
33 97 1
33 99 1
33 104 1
33 106 1
33 109 1
33 123 1
33 126 1
33 128 1
33 132 1
33 134 1
33 138 1
33 146 1
33 154 1
33 156 1
33 160 1
33 166 1
33 168 1
33 172 1
33 174 1
34 35 1
34 41 1
34 42 1
34 51 1
34 53 1
34 59 1
34 61 1
34 68 1
34 86 1
34 87 1
34 88 1
34 93 1
34 98 1
34 101 1
34 109 1
34 111 1
34 112 1
34 118 1
34 121 1
34 126 1
34 127 1
34 130 1
34 134 1
34 144 1
34 148 1
34 151 1
34 154 1
34 155 1
34 159 1
34 161 1
34 166 1
34 167 1
34 171 1
34 176 1
34 177 1
35 38 1
35 41 1
35 42 1
35 68 1
35 75 1
35 118 1
35 126 1
35 130 1
35 137 1
35 141 1
35 155 1
35 160 1
35 161 1
35 171 1
35 177 1
36 44 1
36 52 1
36 60 1
36 62 1
36 68 1
36 71 1
36 77 1
36 80 1
36 81 1
36 83 1
36 86 1
36 87 1
36 89 1
36 90 1
36 95 1
36 106 1
36 109 1
36 110 1
36 113 1
36 114 1
36 115 1
36 127 1
36 128 1
36 129 1
36 132 1
36 138 1
36 142 1
36 147 1
36 148 1
36 149 1
36 156 1
36 176 1
37 46 1
37 58 1
37 67 1
37 69 1
37 72 1
37 99 1
37 118 1
37 126 1
37 131 1
37 133 1
37 137 1
37 146 1
37 161 1
37 168 1
37 174 1
37 177 1
38 39 1
38 41 1
38 43 1
38 45 1
38 47 1
38 51 1
38 52 1
38 55 1
38 59 1
38 60 1
38 63 1
38 65 1
38 68 1
38 69 1
38 71 1
38 74 1
38 75 1
38 76 1
38 77 1
38 78 1
38 80 1
38 83 1
38 86 1
38 88 1
38 89 1
38 94 1
38 100 1
38 102 1
38 103 1
38 105 1
38 106 1
38 109 1
38 111 1
38 117 1
38 120 1
38 128 1
38 132 1
38 137 1
38 139 1
38 141 1
38 144 1
38 156 1
38 157 1
38 159 1
38 163 1
38 166 1
38 169 1
38 175 1
38 177 1
39 40 1
39 42 1
39 53 1
39 54 1
39 56 1
39 57 1
39 59 1
39 60 1
39 63 1
39 64 1
39 65 1
39 71 1
39 78 1
39 86 1
39 91 1
39 100 1
39 102 1
39 103 1
39 104 1
39 107 1
39 108 1
39 110 1
39 114 1
39 116 1
39 120 1
39 126 1
39 129 1
39 134 1
39 136 1
39 139 1
39 140 1
39 143 1
39 144 1
39 146 1
39 153 1
39 156 1
39 164 1
39 167 1
39 169 1
39 175 1
40 47 1
40 49 1
40 50 1
40 57 1
40 59 1
40 60 1
40 63 1
40 65 1
40 75 1
40 78 1
40 81 1
40 84 1
40 85 1
40 86 1
40 91 1
40 96 1
40 103 1
40 105 1
40 107 1
40 108 1
40 116 1
40 118 1
40 120 1
40 125 1
40 129 1
40 136 1
40 137 1
40 139 1
40 140 1
40 141 1
40 143 1
40 144 1
40 145 1
40 147 1
40 150 1
40 153 1
40 158 1
40 164 1
40 167 1
40 169 1
40 178 1
41 42 1
41 51 1
41 54 1
41 59 1
41 61 1
41 66 1
41 68 1
41 71 1
41 77 1
41 78 1
41 80 1
41 83 1
41 86 1
41 87 1
41 99 1
41 100 1
41 102 1
41 106 1
41 109 1
41 116 1
41 126 1
41 128 1
41 134 1
41 138 1
41 139 1
41 142 1
41 144 1
41 154 1
41 155 1
41 156 1
41 157 1
41 160 1
41 163 1
41 166 1
41 172 1
42 48 1
42 51 1
42 54 1
42 55 1
42 56 1
42 58 1
42 59 1
42 61 1
42 64 1
42 70 1
42 73 1
42 75 1
42 78 1
42 83 1
42 84 1
42 86 1
42 87 1
42 92 1
42 93 1
42 96 1
42 100 1
42 104 1
42 108 1
42 115 1
42 116 1
42 118 1
42 119 1
42 120 1
42 123 1
42 124 1
42 125 1
42 131 1
42 134 1
42 139 1
42 141 1
42 142 1
42 144 1
42 148 1
42 151 1
42 153 1
42 155 1
42 160 1
42 161 1
42 163 1
42 164 1
42 166 1
42 170 1
42 171 1
42 172 1
42 175 1
42 177 1
42 178 1
43 45 1
43 47 1
43 49 1
43 60 1
43 65 1
43 68 1
43 74 1
43 75 1
43 77 1
43 78 1
43 80 1
43 82 1
43 89 1
43 94 1
43 101 1
43 103 1
43 105 1
43 111 1
43 113 1
43 122 1
43 127 1
43 128 1
43 130 1
43 132 1
43 133 1
43 135 1
43 137 1
43 144 1
43 149 1
43 151 1
43 157 1
43 159 1
43 161 1
43 174 1
43 176 1
43 177 1
44 45 1
44 47 1
44 48 1
44 49 1
44 52 1
44 62 1
44 68 1
44 74 1
44 76 1
44 79 1
44 89 1
44 95 1
44 97 1
44 106 1
44 108 1
44 110 1
44 113 1
44 117 1
44 120 1
44 129 1
44 132 1
44 135 1
44 140 1
44 146 1
44 148 1
44 150 1
44 152 1
44 165 1
44 176 1
45 46 1
45 47 1
45 49 1
45 50 1
45 51 1
45 52 1
45 55 1
45 60 1
45 67 1
45 68 1
45 69 1
45 74 1
45 76 1
45 77 1
45 79 1
45 82 1
45 84 1
45 88 1
45 94 1
45 97 1
45 98 1
45 101 1
45 103 1
45 105 1
45 106 1
45 109 1
45 111 1
45 117 1
45 126 1
45 130 1
45 132 1
45 133 1
45 135 1
45 137 1
45 140 1
45 146 1
45 149 1
45 157 1
45 158 1
45 159 1
45 162 1
45 165 1
46 49 1
46 55 1
46 58 1
46 59 1
46 62 1
46 64 1
46 66 1
46 72 1
46 74 1
46 77 1
46 79 1
46 80 1
46 82 1
46 84 1
46 90 1
46 91 1
46 92 1
46 96 1
46 97 1
46 99 1
46 101 1
46 103 1
46 104 1
46 105 1
46 106 1
46 128 1
46 130 1
46 132 1
46 133 1
46 135 1
46 136 1
46 137 1
46 140 1
46 143 1
46 146 1
46 149 1
46 150 1
46 160 1
46 161 1
46 162 1
46 165 1
46 166 1
46 168 1
46 171 1
46 174 1
46 178 1
47 48 1
47 49 1
47 52 1
47 55 1
47 57 1
47 60 1
47 67 1
47 68 1
47 69 1
47 74 1
47 75 1
47 76 1
47 85 1
47 87 1
47 89 1
47 91 1
47 92 1
47 94 1
47 96 1
47 105 1
47 111 1
47 113 1
47 117 1
47 120 1
47 122 1
47 125 1
47 130 1
47 135 1
47 137 1
47 141 1
47 151 1
47 158 1
47 159 1
47 163 1
47 164 1
47 170 1
47 175 1
47 178 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 57 1
48 61 1
48 64 1
48 67 1
48 68 1
48 69 1
48 70 1
48 74 1
48 76 1
48 77 1
48 81 1
48 85 1
48 87 1
48 88 1
48 89 1
48 92 1
48 93 1
48 94 1
48 95 1
48 97 1
48 98 1
48 102 1
48 108 1
48 111 1
48 116 1
48 117 1
48 120 1
48 125 1
48 130 1
48 134 1
48 135 1
48 140 1
48 141 1
48 151 1
48 152 1
48 159 1
48 163 1
48 164 1
48 167 1
48 170 1
48 175 1
48 177 1
48 178 1
49 50 1
49 57 1
49 58 1
49 62 1
49 63 1
49 64 1
49 70 1
49 72 1
49 74 1
49 79 1
49 85 1
49 89 1
49 91 1
49 94 1
49 96 1
49 103 1
49 105 1
49 110 1
49 113 1
49 120 1
49 129 1
49 132 1
49 133 1
49 135 1
49 136 1
49 137 1
49 140 1
49 143 1
49 146 1
49 147 1
49 150 1
49 152 1
49 158 1
49 162 1
49 164 1
49 174 1
49 178 1
50 52 1
50 57 1
50 60 1
50 67 1
50 69 1
50 79 1
50 81 1
50 82 1
50 85 1
50 91 1
50 94 1
50 103 1
50 109 1
50 110 1
50 125 1
50 129 1
50 133 1
50 145 1
50 149 1
50 158 1
50 162 1
50 167 1
51 52 1
51 54 1
51 59 1
51 60 1
51 61 1
51 65 1
51 68 1
51 77 1
51 82 1
51 86 1
51 87 1
51 88 1
51 93 1
51 94 1
51 108 1
51 111 1
51 114 1
51 116 1
51 117 1
51 121 1
51 127 1
51 142 1
51 144 1
51 151 1
51 155 1
51 159 1
51 163 1
51 165 1
51 166 1
51 169 1
51 175 1
51 176 1
52 54 1
52 57 1
52 66 1
52 67 1
52 69 1
52 71 1
52 74 1
52 76 1
52 77 1
52 79 1
52 81 1
52 82 1
52 86 1
52 87 1
52 88 1
52 89 1
52 90 1
52 93 1
52 94 1
52 95 1
52 97 1
52 98 1
52 100 1
52 102 1
52 103 1
52 106 1
52 109 1
52 110 1
52 111 1
52 122 1
52 124 1
52 125 1
52 126 1
52 134 1
52 135 1
52 138 1
52 145 1
52 148 1
52 149 1
52 152 1
52 159 1
52 162 1
52 163 1
52 167 1
52 170 1
52 173 1
52 175 1
53 59 1
53 60 1
53 65 1
53 68 1
53 70 1
53 71 1
53 72 1
53 76 1
53 85 1
53 86 1
53 88 1
53 93 1
53 98 1
53 109 1
53 112 1
53 114 1
53 117 1
53 118 1
53 120 1
53 121 1
53 124 1
53 126 1
53 132 1
53 133 1
53 134 1
53 140 1
53 144 1
53 148 1
53 151 1
53 154 1
53 158 1
53 159 1
53 164 1
53 167 1
53 173 1
53 175 1
53 176 1
53 177 1
54 56 1
54 57 1
54 59 1
54 64 1
54 66 1
54 81 1
54 86 1
54 87 1
54 88 1
54 93 1
54 98 1
54 100 1
54 102 1
54 116 1
54 120 1
54 134 1
54 138 1
54 143 1
54 144 1
54 145 1
54 152 1
54 153 1
54 155 1
54 163 1
54 167 1
54 175 1
54 178 1
55 57 1
55 59 1
55 65 1
55 67 1
55 69 1
55 74 1
55 75 1
55 77 1
55 80 1
55 82 1
55 84 1
55 92 1
55 94 1
55 103 1
55 105 1
55 111 1
55 118 1
55 128 1
55 130 1
55 135 1
55 137 1
55 141 1
55 149 1
55 151 1
55 155 1
55 157 1
55 159 1
55 160 1
55 161 1
55 166 1
55 170 1
55 174 1
55 178 1
56 63 1
56 64 1
56 66 1
56 70 1
56 78 1
56 83 1
56 86 1
56 100 1
56 107 1
56 108 1
56 114 1
56 115 1
56 116 1
56 124 1
56 129 1
56 134 1
56 136 1
56 138 1
56 140 1
56 142 1
56 143 1
56 144 1
56 147 1
56 153 1
56 156 1
56 164 1
56 167 1
56 168 1
56 169 1
57 60 1
57 67 1
57 72 1
57 76 1
57 79 1
57 81 1
57 85 1
57 87 1
57 88 1
57 98 1
57 111 1
57 120 1
57 125 1
57 129 1
57 130 1
57 134 1
57 140 1
57 143 1
57 145 1
57 151 1
57 152 1
57 158 1
57 167 1
57 168 1
57 170 1
57 173 1
57 175 1
57 178 1
58 62 1
58 64 1
58 67 1
58 69 1
58 70 1
58 72 1
58 75 1
58 79 1
58 87 1
58 90 1
58 92 1
58 96 1
58 97 1
58 99 1
58 115 1
58 119 1
58 123 1
58 124 1
58 131 1
58 143 1
58 146 1
58 147 1
58 150 1
58 156 1
58 160 1
58 161 1
58 162 1
58 164 1
58 168 1
58 170 1
58 171 1
58 174 1
58 178 1
59 60 1
59 63 1
59 65 1
59 66 1
59 69 1
59 77 1
59 84 1
59 88 1
59 98 1
59 99 1
59 100 1
59 102 1
59 103 1
59 104 1
59 106 1
59 109 1
59 111 1
59 118 1
59 120 1
59 121 1
59 126 1
59 128 1
59 134 1
59 136 1
59 138 1
59 143 1
59 144 1
59 145 1
59 146 1
59 153 1
59 154 1
59 155 1
59 157 1
59 162 1
59 163 1
59 166 1
59 167 1
59 168 1
59 169 1
59 172 1
59 177 1
59 178 1
60 63 1
60 65 1
60 68 1
60 71 1
60 74 1
60 76 1
60 77 1
60 82 1
60 85 1
60 86 1
60 88 1
60 89 1
60 94 1
60 98 1
60 103 1
60 105 1
60 106 1
60 108 1
60 109 1
60 110 1
60 111 1
60 114 1
60 117 1
60 118 1
60 120 1
60 125 1
60 127 1
60 128 1
60 129 1
60 132 1
60 133 1
60 136 1
60 137 1
60 140 1
60 142 1
60 144 1
60 146 1
60 151 1
60 152 1
60 154 1
60 158 1
60 159 1
60 167 1
60 169 1
60 175 1
60 176 1
60 177 1
61 64 1
61 73 1
61 74 1
61 77 1
61 82 1
61 84 1
61 86 1
61 93 1
61 101 1
61 104 1
61 108 1
61 114 1
61 115 1
61 116 1
61 117 1
61 124 1
61 127 1
61 142 1
61 152 1
61 154 1
61 159 1
61 160 1
61 165 1
61 166 1
61 170 1
61 171 1
61 172 1
61 176 1
62 70 1
62 72 1
62 81 1
62 85 1
62 90 1
62 95 1
62 101 1
62 105 1
62 107 1
62 112 1
62 113 1
62 114 1
62 119 1
62 122 1
62 123 1
62 127 1
62 129 1
62 132 1
62 133 1
62 140 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 154 1
62 156 1
62 158 1
62 164 1
62 174 1
62 176 1
63 64 1
63 66 1
63 80 1
63 83 1
63 89 1
63 91 1
63 96 1
63 102 1
63 103 1
63 104 1
63 106 1
63 108 1
63 109 1
63 110 1
63 116 1
63 128 1
63 129 1
63 136 1
63 139 1
63 140 1
63 143 1
63 146 1
63 147 1
63 150 1
63 156 1
63 162 1
63 169 1
64 66 1
64 70 1
64 72 1
64 73 1
64 74 1
64 79 1
64 84 1
64 92 1
64 96 1
64 97 1
64 98 1
64 104 1
64 108 1
64 115 1
64 116 1
64 117 1
64 120 1
64 123 1
64 124 1
64 129 1
64 131 1
64 134 1
64 136 1
64 138 1
64 140 1
64 141 1
64 143 1
64 150 1
64 152 1
64 160 1
64 163 1
64 168 1
64 169 1
64 170 1
64 171 1
64 178 1
65 69 1
65 72 1
65 73 1
65 75 1
65 78 1
65 80 1
65 82 1
65 84 1
65 91 1
65 94 1
65 96 1
65 103 1
65 105 1
65 111 1
65 115 1
65 117 1
65 118 1
65 119 1
65 120 1
65 125 1
65 127 1
65 128 1
65 136 1
65 137 1
65 139 1
65 140 1
65 141 1
65 142 1
65 144 1
65 145 1
65 147 1
65 151 1
65 155 1
65 157 1
65 158 1
65 159 1
65 164 1
65 166 1
65 169 1
65 171 1
65 172 1
65 174 1
65 175 1
65 177 1
65 178 1
66 77 1
66 79 1
66 89 1
66 92 1
66 95 1
66 97 1
66 99 1
66 102 1
66 103 1
66 104 1
66 106 1
66 110 1
66 116 1
66 128 1
66 135 1
66 136 1
66 138 1
66 143 1
66 146 1
66 160 1
66 162 1
66 163 1
66 166 1
67 69 1
67 74 1
67 75 1
67 76 1
67 79 1
67 81 1
67 87 1
67 90 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 97 1
67 98 1
67 100 1
67 102 1
67 107 1
67 111 1
67 122 1
67 130 1
67 131 1
67 135 1
67 141 1
67 145 1
67 148 1
67 149 1
67 152 1
67 153 1
67 158 1
67 161 1
67 162 1
67 163 1
67 173 1
67 178 1
68 71 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 80 1
68 83 1
68 86 1
68 89 1
68 93 1
68 94 1
68 98 1
68 106 1
68 109 1
68 113 1
68 117 1
68 122 1
68 126 1
68 128 1
68 130 1
68 132 1
68 133 1
68 137 1
68 139 1
68 140 1
68 141 1
68 142 1
68 144 1
68 146 1
68 148 1
68 151 1
68 159 1
68 175 1
68 176 1
68 177 1
69 75 1
69 77 1
69 78 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 87 1
69 89 1
69 90 1
69 91 1
69 92 1
69 94 1
69 96 1
69 100 1
69 102 1
69 103 1
69 106 1
69 107 1
69 111 1
69 115 1
69 116 1
69 122 1
69 127 1
69 128 1
69 130 1
69 131 1
69 135 1
69 137 1
69 139 1
69 141 1
69 145 1
69 149 1
69 153 1
69 157 1
69 161 1
69 162 1
69 163 1
69 166 1
69 172 1
69 178 1
70 72 1
70 73 1
70 75 1
70 83 1
70 84 1
70 86 1
70 96 1
70 108 1
70 115 1
70 116 1
70 117 1
70 119 1
70 120 1
70 123 1
70 124 1
70 129 1
70 131 1
70 132 1
70 134 1
70 136 1
70 140 1
70 141 1
70 147 1
70 148 1
70 150 1
70 156 1
70 164 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 177 1
71 78 1
71 80 1
71 81 1
71 83 1
71 86 1
71 87 1
71 89 1
71 93 1
71 95 1
71 100 1
71 107 1
71 109 1
71 126 1
71 132 1
71 133 1
71 139 1
71 144 1
71 148 1
71 156 1
71 163 1
71 167 1
72 73 1
72 80 1
72 84 1
72 85 1
72 96 1
72 101 1
72 103 1
72 104 1
72 105 1
72 112 1
72 113 1
72 114 1
72 118 1
72 119 1
72 120 1
72 127 1
72 129 1
72 132 1
72 133 1
72 136 1
72 137 1
72 140 1
72 142 1
72 143 1
72 144 1
72 146 1
72 147 1
72 149 1
72 150 1
72 151 1
72 152 1
72 154 1
72 155 1
72 158 1
72 164 1
72 168 1
72 171 1
72 172 1
72 174 1
72 176 1
72 177 1
72 178 1
73 83 1
73 84 1
73 86 1
73 96 1
73 104 1
73 105 1
73 108 1
73 115 1
73 116 1
73 117 1
73 119 1
73 120 1
73 137 1
73 142 1
73 146 1
73 147 1
73 151 1
73 160 1
73 164 1
73 166 1
73 169 1
73 170 1
73 171 1
73 174 1
73 176 1
73 177 1
74 76 1
74 77 1
74 79 1
74 82 1
74 84 1
74 89 1
74 92 1
74 95 1
74 96 1
74 97 1
74 98 1
74 101 1
74 104 1
74 105 1
74 106 1
74 108 1
74 109 1
74 111 1
74 113 1
74 116 1
74 117 1
74 128 1
74 130 1
74 132 1
74 135 1
74 137 1
74 140 1
74 141 1
74 146 1
74 149 1
74 152 1
74 159 1
74 160 1
74 163 1
74 165 1
74 166 1
74 170 1
74 174 1
75 78 1
75 83 1
75 84 1
75 86 1
75 87 1
75 91 1
75 92 1
75 96 1
75 115 1
75 119 1
75 122 1
75 125 1
75 131 1
75 137 1
75 141 1
75 148 1
75 151 1
75 155 1
75 161 1
75 164 1
75 170 1
75 171 1
75 174 1
75 177 1
75 178 1
76 85 1
76 89 1
76 91 1
76 95 1
76 97 1
76 98 1
76 102 1
76 106 1
76 109 1
76 117 1
76 120 1
76 126 1
76 129 1
76 132 1
76 133 1
76 134 1
76 135 1
76 140 1
76 141 1
76 148 1
76 150 1
76 152 1
76 158 1
76 159 1
76 167 1
76 175 1
77 80 1
77 82 1
77 83 1
77 84 1
77 87 1
77 89 1
77 92 1
77 94 1
77 99 1
77 103 1
77 105 1
77 106 1
77 108 1
77 111 1
77 113 1
77 114 1
77 116 1
77 117 1
77 127 1
77 128 1
77 130 1
77 132 1
77 135 1
77 137 1
77 142 1
77 149 1
77 157 1
77 160 1
77 162 1
77 163 1
77 165 1
77 166 1
77 169 1
77 170 1
77 172 1
77 176 1
78 80 1
78 83 1
78 86 1
78 87 1
78 91 1
78 94 1
78 96 1
78 100 1
78 103 1
78 107 1
78 115 1
78 119 1
78 125 1
78 137 1
78 139 1
78 142 1
78 144 1
78 147 1
78 151 1
78 153 1
78 155 1
78 157 1
78 162 1
78 163 1
78 164 1
79 81 1
79 82 1
79 90 1
79 92 1
79 95 1
79 97 1
79 101 1
79 105 1
79 106 1
79 110 1
79 129 1
79 135 1
79 143 1
79 149 1
79 152 1
79 162 1
79 165 1
79 168 1
79 170 1
79 178 1
80 82 1
80 83 1
80 84 1
80 89 1
80 91 1
80 92 1
80 94 1
80 96 1
80 99 1
80 103 1
80 105 1
80 108 1
80 111 1
80 113 1
80 114 1
80 115 1
80 119 1
80 125 1
80 127 1
80 128 1
80 129 1
80 130 1
80 132 1
80 135 1
80 136 1
80 137 1
80 142 1
80 144 1
80 147 1
80 149 1
80 151 1
80 155 1
80 157 1
80 160 1
80 162 1
80 169 1
80 172 1
80 174 1
80 176 1
81 82 1
81 85 1
81 87 1
81 88 1
81 90 1
81 93 1
81 95 1
81 100 1
81 109 1
81 114 1
81 115 1
81 121 1
81 124 1
81 125 1
81 127 1
81 129 1
81 134 1
81 138 1
81 143 1
81 145 1
81 147 1
81 149 1
81 153 1
81 162 1
81 167 1
81 168 1
81 170 1
81 173 1
81 175 1
82 84 1
82 87 1
82 88 1
82 89 1
82 92 1
82 94 1
82 96 1
82 99 1
82 101 1
82 103 1
82 104 1
82 105 1
82 106 1
82 108 1
82 111 1
82 113 1
82 114 1
82 115 1
82 116 1
82 117 1
82 125 1
82 127 1
82 128 1
82 129 1
82 130 1
82 135 1
82 136 1
82 137 1
82 140 1
82 143 1
82 149 1
82 157 1
82 159 1
82 162 1
82 165 1
82 166 1
82 168 1
82 169 1
82 170 1
82 172 1
82 174 1
83 86 1
83 89 1
83 96 1
83 100 1
83 108 1
83 113 1
83 114 1
83 115 1
83 116 1
83 119 1
83 122 1
83 123 1
83 127 1
83 128 1
83 139 1
83 141 1
83 142 1
83 144 1
83 147 1
83 148 1
83 156 1
83 162 1
83 169 1
83 176 1
83 177 1
84 92 1
84 96 1
84 101 1
84 104 1
84 105 1
84 111 1
84 115 1
84 116 1
84 117 1
84 118 1
84 120 1
84 128 1
84 135 1
84 136 1
84 137 1
84 143 1
84 145 1
84 146 1
84 147 1
84 151 1
84 155 1
84 159 1
84 160 1
84 162 1
84 164 1
84 165 1
84 166 1
84 168 1
84 169 1
84 170 1
84 171 1
84 172 1
84 174 1
84 177 1
84 178 1
85 86 1
85 87 1
85 93 1
85 101 1
85 105 1
85 112 1
85 113 1
85 114 1
85 115 1
85 120 1
85 122 1
85 125 1
85 127 1
85 129 1
85 133 1
85 134 1
85 136 1
85 140 1
85 147 1
85 148 1
85 151 1
85 158 1
85 164 1
85 167 1
85 173 1
85 175 1
85 177 1
86 87 1
86 89 1
86 93 1
86 100 1
86 108 1
86 111 1
86 113 1
86 114 1
86 115 1
86 116 1
86 119 1
86 120 1
86 121 1
86 122 1
86 125 1
86 127 1
86 139 1
86 141 1
86 142 1
86 144 1
86 147 1
86 148 1
86 151 1
86 153 1
86 163 1
86 164 1
86 167 1
86 175 1
86 176 1
86 177 1
87 89 1
87 90 1
87 92 1
87 93 1
87 94 1
87 100 1
87 101 1
87 108 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 121 1
87 122 1
87 124 1
87 125 1
87 127 1
87 129 1
87 130 1
87 131 1
87 135 1
87 143 1
87 147 1
87 149 1
87 151 1
87 153 1
87 155 1
87 157 1
87 161 1
87 162 1
87 163 1
87 164 1
87 170 1
87 171 1
87 173 1
87 175 1
88 93 1
88 98 1
88 103 1
88 106 1
88 109 1
88 114 1
88 121 1
88 124 1
88 127 1
88 134 1
88 136 1
88 144 1
88 154 1
88 165 1
88 166 1
88 167 1
88 175 1
89 92 1
89 94 1
89 96 1
89 97 1
89 105 1
89 108 1
89 110 1
89 113 1
89 115 1
89 116 1
89 117 1
89 122 1
89 127 1
89 128 1
89 129 1
89 132 1
89 135 1
89 139 1
89 141 1
89 142 1
89 148 1
89 149 1
89 152 1
89 162 1
89 163 1
89 175 1
89 176 1
90 95 1
90 100 1
90 101 1
90 109 1
90 112 1
90 113 1
90 114 1
90 115 1
90 122 1
90 124 1
90 127 1
90 129 1
90 130 1
90 135 1
90 143 1
90 147 1
90 148 1
90 149 1
90 154 1
90 168 1
90 170 1
90 173 1
90 174 1
91 92 1
91 94 1
91 96 1
91 97 1
91 102 1
91 103 1
91 107 1
91 120 1
91 128 1
91 129 1
91 136 1
91 137 1
91 139 1
91 141 1
91 145 1
91 147 1
91 150 1
91 158 1
91 162 1
91 178 1
92 96 1
92 97 1
92 99 1
92 115 1
92 116 1
92 119 1
92 123 1
92 128 1
92 131 1
92 135 1
92 141 1
92 143 1
92 157 1
92 160 1
92 161 1
92 162 1
92 163 1
92 166 1
92 170 1
92 171 1
92 172 1
92 174 1
92 178 1
93 95 1
93 98 1
93 100 1
93 101 1
93 108 1
93 109 1
93 113 1
93 115 1
93 116 1
93 120 1
93 122 1
93 124 1
93 125 1
93 130 1
93 134 1
93 135 1
93 141 1
93 148 1
93 151 1
93 163 1
93 167 1
93 170 1
93 173 1
93 176 1
93 177 1
94 96 1
94 103 1
94 105 1
94 111 1
94 113 1
94 115 1
94 117 1
94 125 1
94 128 1
94 129 1
94 130 1
94 135 1
94 136 1
94 137 1
94 139 1
94 149 1
94 157 1
94 162 1
94 163 1
94 175 1
95 97 1
95 98 1
95 100 1
95 106 1
95 109 1
95 110 1
95 123 1
95 124 1
95 132 1
95 138 1
95 148 1
95 149 1
95 152 1
95 173 1
96 103 1
96 105 1
96 108 1
96 113 1
96 115 1
96 116 1
96 119 1
96 120 1
96 125 1
96 128 1
96 129 1
96 135 1
96 136 1
96 137 1
96 139 1
96 141 1
96 143 1
96 146 1
96 147 1
96 150 1
96 158 1
96 162 1
96 164 1
96 169 1
96 174 1
96 177 1
96 178 1
97 98 1
97 102 1
97 104 1
97 106 1
97 116 1
97 120 1
97 123 1
97 126 1
97 128 1
97 135 1
97 141 1
97 146 1
97 150 1
97 152 1
97 160 1
97 162 1
97 163 1
97 165 1
97 166 1
97 178 1
98 102 1
98 104 1
98 106 1
98 109 1
98 112 1
98 118 1
98 120 1
98 124 1
98 126 1
98 132 1
98 134 1
98 140 1
98 148 1
98 152 1
98 154 1
98 159 1
98 165 1
98 167 1
98 173 1
98 178 1
99 103 1
99 104 1
99 106 1
99 109 1
99 121 1
99 128 1
99 136 1
99 138 1
99 142 1
99 143 1
99 146 1
99 147 1
99 149 1
99 153 1
99 154 1
99 157 1
99 160 1
99 161 1
99 162 1
99 166 1
99 168 1
99 171 1
99 172 1
99 174 1
100 102 1
100 107 1
100 109 1
100 124 1
100 126 1
100 130 1
100 134 1
100 138 1
100 139 1
100 144 1
100 153 1
100 156 1
100 157 1
100 163 1
100 167 1
101 105 1
101 111 1
101 112 1
101 113 1
101 115 1
101 122 1
101 124 1
101 127 1
101 129 1
101 130 1
101 132 1
101 133 1
101 135 1
101 147 1
101 149 1
101 151 1
101 154 1
101 155 1
101 159 1
101 165 1
101 168 1
101 170 1
101 171 1
101 173 1
101 174 1
101 176 1
102 103 1
102 106 1
102 109 1
102 120 1
102 126 1
102 139 1
102 141 1
102 145 1
102 150 1
102 162 1
102 163 1
102 178 1
103 105 1
103 106 1
103 109 1
103 111 1
103 118 1
103 128 1
103 133 1
103 136 1
103 137 1
103 140 1
103 144 1
103 145 1
103 146 1
103 157 1
103 158 1
103 162 1
103 164 1
103 166 1
104 106 1
104 117 1
104 118 1
104 120 1
104 126 1
104 134 1
104 136 1
104 138 1
104 140 1
104 143 1
104 146 1
104 154 1
104 160 1
104 165 1
104 166 1
104 168 1
104 169 1
104 171 1
104 178 1
105 108 1
105 111 1
105 112 1
105 113 1
105 117 1
105 120 1
105 125 1
105 127 1
105 128 1
105 129 1
105 130 1
105 132 1
105 133 1
105 135 1
105 136 1
105 137 1
105 140 1
105 142 1
105 146 1
105 147 1
105 151 1
105 158 1
105 159 1
105 164 1
105 165 1
105 168 1
105 169 1
105 170 1
105 171 1
105 172 1
105 174 1
105 176 1
105 177 1
105 178 1
106 108 1
106 109 1
106 110 1
106 114 1
106 126 1
106 127 1
106 128 1
106 132 1
106 136 1
106 138 1
106 140 1
106 143 1
106 146 1
106 149 1
106 152 1
106 154 1
106 156 1
106 162 1
106 165 1
106 166 1
106 169 1
106 176 1
107 119 1
107 139 1
107 144 1
107 147 1
107 153 1
107 156 1
107 164 1
107 167 1
108 110 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 120 1
108 124 1
108 125 1
108 127 1
108 129 1
108 139 1
108 140 1
108 142 1
108 147 1
108 150 1
108 152 1
108 166 1
108 169 1
108 170 1
108 175 1
108 176 1
109 112 1
109 114 1
109 121 1
109 124 1
109 126 1
109 127 1
109 128 1
109 132 1
109 133 1
109 134 1
109 138 1
109 144 1
109 146 1
109 148 1
109 149 1
109 154 1
109 156 1
109 166 1
109 167 1
109 172 1
109 173 1
109 176 1
110 114 1
110 128 1
110 129 1
110 132 1
110 136 1
110 140 1
110 146 1
110 149 1
110 162 1
110 169 1
111 112 1
111 121 1
111 125 1
111 127 1
111 130 1
111 135 1
111 137 1
111 144 1
111 149 1
111 151 1
111 155 1
111 157 1
111 159 1
111 166 1
111 170 1
112 118 1
112 121 1
112 126 1
112 129 1
112 130 1
112 133 1
112 134 1
112 140 1
112 149 1
112 151 1
112 154 1
112 155 1
112 168 1
112 173 1
113 114 1
113 115 1
113 117 1
113 119 1
113 122 1
113 124 1
113 127 1
113 129 1
113 130 1
113 132 1
113 135 1
113 142 1
113 147 1
113 148 1
113 149 1
113 151 1
113 157 1
113 162 1
113 170 1
113 173 1
113 174 1
113 176 1
114 115 1
114 116 1
114 121 1
114 124 1
114 127 1
114 129 1
114 132 1
114 138 1
114 140 1
114 142 1
114 147 1
114 149 1
114 151 1
114 154 1
114 167 1
114 170 1
114 176 1
115 116 1
115 119 1
115 123 1
115 124 1
115 125 1
115 127 1
115 129 1
115 130 1
115 131 1
115 134 1
115 135 1
115 136 1
115 138 1
115 142 1
115 143 1
115 144 1
115 147 1
115 151 1
115 153 1
115 155 1
115 157 1
115 161 1
115 162 1
115 164 1
115 168 1
115 169 1
115 170 1
115 171 1
115 172 1
115 173 1
115 176 1
115 177 1
115 178 1
116 117 1
116 120 1
116 124 1
116 127 1
116 128 1
116 134 1
116 135 1
116 138 1
116 139 1
116 141 1
116 142 1
116 143 1
116 144 1
116 147 1
116 152 1
116 155 1
116 160 1
116 162 1
116 163 1
116 166 1
116 169 1
116 170 1
116 171 1
116 175 1
117 120 1
117 128 1
117 132 1
117 137 1
117 140 1
117 141 1
117 144 1
117 146 1
117 151 1
117 152 1
117 159 1
117 165 1
117 166 1
117 169 1
117 170 1
117 175 1
117 176 1
117 177 1
118 120 1
118 121 1
118 126 1
118 131 1
118 133 1
118 134 1
118 136 1
118 137 1
118 144 1
118 145 1
118 151 1
118 153 1
118 154 1
118 155 1
118 161 1
118 164 1
118 168 1
118 171 1
118 177 1
118 178 1
119 123 1
119 124 1
119 131 1
119 142 1
119 147 1
119 148 1
119 150 1
119 151 1
119 156 1
119 157 1
119 160 1
119 161 1
119 164 1
119 170 1
119 171 1
119 174 1
120 125 1
120 129 1
120 134 1
120 136 1
120 137 1
120 140 1
120 141 1
120 146 1
120 148 1
120 150 1
120 151 1
120 152 1
120 156 1
120 158 1
120 159 1
120 164 1
120 167 1
120 169 1
120 175 1
120 177 1
120 178 1
121 127 1
121 129 1
121 130 1
121 134 1
121 136 1
121 138 1
121 143 1
121 144 1
121 147 1
121 149 1
121 151 1
121 153 1
121 154 1
121 155 1
121 157 1
121 167 1
121 168 1
121 172 1
122 125 1
122 130 1
122 133 1
122 135 1
122 141 1
122 148 1
122 151 1
122 158 1
122 170 1
122 173 1
122 176 1
122 177 1
123 124 1
123 132 1
123 134 1
123 138 1
123 148 1
123 150 1
123 156 1
123 160 1
123 168 1
123 171 1
124 127 1
124 129 1
124 131 1
124 134 1
124 138 1
124 143 1
124 147 1
124 148 1
124 149 1
124 152 1
124 153 1
124 154 1
124 167 1
124 168 1
124 170 1
124 171 1
124 173 1
125 127 1
125 129 1
125 139 1
125 141 1
125 142 1
125 145 1
125 147 1
125 151 1
125 158 1
125 159 1
125 164 1
125 167 1
125 170 1
125 175 1
125 177 1
125 178 1
126 132 1
126 133 1
126 134 1
126 144 1
126 148 1
126 154 1
126 156 1
126 164 1
126 177 1
127 129 1
127 130 1
127 135 1
127 136 1
127 138 1
127 140 1
127 142 1
127 143 1
127 144 1
127 147 1
127 149 1
127 151 1
127 154 1
127 155 1
127 157 1
127 166 1
127 168 1
127 170 1
127 172 1
127 176 1
128 132 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 142 1
128 146 1
128 156 1
128 157 1
128 160 1
128 162 1
128 163 1
128 166 1
128 169 1
128 174 1
128 176 1
129 135 1
129 136 1
129 140 1
129 142 1
129 143 1
129 145 1
129 147 1
129 149 1
129 150 1
129 152 1
129 154 1
129 158 1
129 162 1
129 164 1
129 165 1
129 167 1
129 168 1
129 170 1
129 173 1
129 175 1
129 178 1
130 135 1
130 148 1
130 149 1
130 151 1
130 155 1
130 157 1
130 159 1
130 161 1
130 163 1
130 170 1
130 173 1
130 174 1
131 134 1
131 143 1
131 147 1
131 151 1
131 153 1
131 155 1
131 161 1
131 164 1
131 168 1
131 170 1
131 171 1
131 173 1
131 178 1
132 133 1
132 140 1
132 142 1
132 146 1
132 148 1
132 149 1
132 150 1
132 154 1
132 156 1
132 174 1
132 176 1
133 136 1
133 137 1
133 140 1
133 146 1
133 148 1
133 149 1
133 151 1
133 158 1
133 164 1
133 174 1
133 177 1
134 138 1
134 144 1
134 148 1
134 152 1
134 153 1
134 154 1
134 155 1
134 164 1
134 166 1
134 167 1
134 168 1
134 172 1
134 173 1
134 177 1
134 178 1
135 137 1
135 141 1
135 149 1
135 152 1
135 157 1
135 159 1
135 162 1
135 163 1
135 170 1
135 173 1
135 174 1
136 137 1
136 140 1
136 142 1
136 143 1
136 145 1
136 146 1
136 147 1
136 149 1
136 150 1
136 153 1
136 154 1
136 155 1
136 158 1
136 162 1
136 165 1
136 166 1
136 168 1
136 169 1
136 172 1
136 174 1
136 178 1
137 139 1
137 141 1
137 144 1
137 146 1
137 151 1
137 157 1
137 158 1
137 159 1
137 161 1
137 164 1
137 169 1
137 171 1
137 174 1
137 175 1
137 177 1
137 178 1
138 143 1
138 149 1
138 153 1
138 154 1
138 156 1
138 166 1
138 168 1
138 172 1
139 141 1
139 144 1
139 156 1
139 163 1
139 169 1
139 175 1
140 146 1
140 150 1
140 152 1
140 154 1
140 158 1
140 165 1
140 169 1
140 175 1
140 176 1
140 177 1
140 178 1
141 148 1
141 150 1
141 156 1
141 158 1
141 159 1
141 163 1
141 169 1
141 175 1
141 176 1
141 177 1
141 178 1
142 144 1
142 147 1
142 149 1
142 151 1
142 160 1
142 166 1
142 169 1
142 172 1
142 176 1
143 145 1
143 147 1
143 149 1
143 150 1
143 152 1
143 153 1
143 162 1
143 165 1
143 166 1
143 168 1
143 170 1
143 172 1
143 173 1
143 178 1
144 147 1
144 151 1
144 153 1
144 155 1
144 156 1
144 157 1
144 163 1
144 164 1
144 166 1
144 167 1
144 169 1
144 175 1
144 176 1
144 177 1
145 153 1
145 155 1
145 162 1
145 178 1
146 150 1
146 156 1
146 160 1
146 165 1
146 169 1
146 174 1
147 149 1
147 150 1
147 151 1
147 153 1
147 155 1
147 156 1
147 162 1
147 164 1
147 167 1
147 168 1
147 169 1
147 170 1
147 172 1
147 173 1
147 176 1
148 150 1
148 156 1
148 158 1
148 164 1
148 167 1
148 173 1
148 177 1
149 154 1
149 157 1
149 162 1
149 165 1
149 168 1
149 174 1
150 156 1
150 158 1
150 162 1
150 164 1
150 169 1
150 178 1
151 155 1
151 158 1
151 159 1
151 161 1
151 164 1
151 170 1
151 171 1
151 172 1
151 173 1
151 174 1
151 175 1
151 176 1
151 177 1
151 178 1
152 165 1
152 167 1
152 168 1
152 170 1
152 175 1
153 154 1
153 155 1
153 157 1
153 164 1
153 167 1
153 168 1
153 172 1
154 155 1
154 165 1
154 166 1
154 167 1
154 168 1
154 172 1
154 176 1
155 157 1
155 161 1
155 164 1
155 166 1
155 171 1
155 172 1
155 174 1
155 177 1
156 177 1
157 160 1
157 161 1
157 166 1
157 172 1
158 164 1
158 178 1
159 165 1
159 166 1
159 170 1
159 175 1
159 177 1
160 161 1
160 166 1
160 171 1
160 172 1
160 174 1
161 170 1
161 171 1
161 174 1
161 177 1
162 166 1
162 172 1
162 178 1
163 166 1
163 175 1
163 178 1
164 167 1
164 171 1
164 177 1
164 178 1
165 166 1
165 168 1
165 170 1
166 169 1
166 170 1
166 171 1
166 172 1
167 173 1
167 175 1
167 177 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 178 1
169 172 1
169 174 1
169 175 1
169 177 1
170 171 1
170 173 1
170 178 1
171 172 1
171 174 1
171 177 1
174 176 1
174 177 1
175 177 1
176 177 1


==> anc/graph-instances/rand01-polytopes/rand01-9-178-2.dat <==
178 4537
1 6 1
1 9 1
1 10 1
1 11 1
1 12 1
1 14 1
1 19 1
1 23 1
1 26 1
1 28 1
1 30 1
1 33 1
1 36 1
1 43 1
1 45 1
1 46 1
1 49 1
1 51 1
1 52 1
1 56 1
1 58 1
1 59 1
1 60 1
1 69 1
1 70 1
1 73 1
1 77 1
1 78 1
1 79 1
1 80 1
1 92 1
1 99 1
1 100 1
1 101 1
1 104 1
1 109 1
1 117 1
1 118 1
1 120 1
1 125 1
1 135 1
1 136 1
1 142 1
1 144 1
1 147 1
1 151 1
1 156 1
1 158 1
1 161 1
1 164 1
1 167 1
1 169 1
1 172 1
1 175 1
1 177 1
2 3 1
2 5 1
2 6 1
2 16 1
2 23 1
2 25 1
2 27 1
2 29 1
2 31 1
2 33 1
2 35 1
2 42 1
2 45 1
2 51 1
2 53 1
2 57 1
2 60 1
2 63 1
2 68 1
2 75 1
2 79 1
2 80 1
2 86 1
2 87 1
2 90 1
2 94 1
2 97 1
2 100 1
2 102 1
2 103 1
2 107 1
2 110 1
2 112 1
2 115 1
2 121 1
2 126 1
2 132 1
2 139 1
2 140 1
2 144 1
2 145 1
2 147 1
2 149 1
2 150 1
2 151 1
2 153 1
2 158 1
2 163 1
2 164 1
2 165 1
2 168 1
2 170 1
2 175 1
3 7 1
3 20 1
3 28 1
3 29 1
3 32 1
3 33 1
3 41 1
3 48 1
3 68 1
3 72 1
3 76 1
3 79 1
3 82 1
3 86 1
3 88 1
3 100 1
3 103 1
3 110 1
3 111 1
3 114 1
3 121 1
3 123 1
3 126 1
3 141 1
3 147 1
3 149 1
3 151 1
3 153 1
3 155 1
3 157 1
3 158 1
3 160 1
3 165 1
3 174 1
4 6 1
4 12 1
4 15 1
4 18 1
4 19 1
4 23 1
4 31 1
4 33 1
4 38 1
4 41 1
4 44 1
4 51 1
4 52 1
4 53 1
4 55 1
4 61 1
4 65 1
4 69 1
4 71 1
4 76 1
4 77 1
4 78 1
4 88 1
4 89 1
4 93 1
4 98 1
4 100 1
4 108 1
4 112 1
4 114 1
4 121 1
4 122 1
4 124 1
4 129 1
4 134 1
4 142 1
4 150 1
4 153 1
4 154 1
4 158 1
4 161 1
4 171 1
4 172 1
4 178 1
5 21 1
5 22 1
5 25 1
5 27 1
5 33 1
5 35 1
5 39 1
5 45 1
5 53 1
5 57 1
5 60 1
5 61 1
5 67 1
5 74 1
5 86 1
5 91 1
5 102 1
5 108 1
5 110 1
5 113 1
5 126 1
5 140 1
5 150 1
5 153 1
5 163 1
5 165 1
5 168 1
5 170 1
6 12 1
6 14 1
6 15 1
6 18 1
6 19 1
6 21 1
6 23 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
6 33 1
6 36 1
6 43 1
6 45 1
6 46 1
6 49 1
6 51 1
6 52 1
6 53 1
6 56 1
6 59 1
6 65 1
6 73 1
6 75 1
6 76 1
6 77 1
6 79 1
6 80 1
6 85 1
6 86 1
6 89 1
6 92 1
6 97 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 108 1
6 110 1
6 111 1
6 112 1
6 114 1
6 117 1
6 119 1
6 120 1
6 121 1
6 125 1
6 133 1
6 135 1
6 146 1
6 147 1
6 149 1
6 151 1
6 152 1
6 156 1
6 158 1
6 161 1
6 167 1
6 169 1
6 171 1
6 173 1
6 175 1
6 178 1
7 9 1
7 11 1
7 13 1
7 16 1
7 17 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 28 1
7 33 1
7 34 1
7 36 1
7 39 1
7 41 1
7 44 1
7 45 1
7 46 1
7 47 1
7 49 1
7 50 1
7 51 1
7 53 1
7 57 1
7 62 1
7 64 1
7 65 1
7 67 1
7 72 1
7 74 1
7 76 1
7 84 1
7 87 1
7 88 1
7 91 1
7 94 1
7 95 1
7 96 1
7 99 1
7 102 1
7 108 1
7 110 1
7 114 1
7 115 1
7 116 1
7 117 1
7 118 1
7 119 1
7 121 1
7 122 1
7 123 1
7 126 1
7 130 1
7 133 1
7 134 1
7 136 1
7 137 1
7 138 1
7 140 1
7 142 1
7 144 1
7 145 1
7 150 1
7 153 1
7 154 1
7 159 1
7 160 1
7 162 1
7 163 1
7 171 1
7 173 1
7 174 1
7 177 1
8 12 1
8 15 1
8 21 1
8 24 1
8 30 1
8 31 1
8 32 1
8 35 1
8 40 1
8 42 1
8 44 1
8 51 1
8 54 1
8 55 1
8 58 1
8 59 1
8 60 1
8 63 1
8 66 1
8 70 1
8 71 1
8 73 1
8 75 1
8 80 1
8 81 1
8 84 1
8 89 1
8 95 1
8 97 1
8 98 1
8 101 1
8 105 1
8 106 1
8 109 1
8 111 1
8 112 1
8 119 1
8 120 1
8 122 1
8 124 1
8 126 1
8 127 1
8 128 1
8 129 1
8 132 1
8 134 1
8 138 1
8 139 1
8 143 1
8 146 1
8 148 1
8 149 1
8 151 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 161 1
8 164 1
8 169 1
8 176 1
8 178 1
9 10 1
9 13 1
9 21 1
9 26 1
9 32 1
9 34 1
9 36 1
9 39 1
9 46 1
9 49 1
9 51 1
9 54 1
9 58 1
9 64 1
9 65 1
9 66 1
9 67 1
9 70 1
9 72 1
9 74 1
9 81 1
9 83 1
9 85 1
9 93 1
9 96 1
9 106 1
9 108 1
9 109 1
9 116 1
9 117 1
9 118 1
9 119 1
9 124 1
9 127 1
9 130 1
9 131 1
9 133 1
9 135 1
9 136 1
9 137 1
9 140 1
9 141 1
9 142 1
9 144 1
9 146 1
9 152 1
9 156 1
9 159 1
9 160 1
9 166 1
9 169 1
9 174 1
9 177 1
10 18 1
10 19 1
10 26 1
10 36 1
10 37 1
10 38 1
10 46 1
10 50 1
10 52 1
10 55 1
10 62 1
10 70 1
10 73 1
10 77 1
10 80 1
10 85 1
10 99 1
10 105 1
10 106 1
10 117 1
10 118 1
10 120 1
10 129 1
10 130 1
10 131 1
10 137 1
10 143 1
10 144 1
10 151 1
10 152 1
10 156 1
10 158 1
10 166 1
10 167 1
10 172 1
10 176 1
10 177 1
11 14 1
11 16 1
11 20 1
11 26 1
11 28 1
11 34 1
11 45 1
11 48 1
11 60 1
11 70 1
11 72 1
11 79 1
11 99 1
11 105 1
11 115 1
11 118 1
11 120 1
11 123 1
11 125 1
11 132 1
11 136 1
11 141 1
11 142 1
11 156 1
11 161 1
11 163 1
11 169 1
11 177 1
12 14 1
12 15 1
12 18 1
12 19 1
12 23 1
12 30 1
12 38 1
12 40 1
12 52 1
12 59 1
12 68 1
12 69 1
12 70 1
12 76 1
12 84 1
12 100 1
12 101 1
12 104 1
12 109 1
12 111 1
12 117 1
12 125 1
12 129 1
12 143 1
12 154 1
12 157 1
12 158 1
12 161 1
12 169 1
13 17 1
13 26 1
13 28 1
13 39 1
13 46 1
13 50 1
13 52 1
13 54 1
13 67 1
13 72 1
13 76 1
13 83 1
13 96 1
13 110 1
13 116 1
13 123 1
13 125 1
13 133 1
13 135 1
13 136 1
13 141 1
13 152 1
13 159 1
13 160 1
13 173 1
13 177 1
14 16 1
14 19 1
14 20 1
14 23 1
14 28 1
14 30 1
14 45 1
14 51 1
14 52 1
14 56 1
14 59 1
14 60 1
14 68 1
14 70 1
14 87 1
14 99 1
14 100 1
14 103 1
14 104 1
14 107 1
14 115 1
14 117 1
14 120 1
14 121 1
14 123 1
14 125 1
14 128 1
14 132 1
14 133 1
14 135 1
14 136 1
14 145 1
14 155 1
14 159 1
14 161 1
14 169 1
14 173 1
15 17 1
15 18 1
15 19 1
15 20 1
15 25 1
15 26 1
15 29 1
15 37 1
15 38 1
15 40 1
15 41 1
15 44 1
15 48 1
15 52 1
15 56 1
15 59 1
15 61 1
15 68 1
15 69 1
15 71 1
15 72 1
15 76 1
15 77 1
15 78 1
15 83 1
15 88 1
15 97 1
15 98 1
15 100 1
15 101 1
15 104 1
15 106 1
15 109 1
15 111 1
15 114 1
15 119 1
15 123 1
15 124 1
15 127 1
15 129 1
15 131 1
15 134 1
15 138 1
15 139 1
15 143 1
15 146 1
15 152 1
15 154 1
15 155 1
15 157 1
15 158 1
15 160 1
15 161 1
15 162 1
15 169 1
15 172 1
15 177 1
15 178 1
16 20 1
16 27 1
16 30 1
16 34 1
16 45 1
16 47 1
16 50 1
16 51 1
16 56 1
16 59 1
16 60 1
16 62 1
16 63 1
16 70 1
16 72 1
16 79 1
16 80 1
16 81 1
16 84 1
16 87 1
16 90 1
16 92 1
16 95 1
16 96 1
16 99 1
16 102 1
16 103 1
16 105 1
16 107 1
16 109 1
16 115 1
16 117 1
16 118 1
16 120 1
16 121 1
16 123 1
16 125 1
16 126 1
16 128 1
16 129 1
16 130 1
16 132 1
16 136 1
16 140 1
16 144 1
16 145 1
16 148 1
16 154 1
16 155 1
16 161 1
16 163 1
16 165 1
16 169 1
16 175 1
16 177 1
17 25 1
17 26 1
17 34 1
17 39 1
17 41 1
17 45 1
17 47 1
17 48 1
17 49 1
17 57 1
17 60 1
17 61 1
17 78 1
17 88 1
17 91 1
17 104 1
17 115 1
17 123 1
17 124 1
17 125 1
17 134 1
17 137 1
17 142 1
17 150 1
17 153 1
17 157 1
17 160 1
17 162 1
17 163 1
17 164 1
17 165 1
17 173 1
17 177 1
18 19 1
18 29 1
18 31 1
18 33 1
18 36 1
18 37 1
18 38 1
18 40 1
18 41 1
18 42 1
18 43 1
18 48 1
18 50 1
18 52 1
18 53 1
18 55 1
18 56 1
18 68 1
18 69 1
18 70 1
18 72 1
18 76 1
18 77 1
18 78 1
18 79 1
18 86 1
18 89 1
18 97 1
18 99 1
18 105 1
18 108 1
18 110 1
18 112 1
18 114 1
18 120 1
18 123 1
18 129 1
18 139 1
18 142 1
18 143 1
18 146 1
18 147 1
18 150 1
18 151 1
18 152 1
18 156 1
18 158 1
18 160 1
18 166 1
18 167 1
18 168 1
18 171 1
18 172 1
18 178 1
19 20 1
19 21 1
19 23 1
19 30 1
19 38 1
19 40 1
19 46 1
19 47 1
19 51 1
19 52 1
19 70 1
19 76 1
19 77 1
19 84 1
19 88 1
19 99 1
19 100 1
19 102 1
19 104 1
19 106 1
19 114 1
19 117 1
19 118 1
19 119 1
19 129 1
19 130 1
19 136 1
19 143 1
19 154 1
19 169 1
19 173 1
19 177 1
20 28 1
20 34 1
20 36 1
20 40 1
20 41 1
20 46 1
20 47 1
20 50 1
20 51 1
20 56 1
20 62 1
20 64 1
20 65 1
20 68 1
20 70 1
20 72 1
20 76 1
20 77 1
20 84 1
20 85 1
20 88 1
20 90 1
20 94 1
20 95 1
20 99 1
20 100 1
20 102 1
20 103 1
20 104 1
20 106 1
20 107 1
20 114 1
20 115 1
20 117 1
20 118 1
20 121 1
20 123 1
20 125 1
20 128 1
20 129 1
20 130 1
20 134 1
20 136 1
20 138 1
20 145 1
20 149 1
20 154 1
20 155 1
20 157 1
20 159 1
20 169 1
20 173 1
20 174 1
20 175 1
20 177 1
21 22 1
21 23 1
21 24 1
21 25 1
21 27 1
21 30 1
21 31 1
21 33 1
21 34 1
21 36 1
21 39 1
21 42 1
21 44 1
21 46 1
21 47 1
21 49 1
21 51 1
21 55 1
21 57 1
21 58 1
21 62 1
21 63 1
21 64 1
21 65 1
21 66 1
21 67 1
21 73 1
21 74 1
21 75 1
21 77 1
21 80 1
21 81 1
21 85 1
21 87 1
21 89 1
21 90 1
21 92 1
21 93 1
21 94 1
21 96 1
21 98 1
21 102 1
21 106 1
21 107 1
21 108 1
21 109 1
21 116 1
21 119 1
21 124 1
21 127 1
21 130 1
21 133 1
21 134 1
21 137 1
21 138 1
21 140 1
21 143 1
21 144 1
21 146 1
21 152 1
21 154 1
21 159 1
21 166 1
21 171 1
21 176 1
21 178 1
22 33 1
22 36 1
22 37 1
22 38 1
22 41 1
22 42 1
22 45 1
22 46 1
22 50 1
22 53 1
22 54 1
22 55 1
22 62 1
22 64 1
22 65 1
22 67 1
22 72 1
22 74 1
22 84 1
22 91 1
22 94 1
22 95 1
22 102 1
22 107 1
22 108 1
22 110 1
22 114 1
22 116 1
22 122 1
22 126 1
22 129 1
22 136 1
22 140 1
22 144 1
22 145 1
22 148 1
22 150 1
22 151 1
22 153 1
22 162 1
22 163 1
22 166 1
22 171 1
22 174 1
23 27 1
23 28 1
23 30 1
23 31 1
23 33 1
23 36 1
23 45 1
23 46 1
23 47 1
23 49 1
23 51 1
23 52 1
23 53 1
23 56 1
23 59 1
23 62 1
23 65 1
23 76 1
23 77 1
23 80 1
23 89 1
23 90 1
23 92 1
23 100 1
23 102 1
23 104 1
23 112 1
23 115 1
23 117 1
23 120 1
23 121 1
23 124 1
23 130 1
23 133 1
23 142 1
23 154 1
23 158 1
23 161 1
23 167 1
23 171 1
23 173 1
23 178 1
24 30 1
24 31 1
24 32 1
24 35 1
24 40 1
24 44 1
24 48 1
24 51 1
24 59 1
24 60 1
24 63 1
24 65 1
24 66 1
24 75 1
24 82 1
24 84 1
24 87 1
24 96 1
24 105 1
24 109 1
24 111 1
24 116 1
24 119 1
24 128 1
24 134 1
24 138 1
24 145 1
24 153 1
24 154 1
24 155 1
24 157 1
24 161 1
24 162 1
24 165 1
24 169 1
24 174 1
25 27 1
25 29 1
25 39 1
25 41 1
25 44 1
25 47 1
25 53 1
25 57 1
25 61 1
25 63 1
25 64 1
25 67 1
25 71 1
25 74 1
25 75 1
25 86 1
25 87 1
25 88 1
25 90 1
25 91 1
25 92 1
25 94 1
25 98 1
25 102 1
25 103 1
25 115 1
25 124 1
25 125 1
25 132 1
25 133 1
25 134 1
25 138 1
25 139 1
25 140 1
25 157 1
25 165 1
25 170 1
25 173 1
25 175 1
25 178 1
26 34 1
26 39 1
26 43 1
26 48 1
26 49 1
26 52 1
26 57 1
26 59 1
26 60 1
26 67 1
26 69 1
26 78 1
26 79 1
26 83 1
26 85 1
26 93 1
26 101 1
26 104 1
26 105 1
26 106 1
26 109 1
26 118 1
26 123 1
26 124 1
26 125 1
26 127 1
26 130 1
26 131 1
26 133 1
26 135 1
26 137 1
26 141 1
26 142 1
26 152 1
26 156 1
26 157 1
26 160 1
26 164 1
26 167 1
26 169 1
26 170 1
26 171 1
26 172 1
26 175 1
26 177 1
27 29 1
27 31 1
27 32 1
27 33 1
27 39 1
27 43 1
27 45 1
27 49 1
27 51 1
27 53 1
27 57 1
27 58 1
27 59 1
27 60 1
27 63 1
27 64 1
27 66 1
27 67 1
27 73 1
27 75 1
27 80 1
27 81 1
27 87 1
27 90 1
27 92 1
27 97 1
27 100 1
27 102 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
27 115 1
27 117 1
27 119 1
27 121 1
27 125 1
27 128 1
27 133 1
27 135 1
27 140 1
27 141 1
27 144 1
27 146 1
27 152 1
27 161 1
27 163 1
27 164 1
27 165 1
27 168 1
27 169 1
27 170 1
27 171 1
27 173 1
27 175 1
27 178 1
28 33 1
28 36 1
28 43 1
28 45 1
28 46 1
28 50 1
28 52 1
28 53 1
28 67 1
28 76 1
28 79 1
28 87 1
28 100 1
28 103 1
28 110 1
28 114 1
28 115 1
28 117 1
28 121 1
28 123 1
28 126 1
28 133 1
28 135 1
28 136 1
28 141 1
28 147 1
28 151 1
28 152 1
28 155 1
28 163 1
28 167 1
28 170 1
28 173 1
29 37 1
29 41 1
29 53 1
29 54 1
29 56 1
29 57 1
29 61 1
29 63 1
29 64 1
29 67 1
29 68 1
29 74 1
29 76 1
29 77 1
29 83 1
29 85 1
29 86 1
29 88 1
29 90 1
29 97 1
29 98 1
29 100 1
29 101 1
29 103 1
29 104 1
29 110 1
29 113 1
29 114 1
29 115 1
29 123 1
29 129 1
29 138 1
29 139 1
29 143 1
29 146 1
29 149 1
29 150 1
29 152 1
29 155 1
29 158 1
29 163 1
29 165 1
29 166 1
29 167 1
29 170 1
29 172 1
29 173 1
29 175 1
29 178 1
30 31 1
30 40 1
30 45 1
30 47 1
30 51 1
30 59 1
30 70 1
30 80 1
30 81 1
30 84 1
30 87 1
30 99 1
30 102 1
30 106 1
30 109 1
30 117 1
30 118 1
30 120 1
30 122 1
30 124 1
30 127 1
30 130 1
30 134 1
30 154 1
30 161 1
30 169 1
31 33 1
31 36 1
31 40 1
31 42 1
31 44 1
31 51 1
31 53 1
31 63 1
31 65 1
31 66 1
31 70 1
31 73 1
31 75 1
31 76 1
31 80 1
31 81 1
31 82 1
31 84 1
31 89 1
31 94 1
31 95 1
31 97 1
31 100 1
31 102 1
31 107 1
31 109 1
31 112 1
31 114 1
31 121 1
31 122 1
31 126 1
31 132 1
31 138 1
31 143 1
31 144 1
31 145 1
31 146 1
31 149 1
31 151 1
31 154 1
31 158 1
31 161 1
31 166 1
31 178 1
32 35 1
32 38 1
32 40 1
32 42 1
32 43 1
32 44 1
32 46 1
32 48 1
32 49 1
32 51 1
32 54 1
32 58 1
32 65 1
32 66 1
32 69 1
32 70 1
32 76 1
32 82 1
32 83 1
32 86 1
32 87 1
32 93 1
32 96 1
32 97 1
32 101 1
32 105 1
32 109 1
32 111 1
32 116 1
32 117 1
32 118 1
32 119 1
32 122 1
32 127 1
32 131 1
32 135 1
32 136 1
32 138 1
32 141 1
32 143 1
32 144 1
32 145 1
32 146 1
32 147 1
32 151 1
32 155 1
32 156 1
32 157 1
32 160 1
32 162 1
32 166 1
32 168 1
32 169 1
32 172 1
32 174 1
32 177 1
33 36 1
33 39 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 49 1
33 51 1
33 52 1
33 53 1
33 57 1
33 59 1
33 65 1
33 67 1
33 75 1
33 76 1
33 79 1
33 80 1
33 82 1
33 86 1
33 93 1
33 100 1
33 102 1
33 103 1
33 108 1
33 110 1
33 112 1
33 115 1
33 117 1
33 118 1
33 120 1
33 121 1
33 122 1
33 126 1
33 133 1
33 135 1
33 137 1
33 140 1
33 142 1
33 144 1
33 147 1
33 150 1
33 151 1
33 152 1
33 153 1
33 158 1
33 161 1
33 163 1
33 164 1
33 167 1
33 168 1
33 170 1
33 171 1
33 178 1
34 39 1
34 47 1
34 49 1
34 50 1
34 57 1
34 59 1
34 60 1
34 62 1
34 64 1
34 67 1
34 72 1
34 74 1
34 81 1
34 90 1
34 95 1
34 96 1
34 99 1
34 105 1
34 106 1
34 109 1
34 115 1
34 116 1
34 118 1
34 123 1
34 124 1
34 126 1
34 127 1
34 128 1
34 130 1
34 133 1
34 136 1
34 137 1
34 140 1
34 148 1
34 156 1
34 159 1
34 162 1
34 163 1
34 169 1
34 177 1
35 54 1
35 60 1
35 61 1
35 63 1
35 66 1
35 71 1
35 74 1
35 79 1
35 82 1
35 84 1
35 86 1
35 91 1
35 96 1
35 105 1
35 109 1
35 116 1
35 126 1
35 132 1
35 139 1
35 140 1
35 148 1
35 153 1
35 162 1
35 164 1
35 165 1
35 168 1
35 174 1
36 38 1
36 40 1
36 42 1
36 43 1
36 46 1
36 50 1
36 51 1
36 53 1
36 54 1
36 55 1
36 58 1
36 62 1
36 64 1
36 65 1
36 67 1
36 72 1
36 73 1
36 74 1
36 76 1
36 77 1
36 79 1
36 89 1
36 94 1
36 99 1
36 102 1
36 103 1
36 107 1
36 108 1
36 110 1
36 114 1
36 123 1
36 126 1
36 133 1
36 136 1
36 137 1
36 140 1
36 144 1
36 146 1
36 147 1
36 151 1
36 152 1
36 163 1
36 166 1
36 167 1
36 170 1
36 171 1
36 173 1
36 174 1
36 178 1
37 38 1
37 41 1
37 48 1
37 50 1
37 54 1
37 55 1
37 57 1
37 58 1
37 61 1
37 64 1
37 67 1
37 72 1
37 74 1
37 79 1
37 85 1
37 88 1
37 90 1
37 98 1
37 104 1
37 105 1
37 110 1
37 113 1
37 114 1
37 116 1
37 123 1
37 128 1
37 129 1
37 131 1
37 134 1
37 137 1
37 138 1
37 139 1
37 140 1
37 143 1
37 148 1
37 150 1
37 151 1
37 152 1
37 155 1
37 156 1
37 157 1
37 159 1
37 160 1
37 162 1
37 166 1
37 172 1
37 175 1
37 176 1
37 177 1
38 40 1
38 46 1
38 52 1
38 55 1
38 65 1
38 69 1
38 70 1
38 72 1
38 76 1
38 77 1
38 78 1
38 88 1
38 89 1
38 110 1
38 114 1
38 119 1
38 122 1
38 127 1
38 129 1
38 130 1
38 131 1
38 138 1
38 142 1
38 143 1
38 150 1
38 151 1
38 154 1
38 158 1
38 166 1
38 174 1
38 177 1
39 45 1
39 46 1
39 47 1
39 49 1
39 53 1
39 57 1
39 60 1
39 64 1
39 67 1
39 74 1
39 76 1
39 87 1
39 90 1
39 91 1
39 93 1
39 96 1
39 102 1
39 103 1
39 108 1
39 110 1
39 115 1
39 116 1
39 121 1
39 123 1
39 130 1
39 133 1
39 137 1
39 138 1
39 140 1
39 141 1
39 142 1
39 144 1
39 152 1
39 159 1
39 163 1
39 165 1
39 170 1
39 171 1
39 173 1
39 175 1
40 41 1
40 42 1
40 44 1
40 46 1
40 51 1
40 65 1
40 68 1
40 70 1
40 72 1
40 73 1
40 76 1
40 77 1
40 80 1
40 82 1
40 83 1
40 84 1
40 88 1
40 89 1
40 94 1
40 97 1
40 100 1
40 101 1
40 105 1
40 106 1
40 109 1
40 111 1
40 114 1
40 117 1
40 119 1
40 122 1
40 129 1
40 131 1
40 138 1
40 143 1
40 145 1
40 146 1
40 147 1
40 149 1
40 151 1
40 154 1
40 155 1
40 158 1
40 159 1
40 161 1
40 166 1
40 169 1
40 174 1
40 178 1
41 44 1
41 48 1
41 53 1
41 56 1
41 59 1
41 60 1
41 61 1
41 65 1
41 68 1
41 71 1
41 72 1
41 76 1
41 78 1
41 84 1
41 88 1
41 91 1
41 94 1
41 95 1
41 98 1
41 100 1
41 110 1
41 114 1
41 115 1
41 116 1
41 121 1
41 122 1
41 123 1
41 124 1
41 129 1
41 130 1
41 132 1
41 134 1
41 138 1
41 139 1
41 142 1
41 145 1
41 150 1
41 153 1
41 154 1
41 157 1
41 158 1
41 160 1
41 161 1
41 162 1
41 165 1
42 51 1
42 53 1
42 55 1
42 65 1
42 66 1
42 69 1
42 76 1
42 80 1
42 82 1
42 96 1
42 99 1
42 105 1
42 108 1
42 110 1
42 112 1
42 120 1
42 122 1
42 126 1
42 144 1
42 145 1
42 147 1
42 150 1
42 151 1
42 153 1
42 156 1
42 161 1
42 166 1
42 168 1
42 174 1
43 49 1
43 58 1
43 69 1
43 79 1
43 83 1
43 85 1
43 86 1
43 92 1
43 97 1
43 101 1
43 104 1
43 110 1
43 120 1
43 135 1
43 140 1
43 146 1
43 147 1
43 151 1
43 152 1
43 156 1
43 158 1
43 164 1
43 166 1
43 167 1
43 168 1
43 169 1
43 170 1
43 172 1
43 173 1
43 175 1
44 51 1
44 53 1
44 59 1
44 65 1
44 66 1
44 71 1
44 75 1
44 76 1
44 78 1
44 82 1
44 83 1
44 88 1
44 91 1
44 93 1
44 94 1
44 100 1
44 106 1
44 109 1
44 111 1
44 114 1
44 119 1
44 121 1
44 124 1
44 127 1
44 131 1
44 133 1
44 134 1
44 138 1
44 143 1
44 145 1
44 154 1
44 161 1
44 165 1
44 166 1
44 169 1
44 178 1
45 46 1
45 49 1
45 51 1
45 53 1
45 56 1
45 57 1
45 59 1
45 60 1
45 65 1
45 67 1
45 76 1
45 79 1
45 87 1
45 92 1
45 93 1
45 96 1
45 99 1
45 100 1
45 102 1
45 103 1
45 107 1
45 110 1
45 115 1
45 118 1
45 120 1
45 121 1
45 123 1
45 125 1
45 126 1
45 132 1
45 133 1
45 136 1
45 140 1
45 141 1
45 142 1
45 144 1
45 145 1
45 147 1
45 153 1
45 161 1
45 163 1
45 165 1
45 168 1
45 170 1
45 173 1
46 49 1
46 50 1
46 51 1
46 52 1
46 58 1
46 65 1
46 70 1
46 72 1
46 76 1
46 93 1
46 96 1
46 102 1
46 103 1
46 107 1
46 110 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 123 1
46 130 1
46 133 1
46 135 1
46 136 1
46 142 1
46 144 1
46 147 1
46 151 1
46 152 1
46 156 1
46 159 1
46 160 1
46 166 1
46 169 1
46 173 1
46 174 1
46 177 1
47 51 1
47 59 1
47 60 1
47 81 1
47 87 1
47 90 1
47 95 1
47 102 1
47 104 1
47 106 1
47 109 1
47 115 1
47 119 1
47 124 1
47 125 1
47 127 1
47 128 1
47 130 1
47 132 1
47 133 1
47 134 1
47 137 1
47 138 1
47 154 1
47 155 1
47 159 1
47 165 1
47 169 1
47 173 1
47 177 1
48 60 1
48 61 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 76 1
48 78 1
48 79 1
48 82 1
48 84 1
48 86 1
48 91 1
48 99 1
48 105 1
48 109 1
48 110 1
48 113 1
48 120 1
48 122 1
48 123 1
48 126 1
48 129 1
48 131 1
48 132 1
48 139 1
48 141 1
48 142 1
48 149 1
48 150 1
48 151 1
48 153 1
48 157 1
48 158 1
48 160 1
48 161 1
48 162 1
48 164 1
48 168 1
48 172 1
48 174 1
48 177 1
49 51 1
49 58 1
49 59 1
49 60 1
49 65 1
49 66 1
49 76 1
49 78 1
49 81 1
49 82 1
49 87 1
49 93 1
49 96 1
49 100 1
49 108 1
49 109 1
49 111 1
49 118 1
49 119 1
49 120 1
49 121 1
49 124 1
49 127 1
49 130 1
49 133 1
49 135 1
49 136 1
49 137 1
49 140 1
49 141 1
49 142 1
49 144 1
49 147 1
49 152 1
49 156 1
49 161 1
49 164 1
49 165 1
49 168 1
49 169 1
49 170 1
49 171 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 62 1
50 64 1
50 67 1
50 72 1
50 74 1
50 77 1
50 79 1
50 80 1
50 85 1
50 90 1
50 95 1
50 99 1
50 102 1
50 103 1
50 107 1
50 110 1
50 114 1
50 123 1
50 128 1
50 129 1
50 130 1
50 136 1
50 137 1
50 140 1
50 144 1
50 148 1
50 150 1
50 151 1
50 156 1
50 159 1
50 163 1
50 167 1
50 174 1
50 175 1
50 177 1
51 53 1
51 58 1
51 59 1
51 62 1
51 65 1
51 66 1
51 73 1
51 75 1
51 76 1
51 77 1
51 80 1
51 81 1
51 82 1
51 87 1
51 89 1
51 94 1
51 96 1
51 100 1
51 102 1
51 103 1
51 107 1
51 109 1
51 111 1
51 112 1
51 115 1
51 117 1
51 118 1
51 119 1
51 121 1
51 122 1
51 127 1
51 130 1
51 133 1
51 136 1
51 138 1
51 142 1
51 144 1
51 145 1
51 147 1
51 153 1
51 154 1
51 159 1
51 161 1
51 165 1
51 169 1
51 173 1
51 174 1
52 69 1
52 76 1
52 78 1
52 100 1
52 104 1
52 117 1
52 123 1
52 130 1
52 133 1
52 135 1
52 142 1
52 152 1
52 167 1
52 173 1
52 177 1
53 55 1
53 56 1
53 65 1
53 67 1
53 68 1
53 76 1
53 77 1
53 88 1
53 89 1
53 90 1
53 91 1
53 92 1
53 93 1
53 94 1
53 95 1
53 97 1
53 100 1
53 102 1
53 103 1
53 108 1
53 110 1
53 112 1
53 114 1
53 115 1
53 121 1
53 129 1
53 132 1
53 133 1
53 138 1
53 142 1
53 146 1
53 150 1
53 152 1
53 153 1
53 158 1
53 163 1
53 167 1
53 171 1
53 173 1
53 178 1
54 58 1
54 63 1
54 64 1
54 66 1
54 67 1
54 74 1
54 86 1
54 96 1
54 97 1
54 99 1
54 105 1
54 107 1
54 110 1
54 113 1
54 114 1
54 116 1
54 126 1
54 128 1
54 136 1
54 139 1
54 140 1
54 141 1
54 143 1
54 146 1
54 149 1
54 151 1
54 155 1
54 159 1
54 160 1
54 166 1
54 170 1
54 174 1
54 177 1
55 62 1
55 65 1
55 70 1
55 72 1
55 78 1
55 80 1
55 89 1
55 95 1
55 99 1
55 105 1
55 108 1
55 112 1
55 114 1
55 120 1
55 122 1
55 126 1
55 127 1
55 129 1
55 130 1
55 132 1
55 142 1
55 143 1
55 148 1
55 150 1
55 151 1
55 154 1
55 156 1
55 158 1
55 162 1
55 166 1
55 168 1
55 171 1
55 176 1
56 60 1
56 64 1
56 67 1
56 68 1
56 73 1
56 77 1
56 79 1
56 80 1
56 84 1
56 90 1
56 92 1
56 95 1
56 99 1
56 102 1
56 103 1
56 104 1
56 107 1
56 110 1
56 112 1
56 115 1
56 120 1
56 123 1
56 128 1
56 129 1
56 132 1
56 139 1
56 140 1
56 149 1
56 150 1
56 156 1
56 158 1
56 163 1
56 167 1
56 169 1
56 171 1
56 173 1
56 175 1
56 178 1
57 60 1
57 61 1
57 63 1
57 67 1
57 74 1
57 78 1
57 79 1
57 85 1
57 87 1
57 90 1
57 92 1
57 99 1
57 102 1
57 103 1
57 104 1
57 105 1
57 108 1
57 115 1
57 123 1
57 124 1
57 128 1
57 129 1
57 132 1
57 133 1
57 137 1
57 140 1
57 148 1
57 152 1
57 156 1
57 163 1
57 164 1
57 167 1
57 170 1
57 171 1
57 172 1
57 173 1
57 175 1
57 177 1
57 178 1
58 63 1
58 64 1
58 66 1
58 67 1
58 70 1
58 73 1
58 81 1
58 87 1
58 96 1
58 97 1
58 99 1
58 107 1
58 109 1
58 111 1
58 117 1
58 118 1
58 119 1
58 128 1
58 135 1
58 136 1
58 137 1
58 140 1
58 141 1
58 143 1
58 144 1
58 146 1
58 151 1
58 152 1
58 155 1
58 156 1
58 159 1
58 164 1
58 166 1
58 169 1
58 170 1
58 177 1
59 60 1
59 69 1
59 71 1
59 75 1
59 78 1
59 81 1
59 82 1
59 84 1
59 87 1
59 92 1
59 96 1
59 100 1
59 101 1
59 104 1
59 109 1
59 111 1
59 115 1
59 117 1
59 118 1
59 120 1
59 121 1
59 124 1
59 125 1
59 132 1
59 133 1
59 134 1
59 135 1
59 137 1
59 142 1
59 154 1
59 157 1
59 161 1
59 164 1
59 165 1
59 169 1
60 61 1
60 63 1
60 68 1
60 69 1
60 71 1
60 78 1
60 79 1
60 81 1
60 82 1
60 84 1
60 86 1
60 87 1
60 90 1
60 91 1
60 92 1
60 96 1
60 98 1
60 99 1
60 105 1
60 109 1
60 115 1
60 118 1
60 120 1
60 121 1
60 122 1
60 125 1
60 126 1
60 128 1
60 131 1
60 132 1
60 134 1
60 135 1
60 139 1
60 140 1
60 141 1
60 142 1
60 148 1
60 150 1
60 153 1
60 156 1
60 157 1
60 160 1
60 161 1
60 162 1
60 163 1
60 164 1
60 165 1
60 168 1
60 169 1
60 170 1
60 172 1
60 175 1
60 177 1
61 63 1
61 69 1
61 71 1
61 72 1
61 78 1
61 79 1
61 82 1
61 86 1
61 88 1
61 89 1
61 91 1
61 98 1
61 105 1
61 108 1
61 109 1
61 113 1
61 123 1
61 124 1
61 129 1
61 132 1
61 134 1
61 139 1
61 148 1
61 150 1
61 153 1
61 157 1
61 160 1
61 162 1
61 164 1
61 165 1
61 168 1
61 171 1
61 172 1
61 176 1
61 178 1
62 65 1
62 77 1
62 80 1
62 89 1
62 90 1
62 95 1
62 99 1
62 102 1
62 108 1
62 115 1
62 118 1
62 120 1
62 126 1
62 130 1
62 137 1
62 140 1
62 144 1
62 148 1
62 156 1
62 163 1
62 171 1
63 64 1
63 66 1
63 71 1
63 73 1
63 74 1
63 75 1
63 80 1
63 81 1
63 84 1
63 86 1
63 87 1
63 90 1
63 92 1
63 94 1
63 95 1
63 97 1
63 98 1
63 102 1
63 103 1
63 105 1
63 107 1
63 114 1
63 126 1
63 128 1
63 132 1
63 138 1
63 139 1
63 140 1
63 143 1
63 145 1
63 146 1
63 149 1
63 155 1
63 165 1
63 166 1
63 170 1
63 175 1
63 178 1
64 67 1
64 74 1
64 77 1
64 85 1
64 87 1
64 90 1
64 94 1
64 97 1
64 98 1
64 99 1
64 102 1
64 103 1
64 107 1
64 113 1
64 114 1
64 115 1
64 128 1
64 129 1
64 136 1
64 137 1
64 138 1
64 140 1
64 143 1
64 146 1
64 149 1
64 155 1
64 156 1
64 159 1
64 163 1
64 166 1
64 170 1
64 173 1
64 175 1
64 177 1
65 66 1
65 70 1
65 72 1
65 74 1
65 76 1
65 78 1
65 82 1
65 83 1
65 84 1
65 89 1
65 91 1
65 93 1
65 94 1
65 96 1
65 100 1
65 102 1
65 108 1
65 109 1
65 114 1
65 116 1
65 118 1
65 119 1
65 121 1
65 122 1
65 126 1
65 127 1
65 130 1
65 131 1
65 133 1
65 136 1
65 137 1
65 138 1
65 142 1
65 144 1
65 145 1
65 146 1
65 147 1
65 150 1
65 151 1
65 153 1
65 154 1
65 161 1
65 162 1
65 166 1
65 171 1
65 174 1
65 176 1
65 178 1
66 74 1
66 75 1
66 81 1
66 82 1
66 87 1
66 93 1
66 96 1
66 97 1
66 101 1
66 105 1
66 108 1
66 109 1
66 116 1
66 127 1
66 137 1
66 138 1
66 140 1
66 144 1
66 146 1
66 151 1
66 156 1
66 164 1
66 166 1
66 168 1
66 172 1
66 176 1
66 178 1
67 74 1
67 79 1
67 85 1
67 102 1
67 103 1
67 104 1
67 107 1
67 110 1
67 113 1
67 123 1
67 128 1
67 133 1
67 136 1
67 137 1
67 140 1
67 152 1
67 156 1
67 163 1
67 166 1
67 167 1
67 170 1
67 172 1
67 173 1
67 175 1
67 177 1
68 70 1
68 72 1
68 76 1
68 84 1
68 88 1
68 99 1
68 100 1
68 103 1
68 105 1
68 110 1
68 114 1
68 121 1
68 123 1
68 128 1
68 129 1
68 132 1
68 134 1
68 139 1
68 145 1
68 149 1
68 150 1
68 154 1
68 155 1
68 157 1
68 158 1
68 161 1
68 169 1
68 174 1
69 70 1
69 71 1
69 76 1
69 78 1
69 79 1
69 82 1
69 83 1
69 86 1
69 101 1
69 105 1
69 109 1
69 111 1
69 112 1
69 120 1
69 122 1
69 131 1
69 135 1
69 142 1
69 147 1
69 150 1
69 151 1
69 153 1
69 156 1
69 157 1
69 158 1
69 161 1
69 164 1
69 168 1
69 169 1
69 172 1
70 72 1
70 73 1
70 77 1
70 80 1
70 84 1
70 89 1
70 99 1
70 101 1
70 105 1
70 109 1
70 117 1
70 118 1
70 120 1
70 122 1
70 126 1
70 128 1
70 129 1
70 131 1
70 132 1
70 136 1
70 143 1
70 147 1
70 149 1
70 151 1
70 154 1
70 155 1
70 156 1
70 157 1
70 158 1
70 169 1
70 172 1
70 174 1
70 176 1
70 177 1
71 75 1
71 78 1
71 82 1
71 84 1
71 89 1
71 92 1
71 98 1
71 101 1
71 105 1
71 108 1
71 109 1
71 111 1
71 112 1
71 124 1
71 132 1
71 134 1
71 139 1
71 143 1
71 157 1
71 161 1
71 164 1
71 165 1
71 168 1
71 171 1
71 172 1
71 176 1
71 178 1
72 76 1
72 78 1
72 84 1
72 88 1
72 91 1
72 94 1
72 95 1
72 99 1
72 105 1
72 110 1
72 114 1
72 115 1
72 116 1
72 118 1
72 122 1
72 123 1
72 126 1
72 129 1
72 130 1
72 131 1
72 134 1
72 136 1
72 138 1
72 142 1
72 145 1
72 148 1
72 150 1
72 151 1
72 153 1
72 154 1
72 155 1
72 157 1
72 159 1
72 160 1
72 162 1
72 163 1
72 166 1
72 169 1
72 172 1
72 174 1
72 177 1
73 77 1
73 80 1
73 81 1
73 85 1
73 87 1
73 97 1
73 99 1
73 101 1
73 102 1
73 107 1
73 114 1
73 117 1
73 118 1
73 120 1
73 128 1
73 136 1
73 140 1
73 143 1
73 144 1
73 146 1
73 149 1
73 151 1
73 155 1
73 156 1
73 158 1
73 169 1
74 90 1
74 94 1
74 98 1
74 102 1
74 108 1
74 113 1
74 114 1
74 116 1
74 137 1
74 138 1
74 140 1
74 144 1
74 148 1
74 152 1
74 166 1
74 176 1
74 177 1
74 178 1
75 82 1
75 86 1
75 97 1
75 100 1
75 111 1
75 112 1
75 121 1
75 139 1
75 161 1
75 165 1
75 168 1
75 178 1
76 77 1
76 78 1
76 83 1
76 88 1
76 89 1
76 91 1
76 93 1
76 97 1
76 100 1
76 103 1
76 104 1
76 108 1
76 110 1
76 112 1
76 114 1
76 115 1
76 119 1
76 121 1
76 123 1
76 129 1
76 133 1
76 135 1
76 142 1
76 143 1
76 145 1
76 146 1
76 147 1
76 150 1
76 151 1
76 152 1
76 153 1
76 154 1
76 160 1
76 166 1
76 167 1
76 171 1
76 173 1
76 174 1
76 178 1
77 80 1
77 85 1
77 89 1
77 90 1
77 92 1
77 95 1
77 99 1
77 100 1
77 102 1
77 103 1
77 104 1
77 107 1
77 112 1
77 114 1
77 115 1
77 128 1
77 129 1
77 143 1
77 146 1
77 151 1
77 156 1
77 158 1
77 163 1
77 167 1
77 169 1
77 171 1
77 173 1
77 178 1
78 82 1
78 83 1
78 86 1
78 91 1
78 93 1
78 98 1
78 101 1
78 105 1
78 108 1
78 109 1
78 112 1
78 120 1
78 122 1
78 123 1
78 124 1
78 127 1
78 131 1
78 134 1
78 137 1
78 142 1
78 150 1
78 153 1
78 157 1
78 160 1
78 161 1
78 162 1
78 164 1
78 165 1
78 168 1
78 171 1
78 172 1
78 176 1
78 178 1
79 86 1
79 99 1
79 101 1
79 103 1
79 105 1
79 110 1
79 113 1
79 120 1
79 123 1
79 126 1
79 129 1
79 132 1
79 139 1
79 140 1
79 147 1
79 149 1
79 150 1
79 151 1
79 153 1
79 156 1
79 158 1
79 163 1
79 164 1
79 167 1
79 170 1
79 172 1
79 175 1
79 177 1
80 81 1
80 84 1
80 87 1
80 89 1
80 90 1
80 92 1
80 95 1
80 99 1
80 102 1
80 103 1
80 107 1
80 112 1
80 115 1
80 118 1
80 120 1
80 122 1
80 126 1
80 128 1
80 129 1
80 132 1
80 140 1
80 144 1
80 148 1
80 149 1
80 151 1
80 156 1
80 158 1
80 163 1
80 169 1
80 171 1
81 85 1
81 87 1
81 89 1
81 90 1
81 92 1
81 96 1
81 97 1
81 99 1
81 101 1
81 102 1
81 105 1
81 106 1
81 107 1
81 109 1
81 118 1
81 124 1
81 127 1
81 128 1
81 132 1
81 137 1
81 140 1
81 144 1
81 146 1
81 148 1
81 154 1
81 156 1
81 164 1
81 169 1
82 83 1
82 86 1
82 91 1
82 93 1
82 96 1
82 100 1
82 101 1
82 109 1
82 111 1
82 116 1
82 120 1
82 121 1
82 122 1
82 135 1
82 141 1
82 142 1
82 145 1
82 147 1
82 153 1
82 157 1
82 160 1
82 161 1
82 164 1
82 165 1
82 168 1
82 172 1
83 86 1
83 88 1
83 93 1
83 97 1
83 104 1
83 108 1
83 111 1
83 113 1
83 116 1
83 119 1
83 131 1
83 133 1
83 135 1
83 138 1
83 146 1
83 147 1
83 152 1
83 157 1
83 160 1
83 166 1
83 168 1
83 172 1
83 173 1
83 178 1
84 89 1
84 95 1
84 96 1
84 98 1
84 99 1
84 105 1
84 109 1
84 112 1
84 121 1
84 122 1
84 126 1
84 128 1
84 129 1
84 130 1
84 132 1
84 134 1
84 139 1
84 143 1
84 145 1
84 148 1
84 149 1
84 150 1
84 153 1
84 154 1
84 155 1
84 157 1
84 158 1
84 161 1
84 162 1
84 165 1
84 169 1
84 174 1
84 177 1
85 89 1
85 90 1
85 92 1
85 101 1
85 104 1
85 106 1
85 124 1
85 128 1
85 129 1
85 131 1
85 137 1
85 143 1
85 146 1
85 152 1
85 156 1
85 164 1
85 166 1
85 167 1
85 169 1
85 171 1
85 172 1
85 175 1
85 177 1
85 178 1
86 88 1
86 91 1
86 97 1
86 101 1
86 103 1
86 105 1
86 110 1
86 111 1
86 113 1
86 126 1
86 132 1
86 135 1
86 139 1
86 141 1
86 147 1
86 149 1
86 150 1
86 151 1
86 153 1
86 155 1
86 157 1
86 158 1
86 160 1
86 164 1
86 165 1
86 166 1
86 168 1
86 170 1
86 172 1
87 90 1
87 92 1
87 96 1
87 102 1
87 103 1
87 107 1
87 109 1
87 111 1
87 115 1
87 117 1
87 119 1
87 121 1
87 125 1
87 127 1
87 128 1
87 132 1
87 133 1
87 135 1
87 136 1
87 138 1
87 140 1
87 141 1
87 145 1
87 146 1
87 155 1
87 159 1
87 165 1
87 169 1
87 170 1
87 173 1
87 175 1
87 177 1
88 91 1
88 100 1
88 103 1
88 110 1
88 111 1
88 114 1
88 119 1
88 121 1
88 123 1
88 124 1
88 129 1
88 131 1
88 134 1
88 138 1
88 141 1
88 143 1
88 145 1
88 149 1
88 154 1
88 155 1
88 157 1
88 159 1
88 160 1
88 165 1
88 166 1
88 173 1
88 174 1
88 177 1
89 90 1
89 92 1
89 94 1
89 95 1
89 98 1
89 100 1
89 102 1
89 112 1
89 114 1
89 122 1
89 124 1
89 129 1
89 137 1
89 138 1
89 143 1
89 146 1
89 150 1
89 151 1
89 154 1
89 158 1
89 166 1
89 171 1
89 172 1
89 176 1
89 178 1
90 92 1
90 95 1
90 98 1
90 99 1
90 102 1
90 104 1
90 115 1
90 124 1
90 128 1
90 129 1
90 132 1
90 133 1
90 137 1
90 138 1
90 140 1
90 148 1
90 163 1
90 165 1
90 171 1
90 173 1
90 175 1
90 177 1
90 178 1
91 93 1
91 96 1
91 110 1
91 116 1
91 121 1
91 123 1
91 134 1
91 138 1
91 141 1
91 142 1
91 150 1
91 153 1
91 157 1
91 160 1
91 162 1
91 165 1
92 101 1
92 102 1
92 104 1
92 112 1
92 115 1
92 120 1
92 124 1
92 132 1
92 137 1
92 140 1
92 152 1
92 156 1
92 158 1
92 163 1
92 164 1
92 165 1
92 167 1
92 169 1
92 171 1
92 172 1
92 175 1
92 178 1
93 108 1
93 116 1
93 127 1
93 130 1
93 133 1
93 137 1
93 142 1
93 150 1
93 152 1
93 153 1
93 166 1
94 95 1
94 98 1
94 102 1
94 114 1
94 119 1
94 126 1
94 138 1
94 143 1
94 145 1
94 149 1
94 154 1
94 166 1
94 178 1
95 98 1
95 99 1
95 102 1
95 105 1
95 107 1
95 115 1
95 126 1
95 128 1
95 129 1
95 130 1
95 132 1
95 134 1
95 148 1
95 149 1
95 150 1
95 154 1
95 162 1
95 163 1
96 99 1
96 105 1
96 109 1
96 116 1
96 117 1
96 118 1
96 122 1
96 125 1
96 126 1
96 127 1
96 128 1
96 130 1
96 133 1
96 135 1
96 136 1
96 137 1
96 140 1
96 141 1
96 144 1
96 145 1
96 153 1
96 155 1
96 156 1
96 159 1
96 162 1
96 164 1
96 165 1
96 169 1
96 174 1
96 177 1
97 100 1
97 101 1
97 103 1
97 104 1
97 107 1
97 108 1
97 110 1
97 111 1
97 113 1
97 114 1
97 128 1
97 133 1
97 139 1
97 143 1
97 146 1
97 147 1
97 149 1
97 151 1
97 152 1
97 155 1
97 158 1
97 165 1
97 166 1
97 168 1
97 169 1
97 170 1
97 172 1
97 173 1
97 175 1
97 178 1
98 105 1
98 114 1
98 124 1
98 128 1
98 129 1
98 132 1
98 134 1
98 138 1
98 139 1
98 143 1
98 148 1
98 155 1
98 165 1
98 176 1
98 178 1
99 102 1
99 105 1
99 107 1
99 110 1
99 112 1
99 117 1
99 118 1
99 120 1
99 122 1
99 126 1
99 128 1
99 129 1
99 132 1
99 136 1
99 137 1
99 140 1
99 141 1
99 144 1
99 148 1
99 149 1
99 150 1
99 151 1
99 156 1
99 158 1
99 162 1
99 163 1
99 164 1
99 169 1
99 170 1
99 174 1
99 177 1
100 103 1
100 104 1
100 110 1
100 111 1
100 112 1
100 114 1
100 115 1
100 117 1
100 119 1
100 121 1
100 133 1
100 135 1
100 143 1
100 146 1
100 147 1
100 149 1
100 151 1
100 155 1
100 158 1
100 161 1
100 173 1
100 178 1
101 104 1
101 105 1
101 109 1
101 111 1
101 125 1
101 128 1
101 131 1
101 135 1
101 139 1
101 143 1
101 149 1
101 151 1
101 152 1
101 155 1
101 156 1
101 157 1
101 158 1
101 164 1
101 166 1
101 167 1
101 168 1
101 169 1
101 172 1
101 175 1
101 178 1
102 103 1
102 107 1
102 108 1
102 110 1
102 114 1
102 115 1
102 117 1
102 119 1
102 121 1
102 123 1
102 126 1
102 129 1
102 130 1
102 132 1
102 133 1
102 137 1
102 138 1
102 140 1
102 144 1
102 145 1
102 146 1
102 152 1
102 154 1
102 159 1
102 163 1
102 167 1
102 171 1
102 173 1
103 107 1
103 110 1
103 111 1
103 114 1
103 115 1
103 117 1
103 121 1
103 123 1
103 125 1
103 126 1
103 133 1
103 139 1
103 140 1
103 141 1
103 149 1
103 151 1
103 155 1
103 157 1
103 158 1
103 163 1
103 165 1
103 167 1
103 170 1
103 173 1
103 175 1
104 106 1
104 111 1
104 115 1
104 117 1
104 119 1
104 123 1
104 124 1
104 125 1
104 129 1
104 133 1
104 135 1
104 146 1
104 152 1
104 156 1
104 158 1
104 167 1
104 169 1
104 172 1
104 173 1
104 175 1
104 177 1
104 178 1
105 109 1
105 110 1
105 112 1
105 120 1
105 122 1
105 125 1
105 126 1
105 128 1
105 129 1
105 131 1
105 132 1
105 134 1
105 135 1
105 136 1
105 139 1
105 140 1
105 141 1
105 143 1
105 148 1
105 149 1
105 150 1
105 151 1
105 155 1
105 156 1
105 157 1
105 158 1
105 160 1
105 162 1
105 164 1
105 166 1
105 168 1
105 169 1
105 170 1
105 172 1
105 174 1
105 175 1
105 176 1
105 177 1
106 119 1
106 124 1
106 125 1
106 127 1
106 128 1
106 130 1
106 131 1
106 134 1
106 137 1
106 143 1
106 154 1
106 155 1
106 156 1
106 157 1
106 159 1
106 169 1
106 177 1
107 110 1
107 114 1
107 117 1
107 125 1
107 126 1
107 128 1
107 129 1
107 132 1
107 136 1
107 140 1
107 141 1
107 144 1
107 145 1
107 149 1
107 151 1
107 155 1
107 159 1
107 170 1
108 110 1
108 112 1
108 113 1
108 124 1
108 133 1
108 137 1
108 140 1
108 144 1
108 150 1
108 151 1
108 152 1
108 153 1
108 164 1
108 166 1
108 168 1
108 171 1
108 172 1
108 176 1
108 178 1
109 111 1
109 116 1
109 118 1
109 119 1
109 122 1
109 127 1
109 128 1
109 131 1
109 132 1
109 133 1
109 134 1
109 135 1
109 137 1
109 140 1
109 148 1
109 153 1
109 154 1
109 155 1
109 156 1
109 157 1
109 160 1
109 161 1
109 162 1
109 164 1
109 165 1
109 168 1
109 169 1
109 172 1
109 174 1
109 176 1
109 177 1
110 113 1
110 114 1
110 123 1
110 126 1
110 129 1
110 132 1
110 136 1
110 139 1
110 147 1
110 149 1
110 150 1
110 151 1
110 152 1
110 153 1
110 158 1
110 160 1
110 163 1
110 166 1
110 167 1
110 168 1
110 170 1
110 171 1
110 173 1
110 174 1
110 178 1
111 117 1
111 119 1
111 125 1
111 133 1
111 135 1
111 141 1
111 143 1
111 147 1
111 152 1
111 154 1
111 155 1
111 157 1
111 160 1
111 161 1
111 165 1
111 166 1
111 169 1
111 173 1
112 120 1
112 122 1
112 132 1
112 147 1
112 150 1
112 153 1
112 158 1
112 161 1
112 168 1
112 171 1
112 178 1
113 114 1
113 123 1
113 139 1
113 152 1
113 160 1
113 166 1
113 172 1
114 116 1
114 117 1
114 119 1
114 121 1
114 129 1
114 131 1
114 136 1
114 138 1
114 143 1
114 145 1
114 146 1
114 149 1
114 151 1
114 154 1
114 155 1
114 158 1
114 159 1
114 160 1
114 166 1
114 173 1
114 174 1
114 178 1
115 117 1
115 120 1
115 121 1
115 123 1
115 124 1
115 125 1
115 129 1
115 130 1
115 132 1
115 133 1
115 138 1
115 142 1
115 145 1
115 154 1
115 159 1
115 161 1
115 163 1
115 165 1
115 167 1
115 173 1
115 175 1
116 122 1
116 126 1
116 127 1
116 131 1
116 133 1
116 136 1
116 137 1
116 138 1
116 145 1
116 153 1
116 155 1
116 159 1
116 160 1
116 162 1
116 166 1
116 174 1
116 177 1
117 118 1
117 119 1
117 121 1
117 125 1
117 133 1
117 135 1
117 136 1
117 141 1
117 144 1
117 145 1
117 147 1
117 151 1
117 155 1
117 156 1
117 159 1
117 169 1
117 173 1
118 120 1
118 122 1
118 126 1
118 130 1
118 131 1
118 135 1
118 136 1
118 137 1
118 140 1
118 142 1
118 144 1
118 145 1
118 147 1
118 148 1
118 156 1
118 161 1
118 163 1
118 164 1
118 169 1
118 177 1
119 127 1
119 130 1
119 131 1
119 133 1
119 135 1
119 138 1
119 143 1
119 146 1
119 152 1
119 154 1
119 155 1
119 159 1
119 166 1
119 169 1
119 173 1
120 122 1
120 126 1
120 132 1
120 140 1
120 142 1
120 144 1
120 148 1
120 150 1
120 151 1
120 153 1
120 156 1
120 158 1
120 161 1
120 163 1
120 164 1
120 167 1
120 168 1
120 171 1
121 132 1
121 133 1
121 138 1
121 145 1
121 149 1
121 153 1
121 155 1
121 161 1
121 165 1
121 173 1
122 126 1
122 127 1
122 130 1
122 132 1
122 142 1
122 145 1
122 147 1
122 148 1
122 150 1
122 153 1
122 154 1
122 156 1
122 161 1
122 162 1
122 168 1
122 174 1
123 125 1
123 129 1
123 130 1
123 136 1
123 139 1
123 142 1
123 150 1
123 153 1
123 157 1
123 160 1
123 163 1
123 167 1
123 172 1
123 173 1
123 175 1
123 177 1
124 125 1
124 127 1
124 130 1
124 133 1
124 134 1
124 137 1
124 139 1
124 142 1
124 143 1
124 152 1
124 154 1
124 157 1
124 164 1
124 165 1
124 171 1
124 172 1
124 173 1
124 175 1
124 176 1
124 178 1
125 128 1
125 132 1
125 135 1
125 136 1
125 141 1
125 155 1
125 156 1
125 157 1
125 159 1
125 164 1
125 165 1
125 169 1
125 173 1
125 175 1
125 177 1
126 129 1
126 132 1
126 136 1
126 140 1
126 144 1
126 145 1
126 148 1
126 149 1
126 150 1
126 151 1
126 153 1
126 162 1
126 163 1
126 168 1
126 170 1
126 174 1
127 130 1
127 131 1
127 133 1
127 134 1
127 137 1
127 138 1
127 143 1
127 154 1
127 162 1
127 166 1
127 176 1
128 129 1
128 132 1
128 134 1
128 136 1
128 139 1
128 140 1
128 141 1
128 143 1
128 146 1
128 149 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 164 1
128 169 1
128 170 1
128 175 1
128 177 1
129 132 1
129 134 1
129 139 1
129 143 1
129 149 1
129 150 1
129 151 1
129 154 1
129 155 1
129 157 1
129 158 1
129 159 1
129 163 1
129 166 1
129 167 1
129 169 1
129 172 1
129 175 1
130 131 1
130 133 1
130 136 1
130 137 1
130 142 1
130 144 1
130 150 1
130 154 1
130 156 1
130 162 1
130 163 1
130 177 1
131 134 1
131 137 1
131 138 1
131 141 1
131 143 1
131 154 1
131 155 1
131 156 1
131 157 1
131 159 1
131 160 1
131 162 1
131 166 1
131 169 1
131 172 1
131 176 1
131 177 1
132 134 1
132 139 1
132 140 1
132 148 1
132 149 1
132 150 1
132 153 1
132 157 1
132 158 1
132 161 1
132 163 1
132 164 1
132 165 1
132 168 1
132 170 1
132 175 1
133 135 1
133 137 1
133 138 1
133 142 1
133 144 1
133 146 1
133 152 1
133 154 1
133 159 1
133 161 1
133 163 1
133 164 1
133 165 1
133 171 1
133 173 1
133 178 1
134 138 1
134 143 1
134 154 1
134 155 1
134 157 1
134 159 1
134 161 1
134 162 1
134 165 1
134 169 1
134 177 1
135 136 1
135 141 1
135 144 1
135 147 1
135 152 1
135 155 1
135 156 1
135 157 1
135 164 1
135 169 1
135 172 1
135 173 1
135 177 1
136 140 1
136 141 1
136 144 1
136 145 1
136 147 1
136 151 1
136 155 1
136 156 1
136 159 1
136 169 1
136 170 1
136 174 1
136 177 1
137 140 1
137 142 1
137 144 1
137 146 1
137 148 1
137 152 1
137 154 1
137 156 1
137 164 1
137 166 1
137 167 1
137 169 1
137 171 1
137 172 1
137 176 1
137 177 1
137 178 1
138 143 1
138 145 1
138 146 1
138 154 1
138 155 1
138 159 1
138 165 1
138 166 1
138 173 1
138 174 1
138 176 1
138 178 1
139 143 1
139 149 1
139 150 1
139 155 1
139 157 1
139 158 1
139 164 1
139 165 1
139 172 1
139 175 1
140 144 1
140 148 1
140 152 1
140 156 1
140 163 1
140 164 1
140 165 1
140 168 1
140 170 1
140 175 1
140 177 1
141 153 1
141 155 1
141 156 1
141 157 1
141 159 1
141 160 1
141 162 1
141 165 1
141 169 1
141 170 1
141 173 1
141 174 1
141 177 1
142 147 1
142 150 1
142 152 1
142 153 1
142 161 1
142 162 1
142 163 1
142 164 1
142 171 1
143 146 1
143 149 1
143 151 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 166 1
143 169 1
143 172 1
143 176 1
143 178 1
144 147 1
144 151 1
144 152 1
144 156 1
144 163 1
144 164 1
144 170 1
145 149 1
145 153 1
145 154 1
145 155 1
145 159 1
145 161 1
145 174 1
146 149 1
146 152 1
146 155 1
146 166 1
146 169 1
146 173 1
146 175 1
146 178 1
147 151 1
147 153 1
147 158 1
147 161 1
147 167 1
147 168 1
147 172 1
147 174 1
148 150 1
148 162 1
148 163 1
148 164 1
148 176 1
149 151 1
149 155 1
149 158 1
149 166 1
149 174 1
150 153 1
150 160 1
150 161 1
150 162 1
150 163 1
150 168 1
150 171 1
150 178 1
151 152 1
151 156 1
151 158 1
151 166 1
151 167 1
151 168 1
151 170 1
151 172 1
151 174 1
151 176 1
151 178 1
152 156 1
152 164 1
152 166 1
152 167 1
152 171 1
152 172 1
152 173 1
152 175 1
152 177 1
152 178 1
153 161 1
153 162 1
153 165 1
153 168 1
153 174 1
154 161 1
154 162 1
154 169 1
155 157 1
155 159 1
155 160 1
155 162 1
155 165 1
155 166 1
155 169 1
155 170 1
155 173 1
155 174 1
155 175 1
155 177 1
156 157 1
156 158 1
156 164 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 172 1
156 175 1
156 176 1
156 177 1
157 159 1
157 160 1
157 161 1
157 162 1
157 165 1
157 169 1
157 172 1
157 177 1
158 167 1
158 168 1
158 169 1
158 178 1
159 160 1
159 166 1
159 169 1
159 173 1
159 174 1
159 177 1
160 162 1
160 165 1
160 166 1
160 172 1
160 174 1
160 177 1
161 164 1
161 165 1
161 169 1
162 165 1
162 174 1
162 177 1
163 167 1
163 170 1
163 171 1
164 167 1
164 168 1
164 170 1
164 171 1
164 172 1
164 175 1
164 176 1
165 168 1
165 170 1
165 173 1
165 175 1
166 168 1
166 172 1
166 174 1
166 176 1
166 178 1
167 171 1
167 172 1
167 173 1
167 175 1
167 178 1
168 170 1
168 172 1
168 176 1
169 175 1
169 177 1
170 172 1
170 173 1
170 175 1
170 177 1
171 172 1
171 176 1
171 178 1
172 175 1
172 176 1
172 178 1
173 175 1
173 177 1
174 177 1
175 177 1
176 178 1


==> anc/graph-instances/rand01-polytopes/rand01-9-203-0.dat <==
203 4900
1 13 1
1 16 1
1 23 1
1 33 1
1 47 1
1 53 1
1 62 1
1 64 1
1 84 1
1 90 1
1 109 1
1 111 1
1 114 1
1 123 1
1 129 1
1 132 1
1 139 1
1 145 1
1 149 1
1 157 1
1 159 1
1 164 1
1 167 1
1 168 1
1 170 1
1 181 1
1 188 1
1 191 1
1 194 1
1 198 1
1 203 1
2 6 1
2 9 1
2 11 1
2 20 1
2 22 1
2 25 1
2 26 1
2 29 1
2 31 1
2 34 1
2 35 1
2 36 1
2 39 1
2 42 1
2 43 1
2 45 1
2 46 1
2 50 1
2 51 1
2 55 1
2 58 1
2 60 1
2 63 1
2 65 1
2 70 1
2 72 1
2 82 1
2 101 1
2 102 1
2 105 1
2 108 1
2 111 1
2 113 1
2 115 1
2 124 1
2 126 1
2 135 1
2 140 1
2 141 1
2 146 1
2 149 1
2 156 1
2 162 1
2 164 1
2 169 1
2 173 1
2 179 1
2 181 1
2 182 1
2 185 1
2 186 1
2 190 1
2 196 1
2 200 1
3 14 1
3 24 1
3 28 1
3 50 1
3 53 1
3 54 1
3 55 1
3 58 1
3 64 1
3 67 1
3 68 1
3 82 1
3 111 1
3 120 1
3 123 1
3 136 1
3 137 1
3 139 1
3 152 1
3 163 1
3 164 1
3 171 1
3 174 1
3 176 1
3 183 1
3 184 1
3 186 1
3 188 1
3 190 1
3 196 1
3 198 1
3 203 1
4 6 1
4 9 1
4 11 1
4 12 1
4 26 1
4 35 1
4 37 1
4 42 1
4 45 1
4 48 1
4 61 1
4 63 1
4 65 1
4 69 1
4 93 1
4 97 1
4 98 1
4 107 1
4 116 1
4 133 1
4 157 1
4 159 1
4 165 1
4 176 1
4 180 1
4 182 1
4 185 1
4 193 1
4 201 1
5 8 1
5 11 1
5 13 1
5 22 1
5 23 1
5 32 1
5 36 1
5 39 1
5 43 1
5 44 1
5 46 1
5 47 1
5 65 1
5 71 1
5 72 1
5 78 1
5 81 1
5 83 1
5 87 1
5 97 1
5 102 1
5 105 1
5 108 1
5 109 1
5 110 1
5 112 1
5 116 1
5 117 1
5 119 1
5 122 1
5 130 1
5 134 1
5 136 1
5 138 1
5 140 1
5 144 1
5 148 1
5 149 1
5 152 1
5 158 1
5 161 1
5 166 1
5 167 1
5 172 1
5 175 1
5 177 1
5 188 1
5 201 1
5 202 1
6 9 1
6 11 1
6 12 1
6 26 1
6 31 1
6 34 1
6 37 1
6 39 1
6 42 1
6 46 1
6 48 1
6 56 1
6 59 1
6 61 1
6 63 1
6 65 1
6 70 1
6 76 1
6 80 1
6 85 1
6 107 1
6 108 1
6 110 1
6 113 1
6 124 1
6 126 1
6 128 1
6 140 1
6 144 1
6 146 1
6 151 1
6 155 1
6 162 1
6 165 1
6 169 1
6 173 1
6 182 1
6 185 1
6 189 1
6 200 1
7 14 1
7 17 1
7 21 1
7 27 1
7 29 1
7 31 1
7 33 1
7 35 1
7 42 1
7 55 1
7 58 1
7 60 1
7 64 1
7 67 1
7 69 1
7 73 1
7 75 1
7 77 1
7 90 1
7 98 1
7 99 1
7 106 1
7 115 1
7 120 1
7 123 1
7 124 1
7 127 1
7 133 1
7 137 1
7 139 1
7 147 1
7 150 1
7 154 1
7 157 1
7 159 1
7 160 1
7 163 1
7 164 1
7 174 1
7 176 1
7 178 1
7 180 1
7 183 1
7 191 1
7 197 1
7 203 1
8 11 1
8 12 1
8 13 1
8 23 1
8 30 1
8 32 1
8 38 1
8 40 1
8 41 1
8 45 1
8 47 1
8 48 1
8 54 1
8 57 1
8 62 1
8 65 1
8 78 1
8 79 1
8 83 1
8 87 1
8 93 1
8 94 1
8 97 1
8 98 1
8 109 1
8 114 1
8 116 1
8 117 1
8 118 1
8 119 1
8 132 1
8 134 1
8 138 1
8 148 1
8 153 1
8 156 1
8 159 1
8 172 1
8 179 1
8 188 1
8 191 1
8 194 1
8 201 1
9 10 1
9 15 1
9 22 1
9 26 1
9 31 1
9 35 1
9 37 1
9 42 1
9 43 1
9 46 1
9 54 1
9 59 1
9 60 1
9 63 1
9 67 1
9 73 1
9 74 1
9 75 1
9 76 1
9 87 1
9 96 1
9 100 1
9 107 1
9 108 1
9 110 1
9 111 1
9 115 1
9 118 1
9 120 1
9 123 1
9 124 1
9 126 1
9 134 1
9 137 1
9 139 1
9 140 1
9 144 1
9 146 1
9 149 1
9 151 1
9 155 1
9 160 1
9 163 1
9 165 1
9 169 1
9 173 1
9 176 1
9 180 1
9 182 1
9 183 1
9 184 1
9 185 1
9 186 1
9 190 1
9 193 1
9 196 1
10 20 1
10 21 1
10 26 1
10 33 1
10 40 1
10 42 1
10 47 1
10 49 1
10 56 1
10 61 1
10 73 1
10 75 1
10 76 1
10 77 1
10 81 1
10 83 1
10 86 1
10 89 1
10 90 1
10 91 1
10 92 1
10 101 1
10 103 1
10 106 1
10 108 1
10 110 1
10 115 1
10 124 1
10 126 1
10 128 1
10 135 1
10 143 1
10 145 1
10 159 1
10 165 1
11 13 1
11 16 1
11 20 1
11 23 1
11 26 1
11 30 1
11 34 1
11 36 1
11 37 1
11 39 1
11 41 1
11 43 1
11 45 1
11 46 1
11 48 1
11 50 1
11 53 1
11 63 1
11 65 1
11 70 1
11 71 1
11 74 1
11 78 1
11 91 1
11 93 1
11 97 1
11 105 1
11 109 1
11 111 1
11 113 1
11 116 1
11 117 1
11 132 1
11 134 1
11 136 1
11 149 1
11 156 1
11 162 1
11 172 1
11 179 1
11 181 1
11 187 1
11 194 1
11 201 1
12 14 1
12 28 1
12 35 1
12 36 1
12 38 1
12 41 1
12 45 1
12 48 1
12 54 1
12 56 1
12 57 1
12 60 1
12 61 1
12 65 1
12 66 1
12 78 1
12 80 1
12 82 1
12 83 1
12 85 1
12 86 1
12 91 1
12 92 1
12 93 1
12 97 1
12 103 1
12 104 1
12 106 1
12 107 1
12 118 1
12 122 1
12 123 1
12 125 1
12 127 1
12 128 1
12 129 1
12 133 1
12 138 1
12 141 1
12 144 1
12 150 1
12 154 1
12 161 1
12 166 1
12 172 1
12 174 1
12 176 1
12 180 1
12 184 1
12 187 1
12 188 1
12 191 1
12 192 1
12 198 1
12 201 1
12 202 1
13 16 1
13 23 1
13 24 1
13 37 1
13 38 1
13 46 1
13 47 1
13 52 1
13 58 1
13 62 1
13 66 1
13 69 1
13 70 1
13 71 1
13 77 1
13 80 1
13 84 1
13 95 1
13 97 1
13 98 1
13 99 1
13 111 1
13 112 1
13 114 1
13 116 1
13 117 1
13 119 1
13 122 1
13 124 1
13 130 1
13 132 1
13 134 1
13 136 1
13 137 1
13 138 1
13 139 1
13 148 1
13 149 1
13 154 1
13 157 1
13 158 1
13 162 1
13 167 1
13 170 1
13 171 1
13 172 1
13 175 1
13 177 1
13 185 1
13 191 1
13 194 1
13 198 1
13 201 1
13 202 1
13 203 1
14 21 1
14 26 1
14 28 1
14 29 1
14 35 1
14 42 1
14 50 1
14 54 1
14 55 1
14 57 1
14 60 1
14 61 1
14 67 1
14 77 1
14 82 1
14 86 1
14 111 1
14 120 1
14 123 1
14 125 1
14 127 1
14 133 1
14 137 1
14 139 1
14 141 1
14 146 1
14 150 1
14 163 1
14 166 1
14 174 1
14 176 1
14 180 1
14 182 1
14 183 1
14 184 1
14 187 1
14 198 1
14 203 1
15 18 1
15 22 1
15 26 1
15 28 1
15 31 1
15 54 1
15 57 1
15 60 1
15 67 1
15 68 1
15 83 1
15 87 1
15 94 1
15 96 1
15 97 1
15 100 1
15 102 1
15 105 1
15 107 1
15 110 1
15 118 1
15 120 1
15 134 1
15 135 1
15 137 1
15 140 1
15 144 1
15 161 1
15 163 1
15 166 1
15 169 1
15 173 1
15 174 1
15 176 1
15 178 1
15 183 1
15 184 1
15 186 1
15 189 1
15 190 1
15 193 1
15 195 1
15 202 1
16 20 1
16 23 1
16 33 1
16 37 1
16 42 1
16 45 1
16 46 1
16 50 1
16 53 1
16 58 1
16 70 1
16 71 1
16 74 1
16 84 1
16 90 1
16 91 1
16 104 1
16 108 1
16 111 1
16 114 1
16 117 1
16 124 1
16 129 1
16 132 1
16 136 1
16 137 1
16 139 1
16 147 1
16 149 1
16 151 1
16 157 1
16 158 1
16 160 1
16 162 1
16 167 1
16 170 1
16 177 1
16 195 1
17 18 1
17 19 1
17 31 1
17 35 1
17 38 1
17 42 1
17 52 1
17 56 1
17 58 1
17 59 1
17 61 1
17 68 1
17 69 1
17 75 1
17 77 1
17 80 1
17 85 1
17 88 1
17 89 1
17 91 1
17 92 1
17 100 1
17 104 1
17 106 1
17 107 1
17 115 1
17 120 1
17 124 1
17 127 1
17 129 1
17 131 1
17 133 1
17 137 1
17 141 1
17 145 1
17 147 1
17 150 1
17 154 1
17 157 1
17 158 1
17 160 1
17 165 1
17 166 1
17 167 1
17 172 1
17 174 1
17 175 1
17 176 1
17 177 1
17 178 1
17 182 1
17 185 1
17 189 1
17 191 1
17 193 1
17 195 1
17 197 1
17 201 1
17 202 1
18 28 1
18 31 1
18 52 1
18 54 1
18 57 1
18 59 1
18 60 1
18 67 1
18 68 1
18 80 1
18 83 1
18 85 1
18 87 1
18 88 1
18 89 1
18 94 1
18 95 1
18 96 1
18 97 1
18 100 1
18 107 1
18 118 1
18 120 1
18 122 1
18 125 1
18 130 1
18 134 1
18 140 1
18 144 1
18 150 1
18 152 1
18 157 1
18 158 1
18 160 1
18 161 1
18 166 1
18 167 1
18 173 1
18 174 1
18 175 1
18 176 1
18 177 1
18 178 1
18 183 1
18 184 1
18 189 1
18 190 1
18 191 1
18 193 1
18 197 1
18 202 1
19 36 1
19 47 1
19 49 1
19 67 1
19 76 1
19 79 1
19 81 1
19 83 1
19 89 1
19 90 1
19 96 1
19 100 1
19 102 1
19 103 1
19 106 1
19 110 1
19 112 1
19 114 1
19 118 1
19 123 1
19 124 1
19 126 1
19 129 1
19 135 1
19 157 1
19 161 1
19 164 1
19 166 1
19 167 1
19 168 1
19 175 1
19 178 1
19 188 1
19 195 1
20 21 1
20 23 1
20 25 1
20 26 1
20 30 1
20 33 1
20 35 1
20 37 1
20 39 1
20 42 1
20 43 1
20 45 1
20 50 1
20 51 1
20 53 1
20 55 1
20 58 1
20 63 1
20 69 1
20 70 1
20 71 1
20 81 1
20 91 1
20 99 1
20 101 1
20 104 1
20 105 1
20 108 1
20 109 1
20 111 1
20 115 1
20 116 1
20 117 1
20 121 1
20 124 1
20 132 1
20 137 1
20 139 1
20 141 1
20 147 1
20 149 1
20 156 1
20 157 1
20 162 1
20 165 1
20 170 1
20 181 1
20 195 1
21 26 1
21 33 1
21 40 1
21 42 1
21 48 1
21 55 1
21 60 1
21 73 1
21 91 1
21 93 1
21 98 1
21 124 1
21 126 1
21 139 1
21 146 1
21 157 1
21 159 1
21 165 1
21 180 1
21 181 1
21 183 1
21 187 1
22 23 1
22 25 1
22 39 1
22 43 1
22 44 1
22 46 1
22 47 1
22 65 1
22 68 1
22 72 1
22 81 1
22 87 1
22 100 1
22 102 1
22 105 1
22 108 1
22 109 1
22 110 1
22 111 1
22 115 1
22 117 1
22 121 1
22 130 1
22 134 1
22 140 1
22 141 1
22 149 1
22 156 1
22 160 1
22 166 1
22 167 1
22 169 1
22 178 1
22 188 1
22 190 1
22 196 1
23 26 1
23 30 1
23 37 1
23 39 1
23 44 1
23 45 1
23 46 1
23 47 1
23 49 1
23 62 1
23 65 1
23 74 1
23 79 1
23 81 1
23 91 1
23 97 1
23 100 1
23 102 1
23 105 1
23 108 1
23 109 1
23 110 1
23 111 1
23 112 1
23 114 1
23 116 1
23 117 1
23 119 1
23 121 1
23 132 1
23 134 1
23 137 1
23 138 1
23 139 1
23 147 1
23 148 1
23 156 1
23 158 1
23 167 1
23 168 1
23 172 1
23 175 1
23 177 1
23 181 1
23 191 1
23 194 1
23 195 1
23 201 1
23 202 1
24 27 1
24 32 1
24 37 1
24 54 1
24 55 1
24 62 1
24 63 1
24 64 1
24 69 1
24 82 1
24 87 1
24 94 1
24 98 1
24 111 1
24 119 1
24 132 1
24 134 1
24 136 1
24 139 1
24 140 1
24 143 1
24 148 1
24 152 1
24 168 1
24 171 1
24 179 1
24 184 1
24 186 1
24 196 1
24 198 1
24 200 1
24 203 1
25 28 1
25 29 1
25 31 1
25 36 1
25 39 1
25 42 1
25 44 1
25 49 1
25 50 1
25 51 1
25 56 1
25 58 1
25 65 1
25 68 1
25 69 1
25 72 1
25 73 1
25 75 1
25 81 1
25 82 1
25 88 1
25 91 1
25 95 1
25 99 1
25 100 1
25 102 1
25 105 1
25 106 1
25 108 1
25 115 1
25 119 1
25 121 1
25 124 1
25 127 1
25 131 1
25 135 1
25 141 1
25 143 1
25 147 1
25 153 1
25 154 1
25 156 1
25 160 1
25 162 1
25 163 1
25 164 1
25 167 1
25 168 1
25 169 1
25 178 1
25 188 1
25 190 1
25 199 1
25 201 1
26 31 1
26 35 1
26 36 1
26 37 1
26 39 1
26 42 1
26 43 1
26 45 1
26 46 1
26 48 1
26 50 1
26 53 1
26 54 1
26 55 1
26 60 1
26 61 1
26 63 1
26 70 1
26 74 1
26 75 1
26 76 1
26 81 1
26 91 1
26 93 1
26 97 1
26 104 1
26 105 1
26 107 1
26 108 1
26 109 1
26 110 1
26 111 1
26 115 1
26 117 1
26 118 1
26 120 1
26 123 1
26 124 1
26 126 1
26 132 1
26 137 1
26 139 1
26 141 1
26 146 1
26 149 1
26 151 1
26 156 1
26 157 1
26 165 1
26 169 1
26 179 1
26 180 1
26 181 1
26 187 1
26 195 1
27 42 1
27 52 1
27 55 1
27 62 1
27 69 1
27 71 1
27 73 1
27 77 1
27 82 1
27 84 1
27 92 1
27 98 1
27 99 1
27 101 1
27 115 1
27 131 1
27 133 1
27 142 1
27 143 1
27 150 1
27 153 1
27 159 1
27 162 1
27 165 1
27 173 1
27 179 1
27 180 1
27 185 1
27 194 1
27 199 1
27 200 1
27 203 1
28 29 1
28 36 1
28 41 1
28 50 1
28 51 1
28 54 1
28 57 1
28 60 1
28 61 1
28 64 1
28 67 1
28 68 1
28 94 1
28 95 1
28 99 1
28 102 1
28 114 1
28 118 1
28 120 1
28 121 1
28 123 1
28 125 1
28 127 1
28 131 1
28 135 1
28 136 1
28 138 1
28 141 1
28 142 1
28 150 1
28 152 1
28 161 1
28 164 1
28 166 1
28 167 1
28 174 1
28 176 1
28 178 1
28 184 1
28 186 1
28 188 1
28 190 1
28 192 1
28 202 1
29 31 1
29 36 1
29 49 1
29 50 1
29 61 1
29 67 1
29 70 1
29 72 1
29 73 1
29 75 1
29 77 1
29 82 1
29 86 1
29 88 1
29 90 1
29 99 1
29 101 1
29 102 1
29 103 1
29 106 1
29 115 1
29 124 1
29 125 1
29 127 1
29 131 1
29 135 1
29 141 1
29 146 1
29 152 1
29 164 1
29 173 1
29 178 1
29 182 1
29 184 1
29 188 1
29 190 1
29 196 1
29 199 1
30 36 1
30 38 1
30 39 1
30 40 1
30 41 1
30 45 1
30 47 1
30 48 1
30 49 1
30 50 1
30 51 1
30 62 1
30 65 1
30 78 1
30 79 1
30 81 1
30 91 1
30 105 1
30 106 1
30 109 1
30 112 1
30 114 1
30 116 1
30 127 1
30 142 1
30 147 1
30 153 1
30 156 1
30 168 1
30 170 1
30 172 1
30 179 1
30 181 1
30 191 1
30 192 1
30 194 1
30 201 1
31 34 1
31 35 1
31 42 1
31 50 1
31 59 1
31 61 1
31 67 1
31 68 1
31 70 1
31 72 1
31 73 1
31 75 1
31 77 1
31 80 1
31 85 1
31 99 1
31 100 1
31 103 1
31 104 1
31 106 1
31 115 1
31 120 1
31 124 1
31 126 1
31 127 1
31 131 1
31 137 1
31 141 1
31 146 1
31 151 1
31 160 1
31 163 1
31 165 1
31 166 1
31 169 1
31 178 1
31 182 1
31 185 1
31 190 1
31 197 1
32 43 1
32 46 1
32 47 1
32 78 1
32 82 1
32 83 1
32 84 1
32 86 1
32 87 1
32 112 1
32 113 1
32 122 1
32 132 1
32 138 1
32 140 1
32 143 1
32 148 1
32 149 1
32 152 1
32 155 1
32 161 1
32 168 1
32 171 1
32 184 1
32 188 1
32 194 1
32 196 1
32 198 1
32 200 1
33 38 1
33 40 1
33 42 1
33 74 1
33 77 1
33 86 1
33 90 1
33 91 1
33 98 1
33 103 1
33 104 1
33 106 1
33 116 1
33 123 1
33 124 1
33 127 1
33 129 1
33 133 1
33 137 1
33 139 1
33 145 1
33 147 1
33 157 1
33 159 1
33 170 1
33 172 1
33 187 1
33 191 1
33 195 1
33 198 1
33 201 1
33 203 1
34 35 1
34 41 1
34 46 1
34 50 1
34 52 1
34 58 1
34 63 1
34 65 1
34 69 1
34 70 1
34 71 1
34 72 1
34 77 1
34 80 1
34 82 1
34 84 1
34 85 1
34 99 1
34 113 1
34 115 1
34 122 1
34 124 1
34 130 1
34 131 1
34 136 1
34 140 1
34 141 1
34 154 1
34 156 1
34 160 1
34 162 1
34 170 1
34 171 1
34 177 1
34 182 1
34 185 1
34 190 1
34 200 1
34 203 1
35 42 1
35 50 1
35 58 1
35 60 1
35 61 1
35 63 1
35 69 1
35 70 1
35 71 1
35 75 1
35 85 1
35 91 1
35 99 1
35 104 1
35 105 1
35 107 1
35 111 1
35 115 1
35 120 1
35 124 1
35 127 1
35 133 1
35 136 1
35 141 1
35 146 1
35 147 1
35 150 1
35 154 1
35 157 1
35 169 1
35 176 1
35 180 1
35 182 1
35 190 1
35 193 1
35 201 1
35 202 1
36 39 1
36 41 1
36 43 1
36 45 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 53 1
36 55 1
36 56 1
36 60 1
36 61 1
36 70 1
36 72 1
36 76 1
36 78 1
36 82 1
36 83 1
36 101 1
36 102 1
36 103 1
36 106 1
36 109 1
36 110 1
36 113 1
36 118 1
36 125 1
36 126 1
36 127 1
36 135 1
36 141 1
36 142 1
36 146 1
36 152 1
36 156 1
36 161 1
36 164 1
36 170 1
36 179 1
36 181 1
36 186 1
36 187 1
36 188 1
36 192 1
36 196 1
36 199 1
36 200 1
37 43 1
37 46 1
37 54 1
37 59 1
37 63 1
37 66 1
37 69 1
37 74 1
37 76 1
37 93 1
37 97 1
37 98 1
37 107 1
37 108 1
37 109 1
37 110 1
37 111 1
37 116 1
37 117 1
37 118 1
37 119 1
37 120 1
37 123 1
37 132 1
37 134 1
37 136 1
37 137 1
37 139 1
37 140 1
37 144 1
37 148 1
37 151 1
37 155 1
37 157 1
37 159 1
37 165 1
37 175 1
37 176 1
37 185 1
37 191 1
37 193 1
37 195 1
37 201 1
38 40 1
38 41 1
38 47 1
38 49 1
38 56 1
38 57 1
38 61 1
38 71 1
38 77 1
38 78 1
38 80 1
38 83 1
38 84 1
38 86 1
38 88 1
38 89 1
38 91 1
38 92 1
38 104 1
38 106 1
38 112 1
38 114 1
38 124 1
38 127 1
38 128 1
38 129 1
38 133 1
38 142 1
38 145 1
38 147 1
38 150 1
38 153 1
38 157 1
38 159 1
38 165 1
38 170 1
38 172 1
38 177 1
38 191 1
38 194 1
38 198 1
38 199 1
38 201 1
38 202 1
38 203 1
39 43 1
39 45 1
39 46 1
39 48 1
39 51 1
39 56 1
39 60 1
39 61 1
39 65 1
39 70 1
39 72 1
39 81 1
39 91 1
39 97 1
39 101 1
39 105 1
39 107 1
39 108 1
39 109 1
39 110 1
39 111 1
39 113 1
39 117 1
39 124 1
39 126 1
39 141 1
39 149 1
39 156 1
39 162 1
39 167 1
39 169 1
39 188 1
40 42 1
40 47 1
40 48 1
40 49 1
40 51 1
40 56 1
40 57 1
40 60 1
40 73 1
40 75 1
40 78 1
40 79 1
40 83 1
40 89 1
40 91 1
40 92 1
40 106 1
40 110 1
40 127 1
40 128 1
40 129 1
40 135 1
40 147 1
40 150 1
40 153 1
40 159 1
40 183 1
40 201 1
41 45 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 53 1
41 57 1
41 60 1
41 65 1
41 70 1
41 71 1
41 72 1
41 78 1
41 82 1
41 84 1
41 85 1
41 86 1
41 88 1
41 93 1
41 94 1
41 97 1
41 103 1
41 106 1
41 109 1
41 112 1
41 113 1
41 114 1
41 122 1
41 125 1
41 127 1
41 130 1
41 132 1
41 136 1
41 138 1
41 141 1
41 142 1
41 147 1
41 152 1
41 153 1
41 154 1
41 156 1
41 161 1
41 170 1
41 172 1
41 177 1
41 179 1
41 181 1
41 186 1
41 187 1
41 188 1
41 192 1
41 194 1
41 198 1
41 201 1
41 202 1
42 51 1
42 52 1
42 55 1
42 57 1
42 58 1
42 60 1
42 63 1
42 69 1
42 73 1
42 75 1
42 77 1
42 91 1
42 92 1
42 98 1
42 99 1
42 104 1
42 105 1
42 107 1
42 108 1
42 111 1
42 115 1
42 116 1
42 121 1
42 124 1
42 127 1
42 133 1
42 137 1
42 141 1
42 146 1
42 147 1
42 150 1
42 153 1
42 154 1
42 156 1
42 157 1
42 159 1
42 160 1
42 165 1
42 169 1
42 172 1
42 173 1
42 176 1
42 180 1
42 182 1
42 183 1
42 185 1
42 193 1
42 201 1
43 46 1
43 47 1
43 50 1
43 53 1
43 54 1
43 67 1
43 70 1
43 74 1
43 76 1
43 82 1
43 83 1
43 84 1
43 90 1
43 101 1
43 102 1
43 103 1
43 108 1
43 109 1
43 110 1
43 111 1
43 113 1
43 118 1
43 123 1
43 126 1
43 132 1
43 139 1
43 149 1
43 151 1
43 155 1
43 164 1
43 168 1
43 179 1
43 181 1
43 188 1
43 196 1
44 47 1
44 52 1
44 56 1
44 62 1
44 65 1
44 69 1
44 81 1
44 85 1
44 87 1
44 95 1
44 96 1
44 100 1
44 102 1
44 108 1
44 112 1
44 115 1
44 119 1
44 121 1
44 130 1
44 131 1
44 134 1
44 140 1
44 143 1
44 148 1
44 152 1
44 156 1
44 158 1
44 160 1
44 162 1
44 164 1
44 167 1
44 168 1
44 169 1
44 175 1
44 177 1
44 178 1
44 185 1
44 189 1
44 199 1
45 48 1
45 50 1
45 53 1
45 61 1
45 65 1
45 70 1
45 71 1
45 72 1
45 85 1
45 91 1
45 97 1
45 104 1
45 105 1
45 106 1
45 107 1
45 109 1
45 110 1
45 111 1
45 117 1
45 122 1
45 127 1
45 129 1
45 133 1
45 141 1
45 147 1
45 156 1
45 169 1
45 170 1
45 172 1
45 179 1
45 181 1
45 187 1
45 192 1
45 201 1
45 202 1
46 59 1
46 65 1
46 66 1
46 70 1
46 71 1
46 80 1
46 84 1
46 108 1
46 109 1
46 110 1
46 111 1
46 113 1
46 117 1
46 122 1
46 132 1
46 134 1
46 136 1
46 140 1
46 144 1
46 145 1
46 148 1
46 149 1
46 151 1
46 155 1
46 161 1
46 162 1
46 171 1
46 185 1
46 198 1
47 49 1
47 56 1
47 62 1
47 65 1
47 76 1
47 78 1
47 79 1
47 81 1
47 83 1
47 84 1
47 87 1
47 89 1
47 92 1
47 96 1
47 98 1
47 100 1
47 101 1
47 102 1
47 108 1
47 109 1
47 110 1
47 112 1
47 113 1
47 114 1
47 116 1
47 119 1
47 121 1
47 128 1
47 132 1
47 139 1
47 143 1
47 145 1
47 148 1
47 153 1
47 155 1
47 159 1
47 162 1
47 164 1
47 165 1
47 167 1
47 168 1
47 172 1
47 175 1
47 177 1
47 178 1
47 183 1
47 188 1
47 191 1
47 194 1
47 199 1
47 201 1
48 50 1
48 56 1
48 57 1
48 60 1
48 61 1
48 65 1
48 78 1
48 83 1
48 91 1
48 92 1
48 93 1
48 97 1
48 103 1
48 104 1
48 105 1
48 106 1
48 107 1
48 109 1
48 110 1
48 118 1
48 126 1
48 127 1
48 128 1
48 129 1
48 135 1
48 144 1
48 156 1
48 161 1
48 169 1
48 179 1
48 181 1
48 187 1
48 188 1
48 192 1
48 201 1
48 202 1
49 51 1
49 56 1
49 72 1
49 73 1
49 75 1
49 76 1
49 78 1
49 79 1
49 81 1
49 82 1
49 83 1
49 92 1
49 96 1
49 99 1
49 100 1
49 101 1
49 102 1
49 106 1
49 109 1
49 110 1
49 112 1
49 114 1
49 121 1
49 131 1
49 135 1
49 142 1
49 147 1
49 159 1
49 162 1
49 163 1
49 164 1
49 167 1
49 168 1
49 170 1
49 175 1
49 177 1
49 178 1
49 183 1
49 188 1
49 194 1
49 199 1
50 51 1
50 53 1
50 55 1
50 57 1
50 58 1
50 60 1
50 63 1
50 70 1
50 71 1
50 72 1
50 82 1
50 99 1
50 101 1
50 102 1
50 103 1
50 104 1
50 106 1
50 109 1
50 111 1
50 113 1
50 125 1
50 126 1
50 127 1
50 135 1
50 136 1
50 141 1
50 142 1
50 146 1
50 154 1
50 164 1
50 170 1
50 179 1
50 181 1
50 186 1
50 187 1
50 188 1
50 190 1
50 192 1
50 196 1
50 198 1
50 200 1
50 203 1
51 55 1
51 60 1
51 62 1
51 64 1
51 69 1
51 73 1
51 75 1
51 91 1
51 92 1
51 95 1
51 99 1
51 102 1
51 105 1
51 107 1
51 114 1
51 121 1
51 127 1
51 135 1
51 141 1
51 142 1
51 143 1
51 147 1
51 153 1
51 154 1
51 156 1
51 163 1
51 164 1
51 168 1
51 174 1
51 178 1
51 179 1
51 183 1
51 186 1
51 193 1
51 199 1
51 200 1
52 58 1
52 59 1
52 69 1
52 70 1
52 77 1
52 80 1
52 82 1
52 84 1
52 89 1
52 95 1
52 99 1
52 112 1
52 115 1
52 119 1
52 124 1
52 130 1
52 131 1
52 136 1
52 140 1
52 143 1
52 145 1
52 148 1
52 149 1
52 151 1
52 152 1
52 154 1
52 157 1
52 158 1
52 160 1
52 162 1
52 164 1
52 165 1
52 167 1
52 170 1
52 171 1
52 175 1
52 176 1
52 177 1
52 178 1
52 182 1
52 185 1
52 189 1
52 197 1
52 203 1
53 67 1
53 70 1
53 71 1
53 74 1
53 82 1
53 84 1
53 90 1
53 103 1
53 104 1
53 109 1
53 111 1
53 113 1
53 117 1
53 123 1
53 132 1
53 136 1
53 139 1
53 149 1
53 164 1
53 170 1
53 181 1
53 187 1
53 188 1
53 192 1
53 198 1
54 55 1
54 57 1
54 59 1
54 60 1
54 63 1
54 66 1
54 67 1
54 83 1
54 87 1
54 93 1
54 94 1
54 95 1
54 96 1
54 97 1
54 98 1
54 102 1
54 105 1
54 107 1
54 111 1
54 118 1
54 120 1
54 123 1
54 126 1
54 132 1
54 134 1
54 135 1
54 137 1
54 138 1
54 139 1
54 140 1
54 143 1
54 144 1
54 145 1
54 146 1
54 150 1
54 155 1
54 161 1
54 163 1
54 173 1
54 174 1
54 176 1
54 180 1
54 183 1
54 184 1
54 185 1
54 186 1
54 189 1
54 191 1
54 193 1
54 196 1
54 198 1
54 202 1
54 203 1
55 58 1
55 60 1
55 62 1
55 63 1
55 64 1
55 69 1
55 73 1
55 98 1
55 99 1
55 101 1
55 108 1
55 111 1
55 115 1
55 121 1
55 137 1
55 139 1
55 141 1
55 143 1
55 146 1
55 163 1
55 164 1
55 168 1
55 179 1
55 180 1
55 181 1
55 183 1
55 186 1
55 196 1
55 199 1
55 200 1
56 57 1
56 61 1
56 65 1
56 69 1
56 75 1
56 78 1
56 80 1
56 81 1
56 83 1
56 85 1
56 86 1
56 88 1
56 89 1
56 91 1
56 92 1
56 106 1
56 107 1
56 110 1
56 122 1
56 124 1
56 125 1
56 126 1
56 128 1
56 131 1
56 135 1
56 144 1
56 156 1
56 157 1
56 159 1
56 161 1
56 162 1
56 165 1
56 167 1
56 169 1
56 175 1
56 177 1
56 189 1
56 194 1
56 199 1
56 201 1
56 202 1
57 60 1
57 62 1
57 78 1
57 79 1
57 83 1
57 87 1
57 92 1
57 93 1
57 94 1
57 96 1
57 97 1
57 98 1
57 107 1
57 118 1
57 125 1
57 128 1
57 135 1
57 136 1
57 141 1
57 142 1
57 150 1
57 153 1
57 156 1
57 159 1
57 161 1
57 173 1
57 174 1
57 176 1
57 179 1
57 180 1
57 183 1
57 191 1
57 193 1
57 199 1
57 200 1
57 201 1
57 202 1
58 63 1
58 64 1
58 68 1
58 69 1
58 70 1
58 71 1
58 75 1
58 90 1
58 99 1
58 100 1
58 108 1
58 111 1
58 114 1
58 115 1
58 119 1
58 120 1
58 121 1
58 124 1
58 127 1
58 136 1
58 137 1
58 141 1
58 143 1
58 147 1
58 148 1
58 154 1
58 157 1
58 158 1
58 160 1
58 167 1
58 174 1
58 176 1
58 190 1
58 195 1
58 197 1
58 203 1
59 66 1
59 67 1
59 80 1
59 100 1
59 107 1
59 120 1
59 124 1
59 140 1
59 144 1
59 145 1
59 148 1
59 151 1
59 155 1
59 157 1
59 160 1
59 161 1
59 171 1
59 173 1
59 175 1
59 176 1
59 178 1
59 182 1
59 184 1
59 185 1
59 190 1
59 197 1
60 61 1
60 63 1
60 67 1
60 68 1
60 73 1
60 75 1
60 85 1
60 91 1
60 92 1
60 105 1
60 107 1
60 111 1
60 118 1
60 120 1
60 121 1
60 125 1
60 127 1
60 135 1
60 137 1
60 139 1
60 141 1
60 142 1
60 146 1
60 156 1
60 166 1
60 169 1
60 174 1
60 179 1
60 180 1
60 183 1
60 186 1
60 195 1
60 202 1
61 65 1
61 70 1
61 72 1
61 75 1
61 78 1
61 80 1
61 81 1
61 83 1
61 85 1
61 86 1
61 89 1
61 91 1
61 97 1
61 103 1
61 104 1
61 106 1
61 107 1
61 110 1
61 122 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 133 1
61 135 1
61 141 1
61 144 1
61 147 1
61 151 1
61 161 1
61 166 1
61 167 1
61 169 1
61 172 1
61 177 1
61 178 1
61 187 1
61 188 1
61 192 1
61 201 1
61 202 1
62 64 1
62 79 1
62 87 1
62 94 1
62 95 1
62 96 1
62 98 1
62 102 1
62 109 1
62 114 1
62 119 1
62 121 1
62 132 1
62 139 1
62 143 1
62 148 1
62 150 1
62 153 1
62 159 1
62 164 1
62 168 1
62 172 1
62 178 1
62 181 1
62 183 1
62 186 1
62 191 1
62 193 1
62 194 1
62 199 1
62 201 1
62 203 1
63 65 1
63 69 1
63 71 1
63 107 1
63 111 1
63 133 1
63 134 1
63 136 1
63 137 1
63 140 1
63 141 1
63 154 1
63 156 1
63 162 1
63 173 1
63 176 1
63 179 1
63 180 1
63 182 1
63 185 1
63 193 1
63 200 1
64 67 1
64 90 1
64 95 1
64 98 1
64 99 1
64 111 1
64 114 1
64 120 1
64 121 1
64 123 1
64 137 1
64 139 1
64 143 1
64 157 1
64 163 1
64 164 1
64 168 1
64 174 1
64 183 1
64 186 1
64 196 1
64 197 1
64 203 1
65 70 1
65 78 1
65 81 1
65 85 1
65 87 1
65 92 1
65 97 1
65 107 1
65 113 1
65 116 1
65 119 1
65 122 1
65 130 1
65 131 1
65 140 1
65 144 1
65 153 1
65 156 1
65 162 1
65 169 1
65 172 1
65 173 1
65 177 1
65 189 1
65 199 1
65 200 1
65 201 1
66 71 1
66 74 1
66 80 1
66 84 1
66 86 1
66 93 1
66 117 1
66 122 1
66 123 1
66 133 1
66 136 1
66 144 1
66 145 1
66 149 1
66 151 1
66 155 1
66 157 1
66 161 1
66 171 1
66 176 1
66 184 1
66 191 1
66 198 1
66 202 1
67 68 1
67 76 1
67 82 1
67 83 1
67 84 1
67 90 1
67 96 1
67 98 1
67 102 1
67 103 1
67 110 1
67 118 1
67 120 1
67 123 1
67 125 1
67 126 1
67 135 1
67 146 1
67 149 1
67 151 1
67 152 1
67 155 1
67 160 1
67 161 1
67 163 1
67 164 1
67 166 1
67 174 1
67 178 1
67 183 1
67 184 1
67 186 1
67 188 1
67 190 1
67 196 1
67 197 1
68 72 1
68 100 1
68 105 1
68 107 1
68 111 1
68 114 1
68 117 1
68 118 1
68 120 1
68 121 1
68 130 1
68 131 1
68 134 1
68 136 1
68 138 1
68 141 1
68 147 1
68 150 1
68 158 1
68 160 1
68 166 1
68 167 1
68 174 1
68 176 1
68 178 1
68 188 1
68 190 1
68 193 1
68 195 1
68 202 1
69 71 1
69 73 1
69 75 1
69 77 1
69 91 1
69 92 1
69 98 1
69 99 1
69 107 1
69 108 1
69 111 1
69 115 1
69 116 1
69 119 1
69 121 1
69 124 1
69 131 1
69 133 1
69 136 1
69 137 1
69 140 1
69 141 1
69 143 1
69 148 1
69 150 1
69 153 1
69 154 1
69 156 1
69 157 1
69 158 1
69 159 1
69 162 1
69 165 1
69 173 1
69 176 1
69 180 1
69 182 1
69 185 1
69 189 1
69 193 1
69 199 1
69 200 1
69 201 1
69 203 1
70 71 1
70 72 1
70 80 1
70 81 1
70 82 1
70 84 1
70 86 1
70 90 1
70 99 1
70 101 1
70 103 1
70 104 1
70 106 1
70 108 1
70 111 1
70 113 1
70 115 1
70 122 1
70 124 1
70 126 1
70 131 1
70 141 1
70 147 1
70 149 1
70 151 1
70 160 1
70 162 1
70 164 1
70 167 1
70 170 1
70 177 1
70 181 1
70 187 1
70 188 1
70 190 1
70 196 1
70 198 1
71 74 1
71 77 1
71 80 1
71 82 1
71 84 1
71 85 1
71 86 1
71 93 1
71 99 1
71 104 1
71 111 1
71 113 1
71 116 1
71 117 1
71 122 1
71 124 1
71 133 1
71 134 1
71 136 1
71 138 1
71 141 1
71 142 1
71 147 1
71 149 1
71 154 1
71 156 1
71 162 1
71 170 1
71 171 1
71 172 1
71 177 1
71 179 1
71 187 1
71 194 1
71 198 1
71 202 1
71 203 1
72 81 1
72 82 1
72 85 1
72 99 1
72 102 1
72 103 1
72 106 1
72 117 1
72 122 1
72 124 1
72 125 1
72 130 1
72 131 1
72 135 1
72 141 1
72 142 1
72 147 1
72 149 1
72 152 1
72 160 1
72 164 1
72 166 1
72 167 1
72 169 1
72 170 1
72 177 1
72 178 1
72 188 1
72 190 1
73 75 1
73 77 1
73 82 1
73 88 1
73 90 1
73 92 1
73 98 1
73 99 1
73 101 1
73 102 1
73 106 1
73 115 1
73 124 1
73 127 1
73 135 1
73 143 1
73 146 1
73 159 1
73 160 1
73 162 1
73 163 1
73 164 1
73 165 1
73 173 1
73 178 1
73 180 1
73 182 1
73 183 1
73 185 1
73 196 1
73 199 1
73 200 1
74 90 1
74 97 1
74 104 1
74 105 1
74 108 1
74 109 1
74 110 1
74 111 1
74 117 1
74 118 1
74 120 1
74 123 1
74 124 1
74 129 1
74 136 1
74 137 1
74 139 1
74 147 1
74 149 1
74 151 1
74 157 1
74 166 1
74 195 1
74 202 1
75 81 1
75 88 1
75 91 1
75 92 1
75 100 1
75 106 1
75 107 1
75 108 1
75 110 1
75 115 1
75 121 1
75 124 1
75 127 1
75 135 1
75 141 1
75 147 1
75 150 1
75 153 1
75 154 1
75 160 1
75 165 1
75 167 1
75 169 1
75 173 1
75 178 1
75 182 1
75 183 1
75 185 1
75 189 1
75 193 1
75 201 1
76 79 1
76 81 1
76 83 1
76 89 1
76 90 1
76 96 1
76 98 1
76 100 1
76 102 1
76 108 1
76 110 1
76 118 1
76 123 1
76 124 1
76 126 1
76 135 1
76 137 1
76 139 1
76 143 1
76 145 1
76 148 1
76 151 1
76 155 1
76 157 1
76 159 1
76 163 1
76 165 1
76 168 1
76 175 1
76 185 1
76 195 1
77 80 1
77 82 1
77 84 1
77 86 1
77 88 1
77 90 1
77 92 1
77 98 1
77 99 1
77 101 1
77 103 1
77 106 1
77 113 1
77 115 1
77 116 1
77 124 1
77 125 1
77 128 1
77 131 1
77 133 1
77 142 1
77 143 1
77 145 1
77 150 1
77 154 1
77 157 1
77 159 1
77 160 1
77 162 1
77 164 1
77 165 1
77 170 1
77 172 1
77 173 1
77 176 1
77 177 1
77 178 1
77 180 1
77 182 1
77 184 1
77 185 1
77 194 1
77 197 1
77 199 1
77 200 1
77 203 1
78 82 1
78 83 1
78 86 1
78 87 1
78 88 1
78 89 1
78 92 1
78 93 1
78 94 1
78 97 1
78 106 1
78 112 1
78 113 1
78 122 1
78 125 1
78 128 1
78 135 1
78 138 1
78 141 1
78 152 1
78 153 1
78 156 1
78 159 1
78 161 1
78 162 1
78 172 1
78 173 1
78 177 1
78 179 1
78 188 1
78 194 1
78 199 1
78 200 1
78 201 1
79 83 1
79 89 1
79 96 1
79 97 1
79 98 1
79 100 1
79 102 1
79 109 1
79 110 1
79 114 1
79 118 1
79 129 1
79 135 1
79 139 1
79 159 1
79 168 1
79 175 1
79 183 1
79 191 1
79 193 1
79 194 1
79 195 1
79 201 1
80 84 1
80 85 1
80 86 1
80 89 1
80 103 1
80 104 1
80 106 1
80 113 1
80 122 1
80 124 1
80 133 1
80 144 1
80 145 1
80 148 1
80 149 1
80 151 1
80 155 1
80 157 1
80 161 1
80 162 1
80 165 1
80 166 1
80 171 1
80 175 1
80 177 1
80 182 1
80 198 1
80 202 1
81 91 1
81 100 1
81 101 1
81 106 1
81 108 1
81 110 1
81 115 1
81 116 1
81 119 1
81 124 1
81 147 1
81 148 1
81 153 1
81 156 1
81 162 1
81 165 1
81 167 1
81 172 1
81 175 1
81 177 1
81 195 1
81 199 1
81 201 1
82 84 1
82 86 1
82 88 1
82 99 1
82 101 1
82 102 1
82 103 1
82 106 1
82 112 1
82 113 1
82 115 1
82 122 1
82 125 1
82 131 1
82 133 1
82 135 1
82 136 1
82 141 1
82 142 1
82 143 1
82 149 1
82 150 1
82 152 1
82 156 1
82 162 1
82 164 1
82 170 1
82 171 1
82 173 1
82 176 1
82 177 1
82 179 1
82 180 1
82 182 1
82 184 1
82 188 1
82 190 1
82 194 1
82 196 1
82 197 1
82 198 1
82 199 1
82 200 1
82 203 1
83 87 1
83 89 1
83 92 1
83 93 1
83 94 1
83 96 1
83 97 1
83 98 1
83 102 1
83 106 1
83 109 1
83 110 1
83 118 1
83 125 1
83 126 1
83 128 1
83 135 1
83 144 1
83 155 1
83 159 1
83 161 1
83 163 1
83 173 1
83 175 1
83 178 1
83 184 1
83 188 1
83 191 1
83 201 1
84 86 1
84 90 1
84 98 1
84 99 1
84 101 1
84 103 1
84 106 1
84 108 1
84 112 1
84 113 1
84 122 1
84 124 1
84 131 1
84 132 1
84 139 1
84 142 1
84 143 1
84 145 1
84 148 1
84 149 1
84 152 1
84 160 1
84 161 1
84 162 1
84 164 1
84 167 1
84 168 1
84 170 1
84 171 1
84 172 1
84 177 1
84 184 1
84 188 1
84 191 1
84 194 1
84 197 1
84 198 1
84 199 1
84 203 1
85 87 1
85 92 1
85 107 1
85 122 1
85 125 1
85 127 1
85 130 1
85 131 1
85 133 1
85 136 1
85 140 1
85 141 1
85 144 1
85 150 1
85 154 1
85 156 1
85 161 1
85 169 1
85 172 1
85 173 1
85 176 1
85 178 1
85 182 1
85 189 1
85 199 1
85 200 1
85 201 1
85 202 1
86 88 1
86 89 1
86 93 1
86 101 1
86 103 1
86 106 1
86 112 1
86 113 1
86 122 1
86 123 1
86 124 1
86 125 1
86 128 1
86 133 1
86 145 1
86 149 1
86 151 1
86 155 1
86 159 1
86 161 1
86 162 1
86 165 1
86 170 1
86 171 1
86 173 1
86 177 1
86 180 1
86 182 1
86 184 1
86 187 1
86 188 1
86 194 1
86 198 1
87 92 1
87 94 1
87 96 1
87 102 1
87 107 1
87 125 1
87 130 1
87 134 1
87 135 1
87 140 1
87 143 1
87 144 1
87 152 1
87 155 1
87 156 1
87 169 1
87 173 1
87 184 1
87 188 1
87 189 1
87 196 1
87 199 1
87 200 1
88 89 1
88 92 1
88 95 1
88 96 1
88 99 1
88 106 1
88 112 1
88 125 1
88 127 1
88 131 1
88 135 1
88 142 1
88 150 1
88 152 1
88 164 1
88 177 1
88 178 1
88 197 1
88 199 1
89 92 1
89 95 1
89 96 1
89 106 1
89 112 1
89 124 1
89 128 1
89 145 1
89 152 1
89 157 1
89 158 1
89 159 1
89 161 1
89 166 1
89 167 1
89 175 1
89 177 1
89 178 1
89 189 1
89 191 1
89 197 1
89 202 1
90 100 1
90 101 1
90 103 1
90 106 1
90 108 1
90 120 1
90 123 1
90 124 1
90 129 1
90 137 1
90 139 1
90 145 1
90 149 1
90 151 1
90 155 1
90 157 1
90 160 1
90 161 1
90 163 1
90 164 1
90 167 1
90 168 1
90 170 1
90 174 1
90 175 1
90 178 1
90 185 1
90 188 1
90 195 1
90 197 1
91 97 1
91 104 1
91 105 1
91 106 1
91 107 1
91 108 1
91 110 1
91 121 1
91 124 1
91 126 1
91 127 1
91 129 1
91 141 1
91 147 1
91 154 1
91 156 1
91 157 1
91 165 1
91 167 1
91 169 1
91 183 1
91 193 1
91 195 1
91 201 1
91 202 1
92 96 1
92 98 1
92 106 1
92 107 1
92 115 1
92 125 1
92 127 1
92 128 1
92 135 1
92 143 1
92 144 1
92 145 1
92 150 1
92 153 1
92 159 1
92 165 1
92 169 1
92 173 1
92 178 1
92 180 1
92 183 1
92 185 1
92 189 1
92 193 1
92 199 1
92 201 1
93 97 1
93 113 1
93 118 1
93 123 1
93 126 1
93 128 1
93 132 1
93 133 1
93 139 1
93 145 1
93 155 1
93 159 1
93 179 1
93 180 1
93 181 1
93 187 1
93 191 1
93 194 1
93 198 1
93 201 1
94 95 1
94 96 1
94 97 1
94 118 1
94 134 1
94 136 1
94 138 1
94 142 1
94 152 1
94 153 1
94 156 1
94 161 1
94 174 1
94 176 1
94 179 1
94 183 1
94 186 1
94 191 1
94 193 1
94 202 1
95 96 1
95 98 1
95 102 1
95 112 1
95 114 1
95 121 1
95 131 1
95 136 1
95 138 1
95 142 1
95 143 1
95 150 1
95 152 1
95 158 1
95 164 1
95 167 1
95 172 1
95 174 1
95 176 1
95 178 1
95 184 1
95 191 1
95 193 1
95 194 1
95 197 1
95 199 1
95 202 1
95 203 1
96 98 1
96 100 1
96 102 1
96 112 1
96 125 1
96 135 1
96 143 1
96 145 1
96 150 1
96 152 1
96 155 1
96 159 1
96 161 1
96 163 1
96 165 1
96 173 1
96 174 1
96 175 1
96 178 1
96 183 1
96 184 1
96 185 1
96 189 1
96 191 1
96 193 1
96 197 1
96 199 1
96 201 1
97 98 1
97 105 1
97 107 1
97 109 1
97 110 1
97 116 1
97 117 1
97 118 1
97 119 1
97 120 1
97 134 1
97 137 1
97 144 1
97 148 1
97 156 1
97 157 1
97 159 1
97 172 1
97 175 1
97 176 1
97 191 1
97 193 1
97 195 1
97 201 1
97 202 1
98 116 1
98 119 1
98 120 1
98 123 1
98 132 1
98 136 1
98 137 1
98 139 1
98 143 1
98 145 1
98 148 1
98 150 1
98 153 1
98 155 1
98 157 1
98 159 1
98 163 1
98 173 1
98 174 1
98 175 1
98 176 1
98 180 1
98 183 1
98 185 1
98 191 1
98 193 1
98 194 1
98 197 1
98 198 1
98 203 1
99 101 1
99 106 1
99 114 1
99 115 1
99 124 1
99 127 1
99 131 1
99 136 1
99 141 1
99 142 1
99 147 1
99 154 1
99 160 1
99 162 1
99 164 1
99 170 1
99 188 1
99 199 1
99 203 1
100 102 1
100 108 1
100 110 1
100 115 1
100 120 1
100 121 1
100 124 1
100 130 1
100 131 1
100 135 1
100 137 1
100 147 1
100 151 1
100 157 1
100 158 1
100 160 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 174 1
100 175 1
100 178 1
100 183 1
100 185 1
100 189 1
100 193 1
100 195 1
101 103 1
101 106 1
101 108 1
101 113 1
101 115 1
101 124 1
101 126 1
101 131 1
101 143 1
101 146 1
101 160 1
101 162 1
101 164 1
101 167 1
101 168 1
101 170 1
101 177 1
101 181 1
101 188 1
101 194 1
101 196 1
101 199 1
101 200 1
102 109 1
102 110 1
102 112 1
102 114 1
102 118 1
102 121 1
102 135 1
102 141 1
102 143 1
102 152 1
102 156 1
102 161 1
102 163 1
102 164 1
102 167 1
102 168 1
102 178 1
102 183 1
102 186 1
102 188 1
102 190 1
102 196 1
102 199 1
102 200 1
103 104 1
103 106 1
103 113 1
103 118 1
103 123 1
103 124 1
103 125 1
103 126 1
103 135 1
103 149 1
103 151 1
103 155 1
103 161 1
103 164 1
103 166 1
103 170 1
103 187 1
103 188 1
104 107 1
104 111 1
104 124 1
104 127 1
104 129 1
104 133 1
104 147 1
104 151 1
104 157 1
104 170 1
104 187 1
104 202 1
105 107 1
105 109 1
105 110 1
105 111 1
105 117 1
105 118 1
105 120 1
105 121 1
105 134 1
105 137 1
105 141 1
105 156 1
105 169 1
105 183 1
105 186 1
105 193 1
105 195 1
106 110 1
106 112 1
106 114 1
106 115 1
106 122 1
106 124 1
106 125 1
106 126 1
106 127 1
106 128 1
106 129 1
106 131 1
106 135 1
106 142 1
106 145 1
106 147 1
106 160 1
106 161 1
106 164 1
106 165 1
106 167 1
106 170 1
106 177 1
106 178 1
106 187 1
106 188 1
106 192 1
107 111 1
107 120 1
107 121 1
107 122 1
107 127 1
107 133 1
107 134 1
107 137 1
107 140 1
107 141 1
107 144 1
107 150 1
107 153 1
107 154 1
107 156 1
107 158 1
107 165 1
107 169 1
107 172 1
107 173 1
107 174 1
107 176 1
107 180 1
107 182 1
107 185 1
107 189 1
107 193 1
107 195 1
107 201 1
107 202 1
108 110 1
108 111 1
108 115 1
108 121 1
108 124 1
108 126 1
108 132 1
108 137 1
108 139 1
108 140 1
108 143 1
108 148 1
108 149 1
108 151 1
108 157 1
108 160 1
108 162 1
108 163 1
108 165 1
108 167 1
108 168 1
108 175 1
108 185 1
108 190 1
108 195 1
108 196 1
109 110 1
109 111 1
109 114 1
109 117 1
109 118 1
109 132 1
109 139 1
109 156 1
109 168 1
109 179 1
109 181 1
109 186 1
109 188 1
109 192 1
110 111 1
110 117 1
110 118 1
110 124 1
110 126 1
110 135 1
110 139 1
110 144 1
110 149 1
110 151 1
110 155 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 175 1
110 188 1
110 195 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 123 1
111 132 1
111 134 1
111 136 1
111 137 1
111 139 1
111 140 1
111 141 1
111 143 1
111 146 1
111 148 1
111 149 1
111 160 1
111 168 1
111 169 1
111 176 1
111 179 1
111 180 1
111 181 1
111 186 1
111 190 1
111 195 1
111 196 1
112 114 1
112 122 1
112 125 1
112 130 1
112 131 1
112 138 1
112 142 1
112 143 1
112 148 1
112 149 1
112 152 1
112 158 1
112 161 1
112 164 1
112 167 1
112 168 1
112 170 1
112 172 1
112 175 1
112 177 1
112 178 1
112 188 1
112 191 1
112 194 1
112 197 1
112 199 1
112 202 1
113 122 1
113 126 1
113 128 1
113 132 1
113 143 1
113 162 1
113 170 1
113 177 1
113 179 1
113 181 1
113 187 1
113 188 1
113 194 1
113 198 1
113 199 1
113 200 1
114 117 1
114 121 1
114 127 1
114 129 1
114 138 1
114 142 1
114 147 1
114 158 1
114 164 1
114 167 1
114 168 1
114 170 1
114 172 1
114 174 1
114 178 1
114 183 1
114 186 1
114 188 1
114 191 1
114 192 1
114 194 1
115 121 1
115 124 1
115 131 1
115 137 1
115 140 1
115 141 1
115 143 1
115 147 1
115 148 1
115 154 1
115 160 1
115 162 1
115 163 1
115 164 1
115 165 1
115 168 1
115 170 1
115 173 1
115 177 1
115 182 1
115 185 1
115 196 1
115 199 1
115 200 1
116 119 1
116 124 1
116 132 1
116 133 1
116 137 1
116 139 1
116 148 1
116 153 1
116 156 1
116 157 1
116 159 1
116 162 1
116 165 1
116 170 1
116 172 1
116 185 1
116 193 1
116 194 1
116 195 1
116 201 1
117 118 1
117 122 1
117 129 1
117 130 1
117 132 1
117 134 1
117 136 1
117 138 1
117 147 1
117 149 1
117 158 1
117 166 1
117 167 1
117 172 1
117 188 1
117 192 1
117 195 1
117 198 1
117 202 1
118 120 1
118 123 1
118 126 1
118 129 1
118 132 1
118 135 1
118 137 1
118 138 1
118 139 1
118 146 1
118 155 1
118 161 1
118 163 1
118 166 1
118 174 1
118 178 1
118 183 1
118 186 1
118 188 1
118 191 1
118 192 1
118 195 1
118 196 1
118 202 1
119 121 1
119 132 1
119 134 1
119 136 1
119 137 1
119 140 1
119 143 1
119 148 1
119 153 1
119 154 1
119 156 1
119 158 1
119 172 1
119 175 1
119 185 1
119 191 1
119 193 1
119 201 1
119 203 1
120 123 1
120 124 1
120 136 1
120 137 1
120 147 1
120 151 1
120 157 1
120 158 1
120 160 1
120 166 1
120 174 1
120 176 1
120 178 1
120 183 1
120 186 1
120 190 1
120 193 1
120 195 1
120 197 1
120 202 1
121 127 1
121 137 1
121 139 1
121 141 1
121 143 1
121 147 1
121 154 1
121 156 1
121 158 1
121 160 1
121 163 1
121 164 1
121 167 1
121 168 1
121 174 1
121 178 1
121 183 1
121 186 1
121 193 1
121 195 1
121 196 1
122 125 1
122 130 1
122 131 1
122 133 1
122 134 1
122 138 1
122 141 1
122 144 1
122 149 1
122 152 1
122 154 1
122 156 1
122 161 1
122 162 1
122 166 1
122 167 1
122 171 1
122 172 1
122 177 1
122 188 1
122 198 1
122 201 1
122 202 1
123 126 1
123 129 1
123 132 1
123 138 1
123 139 1
123 145 1
123 146 1
123 151 1
123 155 1
123 157 1
123 159 1
123 161 1
123 166 1
123 174 1
123 176 1
123 183 1
123 184 1
123 187 1
123 188 1
123 191 1
123 192 1
123 196 1
123 197 1
123 198 1
123 202 1
123 203 1
124 126 1
124 127 1
124 129 1
124 131 1
124 133 1
124 137 1
124 139 1
124 145 1
124 147 1
124 148 1
124 149 1
124 151 1
124 154 1
124 157 1
124 160 1
124 162 1
124 163 1
124 164 1
124 165 1
124 166 1
124 167 1
124 169 1
124 170 1
124 172 1
124 174 1
124 175 1
124 177 1
124 178 1
124 182 1
124 185 1
124 195 1
124 197 1
124 201 1
125 127 1
125 128 1
125 131 1
125 135 1
125 136 1
125 141 1
125 142 1
125 150 1
125 152 1
125 156 1
125 161 1
125 166 1
125 173 1
125 174 1
125 176 1
125 178 1
125 180 1
125 182 1
125 184 1
125 188 1
125 199 1
125 200 1
126 128 1
126 135 1
126 139 1
126 146 1
126 151 1
126 155 1
126 169 1
126 179 1
126 181 1
126 187 1
126 188 1
127 129 1
127 131 1
127 135 1
127 141 1
127 142 1
127 147 1
127 150 1
127 154 1
127 157 1
127 160 1
127 169 1
127 170 1
127 174 1
127 178 1
127 183 1
127 187 1
127 192 1
127 193 1
127 202 1
128 135 1
128 143 1
128 145 1
128 155 1
128 159 1
128 165 1
128 173 1
129 137 1
129 139 1
129 147 1
129 157 1
129 158 1
129 161 1
129 166 1
129 167 1
129 174 1
129 187 1
129 191 1
129 192 1
129 195 1
129 202 1
130 131 1
130 134 1
130 136 1
130 138 1
130 140 1
130 141 1
130 149 1
130 152 1
130 154 1
130 156 1
130 158 1
130 160 1
130 161 1
130 166 1
130 167 1
130 171 1
130 175 1
130 177 1
130 178 1
130 188 1
130 190 1
130 202 1
131 141 1
131 142 1
131 147 1
131 152 1
131 154 1
131 156 1
131 158 1
131 160 1
131 162 1
131 164 1
131 167 1
131 177 1
131 178 1
131 185 1
131 188 1
131 190 1
131 199 1
132 134 1
132 136 1
132 137 1
132 139 1
132 143 1
132 145 1
132 148 1
132 155 1
132 157 1
132 159 1
132 168 1
132 179 1
132 181 1
132 191 1
132 194 1
132 198 1
132 203 1
133 141 1
133 150 1
133 154 1
133 157 1
133 159 1
133 165 1
133 172 1
133 176 1
133 180 1
133 182 1
133 187 1
133 198 1
133 201 1
133 202 1
133 203 1
134 136 1
134 138 1
134 140 1
134 144 1
134 156 1
134 158 1
134 172 1
134 176 1
134 189 1
134 193 1
134 202 1
135 141 1
135 146 1
135 156 1
135 161 1
135 163 1
135 164 1
135 166 1
135 169 1
135 173 1
135 178 1
135 183 1
135 184 1
135 188 1
135 199 1
135 200 1
136 137 1
136 138 1
136 140 1
136 141 1
136 142 1
136 149 1
136 152 1
136 154 1
136 156 1
136 158 1
136 171 1
136 176 1
136 179 1
136 184 1
136 185 1
136 190 1
136 198 1
136 202 1
136 203 1
137 139 1
137 143 1
137 146 1
137 148 1
137 151 1
137 157 1
137 159 1
137 160 1
137 163 1
137 165 1
137 168 1
137 174 1
137 176 1
137 178 1
137 183 1
137 185 1
137 193 1
137 195 1
137 197 1
137 201 1
138 149 1
138 152 1
138 158 1
138 161 1
138 172 1
138 176 1
138 184 1
138 188 1
138 191 1
138 192 1
138 194 1
138 198 1
138 202 1
139 145 1
139 146 1
139 148 1
139 155 1
139 157 1
139 159 1
139 163 1
139 165 1
139 168 1
139 174 1
139 175 1
139 181 1
139 183 1
139 185 1
139 186 1
139 191 1
139 194 1
139 195 1
139 196 1
139 198 1
140 143 1
140 144 1
140 148 1
140 155 1
140 156 1
140 160 1
140 162 1
140 169 1
140 171 1
140 173 1
140 176 1
140 182 1
140 184 1
140 185 1
140 189 1
140 190 1
140 196 1
140 200 1
141 142 1
141 147 1
141 150 1
141 152 1
141 154 1
141 156 1
141 160 1
141 164 1
141 167 1
141 169 1
141 176 1
141 178 1
141 186 1
141 190 1
141 193 1
141 199 1
141 200 1
141 202 1
142 147 1
142 150 1
142 152 1
142 153 1
142 154 1
142 156 1
142 164 1
142 170 1
142 172 1
142 177 1
142 178 1
142 179 1
142 188 1
142 194 1
142 199 1
142 203 1
143 145 1
143 148 1
143 152 1
143 155 1
143 159 1
143 160 1
143 162 1
143 163 1
143 164 1
143 165 1
143 168 1
143 171 1
143 173 1
143 184 1
143 185 1
143 194 1
143 196 1
143 197 1
143 199 1
143 200 1
143 203 1
144 145 1
144 151 1
144 155 1
144 161 1
144 166 1
144 169 1
144 173 1
144 175 1
144 185 1
144 189 1
144 202 1
145 148 1
145 151 1
145 155 1
145 157 1
145 159 1
145 161 1
145 165 1
145 167 1
145 175 1
145 177 1
145 184 1
145 185 1
145 191 1
145 197 1
145 198 1
145 203 1
146 155 1
146 163 1
146 169 1
146 173 1
146 179 1
146 180 1
146 196 1
146 200 1
147 154 1
147 156 1
147 157 1
147 158 1
147 160 1
147 166 1
147 167 1
147 170 1
147 172 1
147 174 1
147 177 1
147 195 1
147 202 1
148 149 1
148 151 1
148 155 1
148 157 1
148 159 1
148 162 1
148 165 1
148 167 1
148 168 1
148 172 1
148 175 1
148 177 1
148 185 1
148 193 1
148 194 1
148 195 1
149 151 1
149 160 1
149 161 1
149 164 1
149 166 1
149 167 1
149 168 1
149 171 1
149 177 1
149 184 1
149 188 1
149 190 1
149 198 1
149 202 1
150 153 1
150 154 1
150 157 1
150 158 1
150 159 1
150 174 1
150 176 1
150 180 1
150 182 1
150 183 1
150 184 1
150 191 1
150 193 1
150 197 1
150 201 1
150 202 1
150 203 1
151 155 1
151 157 1
151 160 1
151 161 1
151 165 1
151 166 1
151 167 1
151 175 1
151 178 1
151 184 1
151 185 1
151 188 1
151 190 1
151 195 1
151 198 1
152 156 1
152 161 1
152 164 1
152 167 1
152 171 1
152 174 1
152 176 1
152 178 1
152 184 1
152 188 1
152 190 1
152 196 1
152 197 1
152 198 1
152 199 1
152 203 1
153 154 1
153 156 1
153 159 1
153 172 1
153 179 1
153 183 1
153 193 1
153 194 1
153 199 1
153 201 1
154 156 1
154 157 1
154 158 1
154 172 1
154 176 1
154 182 1
154 193 1
154 201 1
154 202 1
154 203 1
155 159 1
155 161 1
155 163 1
155 165 1
155 173 1
155 175 1
155 184 1
155 185 1
155 191 1
155 196 1
155 197 1
155 198 1
156 169 1
156 172 1
156 179 1
156 186 1
156 199 1
156 200 1
156 201 1
156 202 1
157 158 1
157 159 1
157 160 1
157 165 1
157 166 1
157 167 1
157 172 1
157 174 1
157 175 1
157 176 1
157 177 1
157 178 1
157 182 1
157 185 1
157 189 1
157 191 1
157 193 1
157 195 1
157 197 1
157 198 1
157 201 1
157 202 1
157 203 1
158 160 1
158 166 1
158 167 1
158 172 1
158 174 1
158 175 1
158 176 1
158 177 1
158 178 1
158 189 1
158 191 1
158 193 1
158 195 1
158 197 1
158 202 1
158 203 1
159 165 1
159 173 1
159 175 1
159 180 1
159 191 1
159 194 1
159 198 1
159 201 1
159 203 1
160 162 1
160 163 1
160 164 1
160 166 1
160 167 1
160 170 1
160 177 1
160 178 1
160 185 1
160 190 1
160 196 1
160 197 1
161 166 1
161 171 1
161 174 1
161 178 1
161 184 1
161 188 1
161 191 1
161 192 1
161 198 1
161 202 1
162 165 1
162 170 1
162 177 1
162 185 1
162 194 1
162 199 1
162 200 1
163 164 1
163 168 1
163 173 1
163 174 1
163 178 1
163 183 1
163 184 1
163 185 1
163 196 1
163 197 1
163 199 1
164 167 1
164 168 1
164 170 1
164 171 1
164 177 1
164 178 1
164 183 1
164 184 1
164 188 1
164 190 1
164 196 1
164 197 1
164 199 1
164 200 1
164 203 1
165 172 1
165 173 1
165 175 1
165 177 1
165 180 1
165 182 1
165 185 1
165 195 1
165 201 1
166 167 1
166 174 1
166 175 1
166 177 1
166 178 1
166 188 1
166 190 1
166 192 1
166 195 1
166 202 1
167 168 1
167 170 1
167 172 1
167 174 1
167 175 1
167 177 1
167 178 1
167 188 1
167 189 1
167 190 1
167 191 1
167 195 1
167 202 1
168 178 1
168 181 1
168 183 1
168 186 1
168 188 1
168 194 1
168 196 1
169 173 1
169 178 1
169 182 1
169 185 1
169 189 1
169 199 1
169 200 1
170 172 1
170 177 1
170 181 1
170 187 1
170 188 1
170 192 1
170 194 1
170 198 1
170 203 1
171 184 1
171 190 1
171 196 1
171 198 1
171 203 1
172 175 1
172 177 1
172 191 1
172 194 1
172 195 1
172 201 1
172 202 1
173 180 1
173 182 1
173 184 1
173 185 1
173 189 1
173 196 1
173 197 1
173 200 1
174 176 1
174 178 1
174 183 1
174 184 1
174 191 1
174 193 1
174 195 1
174 197 1
174 202 1
174 203 1
175 177 1
175 185 1
175 189 1
175 191 1
175 193 1
175 195 1
175 201 1
175 202 1
176 180 1
176 182 1
176 184 1
176 185 1
176 191 1
176 193 1
176 197 1
176 198 1
176 202 1
176 203 1
177 194 1
177 199 1
177 202 1
178 183 1
178 184 1
178 188 1
178 189 1
178 190 1
178 197 1
178 199 1
179 180 1
179 181 1
179 186 1
179 194 1
179 196 1
179 198 1
179 200 1
179 203 1
180 182 1
180 184 1
180 185 1
180 198 1
180 203 1
181 187 1
181 194 1
182 184 1
182 185 1
183 186 1
183 191 1
183 193 1
183 195 1
184 185 1
184 188 1
184 191 1
184 196 1
184 197 1
184 198 1
184 200 1
184 203 1
185 189 1
185 193 1
185 197 1
185 199 1
185 200 1
186 196 1
187 192 1
187 198 1
188 190 1
188 192 1
188 196 1
188 198 1
189 193 1
189 197 1
190 196 1
191 193 1
191 194 1
191 195 1
191 197 1
191 198 1
191 201 1
191 202 1
191 203 1
192 202 1
193 195 1
193 197 1
193 201 1
193 202 1
194 198 1
194 199 1
194 201 1
194 203 1
195 201 1
195 202 1
196 199 1
196 200 1
197 203 1
198 203 1
199 200 1
201 202 1


==> anc/graph-instances/rand01-polytopes/rand01-9-203-1.dat <==
203 4781
1 6 1
1 7 1
1 14 1
1 28 1
1 29 1
1 30 1
1 32 1
1 40 1
1 42 1
1 43 1
1 48 1
1 50 1
1 54 1
1 57 1
1 60 1
1 62 1
1 64 1
1 66 1
1 68 1
1 84 1
1 88 1
1 91 1
1 95 1
1 97 1
1 101 1
1 103 1
1 104 1
1 106 1
1 108 1
1 111 1
1 120 1
1 124 1
1 125 1
1 131 1
1 132 1
1 133 1
1 135 1
1 138 1
1 153 1
1 159 1
1 161 1
1 164 1
1 167 1
1 168 1
1 169 1
1 175 1
1 179 1
1 182 1
1 184 1
1 186 1
1 190 1
1 192 1
2 12 1
2 31 1
2 32 1
2 39 1
2 65 1
2 67 1
2 71 1
2 87 1
2 88 1
2 91 1
2 94 1
2 98 1
2 102 1
2 103 1
2 105 1
2 106 1
2 109 1
2 110 1
2 111 1
2 116 1
2 128 1
2 140 1
2 146 1
2 147 1
2 160 1
2 165 1
2 170 1
2 171 1
2 186 1
2 200 1
3 9 1
3 14 1
3 16 1
3 21 1
3 22 1
3 24 1
3 29 1
3 37 1
3 43 1
3 48 1
3 49 1
3 51 1
3 55 1
3 56 1
3 59 1
3 62 1
3 64 1
3 69 1
3 73 1
3 74 1
3 78 1
3 79 1
3 81 1
3 89 1
3 90 1
3 91 1
3 96 1
3 99 1
3 102 1
3 105 1
3 113 1
3 118 1
3 128 1
3 137 1
3 139 1
3 149 1
3 153 1
3 154 1
3 161 1
3 163 1
3 167 1
3 173 1
3 177 1
3 179 1
3 183 1
3 192 1
3 196 1
3 203 1
4 5 1
4 19 1
4 22 1
4 25 1
4 36 1
4 37 1
4 40 1
4 43 1
4 52 1
4 54 1
4 57 1
4 75 1
4 82 1
4 85 1
4 87 1
4 90 1
4 93 1
4 99 1
4 114 1
4 115 1
4 133 1
4 138 1
4 142 1
4 150 1
4 165 1
4 175 1
4 177 1
4 179 1
4 182 1
4 189 1
4 191 1
4 198 1
5 17 1
5 19 1
5 21 1
5 22 1
5 31 1
5 33 1
5 36 1
5 37 1
5 39 1
5 40 1
5 50 1
5 54 1
5 56 1
5 57 1
5 74 1
5 75 1
5 77 1
5 79 1
5 80 1
5 87 1
5 89 1
5 93 1
5 94 1
5 96 1
5 98 1
5 99 1
5 105 1
5 109 1
5 113 1
5 114 1
5 115 1
5 124 1
5 128 1
5 130 1
5 138 1
5 141 1
5 142 1
5 144 1
5 147 1
5 148 1
5 150 1
5 157 1
5 158 1
5 165 1
5 169 1
5 171 1
5 173 1
5 181 1
5 183 1
5 194 1
5 195 1
6 14 1
6 16 1
6 38 1
6 42 1
6 50 1
6 57 1
6 62 1
6 64 1
6 66 1
6 72 1
6 83 1
6 84 1
6 86 1
6 95 1
6 101 1
6 103 1
6 106 1
6 119 1
6 120 1
6 126 1
6 135 1
6 142 1
6 153 1
6 160 1
6 169 1
6 170 1
6 177 1
6 182 1
6 183 1
6 184 1
6 187 1
6 192 1
6 202 1
7 13 1
7 17 1
7 22 1
7 23 1
7 27 1
7 28 1
7 30 1
7 52 1
7 62 1
7 68 1
7 69 1
7 70 1
7 83 1
7 88 1
7 100 1
7 108 1
7 113 1
7 119 1
7 124 1
7 127 1
7 130 1
7 164 1
7 165 1
7 168 1
7 178 1
7 188 1
7 192 1
7 195 1
7 203 1
8 9 1
8 39 1
8 48 1
8 51 1
8 58 1
8 60 1
8 67 1
8 71 1
8 73 1
8 82 1
8 87 1
8 91 1
8 95 1
8 102 1
8 118 1
8 120 1
8 129 1
8 134 1
8 137 1
8 140 1
8 142 1
8 154 1
8 157 1
8 159 1
8 170 1
8 177 1
8 183 1
8 186 1
8 192 1
8 202 1
9 14 1
9 18 1
9 21 1
9 25 1
9 33 1
9 35 1
9 43 1
9 48 1
9 49 1
9 51 1
9 59 1
9 65 1
9 66 1
9 77 1
9 78 1
9 82 1
9 90 1
9 91 1
9 95 1
9 102 1
9 104 1
9 108 1
9 109 1
9 111 1
9 114 1
9 118 1
9 120 1
9 129 1
9 132 1
9 134 1
9 136 1
9 137 1
9 140 1
9 149 1
9 151 1
9 153 1
9 154 1
9 161 1
9 163 1
9 166 1
9 174 1
9 177 1
9 179 1
9 186 1
9 192 1
9 196 1
9 199 1
9 200 1
9 201 1
9 202 1
10 15 1
10 20 1
10 25 1
10 35 1
10 40 1
10 45 1
10 46 1
10 49 1
10 51 1
10 55 1
10 56 1
10 58 1
10 61 1
10 67 1
10 68 1
10 71 1
10 73 1
10 75 1
10 76 1
10 78 1
10 79 1
10 80 1
10 85 1
10 87 1
10 88 1
10 97 1
10 98 1
10 107 1
10 109 1
10 116 1
10 122 1
10 129 1
10 136 1
10 140 1
10 144 1
10 146 1
10 147 1
10 149 1
10 152 1
10 154 1
10 163 1
10 165 1
10 171 1
10 172 1
10 176 1
10 179 1
10 183 1
10 185 1
10 186 1
10 194 1
10 200 1
10 201 1
11 18 1
11 19 1
11 24 1
11 26 1
11 33 1
11 39 1
11 42 1
11 46 1
11 47 1
11 49 1
11 50 1
11 59 1
11 69 1
11 70 1
11 72 1
11 74 1
11 81 1
11 86 1
11 89 1
11 92 1
11 101 1
11 126 1
11 137 1
11 139 1
11 141 1
11 144 1
11 148 1
11 152 1
11 156 1
11 158 1
11 160 1
11 162 1
11 167 1
11 178 1
11 180 1
11 187 1
11 188 1
11 190 1
11 198 1
11 199 1
12 14 1
12 27 1
12 29 1
12 30 1
12 32 1
12 39 1
12 45 1
12 47 1
12 48 1
12 49 1
12 58 1
12 62 1
12 65 1
12 66 1
12 68 1
12 70 1
12 71 1
12 78 1
12 83 1
12 84 1
12 86 1
12 88 1
12 91 1
12 94 1
12 95 1
12 98 1
12 100 1
12 102 1
12 104 1
12 106 1
12 109 1
12 110 1
12 111 1
12 112 1
12 116 1
12 117 1
12 119 1
12 120 1
12 127 1
12 131 1
12 132 1
12 134 1
12 136 1
12 137 1
12 139 1
12 143 1
12 149 1
12 151 1
12 153 1
12 154 1
12 159 1
12 160 1
12 162 1
12 167 1
12 170 1
12 174 1
12 176 1
12 177 1
12 192 1
12 197 1
12 200 1
13 17 1
13 22 1
13 23 1
13 24 1
13 28 1
13 29 1
13 31 1
13 32 1
13 39 1
13 52 1
13 62 1
13 65 1
13 67 1
13 69 1
13 70 1
13 71 1
13 83 1
13 93 1
13 99 1
13 110 1
13 112 1
13 120 1
13 123 1
13 127 1
13 130 1
13 134 1
13 135 1
13 137 1
13 141 1
13 146 1
13 155 1
13 156 1
13 158 1
13 159 1
13 160 1
13 164 1
13 165 1
13 175 1
13 178 1
13 182 1
13 187 1
13 188 1
13 191 1
13 195 1
13 198 1
13 203 1
14 24 1
14 29 1
14 38 1
14 42 1
14 43 1
14 48 1
14 62 1
14 64 1
14 66 1
14 83 1
14 95 1
14 101 1
14 102 1
14 104 1
14 108 1
14 118 1
14 120 1
14 121 1
14 126 1
14 132 1
14 133 1
14 135 1
14 137 1
14 139 1
14 153 1
14 160 1
14 161 1
14 167 1
14 168 1
14 175 1
14 177 1
14 179 1
14 182 1
14 184 1
14 190 1
14 192 1
14 196 1
14 199 1
14 202 1
15 16 1
15 25 1
15 28 1
15 30 1
15 35 1
15 37 1
15 38 1
15 40 1
15 41 1
15 48 1
15 55 1
15 60 1
15 64 1
15 67 1
15 73 1
15 75 1
15 76 1
15 79 1
15 80 1
15 85 1
15 90 1
15 101 1
15 104 1
15 107 1
15 108 1
15 115 1
15 121 1
15 122 1
15 123 1
15 125 1
15 126 1
15 129 1
15 132 1
15 133 1
15 135 1
15 143 1
15 149 1
15 154 1
15 155 1
15 156 1
15 161 1
15 163 1
15 166 1
15 167 1
15 170 1
15 172 1
15 179 1
15 185 1
15 186 1
15 190 1
15 193 1
15 197 1
15 203 1
16 19 1
16 24 1
16 29 1
16 35 1
16 37 1
16 38 1
16 40 1
16 51 1
16 54 1
16 71 1
16 72 1
16 75 1
16 78 1
16 79 1
16 81 1
16 85 1
16 87 1
16 89 1
16 90 1
16 92 1
16 101 1
16 103 1
16 118 1
16 121 1
16 126 1
16 129 1
16 139 1
16 140 1
16 142 1
16 153 1
16 158 1
16 161 1
16 163 1
16 165 1
16 169 1
16 173 1
16 179 1
16 183 1
16 196 1
16 200 1
16 202 1
17 22 1
17 23 1
17 28 1
17 31 1
17 40 1
17 52 1
17 69 1
17 71 1
17 79 1
17 88 1
17 98 1
17 103 1
17 116 1
17 117 1
17 119 1
17 124 1
17 127 1
17 131 1
17 138 1
17 144 1
17 148 1
17 165 1
17 171 1
17 172 1
17 176 1
17 188 1
17 195 1
17 203 1
18 25 1
18 26 1
18 32 1
18 33 1
18 34 1
18 35 1
18 42 1
18 47 1
18 48 1
18 51 1
18 57 1
18 59 1
18 74 1
18 78 1
18 87 1
18 90 1
18 92 1
18 95 1
18 99 1
18 102 1
18 105 1
18 109 1
18 111 1
18 114 1
18 120 1
18 134 1
18 136 1
18 137 1
18 139 1
18 141 1
18 142 1
18 149 1
18 151 1
18 153 1
18 157 1
18 158 1
18 160 1
18 161 1
18 166 1
18 174 1
18 177 1
18 179 1
18 184 1
18 186 1
18 187 1
18 196 1
18 199 1
18 201 1
19 21 1
19 26 1
19 33 1
19 35 1
19 36 1
19 37 1
19 40 1
19 50 1
19 61 1
19 75 1
19 79 1
19 80 1
19 89 1
19 90 1
19 92 1
19 101 1
19 115 1
19 126 1
19 133 1
19 138 1
19 142 1
19 144 1
19 157 1
19 161 1
19 163 1
19 169 1
19 180 1
19 181 1
19 190 1
19 201 1
20 41 1
20 46 1
20 59 1
20 76 1
20 80 1
20 88 1
20 100 1
20 107 1
20 112 1
20 116 1
20 123 1
20 127 1
20 131 1
20 137 1
20 144 1
20 154 1
20 156 1
20 167 1
20 171 1
20 172 1
20 188 1
20 190 1
20 194 1
20 197 1
21 22 1
21 27 1
21 30 1
21 33 1
21 36 1
21 48 1
21 50 1
21 52 1
21 57 1
21 59 1
21 64 1
21 66 1
21 69 1
21 70 1
21 73 1
21 77 1
21 90 1
21 96 1
21 113 1
21 115 1
21 118 1
21 125 1
21 130 1
21 131 1
21 136 1
21 141 1
21 142 1
21 151 1
21 153 1
21 157 1
21 161 1
21 166 1
21 169 1
21 173 1
21 174 1
21 177 1
21 181 1
21 184 1
21 186 1
21 189 1
21 192 1
21 199 1
21 201 1
21 202 1
22 23 1
22 27 1
22 28 1
22 36 1
22 37 1
22 40 1
22 50 1
22 52 1
22 59 1
22 64 1
22 69 1
22 73 1
22 77 1
22 79 1
22 83 1
22 85 1
22 89 1
22 90 1
22 93 1
22 107 1
22 113 1
22 115 1
22 118 1
22 119 1
22 122 1
22 125 1
22 127 1
22 130 1
22 141 1
22 146 1
22 157 1
22 165 1
22 169 1
22 171 1
22 173 1
22 181 1
22 188 1
22 189 1
22 202 1
22 203 1
23 28 1
23 30 1
23 31 1
23 39 1
23 60 1
23 62 1
23 67 1
23 68 1
23 69 1
23 71 1
23 76 1
23 83 1
23 86 1
23 88 1
23 91 1
23 98 1
23 100 1
23 103 1
23 106 1
23 108 1
23 110 1
23 117 1
23 119 1
23 120 1
23 122 1
23 124 1
23 127 1
23 132 1
23 135 1
23 143 1
23 155 1
23 156 1
23 159 1
23 165 1
23 170 1
23 172 1
23 176 1
23 203 1
24 25 1
24 29 1
24 37 1
24 38 1
24 39 1
24 47 1
24 51 1
24 55 1
24 59 1
24 64 1
24 67 1
24 69 1
24 71 1
24 72 1
24 73 1
24 75 1
24 79 1
24 81 1
24 83 1
24 85 1
24 86 1
24 89 1
24 90 1
24 92 1
24 93 1
24 118 1
24 121 1
24 135 1
24 137 1
24 139 1
24 141 1
24 143 1
24 156 1
24 158 1
24 165 1
24 167 1
24 179 1
24 183 1
24 188 1
24 190 1
24 196 1
24 197 1
24 198 1
24 200 1
24 203 1
25 32 1
25 35 1
25 37 1
25 38 1
25 41 1
25 51 1
25 59 1
25 63 1
25 65 1
25 67 1
25 71 1
25 75 1
25 76 1
25 77 1
25 79 1
25 80 1
25 82 1
25 85 1
25 87 1
25 90 1
25 92 1
25 93 1
25 99 1
25 107 1
25 109 1
25 110 1
25 111 1
25 114 1
25 115 1
25 116 1
25 121 1
25 122 1
25 123 1
25 129 1
25 132 1
25 133 1
25 134 1
25 135 1
25 136 1
25 137 1
25 140 1
25 141 1
25 145 1
25 146 1
25 149 1
25 151 1
25 155 1
25 156 1
25 166 1
25 175 1
25 177 1
25 179 1
25 185 1
25 186 1
25 189 1
25 191 1
25 198 1
25 199 1
25 200 1
25 201 1
25 203 1
26 29 1
26 32 1
26 33 1
26 42 1
26 46 1
26 47 1
26 49 1
26 50 1
26 54 1
26 57 1
26 63 1
26 72 1
26 74 1
26 75 1
26 80 1
26 92 1
26 97 1
26 99 1
26 100 1
26 101 1
26 106 1
26 109 1
26 110 1
26 111 1
26 114 1
26 116 1
26 121 1
26 126 1
26 131 1
26 133 1
26 136 1
26 137 1
26 138 1
26 139 1
26 144 1
26 145 1
26 150 1
26 151 1
26 152 1
26 158 1
26 160 1
26 162 1
26 164 1
26 175 1
26 178 1
26 179 1
26 180 1
26 184 1
26 187 1
26 190 1
26 194 1
26 195 1
26 198 1
26 199 1
26 200 1
27 30 1
27 36 1
27 48 1
27 53 1
27 55 1
27 59 1
27 65 1
27 68 1
27 70 1
27 77 1
27 88 1
27 94 1
27 100 1
27 107 1
27 112 1
27 115 1
27 122 1
27 127 1
27 130 1
27 131 1
27 136 1
27 145 1
27 146 1
27 149 1
27 151 1
27 154 1
27 164 1
27 166 1
27 171 1
27 174 1
27 186 1
27 194 1
27 195 1
28 37 1
28 38 1
28 40 1
28 52 1
28 60 1
28 64 1
28 66 1
28 69 1
28 83 1
28 85 1
28 90 1
28 101 1
28 103 1
28 113 1
28 115 1
28 118 1
28 119 1
28 121 1
28 122 1
28 124 1
28 125 1
28 126 1
28 133 1
28 135 1
28 138 1
28 161 1
28 165 1
28 172 1
28 173 1
28 179 1
28 203 1
29 37 1
29 38 1
29 42 1
29 49 1
29 55 1
29 56 1
29 62 1
29 67 1
29 71 1
29 76 1
29 79 1
29 85 1
29 88 1
29 93 1
29 99 1
29 101 1
29 104 1
29 106 1
29 109 1
29 110 1
29 111 1
29 114 1
29 118 1
29 121 1
29 128 1
29 132 1
29 135 1
29 137 1
29 139 1
29 149 1
29 152 1
29 156 1
29 158 1
29 165 1
29 167 1
29 168 1
29 175 1
29 178 1
29 179 1
29 188 1
29 197 1
29 200 1
29 203 1
30 33 1
30 36 1
30 41 1
30 44 1
30 45 1
30 46 1
30 48 1
30 49 1
30 53 1
30 59 1
30 60 1
30 64 1
30 66 1
30 68 1
30 70 1
30 77 1
30 88 1
30 90 1
30 100 1
30 104 1
30 108 1
30 112 1
30 115 1
30 117 1
30 120 1
30 123 1
30 127 1
30 131 1
30 136 1
30 143 1
30 145 1
30 151 1
30 154 1
30 157 1
30 161 1
30 162 1
30 164 1
30 166 1
30 167 1
30 170 1
30 174 1
30 180 1
30 184 1
30 189 1
30 190 1
30 192 1
30 193 1
31 32 1
31 39 1
31 57 1
31 65 1
31 67 1
31 71 1
31 75 1
31 86 1
31 87 1
31 88 1
31 89 1
31 93 1
31 94 1
31 98 1
31 99 1
31 103 1
31 105 1
31 106 1
31 109 1
31 110 1
31 114 1
31 116 1
31 127 1
31 128 1
31 141 1
31 142 1
31 146 1
31 148 1
31 150 1
31 155 1
31 158 1
31 159 1
31 160 1
31 165 1
31 171 1
31 183 1
31 187 1
31 195 1
31 203 1
32 34 1
32 35 1
32 36 1
32 39 1
32 46 1
32 47 1
32 49 1
32 57 1
32 60 1
32 62 1
32 63 1
32 65 1
32 71 1
32 80 1
32 82 1
32 87 1
32 88 1
32 91 1
32 94 1
32 95 1
32 102 1
32 103 1
32 105 1
32 106 1
32 109 1
32 110 1
32 111 1
32 114 1
32 116 1
32 120 1
32 127 1
32 131 1
32 132 1
32 135 1
32 136 1
32 142 1
32 145 1
32 146 1
32 150 1
32 151 1
32 153 1
32 155 1
32 157 1
32 160 1
32 166 1
32 170 1
32 171 1
32 174 1
32 175 1
32 177 1
32 182 1
32 185 1
32 186 1
32 195 1
32 201 1
33 35 1
33 36 1
33 37 1
33 40 1
33 42 1
33 44 1
33 45 1
33 48 1
33 49 1
33 50 1
33 54 1
33 55 1
33 56 1
33 57 1
33 59 1
33 66 1
33 74 1
33 80 1
33 84 1
33 90 1
33 94 1
33 96 1
33 97 1
33 101 1
33 104 1
33 114 1
33 125 1
33 126 1
33 131 1
33 133 1
33 136 1
33 138 1
33 142 1
33 144 1
33 145 1
33 151 1
33 153 1
33 157 1
33 161 1
33 162 1
33 163 1
33 164 1
33 166 1
33 167 1
33 169 1
33 174 1
33 175 1
33 178 1
33 180 1
33 181 1
33 184 1
33 186 1
33 190 1
33 193 1
33 194 1
33 195 1
33 196 1
33 199 1
33 201 1
34 39 1
34 44 1
34 47 1
34 63 1
34 64 1
34 82 1
34 87 1
34 95 1
34 102 1
34 105 1
34 112 1
34 120 1
34 123 1
34 129 1
34 134 1
34 142 1
34 150 1
34 155 1
34 157 1
34 159 1
34 160 1
34 170 1
34 174 1
34 187 1
34 189 1
34 201 1
35 36 1
35 40 1
35 45 1
35 48 1
35 49 1
35 54 1
35 55 1
35 56 1
35 60 1
35 66 1
35 67 1
35 68 1
35 75 1
35 78 1
35 79 1
35 80 1
35 85 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 101 1
35 108 1
35 109 1
35 111 1
35 114 1
35 115 1
35 121 1
35 122 1
35 125 1
35 129 1
35 131 1
35 132 1
35 133 1
35 136 1
35 140 1
35 147 1
35 149 1
35 151 1
35 153 1
35 154 1
35 157 1
35 161 1
35 163 1
35 166 1
35 169 1
35 172 1
35 174 1
35 179 1
35 180 1
35 185 1
35 186 1
35 194 1
35 196 1
35 200 1
35 201 1
36 37 1
36 40 1
36 43 1
36 48 1
36 52 1
36 54 1
36 55 1
36 56 1
36 57 1
36 59 1
36 65 1
36 75 1
36 80 1
36 82 1
36 87 1
36 90 1
36 94 1
36 99 1
36 101 1
36 105 1
36 114 1
36 115 1
36 120 1
36 125 1
36 130 1
36 131 1
36 133 1
36 138 1
36 142 1
36 144 1
36 157 1
36 161 1
36 164 1
36 166 1
36 175 1
36 177 1
36 178 1
36 179 1
36 181 1
36 182 1
36 186 1
36 194 1
36 195 1
37 38 1
37 40 1
37 51 1
37 55 1
37 56 1
37 59 1
37 67 1
37 69 1
37 73 1
37 74 1
37 75 1
37 77 1
37 79 1
37 80 1
37 85 1
37 89 1
37 90 1
37 92 1
37 93 1
37 99 1
37 107 1
37 109 1
37 110 1
37 114 1
37 115 1
37 118 1
37 122 1
37 125 1
37 129 1
37 130 1
37 133 1
37 137 1
37 141 1
37 144 1
37 149 1
37 156 1
37 158 1
37 166 1
37 173 1
37 175 1
37 178 1
37 179 1
37 188 1
37 194 1
37 198 1
37 203 1
38 60 1
38 64 1
38 72 1
38 75 1
38 83 1
38 85 1
38 90 1
38 101 1
38 104 1
38 120 1
38 121 1
38 123 1
38 126 1
38 129 1
38 132 1
38 133 1
38 135 1
38 156 1
38 159 1
38 161 1
38 167 1
38 170 1
38 175 1
38 179 1
38 185 1
38 190 1
38 193 1
38 197 1
38 198 1
38 202 1
38 203 1
39 46 1
39 47 1
39 51 1
39 58 1
39 61 1
39 65 1
39 67 1
39 69 1
39 71 1
39 78 1
39 83 1
39 86 1
39 87 1
39 88 1
39 89 1
39 92 1
39 94 1
39 98 1
39 102 1
39 105 1
39 109 1
39 110 1
39 112 1
39 116 1
39 117 1
39 120 1
39 123 1
39 127 1
39 134 1
39 136 1
39 137 1
39 139 1
39 140 1
39 141 1
39 142 1
39 146 1
39 148 1
39 151 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 165 1
39 170 1
39 171 1
39 174 1
39 176 1
39 183 1
39 187 1
39 195 1
39 197 1
39 198 1
39 201 1
40 44 1
40 48 1
40 52 1
40 54 1
40 56 1
40 60 1
40 66 1
40 75 1
40 79 1
40 80 1
40 85 1
40 87 1
40 88 1
40 90 1
40 94 1
40 96 1
40 97 1
40 98 1
40 101 1
40 103 1
40 113 1
40 114 1
40 115 1
40 119 1
40 121 1
40 122 1
40 124 1
40 125 1
40 126 1
40 128 1
40 131 1
40 133 1
40 138 1
40 140 1
40 142 1
40 147 1
40 150 1
40 157 1
40 161 1
40 163 1
40 165 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 179 1
40 181 1
40 185 1
40 186 1
40 195 1
40 196 1
41 48 1
41 53 1
41 63 1
41 77 1
41 80 1
41 90 1
41 107 1
41 112 1
41 115 1
41 123 1
41 129 1
41 131 1
41 132 1
41 133 1
41 138 1
41 144 1
41 145 1
41 154 1
41 155 1
41 156 1
41 163 1
41 166 1
41 172 1
41 175 1
41 180 1
41 190 1
42 47 1
42 49 1
42 50 1
42 54 1
42 57 1
42 64 1
42 66 1
42 72 1
42 78 1
42 84 1
42 95 1
42 97 1
42 101 1
42 103 1
42 104 1
42 106 1
42 111 1
42 121 1
42 126 1
42 139 1
42 140 1
42 151 1
42 153 1
42 160 1
42 161 1
42 162 1
42 167 1
42 179 1
42 180 1
42 184 1
42 187 1
42 193 1
42 196 1
42 199 1
43 48 1
43 54 1
43 60 1
43 62 1
43 65 1
43 82 1
43 85 1
43 91 1
43 95 1
43 99 1
43 104 1
43 113 1
43 114 1
43 118 1
43 120 1
43 125 1
43 128 1
43 132 1
43 135 1
43 153 1
43 155 1
43 159 1
43 161 1
43 166 1
43 177 1
43 179 1
43 182 1
43 186 1
43 192 1
43 202 1
44 48 1
44 50 1
44 53 1
44 58 1
44 60 1
44 63 1
44 64 1
44 66 1
44 80 1
44 87 1
44 88 1
44 98 1
44 112 1
44 117 1
44 119 1
44 123 1
44 129 1
44 131 1
44 138 1
44 143 1
44 157 1
44 162 1
44 169 1
44 170 1
44 171 1
44 172 1
44 174 1
44 180 1
44 189 1
44 190 1
44 193 1
45 48 1
45 49 1
45 56 1
45 58 1
45 66 1
45 68 1
45 73 1
45 78 1
45 84 1
45 88 1
45 96 1
45 102 1
45 117 1
45 136 1
45 143 1
45 147 1
45 153 1
45 154 1
45 157 1
45 161 1
45 163 1
45 169 1
45 174 1
45 186 1
45 192 1
45 196 1
46 47 1
46 49 1
46 59 1
46 61 1
46 70 1
46 78 1
46 80 1
46 88 1
46 97 1
46 100 1
46 110 1
46 112 1
46 116 1
46 117 1
46 123 1
46 131 1
46 134 1
46 136 1
46 137 1
46 139 1
46 144 1
46 151 1
46 154 1
46 156 1
46 160 1
46 162 1
46 167 1
46 171 1
46 172 1
46 176 1
46 180 1
46 190 1
46 194 1
46 195 1
46 197 1
47 49 1
47 63 1
47 71 1
47 72 1
47 78 1
47 92 1
47 95 1
47 104 1
47 109 1
47 111 1
47 116 1
47 123 1
47 136 1
47 137 1
47 139 1
47 140 1
47 151 1
47 158 1
47 160 1
47 170 1
47 176 1
47 180 1
47 185 1
47 187 1
47 193 1
47 197 1
47 198 1
47 199 1
47 201 1
48 58 1
48 60 1
48 62 1
48 64 1
48 65 1
48 66 1
48 67 1
48 68 1
48 70 1
48 73 1
48 77 1
48 82 1
48 85 1
48 90 1
48 91 1
48 94 1
48 95 1
48 96 1
48 98 1
48 102 1
48 104 1
48 108 1
48 113 1
48 115 1
48 118 1
48 120 1
48 122 1
48 125 1
48 129 1
48 131 1
48 132 1
48 134 1
48 135 1
48 136 1
48 140 1
48 143 1
48 147 1
48 153 1
48 154 1
48 157 1
48 159 1
48 161 1
48 163 1
48 166 1
48 167 1
48 169 1
48 170 1
48 174 1
48 177 1
48 184 1
48 186 1
48 189 1
48 190 1
48 192 1
48 193 1
48 196 1
48 202 1
49 56 1
49 66 1
49 70 1
49 71 1
49 74 1
49 76 1
49 78 1
49 81 1
49 84 1
49 88 1
49 95 1
49 96 1
49 97 1
49 100 1
49 101 1
49 104 1
49 108 1
49 109 1
49 110 1
49 111 1
49 112 1
49 116 1
49 117 1
49 126 1
49 131 1
49 132 1
49 136 1
49 137 1
49 139 1
49 143 1
49 145 1
49 147 1
49 149 1
49 151 1
49 152 1
49 154 1
49 160 1
49 161 1
49 162 1
49 163 1
49 167 1
49 168 1
49 174 1
49 176 1
49 178 1
49 180 1
49 184 1
49 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 197 1
49 199 1
49 200 1
50 52 1
50 57 1
50 64 1
50 66 1
50 69 1
50 84 1
50 90 1
50 101 1
50 119 1
50 126 1
50 131 1
50 138 1
50 142 1
50 148 1
50 153 1
50 157 1
50 162 1
50 169 1
50 180 1
50 181 1
50 184 1
50 187 1
50 189 1
50 190 1
50 199 1
51 55 1
51 58 1
51 59 1
51 61 1
51 67 1
51 71 1
51 73 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 81 1
51 85 1
51 89 1
51 90 1
51 92 1
51 93 1
51 107 1
51 109 1
51 110 1
51 116 1
51 118 1
51 121 1
51 122 1
51 123 1
51 129 1
51 134 1
51 136 1
51 137 1
51 140 1
51 141 1
51 146 1
51 149 1
51 151 1
51 154 1
51 156 1
51 158 1
51 163 1
51 165 1
51 173 1
51 176 1
51 179 1
51 183 1
51 196 1
51 197 1
51 198 1
51 200 1
51 201 1
51 203 1
52 53 1
52 64 1
52 69 1
52 90 1
52 115 1
52 127 1
52 133 1
52 138 1
52 164 1
52 169 1
52 184 1
52 188 1
52 189 1
52 190 1
52 191 1
53 60 1
53 63 1
53 64 1
53 80 1
53 87 1
53 112 1
53 115 1
53 123 1
53 127 1
53 131 1
53 138 1
53 145 1
53 155 1
53 164 1
53 171 1
53 172 1
53 189 1
53 190 1
54 56 1
54 57 1
54 66 1
54 75 1
54 79 1
54 85 1
54 87 1
54 94 1
54 95 1
54 96 1
54 99 1
54 101 1
54 103 1
54 105 1
54 106 1
54 111 1
54 114 1
54 121 1
54 124 1
54 125 1
54 128 1
54 131 1
54 142 1
54 147 1
54 150 1
54 153 1
54 157 1
54 165 1
54 177 1
54 179 1
54 181 1
54 186 1
54 195 1
54 196 1
54 200 1
55 56 1
55 59 1
55 67 1
55 68 1
55 76 1
55 79 1
55 85 1
55 93 1
55 99 1
55 100 1
55 101 1
55 107 1
55 108 1
55 109 1
55 113 1
55 114 1
55 118 1
55 122 1
55 125 1
55 128 1
55 129 1
55 130 1
55 133 1
55 149 1
55 154 1
55 161 1
55 165 1
55 166 1
55 168 1
55 178 1
55 179 1
55 194 1
55 203 1
56 74 1
56 78 1
56 79 1
56 80 1
56 81 1
56 94 1
56 96 1
56 99 1
56 101 1
56 109 1
56 113 1
56 114 1
56 121 1
56 124 1
56 125 1
56 126 1
56 128 1
56 130 1
56 136 1
56 139 1
56 144 1
56 147 1
56 152 1
56 154 1
56 158 1
56 161 1
56 163 1
56 166 1
56 169 1
56 178 1
56 179 1
56 181 1
56 183 1
56 194 1
56 195 1
56 196 1
56 200 1
57 66 1
57 84 1
57 87 1
57 94 1
57 95 1
57 99 1
57 101 1
57 103 1
57 105 1
57 106 1
57 109 1
57 110 1
57 111 1
57 114 1
57 120 1
57 124 1
57 128 1
57 131 1
57 138 1
57 142 1
57 150 1
57 153 1
57 160 1
57 162 1
57 164 1
57 177 1
57 181 1
57 182 1
57 184 1
57 187 1
57 195 1
57 199 1
58 60 1
58 61 1
58 66 1
58 71 1
58 73 1
58 77 1
58 78 1
58 86 1
58 87 1
58 88 1
58 98 1
58 102 1
58 117 1
58 119 1
58 134 1
58 140 1
58 143 1
58 154 1
58 157 1
58 159 1
58 163 1
58 169 1
58 170 1
58 171 1
58 173 1
58 174 1
58 176 1
58 183 1
58 186 1
58 193 1
58 201 1
59 61 1
59 65 1
59 69 1
59 70 1
59 74 1
59 77 1
59 78 1
59 89 1
59 90 1
59 92 1
59 99 1
59 100 1
59 105 1
59 107 1
59 109 1
59 110 1
59 112 1
59 114 1
59 120 1
59 123 1
59 130 1
59 134 1
59 136 1
59 137 1
59 141 1
59 145 1
59 149 1
59 151 1
59 154 1
59 161 1
59 166 1
59 167 1
59 173 1
59 174 1
59 175 1
59 177 1
59 178 1
59 179 1
59 181 1
59 184 1
59 188 1
59 190 1
59 194 1
59 197 1
59 199 1
59 201 1
60 62 1
60 64 1
60 66 1
60 67 1
60 68 1
60 73 1
60 82 1
60 85 1
60 87 1
60 88 1
60 91 1
60 95 1
60 97 1
60 98 1
60 103 1
60 104 1
60 108 1
60 111 1
60 115 1
60 119 1
60 120 1
60 122 1
60 123 1
60 125 1
60 129 1
60 131 1
60 132 1
60 135 1
60 138 1
60 140 1
60 143 1
60 147 1
60 155 1
60 157 1
60 159 1
60 163 1
60 169 1
60 170 1
60 172 1
60 185 1
60 186 1
60 193 1
60 202 1
61 71 1
61 73 1
61 75 1
61 77 1
61 78 1
61 80 1
61 89 1
61 90 1
61 102 1
61 105 1
61 107 1
61 109 1
61 116 1
61 117 1
61 123 1
61 129 1
61 134 1
61 136 1
61 137 1
61 140 1
61 142 1
61 144 1
61 146 1
61 154 1
61 156 1
61 157 1
61 163 1
61 165 1
61 166 1
61 171 1
61 174 1
61 176 1
61 180 1
61 183 1
61 194 1
61 201 1
62 65 1
62 67 1
62 70 1
62 71 1
62 83 1
62 85 1
62 88 1
62 91 1
62 93 1
62 95 1
62 99 1
62 102 1
62 104 1
62 105 1
62 106 1
62 110 1
62 113 1
62 118 1
62 120 1
62 127 1
62 128 1
62 132 1
62 135 1
62 137 1
62 139 1
62 153 1
62 155 1
62 156 1
62 159 1
62 160 1
62 165 1
62 177 1
62 178 1
62 182 1
62 186 1
62 192 1
62 195 1
62 203 1
63 75 1
63 80 1
63 87 1
63 97 1
63 109 1
63 110 1
63 111 1
63 114 1
63 116 1
63 121 1
63 123 1
63 131 1
63 132 1
63 133 1
63 138 1
63 144 1
63 145 1
63 150 1
63 151 1
63 155 1
63 156 1
63 158 1
63 166 1
63 171 1
63 172 1
63 175 1
63 180 1
63 185 1
63 191 1
63 194 1
63 198 1
63 201 1
64 66 1
64 69 1
64 73 1
64 77 1
64 81 1
64 83 1
64 84 1
64 90 1
64 95 1
64 104 1
64 108 1
64 112 1
64 113 1
64 115 1
64 118 1
64 119 1
64 120 1
64 123 1
64 125 1
64 126 1
64 129 1
64 135 1
64 143 1
64 153 1
64 155 1
64 157 1
64 159 1
64 161 1
64 163 1
64 167 1
64 169 1
64 170 1
64 173 1
64 184 1
64 187 1
64 189 1
64 190 1
64 191 1
64 192 1
64 193 1
64 198 1
64 202 1
64 203 1
65 70 1
65 78 1
65 82 1
65 87 1
65 88 1
65 91 1
65 94 1
65 99 1
65 102 1
65 105 1
65 106 1
65 107 1
65 109 1
65 110 1
65 112 1
65 114 1
65 116 1
65 120 1
65 127 1
65 132 1
65 134 1
65 136 1
65 137 1
65 145 1
65 146 1
65 149 1
65 151 1
65 154 1
65 155 1
65 159 1
65 160 1
65 166 1
65 174 1
65 175 1
65 177 1
65 179 1
65 182 1
65 186 1
65 195 1
65 201 1
66 78 1
66 84 1
66 88 1
66 95 1
66 96 1
66 97 1
66 98 1
66 101 1
66 103 1
66 104 1
66 108 1
66 117 1
66 119 1
66 124 1
66 125 1
66 126 1
66 131 1
66 136 1
66 138 1
66 143 1
66 147 1
66 151 1
66 153 1
66 157 1
66 161 1
66 162 1
66 163 1
66 167 1
66 169 1
66 170 1
66 172 1
66 174 1
66 176 1
66 180 1
66 181 1
66 184 1
66 186 1
66 192 1
66 193 1
66 196 1
66 201 1
67 71 1
67 76 1
67 79 1
67 82 1
67 83 1
67 85 1
67 87 1
67 91 1
67 93 1
67 98 1
67 103 1
67 106 1
67 107 1
67 113 1
67 118 1
67 122 1
67 129 1
67 132 1
67 135 1
67 140 1
67 146 1
67 149 1
67 155 1
67 156 1
67 159 1
67 165 1
67 170 1
67 185 1
67 186 1
67 197 1
67 200 1
67 203 1
68 73 1
68 76 1
68 88 1
68 91 1
68 100 1
68 104 1
68 107 1
68 108 1
68 113 1
68 115 1
68 122 1
68 125 1
68 131 1
68 143 1
68 147 1
68 149 1
68 154 1
68 166 1
68 168 1
68 186 1
68 192 1
68 194 1
69 70 1
69 73 1
69 77 1
69 81 1
69 83 1
69 89 1
69 90 1
69 112 1
69 118 1
69 119 1
69 120 1
69 127 1
69 137 1
69 141 1
69 143 1
69 148 1
69 156 1
69 160 1
69 167 1
69 169 1
69 173 1
69 181 1
69 184 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 198 1
69 203 1
70 77 1
70 83 1
70 88 1
70 99 1
70 100 1
70 102 1
70 105 1
70 110 1
70 112 1
70 120 1
70 127 1
70 130 1
70 134 1
70 136 1
70 137 1
70 141 1
70 154 1
70 159 1
70 160 1
70 162 1
70 164 1
70 167 1
70 174 1
70 177 1
70 178 1
70 181 1
70 182 1
70 184 1
70 190 1
70 192 1
70 195 1
71 72 1
71 75 1
71 76 1
71 78 1
71 79 1
71 81 1
71 83 1
71 86 1
71 87 1
71 88 1
71 89 1
71 91 1
71 97 1
71 98 1
71 100 1
71 102 1
71 103 1
71 106 1
71 110 1
71 111 1
71 116 1
71 117 1
71 119 1
71 121 1
71 124 1
71 132 1
71 135 1
71 139 1
71 140 1
71 144 1
71 149 1
71 152 1
71 155 1
71 156 1
71 158 1
71 159 1
71 165 1
71 170 1
71 172 1
71 176 1
71 183 1
71 185 1
71 194 1
71 197 1
71 200 1
71 203 1
72 81 1
72 86 1
72 92 1
72 104 1
72 121 1
72 126 1
72 139 1
72 140 1
72 158 1
72 170 1
72 176 1
72 185 1
72 187 1
72 193 1
72 197 1
72 198 1
73 76 1
73 77 1
73 79 1
73 81 1
73 89 1
73 90 1
73 96 1
73 107 1
73 113 1
73 115 1
73 118 1
73 122 1
73 125 1
73 129 1
73 143 1
73 154 1
73 157 1
73 161 1
73 163 1
73 169 1
73 170 1
73 173 1
73 176 1
73 192 1
73 202 1
73 203 1
74 78 1
74 81 1
74 84 1
74 89 1
74 96 1
74 99 1
74 105 1
74 109 1
74 114 1
74 130 1
74 136 1
74 137 1
74 139 1
74 144 1
74 152 1
74 158 1
74 160 1
74 162 1
74 163 1
74 167 1
74 178 1
74 181 1
74 183 1
74 194 1
74 195 1
74 196 1
75 79 1
75 80 1
75 85 1
75 87 1
75 89 1
75 90 1
75 92 1
75 93 1
75 101 1
75 103 1
75 105 1
75 107 1
75 109 1
75 114 1
75 116 1
75 121 1
75 133 1
75 137 1
75 138 1
75 140 1
75 142 1
75 144 1
75 146 1
75 149 1
75 150 1
75 158 1
75 165 1
75 166 1
75 171 1
75 175 1
75 179 1
75 185 1
75 186 1
75 191 1
75 194 1
75 198 1
75 200 1
75 201 1
76 88 1
76 90 1
76 97 1
76 100 1
76 107 1
76 108 1
76 110 1
76 122 1
76 132 1
76 135 1
76 143 1
76 144 1
76 149 1
76 152 1
76 154 1
76 156 1
76 163 1
76 167 1
76 168 1
76 172 1
76 176 1
76 190 1
76 197 1
76 200 1
76 203 1
77 89 1
77 90 1
77 100 1
77 107 1
77 112 1
77 115 1
77 117 1
77 122 1
77 123 1
77 127 1
77 129 1
77 130 1
77 134 1
77 136 1
77 141 1
77 146 1
77 148 1
77 151 1
77 154 1
77 157 1
77 163 1
77 166 1
77 169 1
77 171 1
77 173 1
77 174 1
77 180 1
77 181 1
77 189 1
77 201 1
78 79 1
78 81 1
78 86 1
78 89 1
78 92 1
78 95 1
78 96 1
78 102 1
78 104 1
78 105 1
78 109 1
78 110 1
78 111 1
78 116 1
78 118 1
78 128 1
78 134 1
78 136 1
78 137 1
78 139 1
78 140 1
78 149 1
78 151 1
78 154 1
78 158 1
78 160 1
78 163 1
78 173 1
78 176 1
78 183 1
78 186 1
78 196 1
78 197 1
78 200 1
78 201 1
79 80 1
79 81 1
79 85 1
79 89 1
79 90 1
79 98 1
79 101 1
79 103 1
79 109 1
79 113 1
79 118 1
79 119 1
79 121 1
79 122 1
79 124 1
79 126 1
79 129 1
79 133 1
79 139 1
79 144 1
79 149 1
79 152 1
79 158 1
79 161 1
79 163 1
79 165 1
79 169 1
79 172 1
79 173 1
79 179 1
79 183 1
79 194 1
79 200 1
79 202 1
79 203 1
80 87 1
80 89 1
80 90 1
80 94 1
80 97 1
80 98 1
80 101 1
80 107 1
80 109 1
80 114 1
80 115 1
80 116 1
80 131 1
80 133 1
80 136 1
80 138 1
80 140 1
80 144 1
80 145 1
80 157 1
80 163 1
80 166 1
80 171 1
80 172 1
80 179 1
80 180 1
80 185 1
80 194 1
80 200 1
80 201 1
81 84 1
81 86 1
81 89 1
81 90 1
81 96 1
81 119 1
81 121 1
81 126 1
81 139 1
81 143 1
81 144 1
81 152 1
81 158 1
81 163 1
81 167 1
81 172 1
81 173 1
81 176 1
81 183 1
81 190 1
81 196 1
81 203 1
82 85 1
82 87 1
82 91 1
82 114 1
82 115 1
82 120 1
82 123 1
82 129 1
82 132 1
82 134 1
82 146 1
82 155 1
82 157 1
82 166 1
82 170 1
82 177 1
82 182 1
82 185 1
82 186 1
82 189 1
82 201 1
82 202 1
83 86 1
83 95 1
83 118 1
83 119 1
83 120 1
83 135 1
83 137 1
83 139 1
83 141 1
83 143 1
83 153 1
83 159 1
83 160 1
83 165 1
83 177 1
83 182 1
83 184 1
83 187 1
83 189 1
83 191 1
83 192 1
83 198 1
83 199 1
83 202 1
83 203 1
84 86 1
84 88 1
84 95 1
84 96 1
84 101 1
84 106 1
84 117 1
84 119 1
84 124 1
84 126 1
84 139 1
84 143 1
84 152 1
84 153 1
84 160 1
84 161 1
84 162 1
84 167 1
84 169 1
84 184 1
84 192 1
85 87 1
85 90 1
85 93 1
85 103 1
85 113 1
85 115 1
85 118 1
85 121 1
85 122 1
85 125 1
85 129 1
85 132 1
85 133 1
85 135 1
85 140 1
85 142 1
85 156 1
85 161 1
85 165 1
85 170 1
85 179 1
85 185 1
85 186 1
85 200 1
85 202 1
85 203 1
86 88 1
86 92 1
86 98 1
86 103 1
86 106 1
86 119 1
86 121 1
86 139 1
86 140 1
86 141 1
86 148 1
86 153 1
86 158 1
86 159 1
86 160 1
86 165 1
86 170 1
86 176 1
86 183 1
86 187 1
86 197 1
86 203 1
87 93 1
87 94 1
87 98 1
87 99 1
87 102 1
87 103 1
87 105 1
87 109 1
87 114 1
87 115 1
87 116 1
87 120 1
87 128 1
87 131 1
87 134 1
87 138 1
87 140 1
87 142 1
87 146 1
87 150 1
87 155 1
87 157 1
87 163 1
87 165 1
87 166 1
87 169 1
87 170 1
87 171 1
87 172 1
87 174 1
87 177 1
87 183 1
87 185 1
87 186 1
87 200 1
87 201 1
87 202 1
88 91 1
88 94 1
88 95 1
88 97 1
88 98 1
88 100 1
88 103 1
88 106 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 116 1
88 117 1
88 119 1
88 120 1
88 124 1
88 127 1
88 131 1
88 132 1
88 138 1
88 143 1
88 144 1
88 147 1
88 149 1
88 152 1
88 162 1
88 168 1
88 170 1
88 171 1
88 172 1
88 174 1
88 176 1
88 185 1
88 186 1
88 192 1
88 194 1
88 195 1
88 200 1
89 90 1
89 92 1
89 93 1
89 105 1
89 109 1
89 118 1
89 137 1
89 139 1
89 141 1
89 142 1
89 144 1
89 148 1
89 156 1
89 157 1
89 158 1
89 163 1
89 165 1
89 173 1
89 181 1
89 183 1
89 194 1
89 198 1
90 92 1
90 107 1
90 114 1
90 115 1
90 118 1
90 122 1
90 123 1
90 125 1
90 126 1
90 129 1
90 133 1
90 134 1
90 136 1
90 141 1
90 151 1
90 154 1
90 157 1
90 161 1
90 163 1
90 166 1
90 169 1
90 173 1
90 175 1
90 176 1
90 177 1
90 179 1
90 180 1
90 189 1
90 190 1
90 198 1
90 199 1
90 201 1
90 202 1
90 203 1
91 95 1
91 99 1
91 102 1
91 104 1
91 110 1
91 113 1
91 118 1
91 120 1
91 128 1
91 132 1
91 135 1
91 137 1
91 149 1
91 154 1
91 155 1
91 159 1
91 166 1
91 177 1
91 182 1
91 186 1
91 192 1
92 105 1
92 109 1
92 129 1
92 137 1
92 139 1
92 141 1
92 142 1
92 156 1
92 158 1
92 160 1
92 179 1
92 183 1
92 187 1
92 189 1
92 198 1
92 201 1
93 99 1
93 105 1
93 109 1
93 113 1
93 118 1
93 137 1
93 141 1
93 142 1
93 146 1
93 149 1
93 156 1
93 158 1
93 165 1
93 175 1
93 179 1
93 198 1
93 203 1
94 99 1
94 100 1
94 105 1
94 109 1
94 110 1
94 114 1
94 115 1
94 116 1
94 117 1
94 127 1
94 128 1
94 130 1
94 131 1
94 147 1
94 157 1
94 160 1
94 166 1
94 171 1
94 174 1
94 177 1
94 181 1
94 186 1
94 194 1
94 195 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 111 1
95 120 1
95 132 1
95 135 1
95 136 1
95 140 1
95 151 1
95 153 1
95 155 1
95 157 1
95 159 1
95 160 1
95 170 1
95 174 1
95 182 1
95 184 1
95 186 1
95 187 1
95 192 1
95 193 1
95 196 1
95 201 1
95 202 1
96 101 1
96 102 1
96 105 1
96 113 1
96 118 1
96 124 1
96 125 1
96 126 1
96 128 1
96 131 1
96 139 1
96 147 1
96 153 1
96 161 1
96 163 1
96 169 1
96 173 1
96 177 1
96 181 1
96 183 1
96 192 1
96 196 1
96 202 1
97 100 1
97 101 1
97 103 1
97 104 1
97 108 1
97 111 1
97 116 1
97 131 1
97 136 1
97 144 1
97 145 1
97 151 1
97 152 1
97 161 1
97 172 1
97 180 1
97 186 1
97 193 1
97 194 1
97 200 1
98 103 1
98 113 1
98 115 1
98 117 1
98 119 1
98 122 1
98 124 1
98 131 1
98 138 1
98 140 1
98 147 1
98 157 1
98 159 1
98 163 1
98 165 1
98 170 1
98 171 1
98 172 1
98 173 1
98 176 1
98 185 1
98 186 1
99 105 1
99 106 1
99 109 1
99 110 1
99 113 1
99 114 1
99 118 1
99 120 1
99 128 1
99 130 1
99 137 1
99 141 1
99 149 1
99 158 1
99 160 1
99 166 1
99 175 1
99 177 1
99 178 1
99 179 1
99 182 1
99 192 1
99 195 1
100 104 1
100 107 1
100 108 1
100 110 1
100 112 1
100 116 1
100 117 1
100 127 1
100 131 1
100 136 1
100 137 1
100 143 1
100 144 1
100 145 1
100 149 1
100 151 1
100 152 1
100 154 1
100 162 1
100 164 1
100 166 1
100 167 1
100 168 1
100 174 1
100 178 1
100 190 1
100 192 1
100 194 1
100 195 1
100 197 1
100 200 1
101 103 1
101 106 1
101 108 1
101 111 1
101 114 1
101 121 1
101 124 1
101 125 1
101 126 1
101 131 1
101 132 1
101 133 1
101 138 1
101 144 1
101 145 1
101 152 1
101 153 1
101 161 1
101 162 1
101 164 1
101 166 1
101 167 1
101 168 1
101 169 1
101 172 1
101 175 1
101 178 1
101 179 1
101 180 1
101 184 1
101 190 1
101 194 1
101 195 1
101 196 1
101 199 1
101 203 1
102 105 1
102 109 1
102 118 1
102 120 1
102 128 1
102 134 1
102 137 1
102 139 1
102 140 1
102 142 1
102 153 1
102 154 1
102 157 1
102 170 1
102 171 1
102 174 1
102 177 1
102 183 1
102 186 1
102 192 1
102 201 1
103 106 1
103 111 1
103 119 1
103 121 1
103 124 1
103 126 1
103 131 1
103 135 1
103 138 1
103 140 1
103 142 1
103 150 1
103 155 1
103 159 1
103 165 1
103 170 1
103 172 1
103 185 1
103 186 1
103 203 1
104 108 1
104 110 1
104 111 1
104 120 1
104 123 1
104 129 1
104 132 1
104 135 1
104 137 1
104 139 1
104 140 1
104 143 1
104 149 1
104 151 1
104 154 1
104 155 1
104 159 1
104 161 1
104 167 1
104 170 1
104 185 1
104 190 1
104 192 1
104 193 1
104 197 1
104 202 1
105 109 1
105 114 1
105 118 1
105 120 1
105 128 1
105 134 1
105 136 1
105 137 1
105 139 1
105 141 1
105 142 1
105 146 1
105 148 1
105 151 1
105 153 1
105 158 1
105 160 1
105 165 1
105 171 1
105 174 1
105 177 1
105 181 1
105 183 1
105 186 1
105 192 1
105 195 1
105 196 1
105 201 1
106 109 1
106 110 1
106 111 1
106 116 1
106 121 1
106 124 1
106 128 1
106 139 1
106 152 1
106 153 1
106 155 1
106 158 1
106 159 1
106 160 1
106 165 1
106 186 1
106 195 1
106 200 1
106 203 1
107 109 1
107 110 1
107 115 1
107 116 1
107 122 1
107 123 1
107 127 1
107 129 1
107 134 1
107 136 1
107 144 1
107 146 1
107 149 1
107 151 1
107 154 1
107 156 1
107 161 1
107 163 1
107 166 1
107 171 1
107 194 1
108 125 1
108 126 1
108 131 1
108 132 1
108 133 1
108 143 1
108 145 1
108 149 1
108 154 1
108 161 1
108 163 1
108 166 1
108 167 1
108 168 1
108 175 1
108 179 1
108 184 1
108 186 1
108 190 1
108 192 1
108 193 1
109 110 1
109 111 1
109 114 1
109 116 1
109 120 1
109 128 1
109 132 1
109 134 1
109 136 1
109 137 1
109 139 1
109 141 1
109 145 1
109 146 1
109 149 1
109 151 1
109 152 1
109 156 1
109 158 1
109 160 1
109 165 1
109 166 1
109 171 1
109 174 1
109 178 1
109 183 1
109 186 1
109 194 1
109 195 1
109 200 1
109 201 1
110 111 1
110 112 1
110 116 1
110 120 1
110 127 1
110 132 1
110 134 1
110 136 1
110 137 1
110 139 1
110 145 1
110 149 1
110 151 1
110 152 1
110 154 1
110 155 1
110 156 1
110 158 1
110 159 1
110 160 1
110 166 1
110 167 1
110 174 1
110 175 1
110 178 1
110 182 1
110 192 1
110 195 1
110 197 1
110 200 1
111 114 1
111 116 1
111 121 1
111 132 1
111 136 1
111 139 1
111 140 1
111 145 1
111 151 1
111 152 1
111 166 1
111 179 1
111 185 1
111 186 1
111 193 1
111 196 1
111 200 1
111 201 1
112 117 1
112 120 1
112 123 1
112 127 1
112 134 1
112 136 1
112 137 1
112 143 1
112 151 1
112 154 1
112 155 1
112 156 1
112 159 1
112 167 1
112 174 1
112 180 1
112 189 1
112 190 1
112 197 1
113 118 1
113 122 1
113 124 1
113 125 1
113 128 1
113 130 1
113 147 1
113 165 1
113 173 1
113 177 1
113 192 1
113 203 1
114 121 1
114 125 1
114 128 1
114 130 1
114 131 1
114 132 1
114 133 1
114 137 1
114 138 1
114 139 1
114 140 1
114 142 1
114 144 1
114 151 1
114 158 1
114 166 1
114 175 1
114 177 1
114 178 1
114 179 1
114 181 1
114 182 1
114 186 1
114 194 1
114 195 1
114 196 1
114 200 1
114 201 1
115 122 1
115 123 1
115 125 1
115 127 1
115 129 1
115 131 1
115 133 1
115 138 1
115 146 1
115 147 1
115 157 1
115 161 1
115 163 1
115 166 1
115 169 1
115 171 1
115 186 1
115 189 1
115 202 1
116 117 1
116 127 1
116 131 1
116 134 1
116 137 1
116 139 1
116 144 1
116 146 1
116 152 1
116 155 1
116 156 1
116 158 1
116 160 1
116 165 1
116 171 1
116 172 1
116 183 1
116 194 1
116 195 1
116 197 1
116 201 1
117 119 1
117 127 1
117 131 1
117 143 1
117 148 1
117 157 1
117 162 1
117 170 1
117 171 1
117 172 1
117 174 1
117 176 1
117 195 1
118 122 1
118 128 1
118 137 1
118 139 1
118 141 1
118 149 1
118 153 1
118 165 1
118 173 1
118 177 1
118 179 1
118 183 1
118 192 1
118 196 1
118 202 1
118 203 1
119 124 1
119 126 1
119 138 1
119 143 1
119 148 1
119 165 1
119 169 1
119 170 1
119 172 1
119 173 1
119 176 1
119 192 1
119 193 1
119 203 1
120 123 1
120 127 1
120 129 1
120 132 1
120 134 1
120 135 1
120 137 1
120 141 1
120 145 1
120 151 1
120 154 1
120 155 1
120 156 1
120 157 1
120 159 1
120 160 1
120 166 1
120 170 1
120 174 1
120 177 1
120 182 1
120 184 1
120 186 1
120 187 1
120 189 1
120 191 1
120 192 1
120 198 1
120 199 1
120 201 1
120 202 1
121 126 1
121 128 1
121 129 1
121 132 1
121 133 1
121 135 1
121 138 1
121 139 1
121 144 1
121 150 1
121 152 1
121 156 1
121 158 1
121 165 1
121 172 1
121 175 1
121 179 1
121 185 1
121 191 1
121 196 1
121 198 1
121 200 1
121 203 1
122 125 1
122 127 1
122 129 1
122 146 1
122 149 1
122 154 1
122 161 1
122 163 1
122 165 1
122 166 1
122 171 1
122 173 1
122 179 1
122 186 1
122 203 1
123 129 1
123 132 1
123 134 1
123 137 1
123 143 1
123 151 1
123 154 1
123 155 1
123 156 1
123 157 1
123 159 1
123 166 1
123 170 1
123 175 1
123 180 1
123 185 1
123 189 1
123 190 1
123 193 1
123 197 1
123 198 1
123 201 1
123 202 1
124 125 1
124 128 1
124 131 1
124 138 1
124 147 1
124 152 1
124 165 1
124 172 1
124 173 1
124 195 1
124 203 1
125 129 1
125 131 1
125 133 1
125 147 1
125 153 1
125 161 1
125 163 1
125 166 1
125 169 1
125 179 1
125 186 1
125 192 1
125 202 1
126 133 1
126 138 1
126 144 1
126 161 1
126 162 1
126 163 1
126 167 1
126 169 1
126 172 1
126 180 1
126 184 1
126 190 1
126 193 1
126 196 1
126 203 1
127 130 1
127 131 1
127 146 1
127 155 1
127 156 1
127 159 1
127 160 1
127 164 1
127 171 1
127 172 1
127 178 1
127 182 1
127 188 1
127 195 1
128 130 1
128 139 1
128 147 1
128 149 1
128 153 1
128 158 1
128 165 1
128 179 1
128 181 1
128 183 1
128 195 1
128 196 1
128 200 1
129 132 1
129 134 1
129 135 1
129 140 1
129 143 1
129 149 1
129 154 1
129 155 1
129 157 1
129 159 1
129 161 1
129 163 1
129 166 1
129 170 1
129 179 1
129 185 1
129 186 1
129 189 1
129 190 1
129 193 1
129 197 1
129 198 1
129 201 1
129 202 1
129 203 1
130 141 1
130 164 1
130 166 1
130 178 1
130 181 1
130 194 1
130 195 1
131 136 1
131 138 1
131 144 1
131 145 1
131 147 1
131 151 1
131 153 1
131 157 1
131 162 1
131 164 1
131 166 1
131 169 1
131 170 1
131 171 1
131 172 1
131 174 1
131 180 1
131 181 1
131 184 1
131 186 1
131 194 1
131 195 1
131 201 1
132 135 1
132 145 1
132 149 1
132 151 1
132 155 1
132 156 1
132 159 1
132 166 1
132 170 1
132 175 1
132 179 1
132 182 1
132 185 1
132 186 1
132 197 1
133 135 1
133 138 1
133 144 1
133 145 1
133 150 1
133 156 1
133 158 1
133 161 1
133 164 1
133 166 1
133 168 1
133 172 1
133 175 1
133 178 1
133 179 1
133 180 1
133 188 1
133 190 1
133 191 1
133 198 1
133 203 1
134 136 1
134 137 1
134 141 1
134 142 1
134 146 1
134 151 1
134 154 1
134 155 1
134 156 1
134 157 1
134 159 1
134 160 1
134 166 1
134 171 1
134 174 1
134 177 1
134 183 1
134 189 1
134 197 1
134 201 1
135 155 1
135 156 1
135 159 1
135 165 1
135 170 1
135 175 1
135 179 1
135 182 1
135 185 1
135 186 1
135 191 1
135 197 1
135 202 1
135 203 1
136 137 1
136 139 1
136 145 1
136 151 1
136 154 1
136 157 1
136 160 1
136 162 1
136 163 1
136 166 1
136 174 1
136 177 1
136 180 1
136 186 1
136 194 1
136 197 1
136 201 1
137 139 1
137 141 1
137 149 1
137 151 1
137 154 1
137 156 1
137 158 1
137 159 1
137 160 1
137 162 1
137 167 1
137 174 1
137 175 1
137 177 1
137 178 1
137 179 1
137 182 1
137 188 1
137 190 1
137 192 1
137 196 1
137 197 1
137 198 1
137 199 1
137 201 1
138 142 1
138 144 1
138 150 1
138 157 1
138 164 1
138 171 1
138 172 1
138 180 1
138 181 1
138 195 1
139 151 1
139 152 1
139 153 1
139 158 1
139 160 1
139 162 1
139 165 1
139 167 1
139 176 1
139 183 1
139 192 1
139 196 1
139 197 1
139 200 1
140 142 1
140 153 1
140 157 1
140 163 1
140 165 1
140 169 1
140 170 1
140 176 1
140 179 1
140 183 1
140 185 1
140 186 1
140 193 1
140 196 1
140 197 1
140 200 1
140 201 1
140 202 1
141 142 1
141 148 1
141 156 1
141 158 1
141 160 1
141 173 1
141 177 1
141 179 1
141 181 1
141 183 1
141 187 1
141 188 1
141 189 1
141 198 1
142 148 1
142 150 1
142 153 1
142 157 1
142 165 1
142 169 1
142 170 1
142 171 1
142 173 1
142 177 1
142 181 1
142 183 1
142 187 1
142 189 1
142 201 1
142 202 1
143 154 1
143 159 1
143 167 1
143 170 1
143 176 1
143 190 1
143 192 1
143 193 1
143 197 1
143 203 1
144 145 1
144 152 1
144 158 1
144 171 1
144 172 1
144 176 1
144 178 1
144 180 1
144 188 1
144 194 1
144 195 1
144 203 1
145 151 1
145 154 1
145 155 1
145 161 1
145 162 1
145 164 1
145 166 1
145 167 1
145 175 1
145 178 1
145 180 1
145 182 1
145 184 1
145 190 1
145 194 1
145 199 1
146 149 1
146 155 1
146 156 1
146 159 1
146 165 1
146 171 1
146 201 1
147 154 1
147 157 1
147 186 1
147 194 1
147 200 1
148 157 1
148 160 1
148 162 1
148 173 1
148 181 1
148 183 1
148 187 1
149 154 1
149 156 1
149 158 1
149 165 1
149 166 1
149 168 1
149 179 1
149 185 1
149 186 1
149 194 1
149 197 1
149 200 1
149 203 1
150 155 1
150 158 1
150 165 1
150 187 1
150 191 1
150 198 1
151 154 1
151 155 1
151 160 1
151 161 1
151 162 1
151 166 1
151 167 1
151 175 1
151 177 1
151 180 1
151 190 1
151 197 1
151 199 1
151 201 1
152 158 1
152 162 1
152 167 1
152 168 1
152 172 1
152 176 1
152 178 1
152 194 1
152 195 1
152 200 1
152 203 1
153 157 1
153 160 1
153 161 1
153 162 1
153 163 1
153 169 1
153 170 1
153 174 1
153 177 1
153 181 1
153 182 1
153 183 1
153 184 1
153 186 1
153 187 1
153 192 1
153 196 1
153 201 1
153 202 1
154 159 1
154 161 1
154 163 1
154 166 1
154 167 1
154 168 1
154 174 1
154 176 1
154 177 1
154 180 1
154 190 1
154 192 1
154 193 1
154 194 1
154 197 1
154 200 1
155 156 1
155 159 1
155 170 1
155 175 1
155 182 1
155 185 1
155 186 1
155 189 1
155 191 1
155 197 1
155 202 1
156 158 1
156 159 1
156 175 1
156 185 1
156 188 1
156 191 1
156 197 1
156 198 1
156 201 1
156 203 1
157 163 1
157 166 1
157 169 1
157 170 1
157 171 1
157 172 1
157 173 1
157 174 1
157 177 1
157 180 1
157 181 1
157 186 1
157 189 1
157 201 1
157 202 1
158 160 1
158 165 1
158 175 1
158 178 1
158 183 1
158 187 1
158 188 1
158 191 1
158 195 1
158 198 1
158 200 1
158 203 1
159 160 1
159 170 1
159 176 1
159 185 1
159 189 1
159 192 1
159 197 1
159 202 1
160 162 1
160 174 1
160 177 1
160 182 1
160 184 1
160 187 1
160 192 1
160 195 1
160 199 1
161 163 1
161 164 1
161 166 1
161 167 1
161 168 1
161 169 1
161 175 1
161 177 1
161 178 1
161 179 1
161 180 1
161 184 1
161 190 1
161 192 1
161 193 1
161 196 1
161 199 1
161 202 1
161 203 1
162 167 1
162 174 1
162 178 1
162 180 1
162 181 1
162 184 1
162 195 1
162 199 1
163 166 1
163 169 1
163 170 1
163 172 1
163 173 1
163 176 1
163 179 1
163 180 1
163 186 1
163 193 1
163 196 1
163 201 1
163 203 1
164 175 1
164 178 1
164 182 1
164 184 1
164 195 1
165 170 1
165 171 1
165 173 1
165 179 1
165 183 1
165 185 1
165 186 1
165 200 1
165 201 1
165 203 1
166 174 1
166 175 1
166 177 1
166 178 1
166 179 1
166 180 1
166 182 1
166 186 1
166 194 1
166 199 1
166 201 1
167 168 1
167 176 1
167 178 1
167 184 1
167 188 1
167 190 1
167 192 1
167 193 1
167 197 1
167 199 1
167 203 1
168 175 1
168 178 1
168 179 1
168 203 1
169 170 1
169 173 1
169 181 1
169 183 1
169 184 1
169 186 1
169 189 1
169 193 1
169 196 1
169 202 1
170 172 1
170 176 1
170 183 1
170 185 1
170 186 1
170 193 1
170 197 1
170 202 1
171 172 1
171 174 1
171 183 1
171 194 1
172 176 1
172 180 1
172 185 1
172 186 1
172 193 1
172 194 1
172 203 1
173 181 1
173 183 1
173 192 1
173 203 1
174 177 1
174 181 1
174 186 1
174 201 1
175 177 1
175 178 1
175 179 1
175 182 1
175 188 1
175 191 1
175 198 1
175 199 1
176 183 1
176 190 1
176 193 1
176 197 1
177 179 1
177 182 1
177 184 1
177 186 1
177 187 1
177 189 1
177 192 1
177 196 1
177 199 1
177 201 1
177 202 1
178 182 1
178 184 1
178 188 1
178 190 1
178 194 1
178 195 1
178 199 1
179 185 1
179 186 1
179 189 1
179 196 1
179 198 1
179 199 1
179 200 1
179 202 1
179 203 1
180 184 1
180 190 1
180 193 1
180 194 1
180 199 1
180 201 1
181 195 1
182 184 1
182 187 1
182 191 1
182 195 1
182 199 1
183 186 1
183 196 1
183 201 1
183 202 1
184 187 1
184 189 1
184 190 1
184 191 1
184 192 1
184 198 1
184 199 1
185 186 1
185 193 1
185 197 1
185 200 1
186 196 1
186 200 1
186 201 1
186 202 1
187 189 1
187 191 1
187 198 1
187 199 1
188 190 1
188 198 1
188 203 1
189 190 1
189 191 1
189 198 1
189 201 1
189 202 1
190 193 1
190 197 1
190 198 1
190 199 1
190 203 1
191 198 1
192 202 1
192 203 1
193 197 1
194 195 1
194 200 1
196 200 1
196 202 1
198 199 1
202 203 1


==> anc/graph-instances/rand01-polytopes/rand01-9-203-2.dat <==
203 4720
1 3 1
1 6 1
1 16 1
1 19 1
1 23 1
1 24 1
1 26 1
1 29 1
1 34 1
1 39 1
1 40 1
1 49 1
1 59 1
1 64 1
1 68 1
1 73 1
1 76 1
1 78 1
1 81 1
1 85 1
1 86 1
1 91 1
1 94 1
1 99 1
1 100 1
1 104 1
1 109 1
1 111 1
1 119 1
1 121 1
1 128 1
1 135 1
1 136 1
1 138 1
1 142 1
1 145 1
1 147 1
1 148 1
1 155 1
1 156 1
1 161 1
1 164 1
1 170 1
1 173 1
1 174 1
1 182 1
1 194 1
1 195 1
1 198 1
1 199 1
1 200 1
2 6 1
2 17 1
2 32 1
2 33 1
2 34 1
2 37 1
2 38 1
2 47 1
2 51 1
2 52 1
2 60 1
2 71 1
2 75 1
2 81 1
2 88 1
2 96 1
2 110 1
2 114 1
2 130 1
2 134 1
2 139 1
2 147 1
2 151 1
2 153 1
2 158 1
2 161 1
2 179 1
2 182 1
2 185 1
3 7 1
3 9 1
3 10 1
3 17 1
3 19 1
3 34 1
3 36 1
3 40 1
3 41 1
3 50 1
3 53 1
3 55 1
3 58 1
3 61 1
3 62 1
3 64 1
3 66 1
3 67 1
3 71 1
3 76 1
3 78 1
3 81 1
3 85 1
3 88 1
3 90 1
3 96 1
3 99 1
3 102 1
3 122 1
3 127 1
3 129 1
3 130 1
3 133 1
3 135 1
3 138 1
3 144 1
3 153 1
3 154 1
3 158 1
3 161 1
3 168 1
3 171 1
3 172 1
3 173 1
3 174 1
3 182 1
3 191 1
3 196 1
3 201 1
3 202 1
4 14 1
4 18 1
4 22 1
4 24 1
4 25 1
4 27 1
4 28 1
4 31 1
4 38 1
4 39 1
4 48 1
4 59 1
4 68 1
4 73 1
4 91 1
4 93 1
4 104 1
4 107 1
4 108 1
4 117 1
4 119 1
4 131 1
4 132 1
4 136 1
4 138 1
4 140 1
4 142 1
4 163 1
4 180 1
4 181 1
4 184 1
4 190 1
4 193 1
4 195 1
4 197 1
4 200 1
5 14 1
5 16 1
5 17 1
5 25 1
5 27 1
5 30 1
5 31 1
5 35 1
5 42 1
5 44 1
5 63 1
5 68 1
5 70 1
5 72 1
5 77 1
5 80 1
5 84 1
5 87 1
5 91 1
5 93 1
5 95 1
5 102 1
5 112 1
5 115 1
5 117 1
5 119 1
5 123 1
5 124 1
5 132 1
5 138 1
5 140 1
5 150 1
5 151 1
5 163 1
5 171 1
5 178 1
5 181 1
5 184 1
5 187 1
5 188 1
5 190 1
5 193 1
5 197 1
6 7 1
6 15 1
6 17 1
6 24 1
6 27 1
6 33 1
6 34 1
6 37 1
6 38 1
6 39 1
6 48 1
6 56 1
6 59 1
6 63 1
6 67 1
6 68 1
6 69 1
6 71 1
6 72 1
6 73 1
6 81 1
6 82 1
6 86 1
6 92 1
6 96 1
6 102 1
6 104 1
6 110 1
6 112 1
6 119 1
6 123 1
6 124 1
6 130 1
6 134 1
6 138 1
6 139 1
6 143 1
6 144 1
6 145 1
6 146 1
6 147 1
6 148 1
6 149 1
6 152 1
6 153 1
6 157 1
6 161 1
6 162 1
6 165 1
6 169 1
6 172 1
6 174 1
6 177 1
6 179 1
6 182 1
6 184 1
6 188 1
6 191 1
6 193 1
6 196 1
6 198 1
6 199 1
6 201 1
6 203 1
7 9 1
7 11 1
7 12 1
7 15 1
7 17 1
7 30 1
7 34 1
7 36 1
7 37 1
7 40 1
7 43 1
7 45 1
7 53 1
7 55 1
7 56 1
7 58 1
7 62 1
7 64 1
7 66 1
7 67 1
7 69 1
7 71 1
7 72 1
7 73 1
7 78 1
7 79 1
7 81 1
7 86 1
7 90 1
7 92 1
7 94 1
7 98 1
7 101 1
7 102 1
7 105 1
7 110 1
7 118 1
7 127 1
7 130 1
7 133 1
7 134 1
7 141 1
7 148 1
7 150 1
7 161 1
7 164 1
7 169 1
7 170 1
7 171 1
7 177 1
7 179 1
7 186 1
7 189 1
7 191 1
7 192 1
7 196 1
7 199 1
7 203 1
8 17 1
8 18 1
8 21 1
8 30 1
8 31 1
8 35 1
8 36 1
8 38 1
8 52 1
8 54 1
8 60 1
8 63 1
8 66 1
8 69 1
8 77 1
8 79 1
8 80 1
8 88 1
8 89 1
8 93 1
8 96 1
8 102 1
8 108 1
8 110 1
8 112 1
8 115 1
8 125 1
8 130 1
8 132 1
8 135 1
8 139 1
8 141 1
8 158 1
8 159 1
8 167 1
8 168 1
8 173 1
8 175 1
8 177 1
8 178 1
8 185 1
8 187 1
8 188 1
8 189 1
8 202 1
9 17 1
9 29 1
9 34 1
9 36 1
9 40 1
9 42 1
9 50 1
9 53 1
9 55 1
9 58 1
9 62 1
9 64 1
9 67 1
9 69 1
9 74 1
9 78 1
9 88 1
9 89 1
9 93 1
9 100 1
9 101 1
9 105 1
9 110 1
9 122 1
9 130 1
9 133 1
9 137 1
9 141 1
9 144 1
9 154 1
9 161 1
9 165 1
9 168 1
9 169 1
9 170 1
9 172 1
9 189 1
9 190 1
9 194 1
9 196 1
9 199 1
9 202 1
9 203 1
10 16 1
10 19 1
10 20 1
10 32 1
10 44 1
10 50 1
10 53 1
10 58 1
10 59 1
10 79 1
10 80 1
10 85 1
10 88 1
10 105 1
10 118 1
10 120 1
10 122 1
10 129 1
10 137 1
10 155 1
10 158 1
10 174 1
10 180 1
10 191 1
10 192 1
10 193 1
10 194 1
10 197 1
10 201 1
11 12 1
11 14 1
11 16 1
11 20 1
11 21 1
11 22 1
11 23 1
11 33 1
11 43 1
11 51 1
11 54 1
11 58 1
11 64 1
11 65 1
11 67 1
11 69 1
11 71 1
11 73 1
11 78 1
11 83 1
11 85 1
11 86 1
11 93 1
11 103 1
11 107 1
11 108 1
11 111 1
11 114 1
11 118 1
11 125 1
11 126 1
11 131 1
11 145 1
11 159 1
11 164 1
11 171 1
11 172 1
11 173 1
11 177 1
11 180 1
11 185 1
11 186 1
11 192 1
11 195 1
12 15 1
12 16 1
12 20 1
12 22 1
12 27 1
12 30 1
12 33 1
12 37 1
12 43 1
12 44 1
12 65 1
12 71 1
12 72 1
12 73 1
12 82 1
12 98 1
12 107 1
12 117 1
12 131 1
12 148 1
12 150 1
12 158 1
12 164 1
12 171 1
12 192 1
13 25 1
13 35 1
13 42 1
13 45 1
13 55 1
13 56 1
13 67 1
13 70 1
13 74 1
13 89 1
13 90 1
13 92 1
13 93 1
13 94 1
13 97 1
13 101 1
13 106 1
13 113 1
13 115 1
13 116 1
13 118 1
13 128 1
13 141 1
13 146 1
13 149 1
13 157 1
13 160 1
13 166 1
13 169 1
13 176 1
13 178 1
13 190 1
14 16 1
14 19 1
14 21 1
14 23 1
14 25 1
14 28 1
14 41 1
14 44 1
14 48 1
14 55 1
14 64 1
14 73 1
14 76 1
14 77 1
14 78 1
14 86 1
14 87 1
14 91 1
14 93 1
14 104 1
14 107 1
14 108 1
14 109 1
14 117 1
14 118 1
14 119 1
14 126 1
14 131 1
14 132 1
14 135 1
14 137 1
14 138 1
14 154 1
14 164 1
14 166 1
14 170 1
14 173 1
14 180 1
14 181 1
14 192 1
14 193 1
14 194 1
14 195 1
14 197 1
14 200 1
14 202 1
15 22 1
15 27 1
15 30 1
15 33 1
15 35 1
15 37 1
15 38 1
15 56 1
15 57 1
15 63 1
15 66 1
15 67 1
15 68 1
15 72 1
15 82 1
15 95 1
15 102 1
15 106 1
15 107 1
15 114 1
15 117 1
15 122 1
15 123 1
15 127 1
15 133 1
15 134 1
15 140 1
15 143 1
15 148 1
15 149 1
15 151 1
15 159 1
15 162 1
15 163 1
15 167 1
15 169 1
15 171 1
15 178 1
15 179 1
15 184 1
15 188 1
15 196 1
15 197 1
15 203 1
16 17 1
16 19 1
16 20 1
16 21 1
16 23 1
16 27 1
16 31 1
16 32 1
16 33 1
16 44 1
16 46 1
16 50 1
16 52 1
16 61 1
16 71 1
16 75 1
16 76 1
16 77 1
16 79 1
16 80 1
16 82 1
16 84 1
16 87 1
16 88 1
16 93 1
16 98 1
16 100 1
16 104 1
16 105 1
16 108 1
16 109 1
16 112 1
16 118 1
16 120 1
16 121 1
16 123 1
16 125 1
16 131 1
16 132 1
16 136 1
16 137 1
16 138 1
16 139 1
16 150 1
16 152 1
16 155 1
16 156 1
16 158 1
16 163 1
16 170 1
16 173 1
16 180 1
16 181 1
16 182 1
16 187 1
16 193 1
16 194 1
16 195 1
16 199 1
16 200 1
16 202 1
17 19 1
17 21 1
17 23 1
17 31 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 43 1
17 50 1
17 52 1
17 58 1
17 60 1
17 61 1
17 62 1
17 63 1
17 67 1
17 69 1
17 71 1
17 72 1
17 73 1
17 75 1
17 76 1
17 78 1
17 79 1
17 81 1
17 84 1
17 87 1
17 89 1
17 96 1
17 98 1
17 102 1
17 105 1
17 110 1
17 112 1
17 116 1
17 121 1
17 123 1
17 124 1
17 125 1
17 130 1
17 139 1
17 141 1
17 143 1
17 144 1
17 145 1
17 146 1
17 147 1
17 149 1
17 150 1
17 152 1
17 157 1
17 158 1
17 161 1
17 163 1
17 165 1
17 168 1
17 169 1
17 171 1
17 172 1
17 173 1
17 178 1
17 182 1
17 187 1
17 188 1
17 189 1
17 196 1
17 199 1
17 202 1
18 22 1
18 24 1
18 26 1
18 27 1
18 28 1
18 31 1
18 32 1
18 38 1
18 39 1
18 47 1
18 51 1
18 57 1
18 59 1
18 60 1
18 66 1
18 68 1
18 70 1
18 89 1
18 90 1
18 91 1
18 92 1
18 93 1
18 97 1
18 99 1
18 104 1
18 106 1
18 108 1
18 111 1
18 115 1
18 132 1
18 135 1
18 136 1
18 138 1
18 140 1
18 151 1
18 153 1
18 155 1
18 159 1
18 163 1
18 166 1
18 167 1
18 175 1
18 176 1
18 177 1
18 179 1
18 180 1
18 181 1
18 184 1
18 185 1
18 188 1
18 195 1
18 198 1
18 201 1
18 203 1
19 23 1
19 32 1
19 41 1
19 44 1
19 48 1
19 50 1
19 53 1
19 58 1
19 61 1
19 62 1
19 71 1
19 76 1
19 78 1
19 81 1
19 85 1
19 87 1
19 98 1
19 102 1
19 104 1
19 108 1
19 109 1
19 112 1
19 127 1
19 129 1
19 135 1
19 138 1
19 147 1
19 148 1
19 152 1
19 153 1
19 156 1
19 158 1
19 161 1
19 164 1
19 172 1
19 173 1
19 174 1
19 180 1
19 182 1
19 191 1
19 193 1
19 195 1
19 202 1
20 30 1
20 33 1
20 54 1
20 58 1
20 59 1
20 66 1
20 71 1
20 79 1
20 80 1
20 82 1
20 96 1
20 108 1
20 111 1
20 114 1
20 125 1
20 132 1
20 145 1
20 158 1
20 159 1
20 167 1
20 172 1
20 173 1
20 177 1
20 180 1
20 185 1
20 191 1
20 192 1
21 23 1
21 43 1
21 52 1
21 54 1
21 65 1
21 69 1
21 77 1
21 93 1
21 103 1
21 108 1
21 109 1
21 110 1
21 112 1
21 115 1
21 118 1
21 125 1
21 132 1
21 139 1
21 150 1
21 171 1
21 173 1
21 189 1
21 195 1
21 200 1
21 202 1
22 24 1
22 27 1
22 30 1
22 31 1
22 33 1
22 37 1
22 38 1
22 51 1
22 59 1
22 65 1
22 72 1
22 73 1
22 82 1
22 103 1
22 107 1
22 108 1
22 131 1
22 145 1
22 159 1
22 160 1
22 162 1
22 167 1
22 184 1
22 195 1
23 33 1
23 36 1
23 43 1
23 49 1
23 50 1
23 52 1
23 58 1
23 61 1
23 65 1
23 69 1
23 71 1
23 76 1
23 78 1
23 79 1
23 81 1
23 85 1
23 89 1
23 98 1
23 102 1
23 104 1
23 108 1
23 109 1
23 111 1
23 112 1
23 121 1
23 125 1
23 132 1
23 136 1
23 139 1
23 141 1
23 143 1
23 145 1
23 146 1
23 150 1
23 152 1
23 155 1
23 156 1
23 158 1
23 164 1
23 168 1
23 172 1
23 173 1
23 177 1
23 180 1
23 182 1
23 186 1
23 195 1
23 200 1
23 202 1
24 27 1
24 28 1
24 31 1
24 32 1
24 33 1
24 38 1
24 39 1
24 48 1
24 51 1
24 56 1
24 59 1
24 71 1
24 72 1
24 81 1
24 82 1
24 90 1
24 92 1
24 102 1
24 104 1
24 108 1
24 111 1
24 112 1
24 114 1
24 119 1
24 123 1
24 128 1
24 132 1
24 134 1
24 136 1
24 138 1
24 139 1
24 142 1
24 143 1
24 145 1
24 146 1
24 147 1
24 152 1
24 159 1
24 160 1
24 162 1
24 167 1
24 174 1
24 176 1
24 177 1
24 179 1
24 182 1
24 184 1
24 185 1
24 186 1
24 188 1
24 191 1
24 193 1
24 195 1
24 198 1
25 28 1
25 30 1
25 35 1
25 42 1
25 45 1
25 46 1
25 48 1
25 55 1
25 56 1
25 64 1
25 67 1
25 70 1
25 74 1
25 77 1
25 87 1
25 89 1
25 93 1
25 94 1
25 95 1
25 97 1
25 104 1
25 107 1
25 109 1
25 113 1
25 115 1
25 116 1
25 118 1
25 119 1
25 123 1
25 124 1
25 128 1
25 132 1
25 136 1
25 141 1
25 142 1
25 154 1
25 159 1
25 164 1
25 166 1
25 170 1
25 176 1
25 177 1
25 178 1
25 181 1
25 183 1
25 186 1
25 190 1
25 191 1
25 197 1
26 28 1
26 29 1
26 34 1
26 40 1
26 47 1
26 51 1
26 52 1
26 75 1
26 78 1
26 81 1
26 85 1
26 88 1
26 91 1
26 93 1
26 111 1
26 115 1
26 120 1
26 121 1
26 126 1
26 128 1
26 135 1
26 138 1
26 155 1
26 172 1
26 174 1
26 180 1
26 185 1
26 195 1
26 198 1
27 28 1
27 30 1
27 32 1
27 33 1
27 38 1
27 42 1
27 44 1
27 45 1
27 48 1
27 56 1
27 57 1
27 59 1
27 63 1
27 68 1
27 72 1
27 77 1
27 80 1
27 82 1
27 83 1
27 87 1
27 95 1
27 107 1
27 112 1
27 114 1
27 117 1
27 123 1
27 128 1
27 131 1
27 134 1
27 136 1
27 139 1
27 140 1
27 142 1
27 143 1
27 147 1
27 148 1
27 150 1
27 151 1
27 153 1
27 159 1
27 160 1
27 162 1
27 163 1
27 165 1
27 166 1
27 167 1
27 181 1
27 193 1
27 197 1
27 203 1
28 45 1
28 53 1
28 55 1
28 59 1
28 64 1
28 86 1
28 99 1
28 104 1
28 107 1
28 108 1
28 111 1
28 118 1
28 120 1
28 126 1
28 128 1
28 131 1
28 132 1
28 136 1
28 138 1
28 140 1
28 154 1
28 155 1
28 159 1
28 166 1
28 176 1
28 177 1
28 180 1
28 191 1
28 192 1
28 193 1
28 194 1
28 195 1
28 197 1
28 203 1
29 34 1
29 40 1
29 42 1
29 45 1
29 49 1
29 52 1
29 60 1
29 81 1
29 85 1
29 88 1
29 89 1
29 92 1
29 93 1
29 94 1
29 97 1
29 100 1
29 101 1
29 111 1
29 115 1
29 121 1
29 125 1
29 126 1
29 128 1
29 130 1
29 136 1
29 137 1
29 144 1
29 146 1
29 155 1
29 156 1
29 161 1
29 165 1
29 168 1
29 170 1
29 172 1
29 174 1
29 185 1
29 190 1
29 194 1
29 198 1
29 199 1
30 33 1
30 35 1
30 45 1
30 54 1
30 55 1
30 56 1
30 58 1
30 59 1
30 63 1
30 64 1
30 66 1
30 67 1
30 72 1
30 77 1
30 79 1
30 80 1
30 82 1
30 83 1
30 87 1
30 90 1
30 106 1
30 107 1
30 108 1
30 112 1
30 114 1
30 117 1
30 118 1
30 125 1
30 132 1
30 133 1
30 134 1
30 141 1
30 143 1
30 150 1
30 159 1
30 160 1
30 166 1
30 167 1
30 169 1
30 171 1
30 177 1
30 179 1
30 180 1
30 186 1
30 191 1
30 192 1
30 196 1
30 197 1
30 203 1
31 33 1
31 35 1
31 38 1
31 39 1
31 51 1
31 52 1
31 57 1
31 59 1
31 60 1
31 63 1
31 70 1
31 76 1
31 77 1
31 83 1
31 89 1
31 91 1
31 92 1
31 93 1
31 97 1
31 102 1
31 106 1
31 108 1
31 112 1
31 115 1
31 125 1
31 132 1
31 135 1
31 136 1
31 138 1
31 139 1
31 140 1
31 146 1
31 149 1
31 152 1
31 155 1
31 158 1
31 159 1
31 160 1
31 163 1
31 166 1
31 167 1
31 175 1
31 176 1
31 178 1
31 179 1
31 181 1
31 184 1
31 185 1
31 187 1
31 188 1
31 190 1
31 195 1
32 33 1
32 38 1
32 41 1
32 44 1
32 47 1
32 59 1
32 68 1
32 75 1
32 120 1
32 129 1
32 131 1
32 136 1
32 139 1
32 147 1
32 151 1
32 153 1
32 155 1
32 158 1
32 163 1
32 181 1
32 182 1
32 193 1
32 195 1
32 200 1
32 202 1
33 37 1
33 38 1
33 51 1
33 59 1
33 65 1
33 71 1
33 72 1
33 73 1
33 82 1
33 103 1
33 108 1
33 114 1
33 123 1
33 125 1
33 131 1
33 134 1
33 139 1
33 143 1
33 145 1
33 147 1
33 148 1
33 158 1
33 162 1
33 167 1
33 173 1
33 195 1
34 37 1
34 40 1
34 42 1
34 47 1
34 53 1
34 57 1
34 59 1
34 62 1
34 67 1
34 68 1
34 71 1
34 75 1
34 78 1
34 81 1
34 85 1
34 88 1
34 92 1
34 96 1
34 97 1
34 100 1
34 111 1
34 121 1
34 122 1
34 130 1
34 134 1
34 138 1
34 144 1
34 147 1
34 153 1
34 157 1
34 161 1
34 165 1
34 172 1
34 174 1
34 179 1
34 182 1
34 185 1
34 191 1
34 196 1
34 198 1
34 201 1
34 203 1
35 36 1
35 45 1
35 54 1
35 55 1
35 60 1
35 63 1
35 66 1
35 67 1
35 72 1
35 74 1
35 77 1
35 79 1
35 80 1
35 82 1
35 83 1
35 89 1
35 90 1
35 93 1
35 95 1
35 102 1
35 106 1
35 107 1
35 112 1
35 115 1
35 117 1
35 118 1
35 124 1
35 127 1
35 132 1
35 133 1
35 141 1
35 150 1
35 160 1
35 166 1
35 167 1
35 169 1
35 171 1
35 178 1
35 179 1
35 184 1
35 188 1
35 189 1
35 196 1
35 203 1
36 46 1
36 49 1
36 50 1
36 58 1
36 61 1
36 63 1
36 66 1
36 67 1
36 69 1
36 71 1
36 74 1
36 79 1
36 80 1
36 82 1
36 89 1
36 90 1
36 96 1
36 101 1
36 102 1
36 112 1
36 124 1
36 130 1
36 133 1
36 141 1
36 143 1
36 144 1
36 146 1
36 152 1
36 157 1
36 168 1
36 169 1
36 172 1
36 177 1
36 178 1
36 189 1
36 191 1
36 196 1
37 40 1
37 47 1
37 65 1
37 67 1
37 69 1
37 71 1
37 72 1
37 73 1
37 81 1
37 83 1
37 86 1
37 92 1
37 101 1
37 103 1
37 106 1
37 110 1
37 114 1
37 126 1
37 130 1
37 131 1
37 134 1
37 148 1
37 149 1
37 151 1
37 159 1
37 161 1
37 169 1
37 171 1
37 179 1
37 185 1
37 192 1
37 196 1
37 203 1
38 39 1
38 47 1
38 51 1
38 59 1
38 60 1
38 63 1
38 66 1
38 68 1
38 82 1
38 91 1
38 92 1
38 102 1
38 108 1
38 112 1
38 123 1
38 138 1
38 139 1
38 151 1
38 153 1
38 158 1
38 160 1
38 163 1
38 167 1
38 179 1
38 184 1
38 187 1
38 188 1
38 193 1
38 195 1
39 51 1
39 61 1
39 68 1
39 70 1
39 76 1
39 77 1
39 81 1
39 91 1
39 93 1
39 97 1
39 99 1
39 102 1
39 104 1
39 119 1
39 121 1
39 132 1
39 136 1
39 138 1
39 142 1
39 146 1
39 152 1
39 155 1
39 163 1
39 165 1
39 178 1
39 181 1
39 184 1
39 187 1
39 190 1
39 195 1
39 198 1
40 42 1
40 45 1
40 53 1
40 55 1
40 62 1
40 64 1
40 67 1
40 73 1
40 78 1
40 81 1
40 85 1
40 86 1
40 88 1
40 91 1
40 92 1
40 93 1
40 94 1
40 99 1
40 100 1
40 101 1
40 103 1
40 105 1
40 106 1
40 109 1
40 111 1
40 113 1
40 121 1
40 122 1
40 126 1
40 128 1
40 133 1
40 135 1
40 142 1
40 148 1
40 149 1
40 154 1
40 155 1
40 161 1
40 164 1
40 168 1
40 170 1
40 172 1
40 174 1
40 185 1
40 190 1
40 194 1
40 196 1
40 198 1
40 199 1
40 200 1
40 203 1
41 44 1
41 53 1
41 62 1
41 78 1
41 84 1
41 91 1
41 93 1
41 117 1
41 122 1
41 127 1
41 129 1
41 135 1
41 138 1
41 151 1
41 153 1
41 154 1
41 158 1
41 161 1
41 171 1
41 173 1
41 195 1
41 202 1
42 45 1
42 57 1
42 62 1
42 63 1
42 68 1
42 74 1
42 75 1
42 84 1
42 88 1
42 95 1
42 97 1
42 100 1
42 101 1
42 110 1
42 113 1
42 115 1
42 121 1
42 123 1
42 124 1
42 126 1
42 130 1
42 137 1
42 140 1
42 144 1
42 151 1
42 157 1
42 161 1
42 163 1
42 165 1
42 166 1
42 169 1
42 170 1
42 181 1
42 190 1
42 194 1
42 199 1
42 200 1
42 203 1
43 64 1
43 65 1
43 67 1
43 69 1
43 71 1
43 72 1
43 73 1
43 79 1
43 86 1
43 89 1
43 94 1
43 98 1
43 105 1
43 109 1
43 110 1
43 116 1
43 118 1
43 121 1
43 136 1
43 139 1
43 141 1
43 143 1
43 149 1
43 150 1
43 164 1
43 169 1
43 170 1
43 177 1
43 186 1
43 189 1
43 199 1
44 48 1
44 53 1
44 77 1
44 84 1
44 87 1
44 98 1
44 105 1
44 107 1
44 117 1
44 118 1
44 122 1
44 131 1
44 137 1
44 148 1
44 150 1
44 158 1
44 164 1
44 181 1
44 192 1
44 193 1
44 194 1
44 197 1
44 200 1
45 46 1
45 48 1
45 53 1
45 56 1
45 57 1
45 59 1
45 63 1
45 72 1
45 80 1
45 83 1
45 86 1
45 88 1
45 94 1
45 95 1
45 97 1
45 100 1
45 105 1
45 110 1
45 114 1
45 116 1
45 120 1
45 122 1
45 123 1
45 128 1
45 131 1
45 134 1
45 136 1
45 137 1
45 141 1
45 143 1
45 144 1
45 148 1
45 150 1
45 159 1
45 160 1
45 165 1
45 166 1
45 167 1
45 169 1
45 170 1
45 174 1
45 176 1
45 183 1
45 189 1
45 190 1
45 191 1
45 192 1
45 194 1
45 197 1
45 198 1
45 199 1
45 203 1
46 50 1
46 59 1
46 61 1
46 70 1
46 76 1
46 79 1
46 80 1
46 85 1
46 87 1
46 89 1
46 97 1
46 99 1
46 100 1
46 104 1
46 109 1
46 125 1
46 128 1
46 132 1
46 136 1
46 141 1
46 143 1
46 144 1
46 152 1
46 155 1
46 156 1
46 166 1
46 174 1
46 176 1
46 177 1
46 183 1
46 191 1
46 198 1
47 57 1
47 59 1
47 68 1
47 75 1
47 88 1
47 96 1
47 114 1
47 120 1
47 122 1
47 126 1
47 129 1
47 130 1
47 140 1
47 151 1
47 153 1
47 163 1
47 169 1
47 179 1
47 185 1
47 196 1
47 201 1
47 203 1
48 53 1
48 55 1
48 61 1
48 64 1
48 68 1
48 72 1
48 87 1
48 98 1
48 102 1
48 104 1
48 107 1
48 117 1
48 119 1
48 123 1
48 127 1
48 128 1
48 133 1
48 142 1
48 147 1
48 148 1
48 164 1
48 165 1
48 183 1
48 186 1
48 191 1
48 193 1
48 197 1
48 203 1
49 50 1
49 52 1
49 58 1
49 60 1
49 65 1
49 79 1
49 81 1
49 83 1
49 89 1
49 92 1
49 94 1
49 100 1
49 101 1
49 109 1
49 111 1
49 114 1
49 115 1
49 121 1
49 125 1
49 128 1
49 130 1
49 134 1
49 136 1
49 139 1
49 141 1
49 143 1
49 145 1
49 146 1
49 155 1
49 156 1
49 167 1
49 168 1
49 172 1
49 176 1
49 177 1
49 182 1
49 185 1
49 200 1
50 53 1
50 58 1
50 61 1
50 62 1
50 71 1
50 76 1
50 79 1
50 80 1
50 85 1
50 87 1
50 88 1
50 98 1
50 100 1
50 105 1
50 112 1
50 129 1
50 130 1
50 137 1
50 141 1
50 143 1
50 144 1
50 152 1
50 155 1
50 156 1
50 168 1
50 174 1
50 175 1
50 182 1
50 183 1
50 191 1
50 202 1
51 52 1
51 65 1
51 75 1
51 81 1
51 91 1
51 92 1
51 103 1
51 108 1
51 121 1
51 125 1
51 138 1
51 145 1
51 163 1
51 173 1
51 184 1
51 185 1
51 188 1
51 195 1
52 54 1
52 60 1
52 65 1
52 69 1
52 75 1
52 76 1
52 79 1
52 81 1
52 83 1
52 88 1
52 89 1
52 91 1
52 93 1
52 96 1
52 101 1
52 103 1
52 108 1
52 110 1
52 112 1
52 115 1
52 118 1
52 121 1
52 125 1
52 126 1
52 130 1
52 132 1
52 135 1
52 136 1
52 138 1
52 139 1
52 145 1
52 146 1
52 149 1
52 150 1
52 155 1
52 158 1
52 167 1
52 168 1
52 172 1
52 173 1
52 175 1
52 185 1
52 189 1
52 190 1
52 194 1
52 195 1
52 200 1
52 202 1
53 58 1
53 62 1
53 64 1
53 67 1
53 78 1
53 85 1
53 86 1
53 98 1
53 105 1
53 120 1
53 122 1
53 126 1
53 127 1
53 128 1
53 131 1
53 133 1
53 148 1
53 161 1
53 164 1
53 174 1
53 183 1
53 191 1
53 192 1
53 194 1
53 197 1
53 203 1
54 55 1
54 64 1
54 66 1
54 67 1
54 69 1
54 77 1
54 78 1
54 83 1
54 86 1
54 89 1
54 90 1
54 93 1
54 96 1
54 101 1
54 103 1
54 106 1
54 107 1
54 108 1
54 111 1
54 115 1
54 117 1
54 118 1
54 119 1
54 125 1
54 126 1
54 132 1
54 135 1
54 154 1
54 159 1
54 168 1
54 171 1
54 172 1
54 173 1
54 177 1
54 178 1
54 180 1
54 184 1
54 185 1
54 188 1
54 189 1
54 192 1
54 196 1
55 56 1
55 64 1
55 66 1
55 67 1
55 69 1
55 70 1
55 74 1
55 77 1
55 78 1
55 89 1
55 90 1
55 93 1
55 95 1
55 99 1
55 101 1
55 104 1
55 106 1
55 107 1
55 113 1
55 115 1
55 117 1
55 119 1
55 128 1
55 132 1
55 133 1
55 138 1
55 140 1
55 141 1
55 154 1
55 159 1
55 168 1
55 170 1
55 177 1
55 178 1
55 180 1
55 186 1
55 188 1
55 190 1
55 191 1
55 197 1
55 201 1
56 59 1
56 64 1
56 67 1
56 72 1
56 86 1
56 90 1
56 92 1
56 94 1
56 106 1
56 111 1
56 113 1
56 116 1
56 118 1
56 128 1
56 133 1
56 134 1
56 141 1
56 143 1
56 148 1
56 159 1
56 160 1
56 162 1
56 166 1
56 169 1
56 176 1
56 177 1
56 179 1
56 186 1
56 191 1
56 203 1
57 59 1
57 60 1
57 63 1
57 80 1
57 88 1
57 93 1
57 95 1
57 97 1
57 100 1
57 115 1
57 117 1
57 132 1
57 136 1
57 140 1
57 143 1
57 144 1
57 151 1
57 155 1
57 157 1
57 163 1
57 165 1
57 166 1
57 167 1
57 175 1
57 179 1
57 190 1
57 198 1
57 201 1
57 203 1
58 66 1
58 71 1
58 72 1
58 79 1
58 82 1
58 85 1
58 89 1
58 90 1
58 96 1
58 102 1
58 111 1
58 112 1
58 125 1
58 130 1
58 133 1
58 134 1
58 141 1
58 143 1
58 152 1
58 156 1
58 172 1
58 174 1
58 177 1
58 189 1
58 191 1
59 66 1
59 68 1
59 72 1
59 80 1
59 82 1
59 85 1
59 92 1
59 97 1
59 100 1
59 104 1
59 108 1
59 111 1
59 114 1
59 120 1
59 123 1
59 128 1
59 132 1
59 134 1
59 136 1
59 140 1
59 142 1
59 143 1
59 147 1
59 153 1
59 155 1
59 157 1
59 159 1
59 163 1
59 165 1
59 166 1
59 167 1
59 174 1
59 176 1
59 177 1
59 179 1
59 180 1
59 181 1
59 182 1
59 191 1
59 193 1
59 195 1
59 197 1
59 198 1
59 201 1
59 203 1
60 63 1
60 75 1
60 79 1
60 83 1
60 88 1
60 89 1
60 92 1
60 96 1
60 97 1
60 110 1
60 112 1
60 114 1
60 115 1
60 125 1
60 130 1
60 132 1
60 139 1
60 155 1
60 157 1
60 163 1
60 167 1
60 169 1
60 176 1
60 179 1
60 185 1
60 189 1
61 62 1
61 63 1
61 70 1
61 71 1
61 76 1
61 80 1
61 87 1
61 89 1
61 98 1
61 99 1
61 102 1
61 104 1
61 112 1
61 119 1
61 124 1
61 127 1
61 136 1
61 138 1
61 143 1
61 144 1
61 146 1
61 152 1
61 153 1
61 161 1
61 165 1
61 178 1
61 182 1
61 187 1
61 188 1
61 191 1
61 193 1
61 202 1
62 67 1
62 69 1
62 71 1
62 72 1
62 75 1
62 76 1
62 78 1
62 84 1
62 93 1
62 98 1
62 101 1
62 109 1
62 110 1
62 121 1
62 124 1
62 127 1
62 130 1
62 141 1
62 149 1
62 150 1
62 161 1
62 165 1
62 169 1
62 171 1
62 182 1
62 189 1
62 190 1
62 199 1
62 202 1
63 68 1
63 72 1
63 77 1
63 83 1
63 87 1
63 91 1
63 93 1
63 95 1
63 102 1
63 110 1
63 112 1
63 115 1
63 116 1
63 123 1
63 124 1
63 139 1
63 140 1
63 141 1
63 143 1
63 146 1
63 149 1
63 150 1
63 151 1
63 157 1
63 158 1
63 159 1
63 160 1
63 162 1
63 163 1
63 165 1
63 166 1
63 167 1
63 169 1
63 171 1
63 178 1
63 181 1
63 184 1
63 187 1
63 188 1
63 190 1
64 67 1
64 78 1
64 85 1
64 86 1
64 104 1
64 107 1
64 118 1
64 120 1
64 126 1
64 128 1
64 131 1
64 148 1
64 154 1
64 159 1
64 164 1
64 168 1
64 170 1
64 174 1
64 177 1
64 180 1
64 186 1
64 191 1
64 192 1
64 194 1
64 195 1
64 197 1
65 69 1
65 73 1
65 83 1
65 93 1
65 94 1
65 101 1
65 103 1
65 108 1
65 110 1
65 115 1
65 121 1
65 125 1
65 131 1
65 136 1
65 139 1
65 145 1
65 146 1
65 149 1
65 150 1
65 155 1
65 160 1
65 182 1
65 195 1
65 199 1
65 200 1
66 80 1
66 82 1
66 90 1
66 96 1
66 102 1
66 106 1
66 108 1
66 117 1
66 125 1
66 132 1
66 133 1
66 135 1
66 143 1
66 153 1
66 158 1
66 159 1
66 167 1
66 169 1
66 171 1
66 177 1
66 179 1
66 180 1
66 185 1
66 188 1
66 191 1
66 196 1
66 201 1
67 68 1
67 69 1
67 71 1
67 72 1
67 73 1
67 74 1
67 78 1
67 81 1
67 86 1
67 89 1
67 90 1
67 92 1
67 94 1
67 101 1
67 102 1
67 103 1
67 106 1
67 113 1
67 116 1
67 118 1
67 119 1
67 122 1
67 127 1
67 130 1
67 133 1
67 134 1
67 141 1
67 149 1
67 154 1
67 161 1
67 162 1
67 164 1
67 168 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 177 1
67 178 1
67 184 1
67 185 1
67 186 1
67 188 1
67 189 1
67 196 1
67 203 1
68 72 1
68 81 1
68 91 1
68 104 1
68 113 1
68 117 1
68 119 1
68 123 1
68 124 1
68 127 1
68 138 1
68 140 1
68 142 1
68 147 1
68 148 1
68 149 1
68 151 1
68 153 1
68 161 1
68 162 1
68 163 1
68 165 1
68 169 1
68 184 1
68 190 1
68 191 1
68 193 1
68 195 1
68 198 1
68 203 1
69 71 1
69 72 1
69 73 1
69 76 1
69 78 1
69 81 1
69 84 1
69 89 1
69 91 1
69 93 1
69 101 1
69 102 1
69 103 1
69 109 1
69 110 1
69 115 1
69 118 1
69 121 1
69 125 1
69 127 1
69 141 1
69 146 1
69 149 1
69 150 1
69 161 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 178 1
69 186 1
69 189 1
69 190 1
69 199 1
69 200 1
70 74 1
70 76 1
70 89 1
70 93 1
70 95 1
70 97 1
70 99 1
70 104 1
70 115 1
70 118 1
70 119 1
70 124 1
70 132 1
70 135 1
70 138 1
70 140 1
70 144 1
70 152 1
70 154 1
70 166 1
70 168 1
70 175 1
70 178 1
70 187 1
70 190 1
71 72 1
71 73 1
71 76 1
71 78 1
71 79 1
71 81 1
71 82 1
71 85 1
71 87 1
71 98 1
71 102 1
71 104 1
71 108 1
71 110 1
71 112 1
71 127 1
71 134 1
71 139 1
71 141 1
71 143 1
71 145 1
71 147 1
71 148 1
71 150 1
71 152 1
71 158 1
71 161 1
71 164 1
71 171 1
71 172 1
71 173 1
71 177 1
71 180 1
71 182 1
71 186 1
71 191 1
71 195 1
71 199 1
72 73 1
72 77 1
72 78 1
72 82 1
72 87 1
72 90 1
72 98 1
72 102 1
72 104 1
72 106 1
72 107 1
72 110 1
72 112 1
72 116 1
72 117 1
72 123 1
72 124 1
72 127 1
72 133 1
72 134 1
72 139 1
72 141 1
72 143 1
72 147 1
72 148 1
72 149 1
72 150 1
72 152 1
72 160 1
72 161 1
72 162 1
72 164 1
72 167 1
72 169 1
72 171 1
72 177 1
72 178 1
72 186 1
72 191 1
72 196 1
72 199 1
72 203 1
73 78 1
73 81 1
73 86 1
73 91 1
73 94 1
73 101 1
73 103 1
73 109 1
73 110 1
73 121 1
73 130 1
73 131 1
73 134 1
73 136 1
73 139 1
73 142 1
73 143 1
73 145 1
73 148 1
73 149 1
73 150 1
73 161 1
73 162 1
73 164 1
73 169 1
73 171 1
73 186 1
73 190 1
73 195 1
73 199 1
73 200 1
74 89 1
74 93 1
74 95 1
74 124 1
74 133 1
74 141 1
74 144 1
74 169 1
74 178 1
74 183 1
74 190 1
75 84 1
75 88 1
75 91 1
75 93 1
75 110 1
75 115 1
75 121 1
75 130 1
75 131 1
75 136 1
75 138 1
75 139 1
75 147 1
75 151 1
75 153 1
75 155 1
75 161 1
75 163 1
75 165 1
75 182 1
75 190 1
75 195 1
75 199 1
75 200 1
75 202 1
76 78 1
76 81 1
76 85 1
76 89 1
76 90 1
76 91 1
76 93 1
76 98 1
76 99 1
76 102 1
76 104 1
76 109 1
76 119 1
76 121 1
76 124 1
76 125 1
76 132 1
76 135 1
76 136 1
76 138 1
76 146 1
76 152 1
76 153 1
76 155 1
76 156 1
76 158 1
76 161 1
76 164 1
76 168 1
76 172 1
76 173 1
76 178 1
76 180 1
76 182 1
76 187 1
76 188 1
76 190 1
76 195 1
76 200 1
76 202 1
77 80 1
77 87 1
77 89 1
77 93 1
77 95 1
77 104 1
77 107 1
77 108 1
77 109 1
77 112 1
77 115 1
77 116 1
77 118 1
77 119 1
77 125 1
77 132 1
77 138 1
77 140 1
77 141 1
77 150 1
77 152 1
77 154 1
77 159 1
77 160 1
77 166 1
77 167 1
77 171 1
77 176 1
77 177 1
77 178 1
77 181 1
77 183 1
77 184 1
77 187 1
77 188 1
77 193 1
77 197 1
78 81 1
78 85 1
78 91 1
78 93 1
78 99 1
78 102 1
78 103 1
78 104 1
78 109 1
78 119 1
78 121 1
78 122 1
78 127 1
78 133 1
78 135 1
78 138 1
78 142 1
78 149 1
78 153 1
78 154 1
78 158 1
78 161 1
78 164 1
78 168 1
78 170 1
78 171 1
78 172 1
78 173 1
78 186 1
78 190 1
78 195 1
78 198 1
79 80 1
79 83 1
79 88 1
79 94 1
79 96 1
79 100 1
79 105 1
79 112 1
79 114 1
79 118 1
79 120 1
79 125 1
79 129 1
79 130 1
79 134 1
79 137 1
79 139 1
79 141 1
79 143 1
79 150 1
79 152 1
79 155 1
79 158 1
79 167 1
79 168 1
79 172 1
79 175 1
79 177 1
79 185 1
79 189 1
79 192 1
79 194 1
79 202 1
80 82 1
80 87 1
80 88 1
80 95 1
80 100 1
80 105 1
80 112 1
80 118 1
80 120 1
80 123 1
80 131 1
80 132 1
80 136 1
80 137 1
80 141 1
80 143 1
80 144 1
80 150 1
80 155 1
80 163 1
80 165 1
80 166 1
80 167 1
80 175 1
80 177 1
80 181 1
80 182 1
80 183 1
80 187 1
80 191 1
80 193 1
80 194 1
80 197 1
80 201 1
81 86 1
81 90 1
81 91 1
81 92 1
81 99 1
81 101 1
81 102 1
81 103 1
81 104 1
81 110 1
81 111 1
81 113 1
81 119 1
81 121 1
81 130 1
81 134 1
81 135 1
81 138 1
81 139 1
81 142 1
81 145 1
81 146 1
81 147 1
81 149 1
81 152 1
81 153 1
81 158 1
81 161 1
81 162 1
81 171 1
81 172 1
81 173 1
81 178 1
81 182 1
81 184 1
81 185 1
81 186 1
81 188 1
81 190 1
81 198 1
81 199 1
82 102 1
82 104 1
82 107 1
82 108 1
82 112 1
82 114 1
82 117 1
82 123 1
82 134 1
82 141 1
82 143 1
82 147 1
82 152 1
82 153 1
82 158 1
82 159 1
82 167 1
82 171 1
82 177 1
82 179 1
82 188 1
82 191 1
82 193 1
83 86 1
83 88 1
83 93 1
83 94 1
83 100 1
83 101 1
83 103 1
83 105 1
83 106 1
83 110 1
83 111 1
83 114 1
83 115 1
83 118 1
83 125 1
83 126 1
83 130 1
83 131 1
83 139 1
83 141 1
83 150 1
83 155 1
83 159 1
83 160 1
83 166 1
83 167 1
83 169 1
83 176 1
83 180 1
83 185 1
83 189 1
83 192 1
83 194 1
83 195 1
83 196 1
83 199 1
83 203 1
84 93 1
84 98 1
84 110 1
84 131 1
84 137 1
84 150 1
84 151 1
84 171 1
84 189 1
84 190 1
84 199 1
84 200 1
84 202 1
85 99 1
85 104 1
85 108 1
85 111 1
85 125 1
85 128 1
85 135 1
85 145 1
85 155 1
85 156 1
85 164 1
85 168 1
85 172 1
85 173 1
85 174 1
85 177 1
85 180 1
85 191 1
85 198 1
86 92 1
86 94 1
86 101 1
86 103 1
86 106 1
86 111 1
86 114 1
86 118 1
86 120 1
86 126 1
86 128 1
86 131 1
86 134 1
86 148 1
86 159 1
86 161 1
86 169 1
86 174 1
86 177 1
86 180 1
86 185 1
86 186 1
86 192 1
86 194 1
86 195 1
86 196 1
86 203 1
87 98 1
87 104 1
87 109 1
87 112 1
87 116 1
87 119 1
87 123 1
87 124 1
87 132 1
87 136 1
87 141 1
87 142 1
87 143 1
87 150 1
87 152 1
87 181 1
87 182 1
87 183 1
87 187 1
87 190 1
87 191 1
87 193 1
87 197 1
88 93 1
88 96 1
88 100 1
88 101 1
88 110 1
88 114 1
88 115 1
88 120 1
88 125 1
88 126 1
88 129 1
88 130 1
88 131 1
88 135 1
88 137 1
88 139 1
88 144 1
88 151 1
88 155 1
88 161 1
88 165 1
88 167 1
88 168 1
88 169 1
88 175 1
88 185 1
88 189 1
88 190 1
88 194 1
88 199 1
88 202 1
89 90 1
89 92 1
89 93 1
89 94 1
89 97 1
89 101 1
89 102 1
89 108 1
89 115 1
89 116 1
89 118 1
89 125 1
89 130 1
89 132 1
89 135 1
89 141 1
89 146 1
89 152 1
89 156 1
89 157 1
89 168 1
89 170 1
89 172 1
89 173 1
89 176 1
89 177 1
89 178 1
89 185 1
89 187 1
89 188 1
89 189 1
90 92 1
90 99 1
90 102 1
90 104 1
90 106 1
90 107 1
90 119 1
90 125 1
90 132 1
90 133 1
90 135 1
90 141 1
90 146 1
90 152 1
90 169 1
90 172 1
90 177 1
90 178 1
90 184 1
90 185 1
90 186 1
90 188 1
90 191 1
91 93 1
91 101 1
91 103 1
91 110 1
91 113 1
91 115 1
91 117 1
91 119 1
91 121 1
91 126 1
91 131 1
91 135 1
91 138 1
91 140 1
91 142 1
91 148 1
91 151 1
91 154 1
91 161 1
91 163 1
91 164 1
91 173 1
91 181 1
91 184 1
91 190 1
91 195 1
91 198 1
91 200 1
91 202 1
92 97 1
92 101 1
92 106 1
92 108 1
92 111 1
92 113 1
92 115 1
92 119 1
92 130 1
92 134 1
92 143 1
92 146 1
92 149 1
92 157 1
92 159 1
92 162 1
92 169 1
92 172 1
92 176 1
92 177 1
92 179 1
92 184 1
92 185 1
92 188 1
92 191 1
92 198 1
92 203 1
93 95 1
93 97 1
93 101 1
93 103 1
93 107 1
93 109 1
93 110 1
93 115 1
93 117 1
93 118 1
93 119 1
93 121 1
93 124 1
93 125 1
93 126 1
93 132 1
93 135 1
93 137 1
93 138 1
93 140 1
93 149 1
93 154 1
93 155 1
93 156 1
93 160 1
93 163 1
93 166 1
93 168 1
93 170 1
93 171 1
93 173 1
93 175 1
93 178 1
93 180 1
93 181 1
93 184 1
93 187 1
93 188 1
93 189 1
93 190 1
93 194 1
93 195 1
93 200 1
93 202 1
94 97 1
94 100 1
94 101 1
94 105 1
94 109 1
94 110 1
94 116 1
94 118 1
94 121 1
94 123 1
94 128 1
94 130 1
94 134 1
94 136 1
94 139 1
94 141 1
94 142 1
94 143 1
94 149 1
94 150 1
94 160 1
94 162 1
94 166 1
94 169 1
94 170 1
94 176 1
94 177 1
94 181 1
94 189 1
94 190 1
94 194 1
94 199 1
94 200 1
95 97 1
95 107 1
95 115 1
95 117 1
95 118 1
95 122 1
95 132 1
95 133 1
95 137 1
95 138 1
95 140 1
95 150 1
95 151 1
95 154 1
95 166 1
95 167 1
95 175 1
95 178 1
95 179 1
95 183 1
95 190 1
95 197 1
95 201 1
95 203 1
96 102 1
96 114 1
96 125 1
96 129 1
96 130 1
96 134 1
96 135 1
96 158 1
96 168 1
96 172 1
96 173 1
96 179 1
96 185 1
96 189 1
96 196 1
96 202 1
97 100 1
97 113 1
97 115 1
97 128 1
97 132 1
97 136 1
97 140 1
97 143 1
97 144 1
97 146 1
97 155 1
97 157 1
97 165 1
97 166 1
97 176 1
97 185 1
97 190 1
97 191 1
97 198 1
98 105 1
98 109 1
98 112 1
98 141 1
98 148 1
98 150 1
98 164 1
98 182 1
98 199 1
98 200 1
99 102 1
99 104 1
99 119 1
99 127 1
99 128 1
99 132 1
99 133 1
99 135 1
99 138 1
99 144 1
99 153 1
99 168 1
99 172 1
99 177 1
99 180 1
99 191 1
99 197 1
99 198 1
99 201 1
100 101 1
100 105 1
100 110 1
100 114 1
100 120 1
100 128 1
100 130 1
100 134 1
100 136 1
100 139 1
100 143 1
100 144 1
100 155 1
100 156 1
100 157 1
100 165 1
100 167 1
100 170 1
100 174 1
100 176 1
100 182 1
100 189 1
100 191 1
100 194 1
100 199 1
101 103 1
101 106 1
101 109 1
101 110 1
101 111 1
101 114 1
101 115 1
101 118 1
101 121 1
101 125 1
101 126 1
101 130 1
101 137 1
101 141 1
101 146 1
101 149 1
101 154 1
101 161 1
101 168 1
101 169 1
101 170 1
101 172 1
101 185 1
101 189 1
101 190 1
101 194 1
101 196 1
101 199 1
101 200 1
102 104 1
102 108 1
102 112 1
102 117 1
102 119 1
102 124 1
102 127 1
102 130 1
102 133 1
102 138 1
102 143 1
102 144 1
102 146 1
102 152 1
102 153 1
102 158 1
102 161 1
102 169 1
102 171 1
102 172 1
102 173 1
102 177 1
102 178 1
102 184 1
102 186 1
102 187 1
102 188 1
102 191 1
102 193 1
102 196 1
102 201 1
103 106 1
103 110 1
103 114 1
103 115 1
103 121 1
103 126 1
103 131 1
103 149 1
103 159 1
103 161 1
103 171 1
103 173 1
103 184 1
103 185 1
103 186 1
103 192 1
103 195 1
104 107 1
104 108 1
104 109 1
104 116 1
104 119 1
104 127 1
104 128 1
104 132 1
104 136 1
104 138 1
104 142 1
104 145 1
104 146 1
104 147 1
104 152 1
104 153 1
104 156 1
104 164 1
104 165 1
104 172 1
104 173 1
104 177 1
104 180 1
104 181 1
104 186 1
104 187 1
104 188 1
104 191 1
104 193 1
104 195 1
104 197 1
104 198 1
105 118 1
105 120 1
105 130 1
105 131 1
105 137 1
105 141 1
105 150 1
105 169 1
105 170 1
105 183 1
105 189 1
105 192 1
105 194 1
105 197 1
105 199 1
106 107 1
106 113 1
106 114 1
106 115 1
106 117 1
106 125 1
106 126 1
106 132 1
106 133 1
106 140 1
106 159 1
106 169 1
106 178 1
106 179 1
106 184 1
106 185 1
106 186 1
106 188 1
106 196 1
106 203 1
107 108 1
107 117 1
107 118 1
107 119 1
107 132 1
107 138 1
107 140 1
107 154 1
107 159 1
107 171 1
107 177 1
107 178 1
107 180 1
107 184 1
107 186 1
107 188 1
107 193 1
107 197 1
108 111 1
108 112 1
108 114 1
108 115 1
108 125 1
108 132 1
108 136 1
108 138 1
108 139 1
108 145 1
108 152 1
108 155 1
108 159 1
108 160 1
108 167 1
108 173 1
108 176 1
108 177 1
108 179 1
108 180 1
108 181 1
108 185 1
108 186 1
108 188 1
108 193 1
108 195 1
108 197 1
108 201 1
109 116 1
109 119 1
109 121 1
109 123 1
109 124 1
109 132 1
109 136 1
109 142 1
109 152 1
109 156 1
109 164 1
109 170 1
109 178 1
109 181 1
109 182 1
109 187 1
109 190 1
109 195 1
109 199 1
109 200 1
110 112 1
110 114 1
110 115 1
110 121 1
110 126 1
110 130 1
110 131 1
110 134 1
110 137 1
110 139 1
110 146 1
110 149 1
110 150 1
110 151 1
110 158 1
110 161 1
110 165 1
110 167 1
110 169 1
110 171 1
110 182 1
110 185 1
110 189 1
110 190 1
110 192 1
110 194 1
110 199 1
110 200 1
110 202 1
111 114 1
111 120 1
111 125 1
111 128 1
111 130 1
111 134 1
111 145 1
111 155 1
111 159 1
111 172 1
111 173 1
111 174 1
111 176 1
111 177 1
111 180 1
111 185 1
111 195 1
111 198 1
112 116 1
112 123 1
112 124 1
112 125 1
112 132 1
112 136 1
112 139 1
112 141 1
112 143 1
112 146 1
112 150 1
112 152 1
112 157 1
112 158 1
112 160 1
112 163 1
112 165 1
112 167 1
112 171 1
112 173 1
112 177 1
112 178 1
112 181 1
112 182 1
112 187 1
112 188 1
112 191 1
112 193 1
112 195 1
112 197 1
112 202 1
113 119 1
113 128 1
113 140 1
113 142 1
113 149 1
113 162 1
113 166 1
113 184 1
113 190 1
113 198 1
113 203 1
114 120 1
114 125 1
114 126 1
114 130 1
114 131 1
114 134 1
114 139 1
114 155 1
114 159 1
114 167 1
114 169 1
114 177 1
114 179 1
114 180 1
114 185 1
114 189 1
114 192 1
114 195 1
114 196 1
114 199 1
114 203 1
115 118 1
115 125 1
115 126 1
115 132 1
115 135 1
115 137 1
115 138 1
115 140 1
115 141 1
115 149 1
115 154 1
115 155 1
115 159 1
115 160 1
115 163 1
115 166 1
115 167 1
115 168 1
115 169 1
115 170 1
115 175 1
115 176 1
115 178 1
115 181 1
115 184 1
115 185 1
115 188 1
115 189 1
115 190 1
115 194 1
115 200 1
116 118 1
116 119 1
116 123 1
116 136 1
116 139 1
116 141 1
116 142 1
116 143 1
116 149 1
116 150 1
116 152 1
116 160 1
116 162 1
116 176 1
116 177 1
116 178 1
116 181 1
116 186 1
116 190 1
117 119 1
117 122 1
117 127 1
117 133 1
117 138 1
117 140 1
117 151 1
117 153 1
117 154 1
117 163 1
117 171 1
117 178 1
117 184 1
117 188 1
117 190 1
117 193 1
117 196 1
117 197 1
117 201 1
117 203 1
118 125 1
118 132 1
118 137 1
118 141 1
118 150 1
118 154 1
118 159 1
118 166 1
118 167 1
118 168 1
118 170 1
118 176 1
118 177 1
118 178 1
118 180 1
118 183 1
118 186 1
118 189 1
118 192 1
118 194 1
118 197 1
119 124 1
119 127 1
119 138 1
119 140 1
119 142 1
119 146 1
119 149 1
119 154 1
119 162 1
119 164 1
119 171 1
119 178 1
119 181 1
119 184 1
119 186 1
119 188 1
119 190 1
119 197 1
119 198 1
120 122 1
120 126 1
120 131 1
120 137 1
120 139 1
120 155 1
120 167 1
120 174 1
120 180 1
120 192 1
120 194 1
120 195 1
120 197 1
120 203 1
121 130 1
121 136 1
121 138 1
121 145 1
121 146 1
121 147 1
121 149 1
121 153 1
121 155 1
121 156 1
121 161 1
121 165 1
121 182 1
121 190 1
121 195 1
121 198 1
121 199 1
121 200 1
122 126 1
122 129 1
122 131 1
122 133 1
122 137 1
122 140 1
122 151 1
122 154 1
122 161 1
122 179 1
122 192 1
122 194 1
122 196 1
122 197 1
122 201 1
122 203 1
123 124 1
123 136 1
123 139 1
123 141 1
123 142 1
123 143 1
123 146 1
123 147 1
123 148 1
123 149 1
123 150 1
123 151 1
123 152 1
123 160 1
123 162 1
123 163 1
123 165 1
123 167 1
123 169 1
123 176 1
123 181 1
123 182 1
123 190 1
123 191 1
123 193 1
123 199 1
124 127 1
124 141 1
124 149 1
124 150 1
124 165 1
124 169 1
124 171 1
124 178 1
124 190 1
125 130 1
125 132 1
125 135 1
125 137 1
125 139 1
125 141 1
125 145 1
125 152 1
125 155 1
125 156 1
125 159 1
125 160 1
125 167 1
125 168 1
125 172 1
125 173 1
125 175 1
125 176 1
125 177 1
125 180 1
125 185 1
125 187 1
125 188 1
125 189 1
125 195 1
125 202 1
126 131 1
126 137 1
126 140 1
126 151 1
126 154 1
126 159 1
126 169 1
126 180 1
126 185 1
126 189 1
126 190 1
126 192 1
126 194 1
126 195 1
126 196 1
126 203 1
127 133 1
127 153 1
127 161 1
127 169 1
127 171 1
127 178 1
127 191 1
128 133 1
128 136 1
128 142 1
128 143 1
128 148 1
128 155 1
128 156 1
128 166 1
128 170 1
128 174 1
128 176 1
128 177 1
128 183 1
128 186 1
128 190 1
128 191 1
128 194 1
128 197 1
128 198 1
128 199 1
128 203 1
129 135 1
129 137 1
129 153 1
129 158 1
129 168 1
129 175 1
129 201 1
129 202 1
130 134 1
130 139 1
130 141 1
130 143 1
130 144 1
130 145 1
130 146 1
130 147 1
130 149 1
130 150 1
130 157 1
130 161 1
130 165 1
130 167 1
130 168 1
130 169 1
130 172 1
130 179 1
130 182 1
130 185 1
130 189 1
130 196 1
130 199 1
131 137 1
131 139 1
131 148 1
131 150 1
131 151 1
131 159 1
131 167 1
131 192 1
131 194 1
131 195 1
131 197 1
131 199 1
131 200 1
131 203 1
132 135 1
132 136 1
132 137 1
132 138 1
132 140 1
132 141 1
132 152 1
132 154 1
132 155 1
132 156 1
132 159 1
132 160 1
132 163 1
132 166 1
132 167 1
132 168 1
132 170 1
132 175 1
132 176 1
132 177 1
132 180 1
132 181 1
132 187 1
132 188 1
132 191 1
132 193 1
132 194 1
132 195 1
132 197 1
132 200 1
132 201 1
132 202 1
133 140 1
133 141 1
133 144 1
133 161 1
133 169 1
133 177 1
133 178 1
133 183 1
133 191 1
133 196 1
133 197 1
133 201 1
133 203 1
134 139 1
134 143 1
134 145 1
134 147 1
134 148 1
134 157 1
134 161 1
134 162 1
134 169 1
134 172 1
134 174 1
134 177 1
134 179 1
134 182 1
134 185 1
134 191 1
134 196 1
134 199 1
134 203 1
135 137 1
135 138 1
135 154 1
135 155 1
135 168 1
135 172 1
135 173 1
135 175 1
135 180 1
135 185 1
135 188 1
135 189 1
135 195 1
135 201 1
135 202 1
136 138 1
136 139 1
136 142 1
136 143 1
136 145 1
136 146 1
136 147 1
136 149 1
136 152 1
136 155 1
136 156 1
136 160 1
136 162 1
136 163 1
136 165 1
136 166 1
136 167 1
136 170 1
136 174 1
136 176 1
136 181 1
136 182 1
136 187 1
136 190 1
136 191 1
136 193 1
136 194 1
136 195 1
136 198 1
136 199 1
136 200 1
137 150 1
137 151 1
137 154 1
137 155 1
137 156 1
137 167 1
137 168 1
137 170 1
137 175 1
137 180 1
137 189 1
137 192 1
137 194 1
137 197 1
137 199 1
137 202 1
138 140 1
138 142 1
138 152 1
138 153 1
138 154 1
138 155 1
138 161 1
138 163 1
138 173 1
138 175 1
138 178 1
138 180 1
138 181 1
138 184 1
138 187 1
138 188 1
138 190 1
138 193 1
138 195 1
138 197 1
138 198 1
138 201 1
138 202 1
139 143 1
139 145 1
139 146 1
139 149 1
139 150 1
139 152 1
139 155 1
139 157 1
139 158 1
139 160 1
139 162 1
139 163 1
139 165 1
139 167 1
139 173 1
139 176 1
139 181 1
139 182 1
139 194 1
139 195 1
139 199 1
139 200 1
139 202 1
140 151 1
140 154 1
140 163 1
140 166 1
140 179 1
140 181 1
140 184 1
140 190 1
140 197 1
140 201 1
140 203 1
141 143 1
141 150 1
141 152 1
141 156 1
141 159 1
141 160 1
141 162 1
141 166 1
141 167 1
141 169 1
141 170 1
141 176 1
141 177 1
141 178 1
141 183 1
141 186 1
141 189 1
141 191 1
141 192 1
141 199 1
141 203 1
142 147 1
142 148 1
142 161 1
142 162 1
142 164 1
142 181 1
142 184 1
142 186 1
142 190 1
142 191 1
142 198 1
142 199 1
142 200 1
143 144 1
143 145 1
143 146 1
143 147 1
143 149 1
143 152 1
143 157 1
143 160 1
143 162 1
143 165 1
143 167 1
143 169 1
143 174 1
143 176 1
143 177 1
143 179 1
143 182 1
143 183 1
143 191 1
143 193 1
143 198 1
143 199 1
143 203 1
144 157 1
144 165 1
144 168 1
144 175 1
144 183 1
144 191 1
144 198 1
144 201 1
144 202 1
144 203 1
145 146 1
145 147 1
145 164 1
145 172 1
145 173 1
145 177 1
145 180 1
145 182 1
145 186 1
145 195 1
146 149 1
146 152 1
146 157 1
146 160 1
146 165 1
146 173 1
146 176 1
146 178 1
146 182 1
146 184 1
146 188 1
147 148 1
147 153 1
147 161 1
147 165 1
147 174 1
147 182 1
147 191 1
147 193 1
147 198 1
148 161 1
148 162 1
148 164 1
148 169 1
148 174 1
148 194 1
148 199 1
148 200 1
148 203 1
149 160 1
149 161 1
149 162 1
149 165 1
149 169 1
149 176 1
149 178 1
149 184 1
149 190 1
149 199 1
150 158 1
150 160 1
150 166 1
150 167 1
150 171 1
150 178 1
150 181 1
150 183 1
150 189 1
150 192 1
150 194 1
150 197 1
150 199 1
150 200 1
150 202 1
151 153 1
151 161 1
151 163 1
151 166 1
151 181 1
151 190 1
151 194 1
151 199 1
151 200 1
151 203 1
152 160 1
152 165 1
152 176 1
152 177 1
152 178 1
152 182 1
152 186 1
152 187 1
152 188 1
152 191 1
153 158 1
153 161 1
153 163 1
153 165 1
153 187 1
153 188 1
153 191 1
153 193 1
153 198 1
153 201 1
153 202 1
154 166 1
154 168 1
154 170 1
154 173 1
154 180 1
154 184 1
154 192 1
154 194 1
154 197 1
154 201 1
155 156 1
155 159 1
155 160 1
155 163 1
155 166 1
155 167 1
155 168 1
155 174 1
155 176 1
155 180 1
155 181 1
155 182 1
155 185 1
155 194 1
155 195 1
155 198 1
155 200 1
155 202 1
156 168 1
156 170 1
156 172 1
156 177 1
156 180 1
156 182 1
156 195 1
157 165 1
157 169 1
157 176 1
157 179 1
157 191 1
157 198 1
157 203 1
158 161 1
158 171 1
158 172 1
158 173 1
158 187 1
158 188 1
158 189 1
158 193 1
158 202 1
159 160 1
159 166 1
159 167 1
159 169 1
159 176 1
159 177 1
159 179 1
159 180 1
159 185 1
159 192 1
159 195 1
159 203 1
160 162 1
160 163 1
160 166 1
160 167 1
160 169 1
160 176 1
160 181 1
160 184 1
160 195 1
161 165 1
161 169 1
161 171 1
161 182 1
161 190 1
161 196 1
161 198 1
161 199 1
161 202 1
161 203 1
162 169 1
162 176 1
162 184 1
162 186 1
163 165 1
163 167 1
163 181 1
163 182 1
163 184 1
163 187 1
163 190 1
163 193 1
163 195 1
164 172 1
164 173 1
164 186 1
164 200 1
165 169 1
165 174 1
165 182 1
165 190 1
165 191 1
165 193 1
165 198 1
165 199 1
165 201 1
165 203 1
166 167 1
166 176 1
166 181 1
166 183 1
166 190 1
166 194 1
166 197 1
167 169 1
167 176 1
167 177 1
167 179 1
167 181 1
167 182 1
167 185 1
167 189 1
167 191 1
167 192 1
167 194 1
167 195 1
167 197 1
168 170 1
168 172 1
168 173 1
168 175 1
168 185 1
168 189 1
168 190 1
168 194 1
168 202 1
169 171 1
169 178 1
169 179 1
169 189 1
169 192 1
169 196 1
169 199 1
169 203 1
170 177 1
170 180 1
170 190 1
170 194 1
170 197 1
170 199 1
171 173 1
171 178 1
171 184 1
171 186 1
171 188 1
171 189 1
171 196 1
172 173 1
172 177 1
172 180 1
172 185 1
172 186 1
172 189 1
172 198 1
173 180 1
173 185 1
173 186 1
173 188 1
173 189 1
173 193 1
173 195 1
173 202 1
174 176 1
174 191 1
174 194 1
174 198 1
174 203 1
175 187 1
175 201 1
175 202 1
176 177 1
176 185 1
176 191 1
176 198 1
177 179 1
177 180 1
177 185 1
177 186 1
177 191 1
177 192 1
177 197 1
177 198 1
177 201 1
178 184 1
178 186 1
178 187 1
178 188 1
178 190 1
179 185 1
179 188 1
179 191 1
179 196 1
179 197 1
179 198 1
179 201 1
179 203 1
180 185 1
180 191 1
180 192 1
180 193 1
180 194 1
180 195 1
180 197 1
180 201 1
181 182 1
181 184 1
181 187 1
181 190 1
181 193 1
181 195 1
181 197 1
181 200 1
182 191 1
182 193 1
182 195 1
182 199 1
182 200 1
182 202 1
183 191 1
183 197 1
184 186 1
184 188 1
184 190 1
184 198 1
185 188 1
185 189 1
185 195 1
185 196 1
186 188 1
186 197 1
187 188 1
187 193 1
187 202 1
189 192 1
189 196 1
189 202 1
190 194 1
190 199 1
190 200 1
191 193 1
191 197 1
191 198 1
191 201 1
191 203 1
192 194 1
192 196 1
192 197 1
192 199 1
192 203 1
193 195 1
193 197 1
193 201 1
194 195 1
194 197 1
194 199 1
194 200 1
195 200 1
195 202 1
196 203 1
197 201 1
197 203 1
198 201 1
198 203 1
199 200 1
201 203 1


==> anc/graph-instances/rand01-polytopes/rand01-9-228-0.dat <==
228 5065
1 2 1
1 3 1
1 7 1
1 9 1
1 12 1
1 19 1
1 21 1
1 29 1
1 34 1
1 37 1
1 39 1
1 49 1
1 51 1
1 59 1
1 63 1
1 67 1
1 79 1
1 96 1
1 100 1
1 101 1
1 103 1
1 105 1
1 115 1
1 116 1
1 117 1
1 122 1
1 133 1
1 134 1
1 137 1
1 143 1
1 144 1
1 149 1
1 154 1
1 155 1
1 165 1
1 166 1
1 172 1
1 173 1
1 181 1
1 188 1
1 189 1
1 198 1
1 201 1
1 204 1
1 222 1
1 225 1
2 3 1
2 9 1
2 12 1
2 14 1
2 17 1
2 21 1
2 37 1
2 39 1
2 47 1
2 49 1
2 51 1
2 54 1
2 63 1
2 67 1
2 78 1
2 79 1
2 89 1
2 91 1
2 104 1
2 114 1
2 115 1
2 134 1
2 137 1
2 143 1
2 144 1
2 146 1
2 148 1
2 150 1
2 154 1
2 155 1
2 159 1
2 165 1
2 172 1
2 181 1
2 188 1
2 189 1
2 192 1
2 198 1
2 200 1
2 201 1
2 203 1
2 223 1
3 9 1
3 12 1
3 14 1
3 21 1
3 26 1
3 34 1
3 37 1
3 39 1
3 49 1
3 54 1
3 63 1
3 66 1
3 73 1
3 75 1
3 78 1
3 79 1
3 89 1
3 101 1
3 103 1
3 104 1
3 108 1
3 114 1
3 116 1
3 122 1
3 124 1
3 129 1
3 144 1
3 154 1
3 157 1
3 165 1
3 172 1
3 174 1
3 180 1
3 181 1
3 184 1
3 196 1
3 198 1
3 202 1
3 203 1
3 204 1
3 223 1
3 225 1
4 8 1
4 10 1
4 15 1
4 18 1
4 27 1
4 29 1
4 31 1
4 33 1
4 48 1
4 57 1
4 58 1
4 64 1
4 69 1
4 71 1
4 75 1
4 81 1
4 84 1
4 86 1
4 88 1
4 90 1
4 98 1
4 111 1
4 112 1
4 116 1
4 118 1
4 119 1
4 120 1
4 123 1
4 128 1
4 136 1
4 137 1
4 141 1
4 142 1
4 146 1
4 151 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 164 1
4 167 1
4 169 1
4 176 1
4 178 1
4 182 1
4 185 1
4 191 1
4 193 1
4 195 1
4 207 1
4 211 1
4 213 1
4 214 1
4 218 1
4 221 1
4 222 1
4 227 1
4 228 1
5 14 1
5 15 1
5 16 1
5 17 1
5 24 1
5 26 1
5 32 1
5 40 1
5 42 1
5 44 1
5 46 1
5 50 1
5 52 1
5 58 1
5 65 1
5 66 1
5 74 1
5 75 1
5 82 1
5 92 1
5 98 1
5 112 1
5 113 1
5 118 1
5 125 1
5 127 1
5 130 1
5 132 1
5 140 1
5 145 1
5 151 1
5 152 1
5 156 1
5 160 1
5 161 1
5 162 1
5 164 1
5 183 1
5 196 1
5 203 1
5 207 1
5 210 1
5 212 1
5 215 1
5 218 1
6 15 1
6 20 1
6 25 1
6 27 1
6 34 1
6 35 1
6 46 1
6 50 1
6 51 1
6 58 1
6 61 1
6 65 1
6 76 1
6 83 1
6 94 1
6 95 1
6 99 1
6 102 1
6 107 1
6 113 1
6 117 1
6 120 1
6 128 1
6 132 1
6 139 1
6 143 1
6 147 1
6 153 1
6 165 1
6 166 1
6 177 1
6 178 1
6 185 1
6 200 1
6 201 1
7 9 1
7 14 1
7 19 1
7 29 1
7 45 1
7 48 1
7 56 1
7 63 1
7 67 1
7 72 1
7 101 1
7 115 1
7 116 1
7 117 1
7 133 1
7 134 1
7 169 1
7 188 1
7 189 1
7 216 1
7 223 1
7 224 1
7 226 1
7 228 1
8 10 1
8 18 1
8 23 1
8 28 1
8 31 1
8 37 1
8 38 1
8 42 1
8 43 1
8 50 1
8 53 1
8 60 1
8 64 1
8 69 1
8 71 1
8 80 1
8 83 1
8 85 1
8 96 1
8 99 1
8 109 1
8 111 1
8 113 1
8 118 1
8 125 1
8 126 1
8 127 1
8 131 1
8 136 1
8 141 1
8 142 1
8 143 1
8 147 1
8 149 1
8 162 1
8 170 1
8 185 1
8 194 1
8 198 1
8 208 1
8 209 1
8 211 1
8 217 1
8 222 1
8 227 1
9 12 1
9 19 1
9 25 1
9 29 1
9 34 1
9 35 1
9 39 1
9 49 1
9 51 1
9 54 1
9 63 1
9 70 1
9 72 1
9 75 1
9 78 1
9 79 1
9 90 1
9 93 1
9 99 1
9 100 1
9 101 1
9 106 1
9 108 1
9 116 1
9 121 1
9 122 1
9 124 1
9 133 1
9 134 1
9 135 1
9 137 1
9 139 1
9 143 1
9 144 1
9 148 1
9 153 1
9 163 1
9 165 1
9 166 1
9 169 1
9 172 1
9 174 1
9 180 1
9 181 1
9 201 1
9 202 1
9 204 1
9 222 1
9 223 1
9 225 1
10 11 1
10 25 1
10 27 1
10 28 1
10 34 1
10 37 1
10 41 1
10 44 1
10 51 1
10 53 1
10 59 1
10 61 1
10 64 1
10 65 1
10 69 1
10 71 1
10 76 1
10 80 1
10 84 1
10 85 1
10 95 1
10 96 1
10 102 1
10 107 1
10 109 1
10 112 1
10 117 1
10 118 1
10 119 1
10 120 1
10 130 1
10 138 1
10 166 1
10 186 1
10 194 1
10 195 1
10 211 1
10 215 1
10 221 1
10 222 1
10 225 1
10 227 1
11 14 1
11 17 1
11 28 1
11 30 1
11 32 1
11 36 1
11 44 1
11 45 1
11 55 1
11 62 1
11 74 1
11 82 1
11 87 1
11 100 1
11 102 1
11 109 1
11 115 1
11 118 1
11 130 1
11 145 1
11 150 1
11 152 1
11 154 1
11 156 1
11 160 1
11 161 1
11 170 1
11 176 1
11 186 1
11 188 1
11 191 1
11 197 1
11 200 1
11 206 1
11 207 1
11 208 1
11 211 1
11 216 1
11 221 1
12 17 1
12 34 1
12 35 1
12 37 1
12 39 1
12 49 1
12 51 1
12 54 1
12 61 1
12 78 1
12 79 1
12 83 1
12 93 1
12 94 1
12 104 1
12 105 1
12 106 1
12 107 1
12 133 1
12 135 1
12 137 1
12 143 1
12 144 1
12 148 1
12 153 1
12 154 1
12 158 1
12 165 1
12 172 1
12 180 1
12 189 1
12 198 1
12 201 1
12 203 1
12 215 1
12 225 1
13 14 1
13 23 1
13 31 1
13 33 1
13 37 1
13 50 1
13 60 1
13 66 1
13 73 1
13 77 1
13 81 1
13 85 1
13 90 1
13 91 1
13 92 1
13 98 1
13 103 1
13 114 1
13 121 1
13 126 1
13 129 1
13 131 1
13 139 1
13 140 1
13 141 1
13 143 1
13 145 1
13 151 1
13 153 1
13 157 1
13 167 1
13 171 1
13 172 1
13 174 1
13 184 1
13 185 1
13 196 1
13 198 1
13 202 1
13 204 1
13 213 1
13 219 1
14 32 1
14 36 1
14 45 1
14 48 1
14 52 1
14 63 1
14 73 1
14 74 1
14 75 1
14 81 1
14 86 1
14 89 1
14 91 1
14 98 1
14 101 1
14 114 1
14 129 1
14 145 1
14 150 1
14 152 1
14 156 1
14 167 1
14 188 1
14 206 1
14 207 1
14 210 1
14 215 1
14 216 1
14 223 1
14 226 1
14 228 1
15 20 1
15 27 1
15 33 1
15 35 1
15 46 1
15 50 1
15 58 1
15 62 1
15 64 1
15 69 1
15 81 1
15 82 1
15 91 1
15 92 1
15 95 1
15 106 1
15 112 1
15 113 1
15 118 1
15 120 1
15 125 1
15 127 1
15 128 1
15 130 1
15 132 1
15 141 1
15 143 1
15 145 1
15 146 1
15 153 1
15 156 1
15 161 1
15 163 1
15 177 1
15 178 1
15 183 1
15 185 1
15 187 1
15 192 1
15 193 1
15 200 1
15 201 1
15 206 1
15 208 1
15 215 1
15 221 1
15 227 1
16 19 1
16 21 1
16 22 1
16 24 1
16 26 1
16 35 1
16 42 1
16 44 1
16 50 1
16 54 1
16 55 1
16 65 1
16 68 1
16 70 1
16 74 1
16 76 1
16 90 1
16 93 1
16 94 1
16 104 1
16 107 1
16 108 1
16 123 1
16 127 1
16 139 1
16 140 1
16 144 1
16 151 1
16 161 1
16 164 1
16 168 1
16 174 1
16 175 1
16 178 1
16 179 1
16 183 1
16 190 1
16 191 1
16 196 1
16 203 1
16 205 1
16 207 1
16 212 1
16 218 1
16 220 1
17 28 1
17 30 1
17 32 1
17 34 1
17 44 1
17 52 1
17 54 1
17 55 1
17 62 1
17 78 1
17 82 1
17 83 1
17 85 1
17 89 1
17 91 1
17 102 1
17 104 1
17 114 1
17 117 1
17 124 1
17 130 1
17 132 1
17 140 1
17 145 1
17 150 1
17 152 1
17 154 1
17 157 1
17 158 1
17 165 1
17 172 1
17 177 1
17 180 1
17 181 1
17 183 1
17 188 1
17 189 1
17 190 1
17 197 1
17 200 1
17 203 1
17 206 1
17 207 1
17 208 1
17 210 1
17 215 1
17 216 1
17 219 1
18 21 1
18 27 1
18 47 1
18 56 1
18 60 1
18 64 1
18 66 1
18 67 1
18 69 1
18 71 1
18 78 1
18 79 1
18 88 1
18 96 1
18 99 1
18 102 1
18 111 1
18 118 1
18 125 1
18 126 1
18 128 1
18 131 1
18 132 1
18 134 1
18 141 1
18 142 1
18 149 1
18 159 1
18 162 1
18 164 1
18 166 1
18 167 1
18 170 1
18 175 1
18 181 1
18 182 1
18 184 1
18 188 1
18 190 1
18 192 1
18 197 1
18 198 1
18 200 1
18 201 1
18 208 1
18 211 1
18 217 1
19 21 1
19 29 1
19 33 1
19 49 1
19 51 1
19 67 1
19 70 1
19 71 1
19 72 1
19 76 1
19 90 1
19 96 1
19 97 1
19 99 1
19 100 1
19 101 1
19 103 1
19 108 1
19 111 1
19 116 1
19 122 1
19 123 1
19 126 1
19 128 1
19 133 1
19 136 1
19 139 1
19 144 1
19 148 1
19 153 1
19 166 1
19 169 1
19 174 1
19 178 1
19 179 1
19 182 1
19 185 1
19 202 1
19 204 1
19 217 1
19 222 1
19 225 1
20 24 1
20 27 1
20 35 1
20 46 1
20 47 1
20 49 1
20 51 1
20 54 1
20 55 1
20 57 1
20 58 1
20 63 1
20 64 1
20 67 1
20 68 1
20 71 1
20 78 1
20 81 1
20 91 1
20 94 1
20 95 1
20 99 1
20 106 1
20 112 1
20 117 1
20 120 1
20 123 1
20 128 1
20 132 1
20 139 1
20 143 1
20 144 1
20 145 1
20 146 1
20 148 1
20 153 1
20 155 1
20 159 1
20 165 1
20 177 1
20 183 1
20 187 1
20 189 1
20 192 1
20 193 1
20 199 1
20 200 1
20 201 1
20 206 1
20 215 1
20 218 1
20 220 1
21 35 1
21 37 1
21 39 1
21 43 1
21 47 1
21 49 1
21 55 1
21 60 1
21 67 1
21 76 1
21 78 1
21 79 1
21 80 1
21 90 1
21 94 1
21 96 1
21 101 1
21 102 1
21 104 1
21 107 1
21 108 1
21 123 1
21 127 1
21 139 1
21 144 1
21 149 1
21 151 1
21 154 1
21 159 1
21 162 1
21 164 1
21 165 1
21 172 1
21 174 1
21 175 1
21 179 1
21 183 1
21 188 1
21 190 1
21 196 1
21 198 1
21 203 1
21 205 1
21 217 1
21 220 1
21 225 1
22 28 1
22 41 1
22 42 1
22 46 1
22 50 1
22 54 1
22 68 1
22 76 1
22 88 1
22 97 1
22 104 1
22 127 1
22 147 1
22 153 1
22 157 1
22 161 1
22 175 1
22 178 1
22 179 1
22 191 1
22 196 1
22 202 1
22 217 1
22 218 1
23 28 1
23 30 1
23 34 1
23 37 1
23 38 1
23 50 1
23 53 1
23 60 1
23 62 1
23 64 1
23 69 1
23 79 1
23 83 1
23 85 1
23 104 1
23 113 1
23 118 1
23 125 1
23 126 1
23 127 1
23 129 1
23 131 1
23 141 1
23 143 1
23 147 1
23 149 1
23 158 1
23 171 1
23 172 1
23 185 1
23 198 1
23 204 1
23 208 1
23 219 1
23 227 1
24 26 1
24 46 1
24 47 1
24 50 1
24 52 1
24 54 1
24 58 1
24 65 1
24 68 1
24 74 1
24 89 1
24 93 1
24 94 1
24 98 1
24 114 1
24 123 1
24 128 1
24 139 1
24 145 1
24 148 1
24 153 1
24 161 1
24 164 1
24 175 1
24 178 1
24 183 1
24 187 1
24 191 1
24 196 1
24 199 1
24 203 1
24 218 1
24 223 1
25 34 1
25 40 1
25 41 1
25 46 1
25 50 1
25 51 1
25 61 1
25 65 1
25 70 1
25 71 1
25 76 1
25 93 1
25 95 1
25 100 1
25 102 1
25 106 1
25 107 1
25 122 1
25 124 1
25 128 1
25 133 1
25 138 1
25 139 1
25 153 1
25 157 1
25 163 1
25 165 1
25 176 1
25 178 1
25 185 1
25 195 1
26 32 1
26 40 1
26 50 1
26 52 1
26 54 1
26 65 1
26 75 1
26 82 1
26 93 1
26 98 1
26 108 1
26 122 1
26 129 1
26 140 1
26 157 1
26 165 1
26 180 1
26 196 1
26 198 1
26 203 1
26 205 1
26 209 1
26 212 1
26 223 1
27 35 1
27 46 1
27 55 1
27 64 1
27 67 1
27 68 1
27 69 1
27 71 1
27 72 1
27 76 1
27 95 1
27 97 1
27 99 1
27 102 1
27 106 1
27 111 1
27 112 1
27 117 1
27 118 1
27 119 1
27 120 1
27 128 1
27 132 1
27 134 1
27 138 1
27 142 1
27 153 1
27 156 1
27 159 1
27 161 1
27 166 1
27 175 1
27 176 1
27 177 1
27 178 1
27 182 1
27 187 1
27 191 1
27 192 1
27 193 1
27 195 1
27 200 1
27 201 1
27 208 1
27 218 1
27 220 1
27 221 1
27 227 1
28 30 1
28 32 1
28 34 1
28 36 1
28 37 1
28 38 1
28 41 1
28 42 1
28 45 1
28 59 1
28 62 1
28 69 1
28 76 1
28 77 1
28 80 1
28 82 1
28 83 1
28 85 1
28 96 1
28 97 1
28 100 1
28 101 1
28 102 1
28 104 1
28 109 1
28 113 1
28 118 1
28 124 1
28 127 1
28 140 1
28 147 1
28 149 1
28 150 1
28 154 1
28 158 1
28 171 1
28 172 1
28 175 1
28 181 1
28 186 1
28 197 1
28 198 1
28 207 1
28 208 1
28 211 1
28 212 1
28 216 1
28 217 1
28 219 1
28 227 1
29 36 1
29 38 1
29 48 1
29 65 1
29 70 1
29 75 1
29 84 1
29 90 1
29 101 1
29 108 1
29 119 1
29 121 1
29 122 1
29 126 1
29 133 1
29 135 1
29 139 1
29 169 1
29 173 1
29 186 1
29 194 1
29 195 1
29 209 1
29 212 1
29 222 1
29 225 1
29 228 1
30 34 1
30 37 1
30 53 1
30 62 1
30 73 1
30 83 1
30 85 1
30 129 1
30 130 1
30 131 1
30 137 1
30 141 1
30 150 1
30 152 1
30 158 1
30 170 1
30 181 1
30 198 1
30 200 1
30 204 1
30 219 1
31 37 1
31 42 1
31 50 1
31 60 1
31 64 1
31 66 1
31 85 1
31 88 1
31 98 1
31 103 1
31 109 1
31 126 1
31 131 1
31 136 1
31 141 1
31 151 1
31 160 1
31 161 1
31 162 1
31 167 1
31 179 1
31 185 1
31 196 1
31 198 1
31 209 1
31 213 1
31 222 1
32 36 1
32 38 1
32 40 1
32 44 1
32 45 1
32 50 1
32 52 1
32 65 1
32 74 1
32 75 1
32 80 1
32 82 1
32 83 1
32 89 1
32 100 1
32 101 1
32 129 1
32 133 1
32 135 1
32 140 1
32 145 1
32 150 1
32 152 1
32 154 1
32 156 1
32 158 1
32 168 1
32 172 1
32 180 1
32 186 1
32 206 1
32 207 1
32 212 1
32 215 1
32 216 1
32 219 1
33 58 1
33 62 1
33 64 1
33 65 1
33 73 1
33 81 1
33 92 1
33 98 1
33 106 1
33 111 1
33 113 1
33 116 1
33 128 1
33 137 1
33 141 1
33 143 1
33 148 1
33 153 1
33 156 1
33 163 1
33 166 1
33 167 1
33 171 1
33 184 1
33 185 1
33 187 1
33 192 1
33 193 1
33 201 1
33 202 1
33 204 1
33 214 1
34 35 1
34 37 1
34 41 1
34 51 1
34 53 1
34 59 1
34 61 1
34 62 1
34 76 1
34 79 1
34 83 1
34 85 1
34 96 1
34 97 1
34 99 1
34 100 1
34 102 1
34 105 1
34 106 1
34 107 1
34 113 1
34 116 1
34 122 1
34 124 1
34 129 1
34 133 1
34 134 1
34 137 1
34 138 1
34 143 1
34 147 1
34 149 1
34 153 1
34 154 1
34 157 1
34 158 1
34 163 1
34 165 1
34 166 1
34 173 1
34 176 1
34 177 1
34 178 1
34 181 1
34 197 1
34 198 1
34 201 1
34 202 1
34 204 1
34 219 1
35 36 1
35 38 1
35 54 1
35 55 1
35 58 1
35 59 1
35 62 1
35 65 1
35 68 1
35 69 1
35 70 1
35 72 1
35 76 1
35 77 1
35 81 1
35 83 1
35 90 1
35 91 1
35 94 1
35 97 1
35 104 1
35 105 1
35 107 1
35 112 1
35 113 1
35 127 1
35 133 1
35 135 1
35 138 1
35 139 1
35 140 1
35 143 1
35 144 1
35 145 1
35 148 1
35 153 1
35 158 1
35 166 1
35 168 1
35 171 1
35 172 1
35 176 1
35 177 1
35 178 1
35 186 1
35 189 1
35 192 1
35 193 1
35 200 1
35 201 1
35 206 1
35 207 1
35 208 1
35 218 1
35 220 1
35 221 1
35 224 1
35 227 1
36 38 1
36 44 1
36 45 1
36 55 1
36 58 1
36 59 1
36 62 1
36 65 1
36 72 1
36 74 1
36 77 1
36 81 1
36 86 1
36 87 1
36 89 1
36 90 1
36 100 1
36 101 1
36 106 1
36 109 1
36 112 1
36 115 1
36 117 1
36 119 1
36 133 1
36 135 1
36 145 1
36 150 1
36 152 1
36 156 1
36 163 1
36 176 1
36 186 1
36 192 1
36 193 1
36 195 1
36 199 1
36 206 1
36 207 1
36 212 1
36 214 1
36 216 1
36 218 1
36 219 1
36 221 1
36 224 1
36 228 1
37 39 1
37 43 1
37 45 1
37 51 1
37 53 1
37 59 1
37 69 1
37 71 1
37 73 1
37 77 1
37 79 1
37 80 1
37 82 1
37 85 1
37 96 1
37 100 1
37 101 1
37 103 1
37 104 1
37 109 1
37 110 1
37 116 1
37 124 1
37 126 1
37 129 1
37 131 1
37 134 1
37 137 1
37 143 1
37 149 1
37 150 1
37 154 1
37 158 1
37 159 1
37 160 1
37 166 1
37 167 1
37 170 1
37 172 1
37 173 1
37 174 1
37 181 1
37 188 1
37 194 1
37 197 1
37 198 1
37 202 1
37 204 1
37 208 1
37 209 1
37 210 1
37 211 1
37 213 1
37 219 1
37 222 1
38 42 1
38 45 1
38 59 1
38 65 1
38 69 1
38 77 1
38 83 1
38 87 1
38 90 1
38 97 1
38 100 1
38 101 1
38 104 1
38 109 1
38 126 1
38 127 1
38 133 1
38 135 1
38 136 1
38 140 1
38 149 1
38 151 1
38 153 1
38 163 1
38 168 1
38 171 1
38 172 1
38 178 1
38 186 1
38 193 1
38 195 1
38 207 1
38 208 1
38 212 1
38 219 1
38 227 1
39 43 1
39 49 1
39 51 1
39 53 1
39 60 1
39 61 1
39 65 1
39 75 1
39 77 1
39 78 1
39 82 1
39 90 1
39 93 1
39 94 1
39 107 1
39 108 1
39 112 1
39 113 1
39 121 1
39 125 1
39 127 1
39 129 1
39 137 1
39 143 1
39 146 1
39 150 1
39 155 1
39 158 1
39 165 1
39 172 1
39 173 1
39 185 1
39 194 1
39 196 1
39 198 1
39 209 1
39 210 1
39 215 1
39 225 1
40 50 1
40 61 1
40 65 1
40 75 1
40 82 1
40 85 1
40 93 1
40 109 1
40 113 1
40 119 1
40 135 1
40 153 1
40 156 1
40 157 1
40 163 1
40 178 1
40 185 1
40 193 1
40 195 1
40 212 1
40 213 1
40 215 1
40 219 1
41 70 1
41 71 1
41 76 1
41 80 1
41 85 1
41 96 1
41 100 1
41 102 1
41 103 1
41 107 1
41 109 1
41 138 1
41 147 1
41 154 1
41 157 1
41 165 1
41 176 1
41 178 1
41 191 1
41 195 1
41 205 1
42 50 1
42 65 1
42 85 1
42 90 1
42 109 1
42 112 1
42 118 1
42 119 1
42 127 1
42 136 1
42 140 1
42 147 1
42 151 1
42 161 1
42 178 1
42 193 1
42 195 1
42 207 1
42 212 1
42 218 1
42 227 1
43 49 1
43 50 1
43 60 1
43 65 1
43 77 1
43 80 1
43 82 1
43 90 1
43 96 1
43 101 1
43 104 1
43 110 1
43 113 1
43 125 1
43 126 1
43 127 1
43 142 1
43 143 1
43 146 1
43 149 1
43 151 1
43 154 1
43 159 1
43 162 1
43 167 1
43 172 1
43 173 1
43 174 1
43 185 1
43 188 1
43 194 1
43 196 1
43 198 1
43 203 1
43 208 1
43 209 1
43 210 1
43 227 1
44 52 1
44 55 1
44 74 1
44 78 1
44 80 1
44 82 1
44 84 1
44 91 1
44 102 1
44 109 1
44 110 1
44 112 1
44 115 1
44 117 1
44 118 1
44 119 1
44 120 1
44 125 1
44 127 1
44 130 1
44 145 1
44 150 1
44 152 1
44 154 1
44 162 1
44 164 1
44 165 1
44 175 1
44 183 1
44 186 1
44 188 1
44 190 1
44 192 1
44 197 1
44 205 1
44 206 1
44 207 1
44 208 1
44 210 1
44 211 1
44 215 1
44 216 1
44 220 1
44 221 1
45 48 1
45 56 1
45 59 1
45 73 1
45 74 1
45 87 1
45 88 1
45 97 1
45 100 1
45 101 1
45 103 1
45 109 1
45 111 1
45 116 1
45 126 1
45 129 1
45 141 1
45 149 1
45 152 1
45 156 1
45 160 1
45 163 1
45 167 1
45 170 1
45 176 1
45 181 1
45 184 1
45 187 1
45 188 1
45 191 1
45 193 1
45 195 1
45 197 1
45 202 1
45 204 1
45 207 1
45 209 1
45 212 1
45 214 1
45 216 1
45 219 1
45 221 1
45 222 1
45 226 1
45 228 1
46 47 1
46 50 1
46 52 1
46 54 1
46 58 1
46 60 1
46 64 1
46 65 1
46 66 1
46 68 1
46 88 1
46 92 1
46 95 1
46 98 1
46 128 1
46 130 1
46 131 1
46 132 1
46 139 1
46 141 1
46 147 1
46 152 1
46 153 1
46 156 1
46 157 1
46 161 1
46 175 1
46 176 1
46 178 1
46 179 1
46 182 1
46 184 1
46 187 1
46 191 1
46 193 1
46 196 1
46 202 1
46 218 1
47 49 1
47 60 1
47 64 1
47 66 1
47 67 1
47 71 1
47 78 1
47 79 1
47 88 1
47 91 1
47 98 1
47 99 1
47 114 1
47 123 1
47 125 1
47 128 1
47 131 1
47 132 1
47 139 1
47 141 1
47 146 1
47 148 1
47 159 1
47 162 1
47 164 1
47 172 1
47 181 1
47 183 1
47 184 1
47 190 1
47 196 1
47 200 1
47 201 1
47 203 1
47 223 1
48 56 1
48 57 1
48 74 1
48 75 1
48 84 1
48 86 1
48 90 1
48 98 1
48 101 1
48 108 1
48 110 1
48 119 1
48 123 1
48 142 1
48 151 1
48 155 1
48 156 1
48 160 1
48 161 1
48 162 1
48 164 1
48 167 1
48 169 1
48 188 1
48 190 1
48 209 1
48 210 1
48 216 1
48 223 1
48 226 1
48 228 1
49 51 1
49 54 1
49 57 1
49 60 1
49 63 1
49 65 1
49 67 1
49 76 1
49 77 1
49 78 1
49 79 1
49 81 1
49 90 1
49 91 1
49 93 1
49 94 1
49 99 1
49 113 1
49 114 1
49 121 1
49 125 1
49 128 1
49 139 1
49 142 1
49 143 1
49 144 1
49 146 1
49 148 1
49 153 1
49 155 1
49 158 1
49 165 1
49 169 1
49 172 1
49 185 1
49 189 1
49 194 1
49 196 1
49 198 1
49 199 1
49 201 1
49 203 1
49 225 1
49 227 1
50 54 1
50 58 1
50 60 1
50 64 1
50 65 1
50 66 1
50 73 1
50 75 1
50 82 1
50 85 1
50 92 1
50 98 1
50 109 1
50 113 1
50 118 1
50 125 1
50 127 1
50 129 1
50 130 1
50 131 1
50 132 1
50 139 1
50 140 1
50 141 1
50 147 1
50 151 1
50 152 1
50 153 1
50 156 1
50 157 1
50 160 1
50 161 1
50 171 1
50 172 1
50 178 1
50 179 1
50 185 1
50 193 1
50 196 1
50 198 1
50 202 1
50 203 1
50 209 1
50 212 1
50 213 1
50 219 1
51 53 1
51 57 1
51 59 1
51 61 1
51 63 1
51 64 1
51 71 1
51 76 1
51 78 1
51 79 1
51 93 1
51 94 1
51 95 1
51 96 1
51 99 1
51 102 1
51 107 1
51 117 1
51 120 1
51 122 1
51 131 1
51 132 1
51 134 1
51 137 1
51 143 1
51 155 1
51 165 1
51 166 1
51 177 1
51 181 1
51 189 1
51 198 1
51 199 1
51 201 1
51 204 1
51 215 1
51 222 1
51 225 1
52 66 1
52 74 1
52 75 1
52 78 1
52 82 1
52 89 1
52 95 1
52 102 1
52 117 1
52 130 1
52 132 1
52 152 1
52 156 1
52 157 1
52 164 1
52 165 1
52 169 1
52 183 1
52 190 1
52 191 1
52 199 1
52 205 1
52 210 1
52 215 1
52 216 1
52 218 1
52 223 1
53 57 1
53 59 1
53 60 1
53 61 1
53 64 1
53 69 1
53 71 1
53 84 1
53 85 1
53 96 1
53 99 1
53 113 1
53 120 1
53 125 1
53 129 1
53 131 1
53 134 1
53 136 1
53 137 1
53 143 1
53 155 1
53 158 1
53 173 1
53 185 1
53 194 1
53 198 1
53 204 1
53 209 1
53 211 1
53 213 1
53 222 1
53 227 1
54 55 1
54 58 1
54 65 1
54 68 1
54 79 1
54 83 1
54 89 1
54 91 1
54 93 1
54 94 1
54 97 1
54 104 1
54 114 1
54 124 1
54 133 1
54 135 1
54 139 1
54 140 1
54 144 1
54 145 1
54 147 1
54 148 1
54 153 1
54 157 1
54 168 1
54 171 1
54 172 1
54 174 1
54 180 1
54 183 1
54 187 1
54 189 1
54 196 1
54 199 1
54 200 1
54 202 1
54 203 1
54 218 1
54 224 1
55 68 1
55 72 1
55 91 1
55 97 1
55 102 1
55 104 1
55 105 1
55 112 1
55 114 1
55 115 1
55 117 1
55 118 1
55 127 1
55 138 1
55 145 1
55 148 1
55 149 1
55 150 1
55 154 1
55 159 1
55 162 1
55 164 1
55 166 1
55 175 1
55 183 1
55 186 1
55 188 1
55 189 1
55 190 1
55 192 1
55 193 1
55 197 1
55 200 1
55 201 1
55 205 1
55 206 1
55 207 1
55 208 1
55 216 1
55 220 1
55 221 1
55 224 1
56 57 1
56 66 1
56 71 1
56 88 1
56 96 1
56 100 1
56 101 1
56 102 1
56 103 1
56 108 1
56 116 1
56 134 1
56 149 1
56 160 1
56 164 1
56 169 1
56 170 1
56 181 1
56 182 1
56 184 1
56 188 1
56 190 1
56 191 1
56 197 1
56 211 1
56 216 1
56 222 1
56 223 1
56 226 1
57 58 1
57 63 1
57 64 1
57 66 1
57 67 1
57 71 1
57 75 1
57 78 1
57 84 1
57 86 1
57 95 1
57 98 1
57 106 1
57 116 1
57 120 1
57 122 1
57 128 1
57 131 1
57 132 1
57 134 1
57 137 1
57 139 1
57 155 1
57 156 1
57 160 1
57 169 1
57 177 1
57 181 1
57 182 1
57 184 1
57 189 1
57 199 1
57 201 1
57 213 1
57 214 1
57 222 1
57 223 1
58 62 1
58 64 1
58 65 1
58 75 1
58 81 1
58 86 1
58 90 1
58 92 1
58 95 1
58 98 1
58 106 1
58 112 1
58 119 1
58 123 1
58 128 1
58 135 1
58 139 1
58 142 1
58 145 1
58 146 1
58 148 1
58 153 1
58 155 1
58 156 1
58 161 1
58 163 1
58 167 1
58 169 1
58 178 1
58 185 1
58 187 1
58 189 1
58 193 1
58 195 1
58 199 1
58 206 1
58 207 1
58 215 1
58 218 1
58 224 1
58 227 1
59 61 1
59 62 1
59 69 1
59 76 1
59 83 1
59 96 1
59 97 1
59 100 1
59 105 1
59 111 1
59 113 1
59 116 1
59 126 1
59 133 1
59 134 1
59 137 1
59 138 1
59 143 1
59 153 1
59 158 1
59 163 1
59 166 1
59 171 1
59 173 1
59 176 1
59 178 1
59 186 1
59 193 1
59 195 1
59 204 1
59 208 1
59 221 1
59 222 1
59 227 1
59 228 1
60 64 1
60 66 1
60 79 1
60 82 1
60 85 1
60 88 1
60 98 1
60 99 1
60 113 1
60 122 1
60 125 1
60 128 1
60 131 1
60 132 1
60 141 1
60 147 1
60 157 1
60 172 1
60 179 1
60 181 1
60 184 1
60 185 1
60 196 1
60 198 1
60 201 1
60 202 1
60 203 1
60 217 1
61 62 1
61 65 1
61 82 1
61 85 1
61 93 1
61 94 1
61 102 1
61 107 1
61 113 1
61 120 1
61 143 1
61 158 1
61 163 1
61 165 1
61 215 1
62 83 1
62 85 1
62 92 1
62 106 1
62 113 1
62 120 1
62 130 1
62 137 1
62 141 1
62 143 1
62 152 1
62 153 1
62 156 1
62 158 1
62 163 1
62 171 1
62 177 1
62 192 1
62 193 1
62 200 1
62 201 1
62 206 1
62 208 1
62 214 1
62 219 1
62 221 1
63 66 1
63 67 1
63 71 1
63 73 1
63 75 1
63 78 1
63 86 1
63 89 1
63 106 1
63 114 1
63 115 1
63 116 1
63 134 1
63 135 1
63 137 1
63 139 1
63 148 1
63 155 1
63 169 1
63 177 1
63 181 1
63 184 1
63 189 1
63 199 1
63 201 1
63 214 1
63 223 1
63 224 1
63 225 1
64 67 1
64 69 1
64 71 1
64 78 1
64 84 1
64 88 1
64 92 1
64 98 1
64 99 1
64 111 1
64 113 1
64 118 1
64 120 1
64 125 1
64 128 1
64 131 1
64 132 1
64 134 1
64 136 1
64 137 1
64 141 1
64 142 1
64 143 1
64 146 1
64 155 1
64 156 1
64 161 1
64 162 1
64 166 1
64 170 1
64 182 1
64 185 1
64 192 1
64 201 1
64 208 1
64 211 1
64 213 1
64 214 1
64 221 1
64 227 1
65 69 1
65 70 1
65 72 1
65 75 1
65 77 1
65 80 1
65 81 1
65 82 1
65 90 1
65 93 1
65 94 1
65 98 1
65 107 1
65 112 1
65 113 1
65 119 1
65 121 1
65 125 1
65 127 1
65 128 1
65 133 1
65 135 1
65 136 1
65 139 1
65 140 1
65 143 1
65 146 1
65 148 1
65 151 1
65 153 1
65 158 1
65 163 1
65 168 1
65 171 1
65 172 1
65 178 1
65 185 1
65 186 1
65 193 1
65 194 1
65 195 1
65 196 1
65 203 1
65 207 1
65 212 1
65 215 1
65 218 1
65 227 1
66 71 1
66 73 1
66 78 1
66 88 1
66 89 1
66 95 1
66 98 1
66 102 1
66 103 1
66 106 1
66 116 1
66 122 1
66 124 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 152 1
66 156 1
66 157 1
66 160 1
66 179 1
66 181 1
66 184 1
66 185 1
66 187 1
66 191 1
66 196 1
66 198 1
66 202 1
66 209 1
66 213 1
66 223 1
67 71 1
67 72 1
67 76 1
67 78 1
67 84 1
67 90 1
67 99 1
67 115 1
67 117 1
67 123 1
67 128 1
67 134 1
67 142 1
67 144 1
67 146 1
67 148 1
67 155 1
67 159 1
67 162 1
67 164 1
67 166 1
67 169 1
67 182 1
67 188 1
67 189 1
67 190 1
67 192 1
67 201 1
67 217 1
67 220 1
67 225 1
68 72 1
68 74 1
68 87 1
68 88 1
68 89 1
68 97 1
68 114 1
68 145 1
68 148 1
68 153 1
68 161 1
68 164 1
68 168 1
68 175 1
68 176 1
68 182 1
68 187 1
68 189 1
68 191 1
68 193 1
68 197 1
68 207 1
68 216 1
68 218 1
68 224 1
68 226 1
69 71 1
69 77 1
69 83 1
69 84 1
69 96 1
69 99 1
69 104 1
69 111 1
69 115 1
69 116 1
69 118 1
69 126 1
69 127 1
69 133 1
69 134 1
69 136 1
69 137 1
69 141 1
69 142 1
69 143 1
69 149 1
69 153 1
69 163 1
69 166 1
69 170 1
69 173 1
69 178 1
69 192 1
69 193 1
69 194 1
69 201 1
69 204 1
69 208 1
69 211 1
69 221 1
69 222 1
69 227 1
70 71 1
70 90 1
70 93 1
70 94 1
70 95 1
70 103 1
70 107 1
70 108 1
70 112 1
70 116 1
70 117 1
70 119 1
70 122 1
70 123 1
70 127 1
70 133 1
70 135 1
70 139 1
70 144 1
70 169 1
70 174 1
70 176 1
70 178 1
70 186 1
70 191 1
70 195 1
70 199 1
70 205 1
70 212 1
70 218 1
70 222 1
70 224 1
70 225 1
70 227 1
71 76 1
71 78 1
71 84 1
71 95 1
71 96 1
71 99 1
71 102 1
71 103 1
71 107 1
71 116 1
71 117 1
71 119 1
71 120 1
71 122 1
71 128 1
71 131 1
71 132 1
71 134 1
71 136 1
71 137 1
71 138 1
71 142 1
71 155 1
71 156 1
71 160 1
71 166 1
71 169 1
71 176 1
71 177 1
71 178 1
71 181 1
71 182 1
71 189 1
71 190 1
71 191 1
71 194 1
71 195 1
71 198 1
71 201 1
71 211 1
71 214 1
71 217 1
71 221 1
71 222 1
71 225 1
71 227 1
72 77 1
72 81 1
72 90 1
72 97 1
72 111 1
72 116 1
72 121 1
72 123 1
72 133 1
72 134 1
72 138 1
72 139 1
72 144 1
72 148 1
72 153 1
72 159 1
72 166 1
72 167 1
72 168 1
72 174 1
72 176 1
72 178 1
72 182 1
72 184 1
72 187 1
72 189 1
72 192 1
72 193 1
72 201 1
72 202 1
72 207 1
72 218 1
72 220 1
72 224 1
72 226 1
72 228 1
73 89 1
73 92 1
73 98 1
73 103 1
73 106 1
73 116 1
73 124 1
73 129 1
73 131 1
73 141 1
73 152 1
73 156 1
73 160 1
73 167 1
73 181 1
73 184 1
73 185 1
73 198 1
73 202 1
73 204 1
73 213 1
73 214 1
73 219 1
74 75 1
74 82 1
74 87 1
74 89 1
74 109 1
74 112 1
74 117 1
74 119 1
74 127 1
74 130 1
74 145 1
74 151 1
74 152 1
74 156 1
74 160 1
74 161 1
74 162 1
74 164 1
74 169 1
74 175 1
74 190 1
74 191 1
74 205 1
74 206 1
74 207 1
74 210 1
74 212 1
74 215 1
74 216 1
74 218 1
75 81 1
75 82 1
75 86 1
75 90 1
75 93 1
75 98 1
75 108 1
75 119 1
75 121 1
75 122 1
75 123 1
75 128 1
75 129 1
75 135 1
75 139 1
75 146 1
75 151 1
75 155 1
75 156 1
75 169 1
75 172 1
75 185 1
75 196 1
75 198 1
75 199 1
75 209 1
75 210 1
75 212 1
75 213 1
75 215 1
75 223 1
75 225 1
76 80 1
76 83 1
76 90 1
76 94 1
76 96 1
76 97 1
76 99 1
76 100 1
76 102 1
76 104 1
76 105 1
76 107 1
76 127 1
76 138 1
76 144 1
76 147 1
76 149 1
76 153 1
76 154 1
76 166 1
76 175 1
76 178 1
76 193 1
76 197 1
76 203 1
76 208 1
76 217 1
76 220 1
76 225 1
76 227 1
77 81 1
77 90 1
77 94 1
77 104 1
77 111 1
77 112 1
77 113 1
77 121 1
77 126 1
77 127 1
77 129 1
77 133 1
77 135 1
77 139 1
77 140 1
77 142 1
77 143 1
77 144 1
77 146 1
77 149 1
77 151 1
77 153 1
77 158 1
77 159 1
77 167 1
77 168 1
77 172 1
77 173 1
77 174 1
77 186 1
77 192 1
77 193 1
77 194 1
77 207 1
77 208 1
77 227 1
77 228 1
78 93 1
78 95 1
78 102 1
78 108 1
78 117 1
78 120 1
78 130 1
78 131 1
78 132 1
78 155 1
78 165 1
78 169 1
78 172 1
78 177 1
78 181 1
78 183 1
78 189 1
78 190 1
78 196 1
78 198 1
78 199 1
78 201 1
78 210 1
78 215 1
78 223 1
78 225 1
79 83 1
79 91 1
79 99 1
79 104 1
79 114 1
79 124 1
79 141 1
79 143 1
79 144 1
79 148 1
79 149 1
79 153 1
79 154 1
79 159 1
79 165 1
79 166 1
79 172 1
79 174 1
79 181 1
79 184 1
79 196 1
79 198 1
79 200 1
79 201 1
79 202 1
79 203 1
79 204 1
80 82 1
80 85 1
80 96 1
80 102 1
80 107 1
80 108 1
80 109 1
80 110 1
80 112 1
80 118 1
80 119 1
80 127 1
80 129 1
80 147 1
80 150 1
80 154 1
80 165 1
80 167 1
80 172 1
80 173 1
80 186 1
80 190 1
80 194 1
80 205 1
80 207 1
80 209 1
80 211 1
80 212 1
80 215 1
80 225 1
81 86 1
81 90 1
81 91 1
81 94 1
81 98 1
81 106 1
81 111 1
81 114 1
81 121 1
81 123 1
81 126 1
81 128 1
81 129 1
81 135 1
81 137 1
81 139 1
81 140 1
81 142 1
81 143 1
81 145 1
81 146 1
81 148 1
81 151 1
81 153 1
81 158 1
81 167 1
81 172 1
81 174 1
81 185 1
81 192 1
81 193 1
81 196 1
81 201 1
81 206 1
81 207 1
81 228 1
82 83 1
82 85 1
82 91 1
82 93 1
82 94 1
82 98 1
82 104 1
82 107 1
82 113 1
82 125 1
82 127 1
82 129 1
82 130 1
82 135 1
82 140 1
82 145 1
82 146 1
82 150 1
82 151 1
82 154 1
82 156 1
82 158 1
82 165 1
82 172 1
82 173 1
82 183 1
82 196 1
82 198 1
82 200 1
82 203 1
82 206 1
82 208 1
82 209 1
82 210 1
82 212 1
82 215 1
83 85 1
83 94 1
83 96 1
83 97 1
83 100 1
83 104 1
83 113 1
83 124 1
83 127 1
83 138 1
83 140 1
83 143 1
83 147 1
83 149 1
83 153 1
83 154 1
83 158 1
83 165 1
83 166 1
83 171 1
83 172 1
83 175 1
83 180 1
83 181 1
83 187 1
83 197 1
83 198 1
83 200 1
83 201 1
83 202 1
83 203 1
83 208 1
83 219 1
83 227 1
84 110 1
84 112 1
84 115 1
84 117 1
84 119 1
84 120 1
84 137 1
84 142 1
84 155 1
84 156 1
84 160 1
84 169 1
84 186 1
84 190 1
84 194 1
84 211 1
84 214 1
84 215 1
84 221 1
84 222 1
84 225 1
84 228 1
85 96 1
85 102 1
85 109 1
85 113 1
85 118 1
85 124 1
85 125 1
85 127 1
85 129 1
85 130 1
85 131 1
85 147 1
85 157 1
85 158 1
85 165 1
85 171 1
85 181 1
85 197 1
85 198 1
85 208 1
85 209 1
85 211 1
85 213 1
85 219 1
85 227 1
86 89 1
86 98 1
86 106 1
86 115 1
86 119 1
86 121 1
86 135 1
86 137 1
86 145 1
86 150 1
86 152 1
86 155 1
86 156 1
86 169 1
86 199 1
86 206 1
86 214 1
86 215 1
86 223 1
86 228 1
87 88 1
87 92 1
87 97 1
87 100 1
87 109 1
87 111 1
87 116 1
87 126 1
87 141 1
87 149 1
87 152 1
87 161 1
87 167 1
87 175 1
87 176 1
87 184 1
87 187 1
87 191 1
87 193 1
87 197 1
87 207 1
87 208 1
87 216 1
87 226 1
88 97 1
88 98 1
88 111 1
88 116 1
88 126 1
88 128 1
88 131 1
88 141 1
88 149 1
88 160 1
88 161 1
88 162 1
88 164 1
88 167 1
88 175 1
88 176 1
88 179 1
88 182 1
88 184 1
88 187 1
88 191 1
88 196 1
88 197 1
88 218 1
88 226 1
89 106 1
89 114 1
89 116 1
89 124 1
89 135 1
89 145 1
89 148 1
89 152 1
89 180 1
89 181 1
89 184 1
89 187 1
89 189 1
89 191 1
89 197 1
89 199 1
89 206 1
89 216 1
89 223 1
89 224 1
90 94 1
90 98 1
90 107 1
90 108 1
90 111 1
90 112 1
90 113 1
90 119 1
90 121 1
90 123 1
90 126 1
90 127 1
90 133 1
90 135 1
90 136 1
90 139 1
90 140 1
90 142 1
90 144 1
90 146 1
90 151 1
90 153 1
90 161 1
90 167 1
90 168 1
90 172 1
90 174 1
90 178 1
90 185 1
90 186 1
90 192 1
90 193 1
90 194 1
90 195 1
90 207 1
90 212 1
90 218 1
90 220 1
90 225 1
90 227 1
90 228 1
91 98 1
91 112 1
91 114 1
91 125 1
91 127 1
91 130 1
91 137 1
91 141 1
91 143 1
91 144 1
91 145 1
91 146 1
91 148 1
91 150 1
91 159 1
91 162 1
91 167 1
91 170 1
91 172 1
91 183 1
91 186 1
91 189 1
91 192 1
91 200 1
91 201 1
91 206 1
91 207 1
91 208 1
92 98 1
92 106 1
92 118 1
92 130 1
92 131 1
92 132 1
92 141 1
92 143 1
92 145 1
92 152 1
92 153 1
92 156 1
92 161 1
92 163 1
92 167 1
92 171 1
92 184 1
92 187 1
92 193 1
92 200 1
92 208 1
93 94 1
93 106 1
93 107 1
93 108 1
93 119 1
93 122 1
93 133 1
93 135 1
93 139 1
93 148 1
93 153 1
93 158 1
93 165 1
93 169 1
93 178 1
93 180 1
93 199 1
93 212 1
93 215 1
93 218 1
93 223 1
93 225 1
94 107 1
94 112 1
94 113 1
94 127 1
94 139 1
94 140 1
94 143 1
94 146 1
94 148 1
94 153 1
94 158 1
94 165 1
94 172 1
94 178 1
94 186 1
94 194 1
94 201 1
94 203 1
94 215 1
94 218 1
94 220 1
94 227 1
95 102 1
95 106 1
95 117 1
95 119 1
95 120 1
95 128 1
95 130 1
95 132 1
95 138 1
95 152 1
95 153 1
95 156 1
95 157 1
95 161 1
95 165 1
95 169 1
95 176 1
95 177 1
95 178 1
95 182 1
95 191 1
95 193 1
95 195 1
95 198 1
95 199 1
95 218 1
96 100 1
96 101 1
96 102 1
96 103 1
96 105 1
96 107 1
96 108 1
96 109 1
96 110 1
96 134 1
96 138 1
96 147 1
96 149 1
96 154 1
96 165 1
96 166 1
96 170 1
96 181 1
96 188 1
96 190 1
96 194 1
96 197 1
96 198 1
96 205 1
96 209 1
96 211 1
96 217 1
96 222 1
96 225 1
97 100 1
97 104 1
97 111 1
97 116 1
97 124 1
97 126 1
97 133 1
97 138 1
97 149 1
97 153 1
97 166 1
97 168 1
97 171 1
97 174 1
97 175 1
97 176 1
97 178 1
97 179 1
97 182 1
97 184 1
97 187 1
97 191 1
97 193 1
97 197 1
97 200 1
97 202 1
97 208 1
97 226 1
98 114 1
98 123 1
98 125 1
98 128 1
98 129 1
98 131 1
98 139 1
98 140 1
98 141 1
98 142 1
98 145 1
98 146 1
98 148 1
98 151 1
98 155 1
98 156 1
98 160 1
98 161 1
98 162 1
98 164 1
98 167 1
98 169 1
98 172 1
98 184 1
98 185 1
98 196 1
98 209 1
98 210 1
98 213 1
98 214 1
98 223 1
99 113 1
99 122 1
99 128 1
99 132 1
99 136 1
99 139 1
99 142 1
99 143 1
99 153 1
99 166 1
99 182 1
99 185 1
99 194 1
99 201 1
99 202 1
99 217 1
99 225 1
99 227 1
100 101 1
100 103 1
100 105 1
100 109 1
100 116 1
100 122 1
100 124 1
100 126 1
100 133 1
100 134 1
100 138 1
100 149 1
100 152 1
100 153 1
100 154 1
100 163 1
100 166 1
100 168 1
100 176 1
100 178 1
100 180 1
100 181 1
100 184 1
100 187 1
100 191 1
100 195 1
100 197 1
100 202 1
100 204 1
100 205 1
100 212 1
100 216 1
100 219 1
100 222 1
100 226 1
101 103 1
101 108 1
101 116 1
101 121 1
101 126 1
101 129 1
101 133 1
101 134 1
101 149 1
101 154 1
101 166 1
101 167 1
101 168 1
101 172 1
101 173 1
101 174 1
101 180 1
101 181 1
101 184 1
101 186 1
101 188 1
101 202 1
101 204 1
101 205 1
101 207 1
101 209 1
101 212 1
101 216 1
101 222 1
101 223 1
101 226 1
101 228 1
102 107 1
102 109 1
102 117 1
102 118 1
102 119 1
102 120 1
102 130 1
102 131 1
102 132 1
102 138 1
102 147 1
102 154 1
102 157 1
102 165 1
102 175 1
102 177 1
102 181 1
102 183 1
102 190 1
102 191 1
102 197 1
102 198 1
102 205 1
102 211 1
102 216 1
102 221 1
103 108 1
103 109 1
103 116 1
103 122 1
103 124 1
103 126 1
103 129 1
103 133 1
103 149 1
103 157 1
103 160 1
103 166 1
103 169 1
103 179 1
103 181 1
103 196 1
103 198 1
103 202 1
103 204 1
103 209 1
103 213 1
103 219 1
103 222 1
103 225 1
104 107 1
104 126 1
104 127 1
104 140 1
104 144 1
104 147 1
104 149 1
104 154 1
104 158 1
104 159 1
104 167 1
104 168 1
104 172 1
104 174 1
104 175 1
104 186 1
104 197 1
104 203 1
104 207 1
104 208 1
104 217 1
104 220 1
104 227 1
105 107 1
105 115 1
105 117 1
105 133 1
105 138 1
105 154 1
105 166 1
105 186 1
105 188 1
105 189 1
105 224 1
106 116 1
106 122 1
106 124 1
106 128 1
106 133 1
106 135 1
106 145 1
106 148 1
106 152 1
106 153 1
106 156 1
106 163 1
106 176 1
106 177 1
106 180 1
106 181 1
106 184 1
106 187 1
106 189 1
106 191 1
106 193 1
106 197 1
106 199 1
106 201 1
106 202 1
106 204 1
106 206 1
106 214 1
106 218 1
106 224 1
107 112 1
107 117 1
107 119 1
107 127 1
107 138 1
107 154 1
107 158 1
107 165 1
107 175 1
107 186 1
107 190 1
107 194 1
107 203 1
107 205 1
107 215 1
107 220 1
107 225 1
107 227 1
108 122 1
108 123 1
108 139 1
108 151 1
108 154 1
108 164 1
108 165 1
108 169 1
108 174 1
108 179 1
108 190 1
108 196 1
108 198 1
108 205 1
108 209 1
108 216 1
108 223 1
108 225 1
109 118 1
109 126 1
109 130 1
109 152 1
109 156 1
109 157 1
109 160 1
109 161 1
109 176 1
109 191 1
109 195 1
109 209 1
109 211 1
109 212 1
109 213 1
109 219 1
109 222 1
110 115 1
110 150 1
110 162 1
110 167 1
110 170 1
110 173 1
110 188 1
110 190 1
110 194 1
110 209 1
110 210 1
110 211 1
111 115 1
111 116 1
111 121 1
111 126 1
111 133 1
111 134 1
111 136 1
111 137 1
111 141 1
111 149 1
111 153 1
111 159 1
111 162 1
111 166 1
111 167 1
111 170 1
111 182 1
111 184 1
111 192 1
111 193 1
111 201 1
111 202 1
111 204 1
111 208 1
111 214 1
111 221 1
111 222 1
111 226 1
111 228 1
112 113 1
112 115 1
112 117 1
112 118 1
112 119 1
112 120 1
112 125 1
112 127 1
112 140 1
112 142 1
112 145 1
112 146 1
112 151 1
112 158 1
112 161 1
112 162 1
112 172 1
112 183 1
112 186 1
112 192 1
112 193 1
112 194 1
112 206 1
112 207 1
112 208 1
112 215 1
112 218 1
112 220 1
112 221 1
112 227 1
113 118 1
113 125 1
113 127 1
113 140 1
113 143 1
113 146 1
113 147 1
113 153 1
113 158 1
113 163 1
113 171 1
113 172 1
113 178 1
113 185 1
113 193 1
113 203 1
113 208 1
113 215 1
113 227 1
114 128 1
114 129 1
114 140 1
114 144 1
114 145 1
114 148 1
114 159 1
114 164 1
114 167 1
114 172 1
114 174 1
114 183 1
114 184 1
114 187 1
114 196 1
114 200 1
114 201 1
114 202 1
114 223 1
114 226 1
115 117 1
115 134 1
115 137 1
115 138 1
115 150 1
115 155 1
115 167 1
115 170 1
115 173 1
115 186 1
115 188 1
115 189 1
115 192 1
115 201 1
115 206 1
115 207 1
115 221 1
115 222 1
115 224 1
115 228 1
116 119 1
116 122 1
116 124 1
116 126 1
116 128 1
116 133 1
116 134 1
116 148 1
116 149 1
116 153 1
116 156 1
116 160 1
116 166 1
116 169 1
116 173 1
116 174 1
116 176 1
116 179 1
116 181 1
116 182 1
116 184 1
116 188 1
116 197 1
116 201 1
116 202 1
116 204 1
116 214 1
116 216 1
116 221 1
116 222 1
116 225 1
116 226 1
116 228 1
117 119 1
117 120 1
117 134 1
117 138 1
117 154 1
117 155 1
117 165 1
117 169 1
117 176 1
117 177 1
117 183 1
117 186 1
117 188 1
117 189 1
117 190 1
117 191 1
117 195 1
117 197 1
117 199 1
117 205 1
117 206 1
117 215 1
117 216 1
117 218 1
117 220 1
117 221 1
117 224 1
117 225 1
118 119 1
118 120 1
118 125 1
118 127 1
118 130 1
118 131 1
118 132 1
118 141 1
118 142 1
118 147 1
118 161 1
118 162 1
118 175 1
118 183 1
118 193 1
118 207 1
118 208 1
118 211 1
118 221 1
118 227 1
119 120 1
119 123 1
119 135 1
119 142 1
119 155 1
119 156 1
119 160 1
119 161 1
119 167 1
119 169 1
119 176 1
119 182 1
119 186 1
119 191 1
119 193 1
119 194 1
119 195 1
119 199 1
119 207 1
119 211 1
119 212 1
119 215 1
119 218 1
119 221 1
119 222 1
119 224 1
119 228 1
120 130 1
120 131 1
120 132 1
120 137 1
120 138 1
120 155 1
120 156 1
120 165 1
120 177 1
120 211 1
120 215 1
120 221 1
120 222 1
121 126 1
121 129 1
121 133 1
121 135 1
121 137 1
121 139 1
121 140 1
121 143 1
121 150 1
121 153 1
121 158 1
121 167 1
121 172 1
121 173 1
121 174 1
121 185 1
121 204 1
121 228 1
122 124 1
122 128 1
122 133 1
122 139 1
122 153 1
122 157 1
122 166 1
122 169 1
122 179 1
122 181 1
122 185 1
122 196 1
122 198 1
122 201 1
122 202 1
122 204 1
122 213 1
122 222 1
122 223 1
122 225 1
123 128 1
123 139 1
123 142 1
123 144 1
123 146 1
123 148 1
123 164 1
123 167 1
123 169 1
123 174 1
123 182 1
123 199 1
123 218 1
123 223 1
123 225 1
123 228 1
124 130 1
124 133 1
124 152 1
124 153 1
124 154 1
124 157 1
124 163 1
124 165 1
124 171 1
124 177 1
124 180 1
124 181 1
124 184 1
124 187 1
124 191 1
124 197 1
124 198 1
124 200 1
124 202 1
124 204 1
124 219 1
125 127 1
125 130 1
125 131 1
125 132 1
125 141 1
125 146 1
125 147 1
125 162 1
125 172 1
125 183 1
125 185 1
125 196 1
125 203 1
125 210 1
125 215 1
126 129 1
126 133 1
126 136 1
126 140 1
126 141 1
126 149 1
126 151 1
126 153 1
126 166 1
126 167 1
126 170 1
126 172 1
126 173 1
126 174 1
126 179 1
126 184 1
126 202 1
126 204 1
126 208 1
126 209 1
126 219 1
126 222 1
126 226 1
126 228 1
127 140 1
127 145 1
127 146 1
127 147 1
127 151 1
127 158 1
127 161 1
127 162 1
127 168 1
127 171 1
127 172 1
127 175 1
127 183 1
127 186 1
127 192 1
127 194 1
127 203 1
127 206 1
127 207 1
127 208 1
127 212 1
127 217 1
127 220 1
127 227 1
128 132 1
128 139 1
128 146 1
128 148 1
128 153 1
128 156 1
128 164 1
128 178 1
128 179 1
128 182 1
128 184 1
128 185 1
128 187 1
128 193 1
128 196 1
128 199 1
128 201 1
128 202 1
128 218 1
128 223 1
129 131 1
129 140 1
129 150 1
129 151 1
129 154 1
129 157 1
129 158 1
129 167 1
129 172 1
129 173 1
129 174 1
129 196 1
129 198 1
129 204 1
129 209 1
129 210 1
129 213 1
129 219 1
129 223 1
129 228 1
130 131 1
130 132 1
130 141 1
130 145 1
130 150 1
130 152 1
130 156 1
130 157 1
130 160 1
130 161 1
130 165 1
130 177 1
130 181 1
130 183 1
130 191 1
130 197 1
130 198 1
130 200 1
130 206 1
130 208 1
130 210 1
130 211 1
130 215 1
131 132 1
131 137 1
131 141 1
131 155 1
131 156 1
131 160 1
131 161 1
131 181 1
131 185 1
131 198 1
131 209 1
131 210 1
131 211 1
131 213 1
131 214 1
132 141 1
132 147 1
132 157 1
132 165 1
132 175 1
132 177 1
132 181 1
132 183 1
132 184 1
132 198 1
132 200 1
132 201 1
133 135 1
133 136 1
133 139 1
133 144 1
133 148 1
133 153 1
133 154 1
133 163 1
133 166 1
133 168 1
133 173 1
133 174 1
133 176 1
133 178 1
133 180 1
133 186 1
133 193 1
133 195 1
133 204 1
133 205 1
133 212 1
133 216 1
133 218 1
133 222 1
133 224 1
133 228 1
134 137 1
134 138 1
134 144 1
134 149 1
134 155 1
134 159 1
134 166 1
134 170 1
134 173 1
134 177 1
134 181 1
134 182 1
134 184 1
134 188 1
134 189 1
134 192 1
134 197 1
134 201 1
134 204 1
134 208 1
134 221 1
134 222 1
135 140 1
135 143 1
135 145 1
135 148 1
135 152 1
135 153 1
135 156 1
135 158 1
135 163 1
135 180 1
135 186 1
135 189 1
135 193 1
135 195 1
135 199 1
135 206 1
135 212 1
135 215 1
135 224 1
136 142 1
136 153 1
136 163 1
136 178 1
136 185 1
136 193 1
136 194 1
136 195 1
136 204 1
136 222 1
136 227 1
137 141 1
137 143 1
137 146 1
137 150 1
137 155 1
137 158 1
137 170 1
137 173 1
137 177 1
137 181 1
137 189 1
137 192 1
137 201 1
137 204 1
137 206 1
137 211 1
137 214 1
137 221 1
137 222 1
138 153 1
138 166 1
138 176 1
138 177 1
138 188 1
138 189 1
138 192 1
138 193 1
138 197 1
138 200 1
138 201 1
138 208 1
138 220 1
138 221 1
138 224 1
139 140 1
139 143 1
139 144 1
139 146 1
139 148 1
139 153 1
139 155 1
139 166 1
139 168 1
139 169 1
139 172 1
139 174 1
139 178 1
139 185 1
139 196 1
139 199 1
139 202 1
139 218 1
139 223 1
139 225 1
140 143 1
140 145 1
140 151 1
140 153 1
140 158 1
140 167 1
140 168 1
140 171 1
140 172 1
140 174 1
140 186 1
140 193 1
140 196 1
140 203 1
140 207 1
140 208 1
140 212 1
140 227 1
141 143 1
141 149 1
141 159 1
141 160 1
141 161 1
141 162 1
141 167 1
141 170 1
141 181 1
141 184 1
141 192 1
141 200 1
141 201 1
141 208 1
141 211 1
142 146 1
142 162 1
142 167 1
142 192 1
142 194 1
142 211 1
142 221 1
142 227 1
142 228 1
143 144 1
143 145 1
143 146 1
143 148 1
143 153 1
143 158 1
143 163 1
143 166 1
143 171 1
143 172 1
143 173 1
143 185 1
143 192 1
143 193 1
143 200 1
143 201 1
143 202 1
143 204 1
143 206 1
143 208 1
144 148 1
144 149 1
144 153 1
144 159 1
144 166 1
144 172 1
144 174 1
144 189 1
144 192 1
144 201 1
144 202 1
144 225 1
145 148 1
145 150 1
145 152 1
145 153 1
145 167 1
145 183 1
145 187 1
145 189 1
145 192 1
145 193 1
145 200 1
145 206 1
145 207 1
145 208 1
145 224 1
146 148 1
146 155 1
146 158 1
146 172 1
146 185 1
146 189 1
146 192 1
146 199 1
146 201 1
146 206 1
146 215 1
146 223 1
147 153 1
147 154 1
147 157 1
147 165 1
147 175 1
147 196 1
147 198 1
147 202 1
147 203 1
147 217 1
147 227 1
148 153 1
148 159 1
148 166 1
148 172 1
148 174 1
148 184 1
148 187 1
148 189 1
148 192 1
148 193 1
148 199 1
148 200 1
148 201 1
148 202 1
148 218 1
148 223 1
148 224 1
149 154 1
149 159 1
149 166 1
149 170 1
149 172 1
149 174 1
149 175 1
149 179 1
149 181 1
149 184 1
149 188 1
149 197 1
149 200 1
149 201 1
149 202 1
149 208 1
149 217 1
149 226 1
149 227 1
150 152 1
150 154 1
150 155 1
150 158 1
150 167 1
150 170 1
150 172 1
150 173 1
150 186 1
150 188 1
150 198 1
150 206 1
150 207 1
150 210 1
150 216 1
151 161 1
151 162 1
151 164 1
151 167 1
151 168 1
151 172 1
151 174 1
151 179 1
151 185 1
151 196 1
151 207 1
151 209 1
151 212 1
151 218 1
152 156 1
152 157 1
152 160 1
152 161 1
152 163 1
152 176 1
152 177 1
152 181 1
152 187 1
152 191 1
152 193 1
152 195 1
152 197 1
152 200 1
152 206 1
152 207 1
152 214 1
152 215 1
152 216 1
152 219 1
152 221 1
153 156 1
153 157 1
153 158 1
153 163 1
153 166 1
153 168 1
153 171 1
153 174 1
153 176 1
153 177 1
153 178 1
153 180 1
153 182 1
153 184 1
153 185 1
153 187 1
153 189 1
153 193 1
153 196 1
153 199 1
153 200 1
153 201 1
153 202 1
153 204 1
153 206 1
153 218 1
153 224 1
153 227 1
154 158 1
154 165 1
154 167 1
154 168 1
154 172 1
154 173 1
154 180 1
154 181 1
154 186 1
154 188 1
154 190 1
154 197 1
154 198 1
154 205 1
154 207 1
154 212 1
154 216 1
154 225 1
155 156 1
155 160 1
155 169 1
155 177 1
155 189 1
155 199 1
155 201 1
155 206 1
155 210 1
155 213 1
155 214 1
155 215 1
155 223 1
155 225 1
156 157 1
156 160 1
156 161 1
156 163 1
156 176 1
156 178 1
156 185 1
156 191 1
156 193 1
156 195 1
156 199 1
156 206 1
156 210 1
156 213 1
156 214 1
156 215 1
156 218 1
156 221 1
156 222 1
156 223 1
157 165 1
157 177 1
157 179 1
157 181 1
157 191 1
157 196 1
157 198 1
157 202 1
157 209 1
157 213 1
157 219 1
158 163 1
158 171 1
158 172 1
158 173 1
158 186 1
158 193 1
158 198 1
158 203 1
158 204 1
158 206 1
158 208 1
158 215 1
158 219 1
159 162 1
159 164 1
159 166 1
159 167 1
159 170 1
159 172 1
159 174 1
159 181 1
159 184 1
159 188 1
159 189 1
159 190 1
159 192 1
159 197 1
159 200 1
159 201 1
159 208 1
159 226 1
160 161 1
160 162 1
160 167 1
160 169 1
160 176 1
160 185 1
160 191 1
160 193 1
160 195 1
160 209 1
160 211 1
160 213 1
160 214 1
160 221 1
160 222 1
160 228 1
161 162 1
161 164 1
161 167 1
161 175 1
161 178 1
161 182 1
161 191 1
161 193 1
161 195 1
161 207 1
161 218 1
161 221 1
161 227 1
162 164 1
162 167 1
162 170 1
162 175 1
162 183 1
162 190 1
162 192 1
162 207 1
162 208 1
162 211 1
162 220 1
163 171 1
163 176 1
163 185 1
163 193 1
163 195 1
163 204 1
163 214 1
163 219 1
163 221 1
163 227 1
164 167 1
164 169 1
164 174 1
164 175 1
164 179 1
164 183 1
164 190 1
164 191 1
164 196 1
164 205 1
164 207 1
164 216 1
164 218 1
164 220 1
164 223 1
164 226 1
165 172 1
165 177 1
165 180 1
165 183 1
165 189 1
165 190 1
165 196 1
165 197 1
165 198 1
165 199 1
165 203 1
165 205 1
165 215 1
165 225 1
166 174 1
166 176 1
166 178 1
166 182 1
166 184 1
166 192 1
166 193 1
166 200 1
166 201 1
166 202 1
166 204 1
166 208 1
166 217 1
166 222 1
166 225 1
167 170 1
167 172 1
167 173 1
167 174 1
167 184 1
167 188 1
167 192 1
167 207 1
167 208 1
167 209 1
167 216 1
167 226 1
167 228 1
168 174 1
168 178 1
168 180 1
168 186 1
168 193 1
168 205 1
168 207 1
168 212 1
168 216 1
168 218 1
169 176 1
169 182 1
169 190 1
169 191 1
169 195 1
169 199 1
169 205 1
169 216 1
169 218 1
169 222 1
169 223 1
169 224 1
169 225 1
169 228 1
170 181 1
170 184 1
170 188 1
170 192 1
170 197 1
170 208 1
170 211 1
170 221 1
170 222 1
171 185 1
171 187 1
171 193 1
171 202 1
171 208 1
171 219 1
172 173 1
172 174 1
172 180 1
172 185 1
172 186 1
172 188 1
172 196 1
172 198 1
172 201 1
172 202 1
172 203 1
172 207 1
172 208 1
172 210 1
173 186 1
173 188 1
173 194 1
173 204 1
173 209 1
173 222 1
173 228 1
174 179 1
174 196 1
174 202 1
174 226 1
174 228 1
175 176 1
175 183 1
175 187 1
175 190 1
175 191 1
175 197 1
175 200 1
175 203 1
175 208 1
175 217 1
175 218 1
175 220 1
176 178 1
176 182 1
176 187 1
176 191 1
176 193 1
176 195 1
176 197 1
176 201 1
176 214 1
176 216 1
176 218 1
176 221 1
176 224 1
177 181 1
177 189 1
177 193 1
177 197 1
177 198 1
177 200 1
177 201 1
178 182 1
178 185 1
178 187 1
178 191 1
178 193 1
178 195 1
178 218 1
178 227 1
179 185 1
179 196 1
179 202 1
179 217 1
180 205 1
180 216 1
181 184 1
181 187 1
181 188 1
181 190 1
181 197 1
181 198 1
181 200 1
181 201 1
181 202 1
181 204 1
181 211 1
181 214 1
181 216 1
182 184 1
182 187 1
182 191 1
182 193 1
182 195 1
182 201 1
182 218 1
182 222 1
183 190 1
183 200 1
183 203 1
183 205 1
183 206 1
183 208 1
183 210 1
183 215 1
183 220 1
184 187 1
184 196 1
184 197 1
184 200 1
184 201 1
184 202 1
184 208 1
184 214 1
184 216 1
184 226 1
185 193 1
185 196 1
185 202 1
185 204 1
185 213 1
186 192 1
186 193 1
186 194 1
186 195 1
186 206 1
186 207 1
186 208 1
186 212 1
186 215 1
186 221 1
186 227 1
187 189 1
187 191 1
187 193 1
187 197 1
187 200 1
187 201 1
187 202 1
187 216 1
187 218 1
188 189 1
188 190 1
188 197 1
188 207 1
188 216 1
188 223 1
188 224 1
188 226 1
188 228 1
189 192 1
189 193 1
189 199 1
189 200 1
189 201 1
189 206 1
189 215 1
189 220 1
189 224 1
189 225 1
190 191 1
190 205 1
190 211 1
190 216 1
190 220 1
190 223 1
190 225 1
191 195 1
191 197 1
191 199 1
191 205 1
191 216 1
191 218 1
191 221 1
191 224 1
192 193 1
192 200 1
192 201 1
192 206 1
192 207 1
192 208 1
192 220 1
192 221 1
192 224 1
192 228 1
193 195 1
193 200 1
193 201 1
193 206 1
193 207 1
193 208 1
193 214 1
193 218 1
193 220 1
193 221 1
193 224 1
193 227 1
194 209 1
194 211 1
194 215 1
194 222 1
194 225 1
194 227 1
195 212 1
195 214 1
195 221 1
195 222 1
195 227 1
196 198 1
196 202 1
196 203 1
196 209 1
196 210 1
196 213 1
196 223 1
197 198 1
197 200 1
197 208 1
197 216 1
197 226 1
198 202 1
198 204 1
198 209 1
198 210 1
198 213 1
198 219 1
198 223 1
198 225 1
199 206 1
199 215 1
199 218 1
199 223 1
199 224 1
199 225 1
200 201 1
200 206 1
200 208 1
201 202 1
201 204 1
201 206 1
201 208 1
201 214 1
201 220 1
201 221 1
202 204 1
203 220 1
204 213 1
204 214 1
204 219 1
204 222 1
204 228 1
205 212 1
205 216 1
205 218 1
206 207 1
206 208 1
206 215 1
206 221 1
207 208 1
207 212 1
207 216 1
207 218 1
208 221 1
208 227 1
209 210 1
209 211 1
209 212 1
209 213 1
209 222 1
209 223 1
209 228 1
210 215 1
210 223 1
211 221 1
211 222 1
211 227 1
212 216 1
213 214 1
213 219 1
213 222 1
214 221 1
214 222 1
214 228 1
215 221 1
216 218 1
216 223 1
216 224 1
216 226 1
216 228 1
217 225 1
218 220 1
218 224 1
220 224 1
221 222 1
221 227 1
221 228 1
222 225 1
222 228 1
223 225 1
223 226 1


==> anc/graph-instances/rand01-polytopes/rand01-9-228-1.dat <==
228 4927
1 2 1
1 4 1
1 21 1
1 24 1
1 29 1
1 32 1
1 45 1
1 49 1
1 51 1
1 54 1
1 56 1
1 60 1
1 90 1
1 100 1
1 103 1
1 130 1
1 132 1
1 143 1
1 147 1
1 161 1
1 163 1
1 181 1
1 201 1
1 204 1
1 207 1
2 8 1
2 26 1
2 28 1
2 34 1
2 47 1
2 48 1
2 50 1
2 64 1
2 66 1
2 90 1
2 101 1
2 102 1
2 103 1
2 115 1
2 120 1
2 122 1
2 126 1
2 130 1
2 133 1
2 138 1
2 139 1
2 142 1
2 143 1
2 144 1
2 147 1
2 148 1
2 167 1
2 169 1
2 174 1
2 181 1
2 199 1
2 201 1
2 204 1
2 214 1
2 221 1
3 15 1
3 20 1
3 25 1
3 29 1
3 49 1
3 59 1
3 61 1
3 65 1
3 67 1
3 83 1
3 85 1
3 92 1
3 95 1
3 116 1
3 141 1
3 147 1
3 153 1
3 157 1
3 167 1
3 171 1
3 181 1
3 204 1
3 206 1
3 208 1
3 210 1
3 211 1
3 212 1
3 221 1
3 223 1
4 9 1
4 24 1
4 37 1
4 41 1
4 85 1
4 95 1
4 122 1
4 181 1
5 10 1
5 13 1
5 17 1
5 22 1
5 30 1
5 32 1
5 56 1
5 58 1
5 64 1
5 67 1
5 72 1
5 76 1
5 80 1
5 84 1
5 86 1
5 93 1
5 97 1
5 98 1
5 106 1
5 110 1
5 113 1
5 118 1
5 129 1
5 133 1
5 135 1
5 150 1
5 163 1
5 166 1
5 168 1
5 170 1
5 180 1
5 183 1
5 184 1
5 189 1
5 194 1
5 205 1
5 207 1
5 222 1
6 8 1
6 13 1
6 22 1
6 26 1
6 32 1
6 34 1
6 36 1
6 42 1
6 47 1
6 48 1
6 66 1
6 81 1
6 82 1
6 90 1
6 91 1
6 97 1
6 100 1
6 104 1
6 111 1
6 125 1
6 135 1
6 137 1
6 143 1
6 144 1
6 153 1
6 158 1
6 164 1
6 171 1
6 174 1
6 183 1
6 184 1
6 189 1
6 199 1
6 205 1
6 207 1
6 214 1
6 219 1
6 222 1
6 228 1
7 8 1
7 14 1
7 18 1
7 25 1
7 34 1
7 36 1
7 38 1
7 46 1
7 48 1
7 59 1
7 61 1
7 68 1
7 69 1
7 81 1
7 92 1
7 96 1
7 111 1
7 115 1
7 124 1
7 137 1
7 149 1
7 154 1
7 166 1
7 167 1
7 171 1
7 183 1
7 185 1
7 187 1
7 189 1
7 192 1
7 195 1
7 196 1
7 208 1
7 211 1
7 217 1
7 221 1
7 223 1
7 227 1
7 228 1
8 12 1
8 13 1
8 26 1
8 28 1
8 33 1
8 34 1
8 38 1
8 43 1
8 44 1
8 47 1
8 48 1
8 53 1
8 61 1
8 66 1
8 68 1
8 69 1
8 81 1
8 84 1
8 111 1
8 115 1
8 122 1
8 124 1
8 130 1
8 134 1
8 137 1
8 142 1
8 144 1
8 148 1
8 149 1
8 151 1
8 153 1
8 166 1
8 167 1
8 171 1
8 174 1
8 181 1
8 183 1
8 189 1
8 190 1
8 192 1
8 199 1
8 208 1
8 209 1
8 211 1
8 212 1
8 214 1
8 221 1
8 223 1
8 228 1
9 13 1
9 14 1
9 19 1
9 21 1
9 37 1
9 41 1
9 42 1
9 46 1
9 69 1
9 80 1
9 92 1
9 95 1
9 99 1
9 111 1
9 116 1
9 129 1
9 131 1
9 146 1
9 154 1
9 155 1
9 156 1
9 159 1
9 166 1
9 189 1
9 194 1
9 198 1
9 213 1
9 228 1
10 11 1
10 12 1
10 16 1
10 22 1
10 23 1
10 25 1
10 27 1
10 36 1
10 52 1
10 53 1
10 63 1
10 69 1
10 72 1
10 73 1
10 74 1
10 76 1
10 78 1
10 79 1
10 89 1
10 91 1
10 93 1
10 94 1
10 98 1
10 99 1
10 100 1
10 106 1
10 110 1
10 113 1
10 118 1
10 128 1
10 129 1
10 134 1
10 135 1
10 151 1
10 156 1
10 163 1
10 166 1
10 168 1
10 170 1
10 182 1
10 183 1
10 187 1
10 189 1
10 190 1
10 194 1
10 195 1
10 197 1
10 205 1
10 209 1
10 215 1
10 218 1
10 222 1
10 227 1
11 19 1
11 28 1
11 29 1
11 38 1
11 40 1
11 43 1
11 44 1
11 50 1
11 51 1
11 52 1
11 54 1
11 56 1
11 57 1
11 60 1
11 61 1
11 63 1
11 69 1
11 76 1
11 77 1
11 78 1
11 84 1
11 87 1
11 93 1
11 103 1
11 105 1
11 108 1
11 109 1
11 118 1
11 119 1
11 126 1
11 127 1
11 128 1
11 134 1
11 137 1
11 142 1
11 148 1
11 151 1
11 162 1
11 163 1
11 165 1
11 168 1
11 175 1
11 182 1
11 187 1
11 188 1
11 190 1
11 192 1
11 201 1
11 202 1
11 216 1
11 225 1
11 226 1
12 22 1
12 36 1
12 44 1
12 63 1
12 66 1
12 69 1
12 76 1
12 78 1
12 88 1
12 91 1
12 94 1
12 98 1
12 105 1
12 111 1
12 115 1
12 119 1
12 124 1
12 125 1
12 132 1
12 134 1
12 137 1
12 151 1
12 156 1
12 163 1
12 164 1
12 174 1
12 177 1
12 178 1
12 183 1
12 185 1
12 187 1
12 192 1
12 209 1
12 216 1
12 218 1
12 220 1
12 227 1
13 22 1
13 30 1
13 34 1
13 42 1
13 47 1
13 64 1
13 80 1
13 81 1
13 88 1
13 90 1
13 97 1
13 116 1
13 133 1
13 144 1
13 146 1
13 153 1
13 154 1
13 166 1
13 181 1
13 184 1
13 189 1
13 194 1
13 207 1
13 214 1
13 222 1
13 228 1
14 18 1
14 25 1
14 27 1
14 31 1
14 34 1
14 36 1
14 39 1
14 40 1
14 41 1
14 46 1
14 48 1
14 62 1
14 66 1
14 68 1
14 69 1
14 75 1
14 79 1
14 88 1
14 89 1
14 91 1
14 92 1
14 95 1
14 96 1
14 99 1
14 104 1
14 107 1
14 109 1
14 111 1
14 114 1
14 116 1
14 119 1
14 121 1
14 122 1
14 123 1
14 124 1
14 131 1
14 140 1
14 145 1
14 146 1
14 154 1
14 155 1
14 156 1
14 166 1
14 169 1
14 171 1
14 178 1
14 185 1
14 187 1
14 191 1
14 195 1
14 196 1
14 198 1
14 200 1
14 209 1
14 210 1
14 211 1
14 213 1
14 215 1
14 219 1
14 227 1
14 228 1
15 16 1
15 20 1
15 22 1
15 25 1
15 29 1
15 40 1
15 51 1
15 57 1
15 59 1
15 61 1
15 64 1
15 71 1
15 78 1
15 83 1
15 90 1
15 92 1
15 93 1
15 98 1
15 105 1
15 112 1
15 116 1
15 117 1
15 127 1
15 131 1
15 141 1
15 153 1
15 157 1
15 160 1
15 176 1
15 177 1
15 184 1
15 185 1
15 191 1
15 195 1
15 196 1
15 204 1
15 209 1
15 210 1
15 213 1
15 215 1
15 220 1
16 21 1
16 22 1
16 29 1
16 46 1
16 47 1
16 51 1
16 54 1
16 59 1
16 64 1
16 69 1
16 71 1
16 78 1
16 80 1
16 87 1
16 90 1
16 93 1
16 94 1
16 98 1
16 100 1
16 105 1
16 115 1
16 125 1
16 128 1
16 135 1
16 137 1
16 138 1
16 153 1
16 159 1
16 163 1
16 164 1
16 168 1
16 177 1
16 185 1
16 193 1
16 199 1
16 204 1
16 209 1
16 220 1
17 32 1
17 52 1
17 56 1
17 60 1
17 64 1
17 67 1
17 74 1
17 76 1
17 97 1
17 100 1
17 118 1
17 120 1
17 125 1
17 129 1
17 133 1
17 135 1
17 136 1
17 139 1
17 142 1
17 143 1
17 147 1
17 150 1
17 170 1
17 172 1
17 189 1
17 194 1
17 197 1
17 207 1
17 222 1
17 224 1
18 34 1
18 40 1
18 47 1
18 48 1
18 59 1
18 61 1
18 68 1
18 78 1
18 79 1
18 82 1
18 88 1
18 90 1
18 99 1
18 102 1
18 109 1
18 112 1
18 114 1
18 115 1
18 120 1
18 125 1
18 126 1
18 130 1
18 136 1
18 139 1
18 146 1
18 154 1
18 167 1
18 169 1
18 174 1
18 176 1
18 178 1
18 185 1
18 187 1
18 191 1
18 192 1
18 213 1
18 217 1
18 220 1
19 28 1
19 33 1
19 37 1
19 39 1
19 40 1
19 41 1
19 52 1
19 53 1
19 55 1
19 57 1
19 66 1
19 67 1
19 69 1
19 74 1
19 79 1
19 83 1
19 86 1
19 87 1
19 102 1
19 103 1
19 107 1
19 111 1
19 112 1
19 118 1
19 120 1
19 121 1
19 126 1
19 129 1
19 130 1
19 133 1
19 134 1
19 138 1
19 139 1
19 142 1
19 144 1
19 146 1
19 148 1
19 151 1
19 159 1
19 161 1
19 168 1
19 173 1
19 182 1
19 189 1
19 190 1
19 195 1
19 197 1
19 198 1
19 203 1
19 211 1
19 214 1
19 216 1
19 225 1
20 25 1
20 30 1
20 35 1
20 55 1
20 59 1
20 64 1
20 71 1
20 79 1
20 80 1
20 83 1
20 90 1
20 92 1
20 93 1
20 96 1
20 105 1
20 110 1
20 116 1
20 117 1
20 127 1
20 141 1
20 153 1
20 155 1
20 171 1
20 176 1
20 195 1
20 196 1
20 206 1
21 42 1
21 51 1
21 90 1
21 94 1
21 100 1
21 132 1
21 146 1
21 159 1
21 177 1
21 193 1
21 213 1
22 23 1
22 25 1
22 29 1
22 36 1
22 42 1
22 65 1
22 76 1
22 78 1
22 90 1
22 92 1
22 98 1
22 110 1
22 125 1
22 127 1
22 135 1
22 153 1
22 158 1
22 160 1
22 164 1
22 166 1
22 171 1
22 180 1
22 183 1
22 184 1
22 192 1
22 204 1
22 205 1
22 207 1
22 218 1
22 219 1
22 220 1
22 222 1
22 227 1
23 25 1
23 29 1
23 48 1
23 55 1
23 61 1
23 65 1
23 67 1
23 76 1
23 78 1
23 79 1
23 89 1
23 97 1
23 99 1
23 110 1
23 118 1
23 125 1
23 127 1
23 136 1
23 154 1
23 167 1
23 170 1
23 178 1
23 179 1
23 182 1
23 184 1
23 192 1
23 213 1
23 218 1
23 222 1
23 227 1
24 37 1
24 41 1
24 42 1
24 45 1
24 51 1
24 52 1
24 100 1
24 103 1
24 106 1
24 107 1
24 123 1
24 132 1
24 134 1
24 140 1
24 145 1
24 150 1
24 152 1
24 156 1
24 163 1
24 172 1
24 194 1
24 197 1
24 207 1
25 29 1
25 40 1
25 41 1
25 55 1
25 59 1
25 61 1
25 65 1
25 76 1
25 78 1
25 79 1
25 92 1
25 96 1
25 98 1
25 99 1
25 110 1
25 112 1
25 116 1
25 118 1
25 119 1
25 124 1
25 127 1
25 134 1
25 153 1
25 154 1
25 160 1
25 166 1
25 170 1
25 171 1
25 176 1
25 182 1
25 184 1
25 185 1
25 192 1
25 195 1
25 208 1
25 209 1
25 218 1
25 220 1
25 227 1
26 31 1
26 34 1
26 43 1
26 48 1
26 62 1
26 66 1
26 67 1
26 70 1
26 75 1
26 81 1
26 84 1
26 95 1
26 121 1
26 122 1
26 123 1
26 137 1
26 140 1
26 142 1
26 143 1
26 144 1
26 145 1
26 149 1
26 150 1
26 158 1
26 164 1
26 167 1
26 172 1
26 174 1
26 179 1
26 180 1
26 181 1
26 199 1
26 207 1
26 211 1
26 212 1
26 214 1
26 219 1
26 221 1
26 226 1
27 43 1
27 48 1
27 53 1
27 62 1
27 63 1
27 73 1
27 74 1
27 75 1
27 79 1
27 82 1
27 89 1
27 91 1
27 97 1
27 100 1
27 101 1
27 104 1
27 109 1
27 111 1
27 113 1
27 118 1
27 123 1
27 126 1
27 128 1
27 129 1
27 140 1
27 142 1
27 150 1
27 151 1
27 165 1
27 170 1
27 172 1
27 178 1
27 183 1
27 187 1
27 189 1
27 194 1
27 197 1
27 200 1
27 205 1
27 216 1
27 222 1
27 224 1
27 225 1
27 226 1
28 43 1
28 44 1
28 45 1
28 57 1
28 60 1
28 61 1
28 66 1
28 68 1
28 88 1
28 102 1
28 103 1
28 105 1
28 115 1
28 124 1
28 126 1
28 130 1
28 132 1
28 137 1
28 140 1
28 142 1
28 143 1
28 144 1
28 148 1
28 161 1
28 174 1
28 178 1
28 185 1
28 190 1
28 199 1
28 201 1
28 216 1
28 225 1
29 32 1
29 38 1
29 42 1
29 44 1
29 49 1
29 51 1
29 56 1
29 58 1
29 59 1
29 60 1
29 61 1
29 65 1
29 67 1
29 68 1
29 76 1
29 78 1
29 90 1
29 100 1
29 116 1
29 118 1
29 119 1
29 125 1
29 127 1
29 130 1
29 135 1
29 136 1
29 139 1
29 141 1
29 142 1
29 143 1
29 145 1
29 147 1
29 153 1
29 157 1
29 160 1
29 162 1
29 164 1
29 167 1
29 175 1
29 178 1
29 179 1
29 180 1
29 181 1
29 182 1
29 184 1
29 188 1
29 190 1
29 192 1
29 204 1
29 207 1
29 211 1
29 213 1
29 218 1
29 220 1
29 223 1
29 226 1
30 31 1
30 32 1
30 34 1
30 35 1
30 64 1
30 67 1
30 79 1
30 80 1
30 81 1
30 89 1
30 97 1
30 109 1
30 110 1
30 114 1
30 116 1
30 117 1
30 133 1
30 144 1
30 147 1
30 149 1
30 155 1
30 169 1
30 170 1
30 173 1
30 176 1
30 184 1
30 189 1
30 194 1
30 200 1
30 206 1
30 211 1
30 219 1
31 34 1
31 35 1
31 38 1
31 39 1
31 49 1
31 50 1
31 57 1
31 67 1
31 68 1
31 71 1
31 75 1
31 77 1
31 82 1
31 83 1
31 95 1
31 101 1
31 102 1
31 105 1
31 114 1
31 121 1
31 122 1
31 141 1
31 144 1
31 147 1
31 149 1
31 167 1
31 169 1
31 173 1
31 186 1
31 191 1
31 196 1
31 201 1
31 202 1
31 206 1
31 210 1
31 211 1
31 221 1
31 223 1
31 225 1
32 45 1
32 47 1
32 49 1
32 51 1
32 52 1
32 56 1
32 59 1
32 60 1
32 61 1
32 64 1
32 67 1
32 73 1
32 77 1
32 78 1
32 82 1
32 89 1
32 90 1
32 93 1
32 94 1
32 97 1
32 100 1
32 108 1
32 109 1
32 110 1
32 116 1
32 117 1
32 125 1
32 127 1
32 131 1
32 132 1
32 135 1
32 136 1
32 142 1
32 143 1
32 145 1
32 147 1
32 150 1
32 152 1
32 155 1
32 160 1
32 162 1
32 163 1
32 164 1
32 165 1
32 167 1
32 169 1
32 174 1
32 175 1
32 176 1
32 178 1
32 179 1
32 184 1
32 186 1
32 191 1
32 194 1
32 200 1
32 207 1
32 213 1
32 219 1
32 224 1
33 39 1
33 41 1
33 53 1
33 55 1
33 61 1
33 69 1
33 85 1
33 86 1
33 87 1
33 118 1
33 124 1
33 130 1
33 134 1
33 138 1
33 148 1
33 166 1
33 168 1
33 189 1
33 190 1
33 204 1
33 208 1
33 212 1
33 214 1
33 218 1
33 220 1
34 35 1
34 47 1
34 48 1
34 59 1
34 66 1
34 67 1
34 77 1
34 79 1
34 81 1
34 92 1
34 95 1
34 96 1
34 97 1
34 111 1
34 114 1
34 116 1
34 121 1
34 122 1
34 131 1
34 144 1
34 149 1
34 154 1
34 167 1
34 169 1
34 171 1
34 181 1
34 189 1
34 191 1
34 210 1
34 211 1
34 214 1
34 219 1
34 221 1
34 224 1
34 228 1
35 50 1
35 71 1
35 77 1
35 81 1
35 96 1
35 97 1
35 110 1
35 114 1
35 144 1
35 149 1
35 160 1
35 169 1
35 170 1
35 171 1
35 196 1
35 200 1
35 205 1
35 206 1
35 215 1
35 219 1
35 221 1
36 46 1
36 51 1
36 69 1
36 70 1
36 78 1
36 81 1
36 91 1
36 92 1
36 98 1
36 99 1
36 104 1
36 105 1
36 111 1
36 113 1
36 115 1
36 119 1
36 124 1
36 131 1
36 134 1
36 137 1
36 151 1
36 153 1
36 158 1
36 160 1
36 164 1
36 171 1
36 177 1
36 178 1
36 183 1
36 185 1
36 187 1
36 191 1
36 196 1
36 205 1
36 210 1
36 215 1
36 219 1
36 227 1
36 228 1
37 69 1
37 80 1
37 103 1
37 111 1
37 133 1
37 150 1
37 152 1
37 155 1
37 159 1
37 163 1
37 168 1
37 173 1
37 189 1
37 194 1
37 197 1
37 225 1
38 43 1
38 44 1
38 48 1
38 50 1
38 55 1
38 56 1
38 57 1
38 61 1
38 68 1
38 71 1
38 76 1
38 77 1
38 78 1
38 102 1
38 108 1
38 109 1
38 115 1
38 118 1
38 119 1
38 124 1
38 127 1
38 130 1
38 136 1
38 139 1
38 141 1
38 142 1
38 144 1
38 147 1
38 148 1
38 149 1
38 162 1
38 165 1
38 167 1
38 169 1
38 174 1
38 175 1
38 176 1
38 179 1
38 182 1
38 185 1
38 192 1
38 211 1
38 217 1
38 223 1
38 226 1
39 40 1
39 50 1
39 53 1
39 55 1
39 57 1
39 62 1
39 63 1
39 66 1
39 69 1
39 83 1
39 96 1
39 105 1
39 111 1
39 119 1
39 121 1
39 124 1
39 134 1
39 137 1
39 149 1
39 151 1
39 168 1
39 182 1
39 185 1
39 187 1
39 190 1
39 195 1
39 196 1
39 202 1
39 203 1
39 210 1
39 225 1
39 226 1
40 41 1
40 44 1
40 45 1
40 49 1
40 51 1
40 55 1
40 57 1
40 61 1
40 68 1
40 76 1
40 78 1
40 83 1
40 85 1
40 92 1
40 93 1
40 95 1
40 99 1
40 107 1
40 112 1
40 119 1
40 124 1
40 134 1
40 141 1
40 146 1
40 154 1
40 157 1
40 161 1
40 162 1
40 163 1
40 165 1
40 175 1
40 176 1
40 182 1
40 185 1
40 190 1
40 192 1
40 195 1
40 198 1
40 203 1
40 208 1
40 209 1
40 211 1
40 213 1
40 223 1
41 45 1
41 46 1
41 66 1
41 68 1
41 69 1
41 83 1
41 85 1
41 92 1
41 95 1
41 99 1
41 107 1
41 111 1
41 121 1
41 124 1
41 134 1
41 140 1
41 146 1
41 154 1
41 156 1
41 161 1
41 166 1
41 172 1
41 182 1
41 189 1
41 190 1
41 195 1
41 197 1
41 198 1
41 203 1
41 208 1
41 209 1
41 211 1
41 214 1
42 51 1
42 90 1
42 94 1
42 98 1
42 100 1
42 104 1
42 125 1
42 131 1
42 132 1
42 143 1
42 156 1
42 164 1
42 177 1
42 184 1
42 194 1
42 207 1
42 222 1
43 44 1
43 48 1
43 53 1
43 56 1
43 60 1
43 61 1
43 68 1
43 70 1
43 76 1
43 84 1
43 108 1
43 115 1
43 118 1
43 119 1
43 134 1
43 140 1
43 142 1
43 143 1
43 148 1
43 150 1
43 151 1
43 158 1
43 164 1
43 167 1
43 172 1
43 174 1
43 175 1
43 179 1
43 180 1
43 183 1
43 188 1
43 192 1
43 199 1
43 208 1
43 218 1
43 226 1
43 227 1
44 45 1
44 51 1
44 56 1
44 57 1
44 60 1
44 61 1
44 66 1
44 68 1
44 70 1
44 76 1
44 78 1
44 105 1
44 115 1
44 119 1
44 124 1
44 130 1
44 132 1
44 134 1
44 137 1
44 140 1
44 142 1
44 143 1
44 148 1
44 151 1
44 162 1
44 163 1
44 164 1
44 165 1
44 174 1
44 175 1
44 178 1
44 182 1
44 185 1
44 188 1
44 190 1
44 192 1
44 199 1
44 204 1
44 216 1
44 218 1
44 220 1
44 223 1
44 226 1
45 49 1
45 51 1
45 52 1
45 54 1
45 60 1
45 68 1
45 76 1
45 78 1
45 94 1
45 100 1
45 106 1
45 107 1
45 132 1
45 134 1
45 140 1
45 145 1
45 156 1
45 161 1
45 162 1
45 163 1
45 165 1
45 172 1
45 174 1
45 175 1
45 178 1
45 188 1
45 190 1
45 197 1
45 216 1
46 66 1
46 69 1
46 80 1
46 81 1
46 85 1
46 91 1
46 92 1
46 93 1
46 98 1
46 105 1
46 113 1
46 115 1
46 124 1
46 134 1
46 137 1
46 153 1
46 155 1
46 156 1
46 159 1
46 166 1
46 168 1
46 171 1
46 185 1
46 194 1
46 196 1
46 209 1
46 228 1
47 50 1
47 59 1
47 64 1
47 66 1
47 71 1
47 81 1
47 82 1
47 88 1
47 90 1
47 96 1
47 97 1
47 100 1
47 101 1
47 105 1
47 108 1
47 111 1
47 115 1
47 120 1
47 126 1
47 130 1
47 143 1
47 144 1
47 148 1
47 153 1
47 154 1
47 160 1
47 164 1
47 167 1
47 169 1
47 171 1
47 174 1
47 189 1
47 191 1
47 193 1
47 199 1
47 214 1
47 219 1
47 224 1
47 228 1
48 53 1
48 62 1
48 66 1
48 67 1
48 68 1
48 79 1
48 89 1
48 91 1
48 96 1
48 97 1
48 99 1
48 107 1
48 109 1
48 111 1
48 114 1
48 119 1
48 121 1
48 124 1
48 140 1
48 142 1
48 143 1
48 144 1
48 149 1
48 150 1
48 154 1
48 158 1
48 165 1
48 167 1
48 170 1
48 172 1
48 174 1
48 175 1
48 178 1
48 179 1
48 183 1
48 187 1
48 189 1
48 192 1
48 200 1
48 211 1
48 214 1
48 219 1
48 221 1
48 222 1
48 224 1
48 226 1
48 227 1
49 51 1
49 60 1
49 61 1
49 68 1
49 75 1
49 78 1
49 82 1
49 90 1
49 95 1
49 100 1
49 107 1
49 116 1
49 130 1
49 132 1
49 136 1
49 139 1
49 143 1
49 145 1
49 147 1
49 157 1
49 161 1
49 162 1
49 165 1
49 167 1
49 178 1
49 179 1
49 181 1
49 184 1
49 186 1
49 191 1
49 201 1
49 203 1
49 204 1
49 207 1
49 210 1
49 211 1
49 213 1
50 53 1
50 54 1
50 56 1
50 57 1
50 64 1
50 71 1
50 75 1
50 77 1
50 81 1
50 82 1
50 83 1
50 84 1
50 86 1
50 87 1
50 101 1
50 102 1
50 103 1
50 105 1
50 108 1
50 115 1
50 128 1
50 132 1
50 137 1
50 138 1
50 141 1
50 142 1
50 143 1
50 144 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 157 1
50 163 1
50 165 1
50 167 1
50 168 1
50 169 1
50 175 1
50 186 1
50 188 1
50 196 1
50 199 1
50 201 1
50 202 1
50 206 1
50 210 1
50 216 1
50 221 1
50 223 1
50 224 1
50 225 1
51 54 1
51 57 1
51 65 1
51 68 1
51 70 1
51 72 1
51 73 1
51 75 1
51 78 1
51 82 1
51 92 1
51 93 1
51 94 1
51 98 1
51 100 1
51 106 1
51 107 1
51 119 1
51 131 1
51 132 1
51 134 1
51 135 1
51 141 1
51 145 1
51 152 1
51 157 1
51 158 1
51 160 1
51 162 1
51 163 1
51 165 1
51 175 1
51 177 1
51 178 1
51 182 1
51 185 1
51 186 1
51 188 1
51 190 1
51 191 1
51 202 1
51 210 1
51 213 1
51 215 1
52 56 1
52 60 1
52 61 1
52 67 1
52 69 1
52 74 1
52 76 1
52 78 1
52 87 1
52 100 1
52 103 1
52 118 1
52 120 1
52 126 1
52 130 1
52 132 1
52 133 1
52 134 1
52 138 1
52 139 1
52 142 1
52 143 1
52 147 1
52 148 1
52 150 1
52 152 1
52 161 1
52 162 1
52 163 1
52 182 1
52 190 1
52 197 1
52 203 1
52 207 1
52 216 1
53 55 1
53 62 1
53 63 1
53 66 1
53 69 1
53 76 1
53 80 1
53 81 1
53 84 1
53 86 1
53 87 1
53 96 1
53 97 1
53 105 1
53 111 1
53 115 1
53 118 1
53 121 1
53 133 1
53 137 1
53 139 1
53 140 1
53 142 1
53 144 1
53 148 1
53 149 1
53 150 1
53 151 1
53 166 1
53 168 1
53 170 1
53 172 1
53 183 1
53 189 1
53 190 1
53 197 1
53 205 1
53 214 1
53 216 1
53 221 1
53 224 1
53 225 1
53 226 1
54 57 1
54 85 1
54 103 1
54 105 1
54 106 1
54 137 1
54 138 1
54 157 1
54 163 1
54 168 1
54 185 1
54 188 1
54 190 1
54 199 1
54 201 1
54 204 1
55 57 1
55 58 1
55 61 1
55 62 1
55 67 1
55 69 1
55 79 1
55 80 1
55 83 1
55 86 1
55 87 1
55 96 1
55 110 1
55 118 1
55 121 1
55 133 1
55 136 1
55 138 1
55 139 1
55 141 1
55 148 1
55 149 1
55 166 1
55 168 1
55 170 1
55 173 1
55 176 1
55 179 1
55 182 1
55 189 1
55 190 1
55 195 1
55 197 1
55 198 1
55 203 1
55 206 1
55 208 1
55 211 1
55 214 1
55 226 1
56 58 1
56 60 1
56 61 1
56 64 1
56 67 1
56 75 1
56 76 1
56 77 1
56 82 1
56 84 1
56 86 1
56 90 1
56 100 1
56 103 1
56 108 1
56 118 1
56 127 1
56 133 1
56 135 1
56 136 1
56 138 1
56 139 1
56 141 1
56 142 1
56 143 1
56 147 1
56 148 1
56 150 1
56 162 1
56 163 1
56 164 1
56 165 1
56 175 1
56 180 1
56 182 1
56 188 1
56 190 1
56 194 1
56 197 1
56 199 1
56 204 1
56 207 1
56 218 1
56 226 1
57 63 1
57 68 1
57 69 1
57 71 1
57 72 1
57 73 1
57 78 1
57 82 1
57 83 1
57 87 1
57 93 1
57 102 1
57 103 1
57 105 1
57 112 1
57 117 1
57 119 1
57 124 1
57 126 1
57 128 1
57 137 1
57 138 1
57 141 1
57 148 1
57 157 1
57 160 1
57 162 1
57 163 1
57 165 1
57 168 1
57 175 1
57 176 1
57 182 1
57 185 1
57 186 1
57 187 1
57 188 1
57 190 1
57 191 1
57 192 1
57 195 1
57 196 1
57 199 1
57 201 1
57 202 1
57 203 1
57 209 1
57 210 1
57 215 1
57 217 1
57 223 1
57 225 1
57 226 1
58 65 1
58 67 1
58 72 1
58 77 1
58 84 1
58 86 1
58 110 1
58 118 1
58 127 1
58 136 1
58 139 1
58 141 1
58 162 1
58 179 1
58 180 1
58 182 1
58 206 1
58 226 1
59 61 1
59 71 1
59 81 1
59 90 1
59 105 1
59 115 1
59 116 1
59 127 1
59 135 1
59 136 1
59 137 1
59 141 1
59 147 1
59 153 1
59 154 1
59 160 1
59 164 1
59 167 1
59 169 1
59 171 1
59 176 1
59 177 1
59 185 1
59 191 1
59 192 1
59 193 1
59 196 1
59 199 1
59 204 1
59 210 1
59 213 1
59 217 1
59 220 1
59 223 1
60 61 1
60 64 1
60 67 1
60 68 1
60 76 1
60 78 1
60 90 1
60 100 1
60 103 1
60 109 1
60 115 1
60 118 1
60 125 1
60 130 1
60 133 1
60 136 1
60 139 1
60 140 1
60 142 1
60 143 1
60 145 1
60 147 1
60 148 1
60 162 1
60 164 1
60 165 1
60 167 1
60 172 1
60 174 1
60 175 1
60 178 1
60 179 1
60 180 1
60 184 1
60 188 1
60 190 1
60 192 1
60 199 1
60 204 1
60 207 1
60 218 1
60 220 1
60 226 1
61 68 1
61 76 1
61 78 1
61 87 1
61 90 1
61 112 1
61 115 1
61 116 1
61 118 1
61 119 1
61 124 1
61 125 1
61 130 1
61 136 1
61 138 1
61 139 1
61 141 1
61 146 1
61 147 1
61 148 1
61 154 1
61 157 1
61 162 1
61 165 1
61 167 1
61 175 1
61 176 1
61 178 1
61 179 1
61 182 1
61 185 1
61 190 1
61 192 1
61 199 1
61 204 1
61 208 1
61 211 1
61 213 1
61 217 1
61 218 1
61 220 1
61 223 1
61 226 1
62 67 1
62 68 1
62 75 1
62 79 1
62 89 1
62 91 1
62 97 1
62 99 1
62 107 1
62 109 1
62 119 1
62 121 1
62 136 1
62 139 1
62 140 1
62 142 1
62 150 1
62 151 1
62 152 1
62 158 1
62 162 1
62 165 1
62 167 1
62 170 1
62 172 1
62 178 1
62 179 1
62 182 1
62 187 1
62 189 1
62 197 1
62 200 1
62 202 1
62 216 1
62 225 1
62 226 1
63 69 1
63 73 1
63 74 1
63 76 1
63 78 1
63 81 1
63 82 1
63 87 1
63 93 1
63 96 1
63 105 1
63 108 1
63 109 1
63 111 1
63 112 1
63 113 1
63 115 1
63 126 1
63 127 1
63 128 1
63 148 1
63 151 1
63 163 1
63 165 1
63 170 1
63 176 1
63 178 1
63 182 1
63 183 1
63 185 1
63 187 1
63 192 1
63 195 1
63 205 1
63 209 1
63 216 1
63 217 1
63 224 1
64 71 1
64 80 1
64 81 1
64 87 1
64 90 1
64 97 1
64 100 1
64 101 1
64 103 1
64 105 1
64 108 1
64 117 1
64 120 1
64 127 1
64 130 1
64 133 1
64 135 1
64 138 1
64 141 1
64 142 1
64 143 1
64 144 1
64 147 1
64 150 1
64 159 1
64 169 1
64 176 1
64 189 1
64 194 1
64 207 1
64 224 1
65 67 1
65 72 1
65 78 1
65 92 1
65 98 1
65 99 1
65 106 1
65 107 1
65 110 1
65 119 1
65 131 1
65 134 1
65 145 1
65 158 1
65 160 1
65 167 1
65 171 1
65 179 1
65 180 1
65 182 1
65 184 1
65 207 1
65 208 1
65 210 1
65 215 1
65 218 1
65 226 1
65 227 1
66 68 1
66 69 1
66 88 1
66 91 1
66 95 1
66 107 1
66 111 1
66 121 1
66 122 1
66 124 1
66 134 1
66 137 1
66 140 1
66 142 1
66 144 1
66 151 1
66 166 1
66 167 1
66 174 1
66 190 1
66 209 1
66 211 1
66 214 1
66 216 1
66 221 1
66 225 1
66 228 1
67 75 1
67 77 1
67 79 1
67 89 1
67 95 1
67 97 1
67 100 1
67 103 1
67 109 1
67 110 1
67 116 1
67 118 1
67 121 1
67 129 1
67 133 1
67 136 1
67 139 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 149 1
67 150 1
67 152 1
67 158 1
67 162 1
67 165 1
67 167 1
67 169 1
67 170 1
67 172 1
67 173 1
67 175 1
67 179 1
67 181 1
67 182 1
67 184 1
67 189 1
67 194 1
67 197 1
67 200 1
67 206 1
67 207 1
67 211 1
67 219 1
67 221 1
67 222 1
67 226 1
68 75 1
68 95 1
68 102 1
68 107 1
68 109 1
68 115 1
68 119 1
68 121 1
68 122 1
68 123 1
68 124 1
68 130 1
68 132 1
68 139 1
68 140 1
68 142 1
68 143 1
68 145 1
68 149 1
68 157 1
68 161 1
68 162 1
68 165 1
68 167 1
68 174 1
68 175 1
68 178 1
68 179 1
68 185 1
68 188 1
68 191 1
68 192 1
68 201 1
68 203 1
68 210 1
68 211 1
68 219 1
68 223 1
68 226 1
69 74 1
69 80 1
69 81 1
69 85 1
69 86 1
69 87 1
69 91 1
69 93 1
69 96 1
69 103 1
69 105 1
69 111 1
69 112 1
69 113 1
69 115 1
69 118 1
69 120 1
69 124 1
69 126 1
69 129 1
69 134 1
69 135 1
69 137 1
69 146 1
69 148 1
69 151 1
69 155 1
69 156 1
69 159 1
69 163 1
69 166 1
69 168 1
69 182 1
69 183 1
69 185 1
69 187 1
69 189 1
69 190 1
69 194 1
69 195 1
69 196 1
69 198 1
69 203 1
69 209 1
69 217 1
70 84 1
70 106 1
70 113 1
70 119 1
70 123 1
70 134 1
70 137 1
70 140 1
70 145 1
70 151 1
70 158 1
70 163 1
70 164 1
70 168 1
70 180 1
70 188 1
70 199 1
70 202 1
70 210 1
70 225 1
71 77 1
71 80 1
71 81 1
71 82 1
71 87 1
71 93 1
71 105 1
71 108 1
71 109 1
71 115 1
71 117 1
71 127 1
71 128 1
71 135 1
71 138 1
71 141 1
71 157 1
71 160 1
71 169 1
71 170 1
71 175 1
71 176 1
71 185 1
71 186 1
71 191 1
71 196 1
71 202 1
71 215 1
71 217 1
71 223 1
72 78 1
72 83 1
72 84 1
72 89 1
72 92 1
72 93 1
72 98 1
72 106 1
72 110 1
72 113 1
72 118 1
72 119 1
72 131 1
72 141 1
72 145 1
72 151 1
72 152 1
72 155 1
72 162 1
72 163 1
72 168 1
72 182 1
72 186 1
72 194 1
72 195 1
72 197 1
72 202 1
72 210 1
72 215 1
73 74 1
73 76 1
73 78 1
73 82 1
73 89 1
73 93 1
73 94 1
73 99 1
73 100 1
73 109 1
73 112 1
73 117 1
73 126 1
73 131 1
73 136 1
73 152 1
73 162 1
73 165 1
73 176 1
73 178 1
73 182 1
73 185 1
73 187 1
73 195 1
73 213 1
73 217 1
74 76 1
74 78 1
74 82 1
74 87 1
74 93 1
74 94 1
74 100 1
74 112 1
74 120 1
74 126 1
74 129 1
74 146 1
74 159 1
74 163 1
74 178 1
74 209 1
74 216 1
74 224 1
75 77 1
75 82 1
75 100 1
75 103 1
75 109 1
75 113 1
75 119 1
75 123 1
75 128 1
75 132 1
75 143 1
75 145 1
75 147 1
75 150 1
75 151 1
75 152 1
75 158 1
75 163 1
75 165 1
75 167 1
75 169 1
75 175 1
75 178 1
75 179 1
75 186 1
75 191 1
75 194 1
75 197 1
75 200 1
75 202 1
75 210 1
75 216 1
75 219 1
75 225 1
76 78 1
76 79 1
76 87 1
76 93 1
76 94 1
76 98 1
76 108 1
76 109 1
76 110 1
76 115 1
76 118 1
76 125 1
76 127 1
76 134 1
76 135 1
76 136 1
76 139 1
76 142 1
76 148 1
76 162 1
76 163 1
76 164 1
76 166 1
76 170 1
76 174 1
76 176 1
76 182 1
76 183 1
76 187 1
76 189 1
76 190 1
76 192 1
76 205 1
76 209 1
76 217 1
76 218 1
76 220 1
76 222 1
76 224 1
76 226 1
76 227 1
77 82 1
77 84 1
77 97 1
77 108 1
77 109 1
77 110 1
77 127 1
77 141 1
77 142 1
77 144 1
77 147 1
77 149 1
77 150 1
77 158 1
77 160 1
77 165 1
77 167 1
77 169 1
77 170 1
77 175 1
77 200 1
77 202 1
77 205 1
77 206 1
77 215 1
77 219 1
77 221 1
77 223 1
77 226 1
78 89 1
78 92 1
78 93 1
78 94 1
78 98 1
78 99 1
78 107 1
78 110 1
78 112 1
78 119 1
78 124 1
78 125 1
78 127 1
78 131 1
78 134 1
78 135 1
78 136 1
78 146 1
78 154 1
78 156 1
78 160 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 170 1
78 176 1
78 177 1
78 178 1
78 179 1
78 182 1
78 183 1
78 184 1
78 185 1
78 187 1
78 190 1
78 192 1
78 195 1
78 208 1
78 209 1
78 213 1
78 215 1
78 217 1
78 218 1
78 220 1
78 222 1
78 227 1
79 89 1
79 96 1
79 97 1
79 102 1
79 109 1
79 110 1
79 111 1
79 112 1
79 114 1
79 118 1
79 120 1
79 121 1
79 126 1
79 133 1
79 136 1
79 139 1
79 142 1
79 144 1
79 149 1
79 150 1
79 154 1
79 169 1
79 170 1
79 173 1
79 176 1
79 179 1
79 189 1
79 195 1
79 197 1
79 198 1
79 200 1
79 211 1
79 217 1
79 226 1
80 81 1
80 86 1
80 87 1
80 93 1
80 96 1
80 97 1
80 105 1
80 111 1
80 113 1
80 118 1
80 133 1
80 135 1
80 138 1
80 153 1
80 155 1
80 159 1
80 166 1
80 168 1
80 189 1
80 194 1
80 196 1
81 84 1
81 86 1
81 87 1
81 96 1
81 97 1
81 101 1
81 105 1
81 108 1
81 111 1
81 113 1
81 114 1
81 115 1
81 120 1
81 126 1
81 137 1
81 144 1
81 148 1
81 153 1
81 164 1
81 166 1
81 168 1
81 169 1
81 171 1
81 183 1
81 189 1
81 194 1
81 196 1
81 199 1
81 205 1
81 212 1
81 217 1
81 221 1
81 224 1
81 225 1
81 228 1
82 93 1
82 97 1
82 100 1
82 101 1
82 102 1
82 103 1
82 104 1
82 105 1
82 108 1
82 109 1
82 112 1
82 114 1
82 117 1
82 126 1
82 127 1
82 128 1
82 131 1
82 132 1
82 141 1
82 142 1
82 143 1
82 145 1
82 147 1
82 150 1
82 152 1
82 157 1
82 160 1
82 162 1
82 163 1
82 164 1
82 165 1
82 167 1
82 169 1
82 174 1
82 175 1
82 177 1
82 178 1
82 185 1
82 186 1
82 187 1
82 188 1
82 191 1
82 192 1
82 193 1
82 196 1
82 200 1
82 201 1
82 202 1
82 213 1
82 215 1
82 216 1
82 217 1
82 219 1
82 223 1
82 224 1
83 85 1
83 92 1
83 93 1
83 95 1
83 105 1
83 117 1
83 124 1
83 141 1
83 155 1
83 157 1
83 163 1
83 168 1
83 173 1
83 182 1
83 186 1
83 195 1
83 196 1
83 202 1
83 203 1
83 206 1
83 208 1
83 210 1
84 86 1
84 106 1
84 108 1
84 113 1
84 118 1
84 128 1
84 137 1
84 142 1
84 143 1
84 144 1
84 148 1
84 150 1
84 151 1
84 158 1
84 163 1
84 164 1
84 168 1
84 175 1
84 180 1
84 188 1
84 194 1
84 197 1
84 199 1
84 202 1
84 205 1
84 212 1
84 221 1
84 225 1
84 226 1
85 92 1
85 95 1
85 106 1
85 124 1
85 134 1
85 137 1
85 157 1
85 168 1
85 190 1
85 195 1
85 208 1
85 210 1
85 212 1
86 87 1
86 118 1
86 133 1
86 137 1
86 138 1
86 144 1
86 168 1
86 180 1
86 189 1
86 206 1
86 212 1
86 221 1
87 93 1
87 96 1
87 103 1
87 105 1
87 108 1
87 111 1
87 112 1
87 115 1
87 118 1
87 120 1
87 126 1
87 130 1
87 135 1
87 138 1
87 139 1
87 148 1
87 159 1
87 163 1
87 166 1
87 176 1
87 182 1
87 183 1
87 189 1
87 190 1
87 203 1
87 209 1
87 217 1
87 220 1
87 224 1
88 91 1
88 94 1
88 105 1
88 111 1
88 115 1
88 120 1
88 126 1
88 130 1
88 132 1
88 137 1
88 146 1
88 154 1
88 166 1
88 174 1
88 178 1
88 185 1
88 189 1
88 193 1
88 209 1
88 214 1
88 216 1
88 222 1
88 228 1
89 93 1
89 97 1
89 99 1
89 107 1
89 109 1
89 110 1
89 118 1
89 129 1
89 131 1
89 136 1
89 152 1
89 155 1
89 162 1
89 170 1
89 178 1
89 179 1
89 182 1
89 184 1
89 187 1
89 194 1
89 195 1
89 197 1
89 198 1
89 200 1
89 215 1
89 226 1
90 100 1
90 116 1
90 120 1
90 125 1
90 127 1
90 130 1
90 135 1
90 136 1
90 139 1
90 141 1
90 143 1
90 146 1
90 147 1
90 153 1
90 154 1
90 160 1
90 164 1
90 167 1
90 169 1
90 176 1
90 181 1
90 184 1
90 204 1
90 207 1
90 213 1
90 220 1
91 94 1
91 99 1
91 104 1
91 111 1
91 119 1
91 124 1
91 132 1
91 134 1
91 140 1
91 151 1
91 156 1
91 166 1
91 174 1
91 178 1
91 183 1
91 187 1
91 200 1
91 209 1
91 216 1
91 222 1
91 227 1
91 228 1
92 93 1
92 95 1
92 98 1
92 99 1
92 106 1
92 107 1
92 110 1
92 114 1
92 116 1
92 119 1
92 124 1
92 131 1
92 134 1
92 145 1
92 146 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 160 1
92 171 1
92 182 1
92 184 1
92 185 1
92 187 1
92 191 1
92 195 1
92 196 1
92 198 1
92 208 1
92 209 1
92 210 1
92 213 1
92 215 1
92 227 1
92 228 1
93 98 1
93 100 1
93 105 1
93 109 1
93 110 1
93 112 1
93 113 1
93 117 1
93 127 1
93 128 1
93 131 1
93 135 1
93 138 1
93 141 1
93 152 1
93 155 1
93 157 1
93 159 1
93 160 1
93 162 1
93 163 1
93 165 1
93 168 1
93 175 1
93 176 1
93 177 1
93 182 1
93 185 1
93 186 1
93 187 1
93 192 1
93 194 1
93 195 1
93 196 1
93 200 1
93 202 1
93 203 1
93 209 1
93 213 1
93 215 1
93 217 1
93 226 1
94 98 1
94 99 1
94 100 1
94 104 1
94 125 1
94 131 1
94 132 1
94 134 1
94 135 1
94 146 1
94 156 1
94 160 1
94 163 1
94 174 1
94 177 1
94 178 1
94 193 1
94 209 1
94 213 1
94 216 1
95 99 1
95 107 1
95 114 1
95 116 1
95 121 1
95 122 1
95 124 1
95 131 1
95 145 1
95 147 1
95 154 1
95 155 1
95 157 1
95 167 1
95 173 1
95 181 1
95 191 1
95 195 1
95 198 1
95 203 1
95 208 1
95 210 1
95 211 1
95 213 1
95 221 1
95 228 1
96 97 1
96 105 1
96 109 1
96 111 1
96 114 1
96 115 1
96 118 1
96 121 1
96 144 1
96 149 1
96 166 1
96 169 1
96 170 1
96 176 1
96 183 1
96 185 1
96 187 1
96 189 1
96 195 1
96 196 1
96 198 1
96 217 1
96 224 1
97 100 1
97 101 1
97 104 1
97 108 1
97 109 1
97 110 1
97 111 1
97 113 1
97 114 1
97 118 1
97 121 1
97 128 1
97 129 1
97 132 1
97 133 1
97 135 1
97 136 1
97 143 1
97 144 1
97 150 1
97 169 1
97 170 1
97 183 1
97 184 1
97 189 1
97 194 1
97 200 1
97 205 1
97 207 1
97 216 1
97 219 1
97 222 1
97 224 1
97 225 1
97 228 1
98 99 1
98 100 1
98 106 1
98 110 1
98 113 1
98 119 1
98 128 1
98 131 1
98 134 1
98 135 1
98 156 1
98 160 1
98 163 1
98 166 1
98 168 1
98 177 1
98 182 1
98 183 1
98 187 1
98 194 1
98 209 1
98 215 1
98 227 1
99 107 1
99 110 1
99 112 1
99 119 1
99 124 1
99 131 1
99 134 1
99 146 1
99 154 1
99 156 1
99 178 1
99 182 1
99 187 1
99 195 1
99 198 1
99 200 1
99 209 1
99 213 1
99 227 1
100 101 1
100 103 1
100 104 1
100 108 1
100 117 1
100 125 1
100 128 1
100 131 1
100 132 1
100 133 1
100 135 1
100 142 1
100 143 1
100 145 1
100 150 1
100 152 1
100 159 1
100 162 1
100 163 1
100 164 1
100 174 1
100 177 1
100 186 1
100 193 1
100 194 1
100 207 1
100 213 1
100 216 1
100 224 1
100 225 1
101 102 1
101 103 1
101 104 1
101 105 1
101 108 1
101 111 1
101 113 1
101 114 1
101 117 1
101 126 1
101 128 1
101 132 1
101 142 1
101 143 1
101 144 1
101 150 1
101 159 1
101 169 1
101 186 1
101 191 1
101 193 1
101 194 1
101 200 1
101 201 1
101 216 1
101 224 1
101 225 1
101 228 1
102 103 1
102 109 1
102 112 1
102 114 1
102 117 1
102 121 1
102 126 1
102 139 1
102 142 1
102 144 1
102 147 1
102 148 1
102 165 1
102 167 1
102 169 1
102 186 1
102 187 1
102 191 1
102 201 1
102 203 1
102 216 1
102 217 1
102 225 1
103 105 1
103 120 1
103 126 1
103 130 1
103 132 1
103 133 1
103 138 1
103 139 1
103 142 1
103 143 1
103 144 1
103 147 1
103 148 1
103 150 1
103 152 1
103 159 1
103 161 1
103 163 1
103 168 1
103 186 1
103 190 1
103 201 1
103 203 1
103 207 1
103 216 1
103 225 1
104 113 1
104 119 1
104 123 1
104 128 1
104 131 1
104 132 1
104 174 1
104 177 1
104 178 1
104 191 1
104 193 1
104 194 1
104 200 1
104 210 1
104 219 1
104 224 1
104 225 1
104 228 1
105 108 1
105 111 1
105 112 1
105 113 1
105 115 1
105 117 1
105 126 1
105 128 1
105 135 1
105 137 1
105 138 1
105 141 1
105 148 1
105 151 1
105 157 1
105 159 1
105 163 1
105 164 1
105 168 1
105 171 1
105 176 1
105 177 1
105 185 1
105 186 1
105 188 1
105 190 1
105 191 1
105 193 1
105 195 1
105 196 1
105 199 1
105 201 1
105 202 1
105 209 1
105 210 1
105 217 1
105 223 1
105 225 1
105 228 1
106 113 1
106 118 1
106 119 1
106 134 1
106 145 1
106 151 1
106 163 1
106 168 1
106 180 1
106 188 1
106 194 1
106 197 1
106 210 1
107 119 1
107 121 1
107 124 1
107 132 1
107 134 1
107 140 1
107 145 1
107 152 1
107 156 1
107 161 1
107 162 1
107 165 1
107 172 1
107 173 1
107 175 1
107 178 1
107 179 1
107 182 1
107 195 1
107 197 1
107 198 1
107 203 1
107 208 1
107 211 1
108 109 1
108 115 1
108 127 1
108 128 1
108 135 1
108 142 1
108 143 1
108 148 1
108 150 1
108 160 1
108 164 1
108 165 1
108 169 1
108 170 1
108 175 1
108 183 1
108 188 1
108 192 1
108 205 1
108 215 1
108 217 1
108 224 1
108 226 1
109 111 1
109 112 1
109 114 1
109 120 1
109 121 1
109 126 1
109 127 1
109 136 1
109 139 1
109 142 1
109 143 1
109 144 1
109 147 1
109 149 1
109 150 1
109 154 1
109 160 1
109 165 1
109 167 1
109 169 1
109 170 1
109 174 1
109 175 1
109 178 1
109 179 1
109 187 1
109 192 1
109 198 1
109 200 1
109 217 1
109 219 1
109 224 1
109 226 1
110 118 1
110 127 1
110 131 1
110 136 1
110 152 1
110 155 1
110 158 1
110 160 1
110 170 1
110 171 1
110 176 1
110 182 1
110 184 1
110 187 1
110 194 1
110 195 1
110 200 1
110 205 1
110 215 1
110 218 1
110 219 1
110 227 1
111 113 1
111 114 1
111 115 1
111 121 1
111 124 1
111 126 1
111 129 1
111 137 1
111 142 1
111 144 1
111 146 1
111 151 1
111 155 1
111 156 1
111 159 1
111 166 1
111 169 1
111 174 1
111 183 1
111 185 1
111 187 1
111 189 1
111 194 1
111 195 1
111 196 1
111 198 1
111 216 1
111 224 1
111 225 1
111 228 1
112 114 1
112 117 1
112 120 1
112 126 1
112 136 1
112 139 1
112 146 1
112 154 1
112 159 1
112 163 1
112 169 1
112 176 1
112 185 1
112 187 1
112 195 1
112 196 1
112 198 1
112 203 1
112 209 1
112 213 1
112 217 1
113 114 1
113 123 1
113 128 1
113 137 1
113 150 1
113 151 1
113 163 1
113 168 1
113 183 1
113 187 1
113 194 1
113 196 1
113 200 1
113 202 1
113 205 1
113 215 1
113 216 1
113 225 1
113 228 1
114 117 1
114 121 1
114 126 1
114 131 1
114 144 1
114 155 1
114 169 1
114 187 1
114 191 1
114 194 1
114 196 1
114 198 1
114 200 1
114 210 1
114 217 1
114 225 1
114 228 1
115 120 1
115 126 1
115 130 1
115 137 1
115 148 1
115 153 1
115 154 1
115 164 1
115 166 1
115 167 1
115 171 1
115 174 1
115 177 1
115 183 1
115 185 1
115 189 1
115 190 1
115 192 1
115 193 1
115 199 1
115 209 1
115 214 1
115 217 1
115 220 1
115 223 1
115 224 1
115 228 1
116 127 1
116 131 1
116 141 1
116 147 1
116 153 1
116 154 1
116 155 1
116 167 1
116 169 1
116 171 1
116 176 1
116 181 1
116 184 1
116 211 1
116 213 1
117 127 1
117 131 1
117 141 1
117 147 1
117 152 1
117 155 1
117 159 1
117 169 1
117 176 1
117 185 1
117 186 1
117 191 1
117 195 1
117 196 1
117 213 1
118 120 1
118 129 1
118 130 1
118 133 1
118 134 1
118 136 1
118 138 1
118 139 1
118 142 1
118 148 1
118 150 1
118 151 1
118 162 1
118 163 1
118 166 1
118 168 1
118 170 1
118 172 1
118 179 1
118 180 1
118 182 1
118 183 1
118 189 1
118 190 1
118 197 1
118 205 1
118 207 1
118 214 1
118 218 1
118 222 1
118 224 1
118 226 1
119 123 1
119 124 1
119 131 1
119 132 1
119 134 1
119 140 1
119 145 1
119 151 1
119 158 1
119 160 1
119 162 1
119 165 1
119 175 1
119 177 1
119 178 1
119 179 1
119 182 1
119 183 1
119 185 1
119 187 1
119 188 1
119 192 1
119 195 1
119 200 1
119 202 1
119 208 1
119 210 1
119 215 1
119 218 1
119 219 1
119 226 1
119 227 1
120 125 1
120 126 1
120 130 1
120 133 1
120 136 1
120 138 1
120 139 1
120 142 1
120 144 1
120 146 1
120 148 1
120 154 1
120 159 1
120 161 1
120 169 1
120 174 1
120 176 1
120 189 1
120 203 1
120 217 1
120 220 1
120 224 1
121 124 1
121 133 1
121 139 1
121 142 1
121 144 1
121 149 1
121 151 1
121 167 1
121 169 1
121 173 1
121 182 1
121 187 1
121 189 1
121 198 1
121 203 1
121 211 1
121 214 1
121 216 1
121 221 1
121 225 1
122 123 1
122 137 1
122 144 1
122 167 1
122 181 1
122 191 1
122 201 1
122 210 1
122 211 1
122 221 1
122 225 1
122 228 1
123 132 1
123 140 1
123 145 1
123 150 1
123 151 1
123 158 1
123 163 1
123 167 1
123 178 1
123 191 1
123 194 1
123 197 1
123 210 1
123 216 1
123 219 1
123 225 1
124 134 1
124 137 1
124 149 1
124 151 1
124 166 1
124 182 1
124 183 1
124 185 1
124 187 1
124 190 1
124 192 1
124 195 1
124 196 1
124 198 1
124 199 1
124 208 1
124 209 1
124 210 1
124 211 1
124 221 1
124 223 1
125 127 1
125 130 1
125 135 1
125 136 1
125 143 1
125 146 1
125 154 1
125 160 1
125 164 1
125 167 1
125 174 1
125 178 1
125 183 1
125 184 1
125 192 1
125 204 1
125 207 1
125 213 1
125 218 1
125 220 1
125 222 1
126 142 1
126 144 1
126 146 1
126 148 1
126 159 1
126 161 1
126 165 1
126 169 1
126 178 1
126 185 1
126 187 1
126 190 1
126 195 1
126 196 1
126 203 1
126 209 1
126 216 1
126 217 1
126 224 1
126 225 1
127 135 1
127 136 1
127 141 1
127 153 1
127 160 1
127 162 1
127 165 1
127 170 1
127 175 1
127 176 1
127 182 1
127 184 1
127 192 1
127 204 1
127 215 1
127 217 1
127 220 1
127 226 1
128 132 1
128 135 1
128 150 1
128 160 1
128 163 1
128 175 1
128 177 1
128 185 1
128 188 1
128 202 1
128 215 1
128 216 1
128 224 1
128 225 1
129 146 1
129 156 1
129 159 1
129 170 1
129 189 1
129 194 1
129 197 1
129 198 1
129 222 1
130 133 1
130 138 1
130 139 1
130 142 1
130 144 1
130 146 1
130 147 1
130 148 1
130 154 1
130 161 1
130 167 1
130 174 1
130 181 1
130 190 1
130 199 1
130 204 1
130 211 1
130 213 1
130 214 1
130 220 1
131 132 1
131 145 1
131 152 1
131 155 1
131 158 1
131 160 1
131 177 1
131 178 1
131 184 1
131 191 1
131 194 1
131 200 1
131 210 1
131 213 1
131 215 1
131 219 1
131 227 1
131 228 1
132 140 1
132 143 1
132 145 1
132 150 1
132 152 1
132 160 1
132 162 1
132 163 1
132 165 1
132 167 1
132 174 1
132 175 1
132 177 1
132 178 1
132 186 1
132 188 1
132 191 1
132 193 1
132 201 1
132 210 1
132 213 1
132 216 1
132 219 1
132 224 1
132 225 1
133 138 1
133 139 1
133 142 1
133 143 1
133 144 1
133 147 1
133 148 1
133 150 1
133 172 1
133 173 1
133 181 1
133 189 1
133 194 1
133 197 1
133 206 1
133 207 1
133 211 1
133 214 1
134 137 1
134 140 1
134 151 1
134 156 1
134 163 1
134 166 1
134 168 1
134 172 1
134 182 1
134 183 1
134 190 1
134 195 1
134 197 1
134 208 1
134 209 1
134 218 1
134 227 1
135 138 1
135 143 1
135 153 1
135 159 1
135 163 1
135 164 1
135 177 1
135 204 1
135 207 1
135 220 1
136 139 1
136 142 1
136 154 1
136 162 1
136 167 1
136 169 1
136 170 1
136 176 1
136 178 1
136 179 1
136 182 1
136 192 1
136 197 1
136 213 1
136 226 1
137 144 1
137 148 1
137 151 1
137 153 1
137 168 1
137 171 1
137 177 1
137 185 1
137 188 1
137 190 1
137 193 1
137 196 1
137 199 1
137 201 1
137 202 1
137 209 1
137 210 1
137 212 1
137 221 1
137 225 1
137 228 1
138 139 1
138 141 1
138 142 1
138 147 1
138 148 1
138 159 1
138 163 1
138 168 1
138 190 1
138 203 1
138 204 1
139 141 1
139 142 1
139 144 1
139 147 1
139 148 1
139 149 1
139 154 1
139 162 1
139 165 1
139 167 1
139 169 1
139 172 1
139 173 1
139 175 1
139 176 1
139 179 1
139 189 1
139 190 1
139 197 1
139 203 1
139 211 1
139 213 1
139 214 1
139 217 1
139 226 1
140 142 1
140 143 1
140 150 1
140 151 1
140 156 1
140 165 1
140 172 1
140 174 1
140 178 1
140 179 1
140 197 1
140 216 1
140 225 1
141 147 1
141 157 1
141 162 1
141 163 1
141 165 1
141 175 1
141 176 1
141 182 1
141 186 1
141 202 1
141 203 1
141 204 1
141 206 1
141 223 1
142 143 1
142 144 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 162 1
142 164 1
142 165 1
142 167 1
142 169 1
142 172 1
142 174 1
142 175 1
142 179 1
142 189 1
142 192 1
142 197 1
142 211 1
142 214 1
142 216 1
142 224 1
142 226 1
143 145 1
143 147 1
143 150 1
143 160 1
143 162 1
143 164 1
143 165 1
143 167 1
143 169 1
143 174 1
143 175 1
143 178 1
143 179 1
143 180 1
143 184 1
143 188 1
143 191 1
143 199 1
143 204 1
143 207 1
143 213 1
143 219 1
143 224 1
144 147 1
144 148 1
144 149 1
144 150 1
144 167 1
144 169 1
144 174 1
144 181 1
144 189 1
144 199 1
144 206 1
144 211 1
144 212 1
144 214 1
144 221 1
144 224 1
144 225 1
144 228 1
145 152 1
145 158 1
145 162 1
145 165 1
145 167 1
145 175 1
145 178 1
145 179 1
145 184 1
145 191 1
145 202 1
145 207 1
145 210 1
145 219 1
146 154 1
146 156 1
146 159 1
146 161 1
146 166 1
146 189 1
146 198 1
146 209 1
146 213 1
146 214 1
146 220 1
146 222 1
147 149 1
147 150 1
147 162 1
147 165 1
147 167 1
147 169 1
147 173 1
147 175 1
147 176 1
147 179 1
147 181 1
147 184 1
147 186 1
147 204 1
147 206 1
147 207 1
147 211 1
147 213 1
148 161 1
148 164 1
148 168 1
148 169 1
148 170 1
148 175 1
148 183 1
148 190 1
148 192 1
148 199 1
148 203 1
148 204 1
148 209 1
148 216 1
148 217 1
148 218 1
148 220 1
148 224 1
148 225 1
148 226 1
149 167 1
149 169 1
149 206 1
149 208 1
149 211 1
149 221 1
149 226 1
150 151 1
150 152 1
150 163 1
150 167 1
150 169 1
150 172 1
150 179 1
150 189 1
150 194 1
150 197 1
150 207 1
150 216 1
150 219 1
150 225 1
150 226 1
151 163 1
151 168 1
151 170 1
151 182 1
151 183 1
151 187 1
151 190 1
151 197 1
151 202 1
151 205 1
151 216 1
151 224 1
151 225 1
151 226 1
152 155 1
152 162 1
152 163 1
152 173 1
152 182 1
152 186 1
152 194 1
152 197 1
152 200 1
153 164 1
153 166 1
153 171 1
153 183 1
153 199 1
153 204 1
153 212 1
153 220 1
153 228 1
154 156 1
154 166 1
154 167 1
154 169 1
154 174 1
154 176 1
154 189 1
154 192 1
154 198 1
154 211 1
154 213 1
154 214 1
154 217 1
154 220 1
154 222 1
155 159 1
155 168 1
155 173 1
155 189 1
155 194 1
155 195 1
155 196 1
155 198 1
155 200 1
155 213 1
155 215 1
156 166 1
156 172 1
156 183 1
156 189 1
156 197 1
156 198 1
156 209 1
156 222 1
157 163 1
157 185 1
157 186 1
157 188 1
157 191 1
157 196 1
157 201 1
157 202 1
157 204 1
157 210 1
157 223 1
158 160 1
158 164 1
158 167 1
158 171 1
158 175 1
158 179 1
158 180 1
158 183 1
158 199 1
158 202 1
158 205 1
158 208 1
158 210 1
158 215 1
158 219 1
158 221 1
158 226 1
158 227 1
159 163 1
159 168 1
159 189 1
159 194 1
159 198 1
159 209 1
160 164 1
160 167 1
160 169 1
160 170 1
160 171 1
160 174 1
160 175 1
160 177 1
160 178 1
160 184 1
160 185 1
160 191 1
160 192 1
160 205 1
160 210 1
160 213 1
160 215 1
160 219 1
160 220 1
160 227 1
161 190 1
161 203 1
161 211 1
162 163 1
162 165 1
162 167 1
162 176 1
162 178 1
162 179 1
162 182 1
162 186 1
162 192 1
162 197 1
162 203 1
162 226 1
163 165 1
163 168 1
163 175 1
163 176 1
163 177 1
163 182 1
163 186 1
163 188 1
163 190 1
163 194 1
163 195 1
163 197 1
163 202 1
163 203 1
163 209 1
163 216 1
163 225 1
164 171 1
164 174 1
164 175 1
164 177 1
164 180 1
164 183 1
164 184 1
164 188 1
164 192 1
164 199 1
164 204 1
164 205 1
164 218 1
164 220 1
165 167 1
165 169 1
165 175 1
165 178 1
165 179 1
165 182 1
165 186 1
165 187 1
165 188 1
165 192 1
165 202 1
165 216 1
165 219 1
165 226 1
166 170 1
166 183 1
166 189 1
166 209 1
166 214 1
166 218 1
166 220 1
166 222 1
166 228 1
167 169 1
167 174 1
167 175 1
167 178 1
167 179 1
167 181 1
167 184 1
167 186 1
167 191 1
167 192 1
167 201 1
167 204 1
167 207 1
167 210 1
167 211 1
167 213 1
167 217 1
167 219 1
167 221 1
167 223 1
167 226 1
168 182 1
168 190 1
168 194 1
168 196 1
168 197 1
168 202 1
168 203 1
168 225 1
169 175 1
169 176 1
169 186 1
169 189 1
169 191 1
169 200 1
169 213 1
169 217 1
169 219 1
169 224 1
170 176 1
170 182 1
170 183 1
170 187 1
170 189 1
170 192 1
170 195 1
170 200 1
170 205 1
170 215 1
170 217 1
170 219 1
170 222 1
170 224 1
170 226 1
170 227 1
171 183 1
171 184 1
171 185 1
171 191 1
171 196 1
171 199 1
171 205 1
171 210 1
171 215 1
171 219 1
171 221 1
171 227 1
171 228 1
172 174 1
172 179 1
172 189 1
172 197 1
172 207 1
172 214 1
172 218 1
172 222 1
172 226 1
173 182 1
173 186 1
173 198 1
173 203 1
173 206 1
173 211 1
174 177 1
174 178 1
174 183 1
174 189 1
174 192 1
174 193 1
174 214 1
174 216 1
174 219 1
174 222 1
174 224 1
175 178 1
175 179 1
175 180 1
175 185 1
175 186 1
175 188 1
175 191 1
175 192 1
175 199 1
175 202 1
175 210 1
175 219 1
175 223 1
175 226 1
176 182 1
176 185 1
176 187 1
176 192 1
176 195 1
176 203 1
176 209 1
176 213 1
176 217 1
176 220 1
176 226 1
177 178 1
177 185 1
177 188 1
177 191 1
177 193 1
177 196 1
177 199 1
177 210 1
177 213 1
177 215 1
178 179 1
178 184 1
178 185 1
178 187 1
178 188 1
178 191 1
178 192 1
178 193 1
178 200 1
178 213 1
178 215 1
178 216 1
178 219 1
178 224 1
178 227 1
179 182 1
179 184 1
179 192 1
179 197 1
179 207 1
179 208 1
179 211 1
179 218 1
179 219 1
179 226 1
179 227 1
180 188 1
180 199 1
180 204 1
180 207 1
180 212 1
180 218 1
181 204 1
181 207 1
181 211 1
181 212 1
181 214 1
181 221 1
182 187 1
182 190 1
182 195 1
182 197 1
182 198 1
182 202 1
182 203 1
182 208 1
182 218 1
182 226 1
182 227 1
183 187 1
183 189 1
183 192 1
183 205 1
183 218 1
183 220 1
183 222 1
183 224 1
183 227 1
183 228 1
184 194 1
184 200 1
184 207 1
184 213 1
184 219 1
184 220 1
184 222 1
184 227 1
185 187 1
185 188 1
185 190 1
185 191 1
185 192 1
185 193 1
185 195 1
185 196 1
185 199 1
185 201 1
185 202 1
185 209 1
185 210 1
185 215 1
185 217 1
185 220 1
185 223 1
185 227 1
185 228 1
186 188 1
186 191 1
186 196 1
186 201 1
186 202 1
186 203 1
186 223 1
187 192 1
187 195 1
187 196 1
187 198 1
187 200 1
187 202 1
187 215 1
187 217 1
187 226 1
187 227 1
188 191 1
188 199 1
188 201 1
188 202 1
188 204 1
188 210 1
188 223 1
188 225 1
189 194 1
189 197 1
189 198 1
189 205 1
189 214 1
189 222 1
189 224 1
189 226 1
190 199 1
190 203 1
190 204 1
190 209 1
190 218 1
190 220 1
191 193 1
191 196 1
191 200 1
191 201 1
191 210 1
191 213 1
191 215 1
191 219 1
191 223 1
191 228 1
192 213 1
192 217 1
192 218 1
192 220 1
192 223 1
192 224 1
192 226 1
192 227 1
193 199 1
193 201 1
193 228 1
194 197 1
194 200 1
194 207 1
194 215 1
194 216 1
194 222 1
194 225 1
194 228 1
195 196 1
195 198 1
195 203 1
195 208 1
195 209 1
195 215 1
195 217 1
196 202 1
196 210 1
196 215 1
196 217 1
196 225 1
196 228 1
197 207 1
197 216 1
197 225 1
198 203 1
198 211 1
198 213 1
199 201 1
199 204 1
199 212 1
199 221 1
199 223 1
200 210 1
200 215 1
200 219 1
200 225 1
201 210 1
201 216 1
201 223 1
201 225 1
202 210 1
202 215 1
202 223 1
202 225 1
202 226 1
203 211 1
204 207 1
204 212 1
204 218 1
204 220 1
204 223 1
205 215 1
205 219 1
205 224 1
205 227 1
206 211 1
206 221 1
207 222 1
208 211 1
208 218 1
208 221 1
208 226 1
208 227 1
209 220 1
210 215 1
210 219 1
210 221 1
210 223 1
210 228 1
211 214 1
211 221 1
212 221 1
213 220 1
214 222 1
215 219 1
215 227 1
216 224 1
216 225 1
217 224 1
218 220 1
218 222 1
218 226 1
218 227 1
219 227 1
221 223 1
222 224 1
225 228 1
226 227 1


==> anc/graph-instances/rand01-polytopes/rand01-9-228-2.dat <==
228 4984
1 4 1
1 13 1
1 14 1
1 15 1
1 18 1
1 20 1
1 36 1
1 37 1
1 41 1
1 48 1
1 64 1
1 68 1
1 75 1
1 76 1
1 83 1
1 86 1
1 88 1
1 93 1
1 95 1
1 106 1
1 109 1
1 111 1
1 113 1
1 114 1
1 118 1
1 121 1
1 122 1
1 128 1
1 130 1
1 133 1
1 144 1
1 145 1
1 154 1
1 156 1
1 157 1
1 167 1
1 171 1
1 176 1
1 184 1
1 192 1
1 194 1
1 196 1
1 201 1
1 208 1
1 209 1
1 212 1
1 215 1
1 219 1
1 226 1
2 7 1
2 10 1
2 13 1
2 22 1
2 32 1
2 33 1
2 39 1
2 46 1
2 50 1
2 52 1
2 53 1
2 55 1
2 56 1
2 61 1
2 67 1
2 69 1
2 70 1
2 74 1
2 75 1
2 82 1
2 87 1
2 92 1
2 94 1
2 99 1
2 121 1
2 125 1
2 127 1
2 131 1
2 136 1
2 140 1
2 143 1
2 145 1
2 150 1
2 158 1
2 163 1
2 167 1
2 172 1
2 175 1
2 187 1
2 188 1
2 191 1
2 193 1
2 203 1
2 205 1
2 207 1
2 208 1
2 209 1
2 216 1
2 220 1
2 228 1
3 4 1
3 21 1
3 26 1
3 37 1
3 41 1
3 45 1
3 52 1
3 58 1
3 69 1
3 78 1
3 80 1
3 82 1
3 84 1
3 87 1
3 88 1
3 90 1
3 91 1
3 99 1
3 103 1
3 104 1
3 108 1
3 113 1
3 115 1
3 124 1
3 135 1
3 137 1
3 139 1
3 142 1
3 143 1
3 150 1
3 151 1
3 162 1
3 163 1
3 166 1
3 169 1
3 180 1
3 188 1
3 191 1
3 194 1
3 208 1
3 210 1
3 214 1
3 215 1
3 217 1
3 218 1
3 220 1
3 222 1
3 223 1
3 224 1
3 227 1
3 228 1
4 7 1
4 11 1
4 13 1
4 21 1
4 23 1
4 26 1
4 29 1
4 37 1
4 41 1
4 42 1
4 45 1
4 51 1
4 52 1
4 53 1
4 56 1
4 57 1
4 58 1
4 64 1
4 67 1
4 75 1
4 78 1
4 80 1
4 82 1
4 83 1
4 84 1
4 87 1
4 88 1
4 95 1
4 96 1
4 99 1
4 101 1
4 103 1
4 104 1
4 105 1
4 108 1
4 112 1
4 113 1
4 114 1
4 115 1
4 122 1
4 125 1
4 134 1
4 135 1
4 138 1
4 142 1
4 143 1
4 145 1
4 148 1
4 150 1
4 151 1
4 155 1
4 156 1
4 157 1
4 161 1
4 162 1
4 163 1
4 169 1
4 170 1
4 172 1
4 176 1
4 179 1
4 180 1
4 184 1
4 188 1
4 189 1
4 191 1
4 194 1
4 196 1
4 201 1
4 207 1
4 208 1
4 209 1
4 210 1
4 214 1
4 217 1
4 218 1
4 219 1
4 223 1
4 224 1
4 226 1
4 228 1
5 30 1
5 47 1
5 50 1
5 74 1
5 79 1
5 89 1
5 92 1
5 94 1
5 97 1
5 100 1
5 102 1
5 106 1
5 120 1
5 127 1
5 141 1
5 146 1
5 172 1
5 173 1
5 181 1
5 192 1
5 197 1
5 199 1
5 200 1
5 203 1
5 204 1
5 205 1
5 216 1
5 225 1
6 12 1
6 14 1
6 16 1
6 20 1
6 22 1
6 25 1
6 27 1
6 36 1
6 41 1
6 57 1
6 60 1
6 64 1
6 67 1
6 72 1
6 76 1
6 88 1
6 102 1
6 106 1
6 117 1
6 124 1
6 130 1
6 140 1
6 161 1
6 165 1
6 169 1
6 189 1
6 190 1
6 199 1
6 220 1
6 223 1
6 228 1
7 13 1
7 16 1
7 18 1
7 22 1
7 23 1
7 32 1
7 36 1
7 38 1
7 42 1
7 47 1
7 49 1
7 50 1
7 51 1
7 55 1
7 56 1
7 62 1
7 65 1
7 66 1
7 67 1
7 74 1
7 76 1
7 78 1
7 81 1
7 83 1
7 85 1
7 87 1
7 88 1
7 92 1
7 94 1
7 96 1
7 101 1
7 102 1
7 103 1
7 114 1
7 120 1
7 121 1
7 122 1
7 131 1
7 144 1
7 145 1
7 146 1
7 150 1
7 153 1
7 155 1
7 158 1
7 161 1
7 167 1
7 169 1
7 170 1
7 172 1
7 173 1
7 175 1
7 177 1
7 178 1
7 189 1
7 190 1
7 193 1
7 196 1
7 200 1
7 207 1
7 209 1
7 212 1
7 226 1
8 12 1
8 16 1
8 17 1
8 20 1
8 23 1
8 24 1
8 28 1
8 36 1
8 44 1
8 56 1
8 59 1
8 62 1
8 73 1
8 77 1
8 78 1
8 81 1
8 84 1
8 96 1
8 97 1
8 101 1
8 104 1
8 105 1
8 108 1
8 111 1
8 117 1
8 131 1
8 132 1
8 135 1
8 140 1
8 146 1
8 149 1
8 159 1
8 161 1
8 163 1
8 174 1
8 176 1
8 178 1
8 181 1
8 186 1
8 190 1
8 195 1
8 199 1
8 202 1
8 207 1
8 214 1
9 11 1
9 19 1
9 21 1
9 31 1
9 33 1
9 35 1
9 38 1
9 39 1
9 44 1
9 52 1
9 54 1
9 65 1
9 95 1
9 97 1
9 98 1
9 107 1
9 109 1
9 111 1
9 115 1
9 123 1
9 126 1
9 128 1
9 131 1
9 134 1
9 135 1
9 137 1
9 141 1
9 147 1
9 148 1
9 160 1
9 164 1
9 167 1
9 168 1
9 171 1
9 179 1
9 183 1
9 187 1
9 192 1
9 194 1
9 197 1
9 204 1
9 208 1
9 215 1
9 217 1
9 222 1
9 224 1
9 225 1
10 14 1
10 19 1
10 25 1
10 31 1
10 39 1
10 46 1
10 50 1
10 52 1
10 53 1
10 54 1
10 68 1
10 69 1
10 70 1
10 80 1
10 82 1
10 83 1
10 106 1
10 116 1
10 125 1
10 127 1
10 130 1
10 140 1
10 143 1
10 156 1
10 163 1
10 164 1
10 167 1
10 168 1
10 171 1
10 175 1
10 184 1
10 185 1
10 187 1
10 188 1
10 191 1
10 194 1
10 203 1
10 206 1
10 208 1
10 212 1
10 217 1
10 221 1
10 225 1
11 15 1
11 19 1
11 23 1
11 24 1
11 29 1
11 35 1
11 36 1
11 42 1
11 44 1
11 45 1
11 54 1
11 77 1
11 83 1
11 93 1
11 95 1
11 101 1
11 104 1
11 109 1
11 111 1
11 115 1
11 122 1
11 126 1
11 128 1
11 134 1
11 135 1
11 138 1
11 148 1
11 149 1
11 154 1
11 164 1
11 179 1
11 183 1
11 184 1
11 194 1
11 195 1
11 206 1
11 217 1
11 219 1
11 224 1
12 20 1
12 36 1
12 39 1
12 48 1
12 72 1
12 74 1
12 76 1
12 84 1
12 116 1
12 118 1
12 135 1
12 140 1
12 149 1
12 153 1
12 161 1
12 164 1
12 174 1
12 184 1
12 190 1
12 212 1
13 14 1
13 18 1
13 22 1
13 32 1
13 33 1
13 41 1
13 49 1
13 52 1
13 55 1
13 64 1
13 67 1
13 71 1
13 88 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 103 1
13 110 1
13 113 1
13 123 1
13 136 1
13 145 1
13 150 1
13 155 1
13 156 1
13 157 1
13 158 1
13 162 1
13 169 1
13 171 1
13 175 1
13 189 1
13 192 1
13 201 1
13 226 1
13 228 1
14 15 1
14 17 1
14 18 1
14 20 1
14 22 1
14 24 1
14 25 1
14 41 1
14 47 1
14 50 1
14 57 1
14 60 1
14 63 1
14 64 1
14 71 1
14 76 1
14 83 1
14 91 1
14 93 1
14 95 1
14 97 1
14 100 1
14 102 1
14 106 1
14 110 1
14 119 1
14 128 1
14 129 1
14 130 1
14 141 1
14 144 1
14 156 1
14 167 1
14 168 1
14 171 1
14 173 1
14 175 1
14 181 1
14 184 1
14 185 1
14 189 1
14 192 1
14 196 1
14 201 1
14 209 1
14 221 1
14 225 1
14 226 1
15 20 1
15 23 1
15 42 1
15 47 1
15 54 1
15 68 1
15 71 1
15 76 1
15 81 1
15 83 1
15 97 1
15 106 1
15 128 1
15 144 1
15 149 1
15 154 1
15 164 1
15 167 1
15 174 1
15 178 1
15 184 1
15 195 1
15 196 1
15 199 1
15 203 1
15 206 1
15 209 1
15 225 1
16 22 1
16 26 1
16 53 1
16 55 1
16 56 1
16 57 1
16 61 1
16 62 1
16 67 1
16 69 1
16 70 1
16 78 1
16 84 1
16 92 1
16 96 1
16 102 1
16 108 1
16 117 1
16 129 1
16 140 1
16 161 1
16 163 1
16 169 1
16 175 1
16 180 1
16 186 1
16 189 1
16 190 1
16 220 1
17 23 1
17 24 1
17 29 1
17 40 1
17 57 1
17 59 1
17 62 1
17 64 1
17 71 1
17 77 1
17 81 1
17 85 1
17 86 1
17 88 1
17 89 1
17 90 1
17 92 1
17 93 1
17 97 1
17 100 1
17 102 1
17 106 1
17 108 1
17 117 1
17 119 1
17 120 1
17 129 1
17 132 1
17 152 1
17 155 1
17 157 1
17 159 1
17 160 1
17 161 1
17 165 1
17 166 1
17 176 1
17 182 1
17 183 1
17 186 1
17 189 1
17 195 1
17 198 1
17 199 1
17 201 1
17 209 1
17 210 1
17 216 1
17 223 1
17 227 1
18 19 1
18 22 1
18 27 1
18 30 1
18 31 1
18 32 1
18 36 1
18 41 1
18 46 1
18 51 1
18 55 1
18 62 1
18 64 1
18 66 1
18 67 1
18 78 1
18 88 1
18 92 1
18 94 1
18 95 1
18 100 1
18 102 1
18 110 1
18 114 1
18 121 1
18 128 1
18 144 1
18 146 1
18 155 1
18 158 1
18 162 1
18 165 1
18 169 1
18 171 1
18 173 1
18 177 1
18 189 1
18 192 1
18 197 1
18 198 1
18 207 1
18 215 1
18 221 1
18 226 1
19 24 1
19 30 1
19 31 1
19 33 1
19 40 1
19 41 1
19 42 1
19 44 1
19 45 1
19 47 1
19 54 1
19 71 1
19 83 1
19 93 1
19 95 1
19 97 1
19 100 1
19 107 1
19 110 1
19 111 1
19 123 1
19 126 1
19 127 1
19 128 1
19 129 1
19 134 1
19 137 1
19 141 1
19 151 1
19 160 1
19 162 1
19 168 1
19 181 1
19 183 1
19 187 1
19 192 1
19 206 1
19 217 1
19 219 1
19 221 1
19 224 1
19 225 1
20 25 1
20 36 1
20 37 1
20 57 1
20 60 1
20 64 1
20 76 1
20 88 1
20 104 1
20 106 1
20 108 1
20 111 1
20 118 1
20 130 1
20 132 1
20 135 1
20 140 1
20 144 1
20 149 1
20 151 1
20 161 1
20 167 1
20 176 1
20 184 1
20 189 1
20 190 1
20 193 1
20 195 1
20 196 1
20 201 1
20 215 1
20 219 1
20 226 1
21 35 1
21 37 1
21 39 1
21 52 1
21 58 1
21 62 1
21 65 1
21 87 1
21 91 1
21 94 1
21 98 1
21 99 1
21 107 1
21 110 1
21 111 1
21 112 1
21 115 1
21 120 1
21 131 1
21 134 1
21 135 1
21 137 1
21 141 1
21 145 1
21 147 1
21 148 1
21 168 1
21 180 1
21 185 1
21 187 1
21 191 1
21 198 1
21 204 1
21 207 1
21 208 1
21 211 1
21 213 1
21 215 1
21 222 1
21 224 1
22 25 1
22 33 1
22 41 1
22 50 1
22 55 1
22 57 1
22 61 1
22 62 1
22 63 1
22 67 1
22 69 1
22 72 1
22 74 1
22 75 1
22 78 1
22 79 1
22 82 1
22 87 1
22 88 1
22 91 1
22 92 1
22 94 1
22 102 1
22 103 1
22 117 1
22 120 1
22 121 1
22 129 1
22 131 1
22 132 1
22 136 1
22 139 1
22 141 1
22 145 1
22 146 1
22 147 1
22 150 1
22 153 1
22 155 1
22 158 1
22 161 1
22 165 1
22 169 1
22 172 1
22 173 1
22 175 1
22 177 1
22 185 1
22 187 1
22 189 1
22 193 1
22 200 1
22 201 1
22 203 1
22 211 1
22 216 1
22 220 1
22 223 1
22 225 1
22 228 1
23 29 1
23 42 1
23 47 1
23 49 1
23 59 1
23 62 1
23 65 1
23 68 1
23 71 1
23 75 1
23 76 1
23 77 1
23 81 1
23 85 1
23 86 1
23 92 1
23 97 1
23 101 1
23 104 1
23 106 1
23 108 1
23 122 1
23 131 1
23 132 1
23 148 1
23 157 1
23 159 1
23 161 1
23 170 1
23 172 1
23 176 1
23 178 1
23 179 1
23 184 1
23 195 1
23 196 1
23 200 1
23 201 1
23 202 1
23 209 1
23 216 1
24 28 1
24 35 1
24 39 1
24 54 1
24 60 1
24 64 1
24 73 1
24 77 1
24 79 1
24 83 1
24 89 1
24 90 1
24 97 1
24 100 1
24 102 1
24 104 1
24 106 1
24 108 1
24 110 1
24 111 1
24 116 1
24 117 1
24 119 1
24 129 1
24 135 1
24 140 1
24 149 1
24 159 1
24 164 1
24 168 1
24 174 1
24 181 1
24 183 1
24 184 1
24 190 1
24 195 1
24 199 1
24 202 1
24 206 1
24 221 1
24 227 1
25 50 1
25 57 1
25 60 1
25 63 1
25 64 1
25 68 1
25 69 1
25 72 1
25 75 1
25 82 1
25 91 1
25 100 1
25 102 1
25 106 1
25 116 1
25 118 1
25 119 1
25 130 1
25 132 1
25 133 1
25 139 1
25 141 1
25 144 1
25 153 1
25 156 1
25 167 1
25 171 1
25 175 1
25 184 1
25 185 1
25 189 1
25 193 1
25 201 1
25 203 1
25 212 1
25 216 1
25 225 1
25 228 1
26 53 1
26 57 1
26 60 1
26 69 1
26 88 1
26 96 1
26 108 1
26 117 1
26 129 1
26 139 1
26 140 1
26 142 1
26 151 1
26 159 1
26 161 1
26 163 1
26 169 1
26 180 1
26 210 1
26 220 1
26 223 1
27 30 1
27 36 1
27 41 1
27 44 1
27 46 1
27 51 1
27 55 1
27 64 1
27 70 1
27 73 1
27 78 1
27 100 1
27 102 1
27 105 1
27 107 1
27 110 1
27 111 1
27 124 1
27 135 1
27 140 1
27 144 1
27 146 1
27 151 1
27 162 1
27 163 1
27 165 1
27 169 1
27 177 1
27 181 1
27 188 1
27 189 1
27 190 1
27 198 1
27 211 1
27 218 1
27 221 1
28 39 1
28 54 1
28 58 1
28 59 1
28 61 1
28 62 1
28 73 1
28 79 1
28 84 1
28 87 1
28 90 1
28 98 1
28 99 1
28 101 1
28 111 1
28 116 1
28 120 1
28 127 1
28 131 1
28 135 1
28 140 1
28 143 1
28 148 1
28 149 1
28 164 1
28 170 1
28 174 1
28 186 1
28 188 1
28 202 1
28 203 1
28 204 1
28 213 1
29 42 1
29 43 1
29 45 1
29 53 1
29 71 1
29 81 1
29 82 1
29 101 1
29 104 1
29 106 1
29 108 1
29 123 1
29 129 1
29 142 1
29 148 1
29 157 1
29 159 1
29 184 1
29 187 1
29 201 1
29 206 1
29 216 1
29 224 1
29 227 1
30 32 1
30 41 1
30 42 1
30 43 1
30 44 1
30 46 1
30 47 1
30 51 1
30 55 1
30 66 1
30 70 1
30 73 1
30 81 1
30 92 1
30 93 1
30 100 1
30 105 1
30 106 1
30 107 1
30 111 1
30 126 1
30 127 1
30 130 1
30 138 1
30 140 1
30 146 1
30 149 1
30 151 1
30 155 1
30 162 1
30 163 1
30 165 1
30 173 1
30 178 1
30 181 1
30 188 1
30 192 1
30 197 1
30 198 1
30 199 1
30 203 1
30 206 1
30 218 1
30 221 1
31 33 1
31 46 1
31 52 1
31 91 1
31 95 1
31 107 1
31 110 1
31 126 1
31 137 1
31 141 1
31 162 1
31 168 1
31 171 1
31 185 1
31 187 1
31 208 1
31 211 1
31 215 1
31 217 1
31 221 1
31 222 1
31 224 1
31 225 1
32 42 1
32 43 1
32 46 1
32 49 1
32 51 1
32 52 1
32 55 1
32 66 1
32 92 1
32 94 1
32 99 1
32 123 1
32 126 1
32 137 1
32 150 1
32 155 1
32 162 1
32 169 1
32 186 1
32 192 1
32 198 1
32 205 1
32 207 1
32 218 1
33 49 1
33 50 1
33 52 1
33 65 1
33 71 1
33 85 1
33 91 1
33 93 1
33 94 1
33 109 1
33 113 1
33 120 1
33 123 1
33 126 1
33 137 1
33 141 1
33 145 1
33 152 1
33 156 1
33 157 1
33 160 1
33 166 1
33 171 1
33 175 1
33 179 1
33 187 1
33 192 1
33 193 1
33 197 1
33 216 1
33 224 1
33 225 1
33 228 1
34 35 1
34 37 1
34 48 1
34 58 1
34 59 1
34 103 1
34 109 1
34 111 1
34 115 1
34 132 1
34 147 1
34 160 1
34 165 1
34 166 1
34 170 1
34 174 1
34 176 1
34 178 1
34 179 1
34 204 1
34 215 1
35 39 1
35 48 1
35 54 1
35 63 1
35 68 1
35 85 1
35 97 1
35 107 1
35 109 1
35 111 1
35 115 1
35 116 1
35 118 1
35 119 1
35 132 1
35 135 1
35 141 1
35 147 1
35 160 1
35 164 1
35 168 1
35 174 1
35 183 1
35 194 1
35 195 1
35 200 1
35 202 1
35 204 1
35 213 1
35 215 1
35 222 1
35 225 1
36 37 1
36 41 1
36 48 1
36 51 1
36 64 1
36 73 1
36 74 1
36 76 1
36 78 1
36 86 1
36 88 1
36 95 1
36 102 1
36 104 1
36 105 1
36 108 1
36 110 1
36 111 1
36 114 1
36 124 1
36 135 1
36 138 1
36 140 1
36 144 1
36 146 1
36 149 1
36 151 1
36 154 1
36 160 1
36 161 1
36 165 1
36 174 1
36 176 1
36 177 1
36 178 1
36 183 1
36 189 1
36 190 1
36 195 1
36 199 1
36 214 1
36 215 1
36 219 1
36 226 1
37 48 1
37 57 1
37 64 1
37 75 1
37 78 1
37 80 1
37 86 1
37 87 1
37 88 1
37 91 1
37 96 1
37 103 1
37 104 1
37 108 1
37 109 1
37 112 1
37 113 1
37 115 1
37 118 1
37 132 1
37 133 1
37 135 1
37 144 1
37 145 1
37 147 1
37 151 1
37 153 1
37 161 1
37 176 1
37 180 1
37 189 1
37 191 1
37 193 1
37 194 1
37 196 1
37 208 1
37 215 1
37 219 1
37 222 1
37 226 1
37 228 1
38 48 1
38 62 1
38 65 1
38 66 1
38 87 1
38 94 1
38 98 1
38 109 1
38 121 1
38 128 1
38 131 1
38 136 1
38 141 1
38 167 1
38 170 1
38 171 1
38 174 1
38 178 1
38 197 1
38 200 1
38 203 1
38 204 1
38 207 1
38 212 1
38 215 1
38 225 1
39 46 1
39 50 1
39 54 1
39 56 1
39 58 1
39 61 1
39 62 1
39 63 1
39 70 1
39 72 1
39 74 1
39 79 1
39 80 1
39 83 1
39 84 1
39 87 1
39 97 1
39 98 1
39 105 1
39 107 1
39 110 1
39 111 1
39 116 1
39 118 1
39 120 1
39 124 1
39 125 1
39 127 1
39 131 1
39 135 1
39 140 1
39 143 1
39 149 1
39 164 1
39 167 1
39 168 1
39 174 1
39 177 1
39 184 1
39 185 1
39 186 1
39 188 1
39 190 1
39 191 1
39 194 1
39 200 1
39 202 1
39 204 1
39 208 1
39 211 1
39 212 1
39 213 1
39 215 1
39 220 1
40 71 1
40 86 1
40 100 1
40 107 1
40 110 1
40 111 1
40 112 1
40 123 1
40 129 1
40 137 1
40 152 1
40 157 1
40 168 1
40 180 1
40 181 1
40 183 1
40 189 1
40 198 1
40 210 1
41 45 1
41 64 1
41 67 1
41 73 1
41 88 1
41 93 1
41 105 1
41 113 1
41 114 1
41 124 1
41 130 1
41 136 1
41 138 1
41 140 1
41 142 1
41 151 1
41 155 1
41 156 1
41 157 1
41 162 1
41 163 1
41 165 1
41 169 1
41 178 1
41 188 1
41 189 1
41 197 1
41 201 1
41 203 1
41 206 1
41 217 1
41 218 1
41 219 1
41 221 1
41 223 1
41 228 1
42 43 1
42 44 1
42 47 1
42 49 1
42 52 1
42 53 1
42 54 1
42 55 1
42 56 1
42 62 1
42 65 1
42 71 1
42 77 1
42 83 1
42 85 1
42 92 1
42 96 1
42 97 1
42 101 1
42 104 1
42 108 1
42 111 1
42 123 1
42 127 1
42 128 1
42 129 1
42 131 1
42 134 1
42 142 1
42 145 1
42 148 1
42 149 1
42 164 1
42 181 1
42 184 1
42 186 1
42 187 1
42 190 1
42 191 1
42 196 1
42 200 1
42 205 1
42 206 1
42 207 1
42 208 1
42 209 1
42 213 1
42 221 1
43 55 1
43 73 1
43 81 1
43 82 1
43 90 1
43 92 1
43 99 1
43 101 1
43 117 1
43 127 1
43 130 1
43 140 1
43 143 1
43 148 1
43 149 1
43 163 1
43 164 1
43 173 1
43 181 1
43 186 1
43 188 1
43 199 1
43 203 1
43 205 1
43 206 1
43 216 1
43 218 1
44 47 1
44 51 1
44 54 1
44 56 1
44 62 1
44 66 1
44 73 1
44 77 1
44 78 1
44 83 1
44 95 1
44 98 1
44 107 1
44 111 1
44 127 1
44 128 1
44 131 1
44 134 1
44 135 1
44 138 1
44 146 1
44 149 1
44 181 1
44 190 1
44 198 1
44 207 1
44 214 1
45 93 1
45 101 1
45 104 1
45 122 1
45 123 1
45 134 1
45 142 1
45 148 1
45 151 1
45 157 1
45 162 1
45 183 1
45 206 1
45 210 1
45 217 1
45 218 1
45 219 1
45 224 1
46 50 1
46 51 1
46 52 1
46 55 1
46 70 1
46 94 1
46 99 1
46 125 1
46 126 1
46 127 1
46 150 1
46 158 1
46 162 1
46 169 1
46 173 1
46 188 1
46 211 1
46 221 1
47 49 1
47 51 1
47 54 1
47 55 1
47 56 1
47 59 1
47 62 1
47 66 1
47 71 1
47 74 1
47 76 1
47 77 1
47 81 1
47 83 1
47 85 1
47 92 1
47 97 1
47 100 1
47 101 1
47 102 1
47 106 1
47 121 1
47 127 1
47 128 1
47 130 1
47 131 1
47 144 1
47 146 1
47 149 1
47 167 1
47 170 1
47 172 1
47 173 1
47 174 1
47 178 1
47 181 1
47 186 1
47 190 1
47 192 1
47 195 1
47 199 1
47 200 1
47 203 1
47 206 1
47 207 1
47 209 1
47 221 1
47 225 1
48 58 1
48 72 1
48 89 1
48 103 1
48 109 1
48 111 1
48 113 1
48 114 1
48 118 1
48 121 1
48 124 1
48 133 1
48 135 1
48 136 1
48 156 1
48 160 1
48 165 1
48 170 1
48 174 1
48 177 1
48 178 1
48 194 1
48 204 1
48 212 1
48 215 1
49 62 1
49 65 1
49 66 1
49 71 1
49 85 1
49 86 1
49 88 1
49 92 1
49 94 1
49 97 1
49 122 1
49 123 1
49 128 1
49 131 1
49 134 1
49 155 1
49 157 1
49 170 1
49 192 1
49 207 1
49 209 1
49 226 1
50 56 1
50 61 1
50 63 1
50 67 1
50 70 1
50 72 1
50 74 1
50 75 1
50 79 1
50 82 1
50 83 1
50 92 1
50 94 1
50 102 1
50 121 1
50 125 1
50 127 1
50 130 1
50 136 1
50 140 1
50 141 1
50 145 1
50 156 1
50 158 1
50 167 1
50 171 1
50 172 1
50 173 1
50 175 1
50 185 1
50 188 1
50 200 1
50 201 1
50 203 1
50 211 1
50 212 1
50 216 1
50 225 1
51 55 1
51 56 1
51 66 1
51 70 1
51 76 1
51 78 1
51 83 1
51 95 1
51 105 1
51 111 1
51 114 1
51 121 1
51 125 1
51 127 1
51 135 1
51 144 1
51 146 1
51 149 1
51 162 1
51 169 1
51 173 1
51 177 1
51 190 1
51 207 1
51 221 1
51 226 1
52 53 1
52 56 1
52 65 1
52 67 1
52 69 1
52 80 1
52 82 1
52 87 1
52 91 1
52 94 1
52 98 1
52 99 1
52 113 1
52 115 1
52 123 1
52 125 1
52 126 1
52 131 1
52 134 1
52 136 1
52 137 1
52 143 1
52 145 1
52 148 1
52 150 1
52 156 1
52 158 1
52 162 1
52 163 1
52 171 1
52 175 1
52 180 1
52 187 1
52 188 1
52 191 1
52 194 1
52 205 1
52 207 1
52 208 1
52 217 1
52 224 1
52 228 1
53 55 1
53 56 1
53 69 1
53 71 1
53 82 1
53 83 1
53 96 1
53 123 1
53 129 1
53 142 1
53 162 1
53 175 1
53 180 1
53 187 1
53 191 1
53 209 1
53 221 1
54 63 1
54 65 1
54 68 1
54 77 1
54 79 1
54 83 1
54 85 1
54 97 1
54 98 1
54 111 1
54 125 1
54 127 1
54 128 1
54 131 1
54 141 1
54 143 1
54 145 1
54 148 1
54 149 1
54 164 1
54 167 1
54 168 1
54 174 1
54 181 1
54 185 1
54 187 1
54 190 1
54 191 1
54 200 1
54 204 1
54 206 1
54 208 1
54 212 1
54 213 1
54 221 1
54 225 1
55 56 1
55 67 1
55 70 1
55 92 1
55 94 1
55 127 1
55 149 1
55 162 1
55 163 1
55 169 1
55 173 1
55 175 1
55 181 1
55 186 1
55 205 1
55 221 1
56 61 1
56 62 1
56 76 1
56 77 1
56 78 1
56 83 1
56 84 1
56 87 1
56 88 1
56 92 1
56 95 1
56 96 1
56 101 1
56 105 1
56 108 1
56 125 1
56 127 1
56 131 1
56 134 1
56 142 1
56 143 1
56 145 1
56 149 1
56 161 1
56 162 1
56 163 1
56 167 1
56 173 1
56 181 1
56 184 1
56 186 1
56 190 1
56 191 1
56 196 1
56 200 1
56 207 1
56 208 1
56 209 1
56 212 1
56 226 1
57 60 1
57 62 1
57 64 1
57 67 1
57 69 1
57 72 1
57 75 1
57 80 1
57 86 1
57 88 1
57 91 1
57 92 1
57 96 1
57 100 1
57 102 1
57 106 1
57 108 1
57 117 1
57 118 1
57 129 1
57 132 1
57 139 1
57 144 1
57 153 1
57 155 1
57 157 1
57 161 1
57 165 1
57 169 1
57 175 1
57 176 1
57 185 1
57 189 1
57 193 1
57 196 1
57 201 1
57 209 1
57 210 1
57 216 1
57 220 1
57 223 1
57 228 1
58 59 1
58 62 1
58 73 1
58 84 1
58 87 1
58 89 1
58 90 1
58 94 1
58 98 1
58 99 1
58 101 1
58 103 1
58 105 1
58 107 1
58 109 1
58 111 1
58 113 1
58 115 1
58 120 1
58 124 1
58 125 1
58 131 1
58 135 1
58 137 1
58 138 1
58 143 1
58 147 1
58 148 1
58 150 1
58 152 1
58 160 1
58 164 1
58 165 1
58 166 1
58 170 1
58 174 1
58 178 1
58 194 1
58 198 1
58 204 1
58 205 1
58 207 1
58 214 1
58 220 1
58 223 1
59 62 1
59 68 1
59 74 1
59 76 1
59 81 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 92 1
59 101 1
59 103 1
59 117 1
59 120 1
59 131 1
59 132 1
59 146 1
59 147 1
59 148 1
59 153 1
59 155 1
59 161 1
59 165 1
59 166 1
59 170 1
59 172 1
59 174 1
59 176 1
59 178 1
59 195 1
59 199 1
59 200 1
59 203 1
59 204 1
59 205 1
59 214 1
59 216 1
59 223 1
60 64 1
60 70 1
60 83 1
60 96 1
60 100 1
60 102 1
60 106 1
60 108 1
60 110 1
60 111 1
60 116 1
60 129 1
60 130 1
60 135 1
60 140 1
60 142 1
60 144 1
60 151 1
60 156 1
60 184 1
60 185 1
60 190 1
60 201 1
60 206 1
60 217 1
60 221 1
61 62 1
61 69 1
61 70 1
61 72 1
61 79 1
61 84 1
61 87 1
61 90 1
61 120 1
61 131 1
61 150 1
61 182 1
61 185 1
61 186 1
61 191 1
61 205 1
61 211 1
61 213 1
61 220 1
62 65 1
62 66 1
62 71 1
62 74 1
62 77 1
62 78 1
62 79 1
62 81 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 92 1
62 94 1
62 96 1
62 97 1
62 100 1
62 101 1
62 102 1
62 103 1
62 112 1
62 117 1
62 120 1
62 122 1
62 129 1
62 131 1
62 132 1
62 144 1
62 146 1
62 147 1
62 153 1
62 155 1
62 161 1
62 165 1
62 169 1
62 170 1
62 174 1
62 175 1
62 176 1
62 177 1
62 178 1
62 181 1
62 186 1
62 189 1
62 190 1
62 191 1
62 193 1
62 195 1
62 198 1
62 199 1
62 200 1
62 204 1
62 207 1
62 209 1
62 213 1
62 214 1
62 223 1
63 74 1
63 83 1
63 85 1
63 91 1
63 97 1
63 102 1
63 111 1
63 118 1
63 119 1
63 120 1
63 141 1
63 144 1
63 167 1
63 168 1
63 171 1
63 185 1
63 191 1
63 193 1
63 200 1
63 204 1
63 208 1
63 213 1
63 215 1
63 225 1
64 86 1
64 88 1
64 93 1
64 100 1
64 102 1
64 106 1
64 108 1
64 110 1
64 111 1
64 119 1
64 124 1
64 130 1
64 133 1
64 144 1
64 151 1
64 154 1
64 155 1
64 156 1
64 157 1
64 160 1
64 165 1
64 166 1
64 169 1
64 171 1
64 176 1
64 177 1
64 183 1
64 189 1
64 192 1
64 195 1
64 199 1
64 201 1
64 210 1
64 215 1
64 223 1
64 228 1
65 68 1
65 71 1
65 75 1
65 85 1
65 87 1
65 92 1
65 94 1
65 98 1
65 99 1
65 109 1
65 128 1
65 131 1
65 134 1
65 141 1
65 145 1
65 147 1
65 148 1
65 167 1
65 170 1
65 171 1
65 172 1
65 179 1
65 187 1
65 200 1
65 207 1
65 209 1
65 213 1
65 215 1
65 216 1
65 224 1
65 225 1
66 78 1
66 88 1
66 92 1
66 94 1
66 114 1
66 121 1
66 128 1
66 144 1
66 146 1
66 155 1
66 165 1
66 170 1
66 178 1
66 192 1
66 197 1
66 207 1
66 226 1
67 72 1
67 76 1
67 81 1
67 82 1
67 88 1
67 92 1
67 94 1
67 99 1
67 101 1
67 102 1
67 103 1
67 113 1
67 114 1
67 117 1
67 130 1
67 136 1
67 150 1
67 153 1
67 155 1
67 158 1
67 161 1
67 163 1
67 169 1
67 172 1
67 173 1
67 175 1
67 189 1
67 196 1
67 201 1
67 203 1
67 216 1
67 220 1
67 223 1
67 226 1
67 228 1
68 75 1
68 82 1
68 85 1
68 97 1
68 101 1
68 106 1
68 109 1
68 118 1
68 119 1
68 128 1
68 132 1
68 148 1
68 149 1
68 156 1
68 164 1
68 167 1
68 170 1
68 172 1
68 174 1
68 178 1
68 179 1
68 184 1
68 194 1
68 200 1
68 203 1
68 212 1
68 216 1
68 225 1
69 82 1
69 91 1
69 96 1
69 102 1
69 129 1
69 137 1
69 139 1
69 144 1
69 150 1
69 175 1
69 180 1
69 182 1
69 185 1
69 187 1
69 189 1
69 191 1
69 193 1
69 216 1
69 225 1
70 72 1
70 79 1
70 96 1
70 102 1
70 110 1
70 127 1
70 129 1
70 140 1
70 144 1
70 149 1
70 173 1
70 181 1
70 185 1
70 190 1
70 211 1
70 221 1
71 77 1
71 81 1
71 85 1
71 86 1
71 92 1
71 97 1
71 100 1
71 102 1
71 106 1
71 120 1
71 123 1
71 127 1
71 128 1
71 129 1
71 131 1
71 152 1
71 157 1
71 175 1
71 181 1
71 182 1
71 187 1
71 189 1
71 192 1
71 199 1
71 200 1
71 201 1
71 206 1
71 209 1
71 216 1
71 221 1
71 225 1
72 74 1
72 79 1
72 82 1
72 89 1
72 102 1
72 103 1
72 116 1
72 124 1
72 127 1
72 130 1
72 133 1
72 136 1
72 140 1
72 141 1
72 153 1
72 155 1
72 158 1
72 165 1
72 172 1
72 177 1
72 185 1
72 188 1
72 203 1
72 211 1
72 212 1
72 216 1
72 220 1
72 228 1
73 79 1
73 89 1
73 90 1
73 93 1
73 99 1
73 100 1
73 105 1
73 107 1
73 111 1
73 117 1
73 124 1
73 126 1
73 127 1
73 130 1
73 135 1
73 138 1
73 140 1
73 146 1
73 149 1
73 151 1
73 160 1
73 164 1
73 165 1
73 174 1
73 181 1
73 183 1
73 188 1
73 190 1
73 195 1
73 198 1
73 199 1
73 203 1
73 204 1
73 206 1
73 214 1
73 218 1
73 223 1
74 76 1
74 78 1
74 79 1
74 85 1
74 87 1
74 89 1
74 97 1
74 102 1
74 120 1
74 121 1
74 131 1
74 141 1
74 144 1
74 146 1
74 153 1
74 161 1
74 167 1
74 172 1
74 173 1
74 174 1
74 177 1
74 181 1
74 185 1
74 190 1
74 193 1
74 200 1
74 204 1
74 211 1
74 212 1
75 80 1
75 82 1
75 83 1
75 85 1
75 91 1
75 113 1
75 118 1
75 131 1
75 132 1
75 139 1
75 143 1
75 145 1
75 148 1
75 153 1
75 156 1
75 164 1
75 167 1
75 171 1
75 172 1
75 175 1
75 179 1
75 184 1
75 187 1
75 191 1
75 193 1
75 194 1
75 196 1
75 200 1
75 201 1
75 208 1
75 209 1
75 212 1
75 216 1
75 228 1
76 81 1
76 83 1
76 84 1
76 101 1
76 102 1
76 105 1
76 114 1
76 121 1
76 130 1
76 140 1
76 143 1
76 144 1
76 149 1
76 161 1
76 163 1
76 167 1
76 172 1
76 173 1
76 174 1
76 178 1
76 184 1
76 190 1
76 195 1
76 196 1
76 199 1
76 203 1
76 209 1
76 212 1
77 78 1
77 83 1
77 85 1
77 86 1
77 96 1
77 97 1
77 104 1
77 108 1
77 111 1
77 112 1
77 129 1
77 131 1
77 132 1
77 149 1
77 159 1
77 164 1
77 168 1
77 176 1
77 181 1
77 184 1
77 186 1
77 190 1
77 195 1
77 202 1
77 207 1
77 209 1
77 213 1
78 84 1
78 86 1
78 87 1
78 88 1
78 94 1
78 95 1
78 96 1
78 102 1
78 104 1
78 105 1
78 107 1
78 108 1
78 110 1
78 111 1
78 112 1
78 121 1
78 131 1
78 134 1
78 135 1
78 140 1
78 143 1
78 144 1
78 146 1
78 151 1
78 161 1
78 162 1
78 163 1
78 169 1
78 177 1
78 180 1
78 186 1
78 189 1
78 190 1
78 193 1
78 198 1
78 207 1
78 214 1
78 215 1
78 218 1
78 219 1
78 226 1
79 85 1
79 87 1
79 89 1
79 90 1
79 97 1
79 98 1
79 102 1
79 107 1
79 111 1
79 116 1
79 120 1
79 124 1
79 127 1
79 131 1
79 135 1
79 140 1
79 141 1
79 149 1
79 164 1
79 168 1
79 174 1
79 181 1
79 182 1
79 185 1
79 186 1
79 200 1
79 204 1
79 205 1
79 211 1
79 213 1
79 220 1
80 82 1
80 84 1
80 87 1
80 108 1
80 111 1
80 113 1
80 115 1
80 116 1
80 118 1
80 132 1
80 135 1
80 139 1
80 143 1
80 148 1
80 153 1
80 164 1
80 167 1
80 184 1
80 191 1
80 193 1
80 194 1
80 202 1
80 215 1
80 222 1
81 89 1
81 90 1
81 92 1
81 94 1
81 99 1
81 101 1
81 106 1
81 117 1
81 120 1
81 130 1
81 131 1
81 149 1
81 155 1
81 157 1
81 161 1
81 166 1
81 170 1
81 172 1
81 174 1
81 176 1
81 178 1
81 199 1
81 200 1
81 201 1
81 203 1
81 205 1
81 216 1
82 83 1
82 90 1
82 91 1
82 94 1
82 99 1
82 106 1
82 113 1
82 116 1
82 127 1
82 130 1
82 136 1
82 139 1
82 142 1
82 143 1
82 148 1
82 156 1
82 163 1
82 164 1
82 171 1
82 172 1
82 175 1
82 184 1
82 187 1
82 188 1
82 191 1
82 194 1
82 201 1
82 203 1
82 205 1
82 206 1
82 208 1
82 212 1
82 216 1
82 217 1
82 220 1
82 224 1
82 227 1
82 228 1
83 95 1
83 96 1
83 97 1
83 110 1
83 111 1
83 125 1
83 127 1
83 128 1
83 143 1
83 144 1
83 148 1
83 149 1
83 167 1
83 168 1
83 173 1
83 181 1
83 184 1
83 185 1
83 190 1
83 191 1
83 200 1
83 206 1
83 208 1
83 209 1
83 212 1
83 221 1
84 87 1
84 88 1
84 96 1
84 103 1
84 105 1
84 108 1
84 116 1
84 131 1
84 135 1
84 140 1
84 143 1
84 149 1
84 153 1
84 161 1
84 163 1
84 164 1
84 184 1
84 190 1
84 191 1
84 214 1
84 220 1
85 86 1
85 87 1
85 92 1
85 97 1
85 119 1
85 120 1
85 129 1
85 131 1
85 132 1
85 141 1
85 147 1
85 148 1
85 152 1
85 167 1
85 168 1
85 172 1
85 174 1
85 182 1
85 187 1
85 189 1
85 193 1
85 200 1
85 204 1
85 209 1
85 213 1
85 216 1
85 225 1
86 88 1
86 92 1
86 94 1
86 96 1
86 97 1
86 100 1
86 111 1
86 112 1
86 128 1
86 129 1
86 144 1
86 146 1
86 147 1
86 152 1
86 155 1
86 157 1
86 161 1
86 165 1
86 170 1
86 176 1
86 177 1
86 189 1
86 193 1
86 198 1
86 207 1
86 209 1
86 214 1
86 215 1
86 226 1
87 91 1
87 94 1
87 98 1
87 99 1
87 103 1
87 105 1
87 107 1
87 110 1
87 111 1
87 113 1
87 115 1
87 120 1
87 121 1
87 125 1
87 131 1
87 134 1
87 135 1
87 143 1
87 145 1
87 147 1
87 150 1
87 153 1
87 170 1
87 172 1
87 177 1
87 180 1
87 186 1
87 188 1
87 191 1
87 193 1
87 194 1
87 198 1
87 204 1
87 207 1
87 208 1
87 211 1
87 213 1
87 215 1
87 222 1
88 92 1
88 94 1
88 96 1
88 101 1
88 102 1
88 103 1
88 104 1
88 105 1
88 108 1
88 113 1
88 114 1
88 120 1
88 121 1
88 122 1
88 124 1
88 135 1
88 140 1
88 143 1
88 144 1
88 146 1
88 151 1
88 152 1
88 155 1
88 157 1
88 161 1
88 163 1
88 165 1
88 166 1
88 169 1
88 170 1
88 172 1
88 176 1
88 177 1
88 178 1
88 180 1
88 188 1
88 189 1
88 193 1
88 196 1
88 198 1
88 201 1
88 207 1
88 210 1
88 214 1
88 215 1
88 218 1
88 220 1
88 223 1
88 226 1
88 228 1
89 90 1
89 94 1
89 97 1
89 99 1
89 102 1
89 103 1
89 107 1
89 116 1
89 119 1
89 120 1
89 124 1
89 136 1
89 140 1
89 141 1
89 149 1
89 155 1
89 160 1
89 164 1
89 165 1
89 166 1
89 170 1
89 174 1
89 197 1
89 199 1
89 203 1
89 204 1
89 216 1
90 99 1
90 103 1
90 107 1
90 116 1
90 117 1
90 120 1
90 124 1
90 127 1
90 137 1
90 140 1
90 143 1
90 148 1
90 149 1
90 150 1
90 155 1
90 160 1
90 164 1
90 166 1
90 172 1
90 182 1
90 186 1
90 188 1
90 198 1
90 203 1
90 205 1
90 206 1
90 216 1
90 220 1
90 223 1
90 227 1
91 94 1
91 102 1
91 103 1
91 110 1
91 133 1
91 137 1
91 141 1
91 145 1
91 147 1
91 150 1
91 152 1
91 158 1
91 165 1
91 171 1
91 175 1
91 177 1
91 180 1
91 185 1
91 189 1
91 191 1
91 193 1
91 211 1
91 215 1
91 216 1
91 222 1
91 225 1
91 228 1
92 94 1
92 97 1
92 100 1
92 101 1
92 102 1
92 106 1
92 120 1
92 127 1
92 131 1
92 146 1
92 152 1
92 155 1
92 165 1
92 169 1
92 170 1
92 172 1
92 173 1
92 175 1
92 181 1
92 186 1
92 189 1
92 192 1
92 197 1
92 198 1
92 199 1
92 200 1
92 205 1
92 206 1
92 207 1
92 216 1
92 221 1
93 99 1
93 100 1
93 106 1
93 109 1
93 126 1
93 136 1
93 138 1
93 142 1
93 151 1
93 154 1
93 155 1
93 156 1
93 157 1
93 160 1
93 162 1
93 165 1
93 176 1
93 178 1
93 183 1
93 188 1
93 192 1
93 195 1
93 197 1
93 201 1
93 203 1
93 206 1
93 216 1
93 217 1
93 218 1
93 219 1
93 221 1
93 224 1
93 225 1
94 98 1
94 99 1
94 100 1
94 103 1
94 107 1
94 113 1
94 120 1
94 121 1
94 124 1
94 125 1
94 126 1
94 131 1
94 136 1
94 137 1
94 145 1
94 146 1
94 147 1
94 150 1
94 152 1
94 155 1
94 158 1
94 165 1
94 166 1
94 169 1
94 170 1
94 172 1
94 175 1
94 177 1
94 189 1
94 192 1
94 197 1
94 198 1
94 200 1
94 203 1
94 204 1
94 205 1
94 207 1
94 216 1
94 223 1
94 226 1
94 228 1
95 96 1
95 110 1
95 111 1
95 112 1
95 121 1
95 128 1
95 134 1
95 135 1
95 144 1
95 146 1
95 162 1
95 167 1
95 171 1
95 180 1
95 190 1
95 192 1
95 208 1
95 215 1
95 219 1
95 221 1
95 226 1
96 108 1
96 110 1
96 111 1
96 112 1
96 129 1
96 134 1
96 135 1
96 144 1
96 161 1
96 162 1
96 175 1
96 180 1
96 185 1
96 189 1
96 190 1
96 191 1
96 193 1
96 209 1
96 215 1
96 221 1
96 226 1
97 100 1
97 102 1
97 106 1
97 110 1
97 111 1
97 119 1
97 120 1
97 128 1
97 129 1
97 141 1
97 144 1
97 146 1
97 147 1
97 149 1
97 167 1
97 168 1
97 174 1
97 181 1
97 189 1
97 190 1
97 192 1
97 195 1
97 199 1
97 200 1
97 204 1
97 206 1
97 209 1
97 213 1
97 215 1
97 221 1
97 225 1
98 99 1
98 107 1
98 109 1
98 111 1
98 125 1
98 126 1
98 127 1
98 131 1
98 135 1
98 138 1
98 143 1
98 148 1
98 149 1
98 164 1
98 170 1
98 174 1
98 188 1
98 194 1
98 200 1
98 203 1
98 204 1
98 207 1
98 212 1
98 213 1
99 101 1
99 103 1
99 105 1
99 107 1
99 109 1
99 113 1
99 124 1
99 125 1
99 126 1
99 127 1
99 131 1
99 136 1
99 137 1
99 138 1
99 143 1
99 148 1
99 149 1
99 150 1
99 155 1
99 160 1
99 163 1
99 164 1
99 165 1
99 166 1
99 170 1
99 172 1
99 178 1
99 188 1
99 194 1
99 197 1
99 198 1
99 203 1
99 205 1
99 206 1
99 207 1
99 216 1
99 218 1
99 220 1
99 223 1
99 224 1
99 228 1
100 102 1
100 106 1
100 107 1
100 110 1
100 111 1
100 119 1
100 120 1
100 128 1
100 129 1
100 141 1
100 144 1
100 146 1
100 152 1
100 154 1
100 155 1
100 157 1
100 160 1
100 165 1
100 166 1
100 168 1
100 171 1
100 176 1
100 177 1
100 181 1
100 183 1
100 185 1
100 186 1
100 189 1
100 192 1
100 195 1
100 197 1
100 198 1
100 199 1
100 210 1
100 215 1
100 221 1
100 225 1
101 104 1
101 105 1
101 108 1
101 114 1
101 122 1
101 131 1
101 134 1
101 138 1
101 142 1
101 143 1
101 148 1
101 149 1
101 155 1
101 161 1
101 163 1
101 170 1
101 172 1
101 178 1
101 184 1
101 186 1
101 196 1
101 200 1
101 203 1
101 207 1
101 214 1
101 218 1
102 107 1
102 110 1
102 119 1
102 120 1
102 129 1
102 133 1
102 141 1
102 144 1
102 146 1
102 155 1
102 158 1
102 161 1
102 165 1
102 168 1
102 169 1
102 171 1
102 173 1
102 175 1
102 177 1
102 181 1
102 185 1
102 186 1
102 189 1
102 190 1
102 197 1
102 198 1
102 199 1
102 204 1
102 211 1
102 215 1
102 225 1
103 105 1
103 107 1
103 113 1
103 114 1
103 120 1
103 121 1
103 124 1
103 125 1
103 135 1
103 136 1
103 143 1
103 145 1
103 147 1
103 150 1
103 152 1
103 153 1
103 155 1
103 158 1
103 163 1
103 165 1
103 166 1
103 170 1
103 172 1
103 177 1
103 188 1
103 193 1
103 198 1
103 204 1
103 220 1
103 223 1
103 228 1
104 108 1
104 111 1
104 112 1
104 115 1
104 122 1
104 134 1
104 135 1
104 148 1
104 151 1
104 159 1
104 176 1
104 180 1
104 183 1
104 195 1
104 202 1
104 210 1
104 214 1
104 219 1
105 108 1
105 111 1
105 113 1
105 114 1
105 124 1
105 125 1
105 130 1
105 135 1
105 138 1
105 140 1
105 143 1
105 149 1
105 151 1
105 161 1
105 162 1
105 163 1
105 169 1
105 170 1
105 184 1
105 188 1
105 190 1
105 194 1
105 206 1
105 207 1
105 212 1
105 214 1
105 218 1
105 219 1
105 221 1
105 223 1
106 119 1
106 130 1
106 149 1
106 156 1
106 157 1
106 173 1
106 178 1
106 181 1
106 184 1
106 192 1
106 195 1
106 199 1
106 201 1
106 203 1
106 206 1
106 216 1
106 225 1
107 110 1
107 111 1
107 115 1
107 120 1
107 124 1
107 126 1
107 131 1
107 135 1
107 137 1
107 141 1
107 146 1
107 150 1
107 152 1
107 160 1
107 164 1
107 165 1
107 166 1
107 168 1
107 174 1
107 181 1
107 183 1
107 190 1
107 197 1
107 198 1
107 204 1
107 205 1
107 211 1
107 214 1
107 215 1
107 222 1
107 223 1
107 224 1
107 227 1
108 111 1
108 132 1
108 135 1
108 140 1
108 142 1
108 143 1
108 148 1
108 151 1
108 159 1
108 161 1
108 163 1
108 176 1
108 180 1
108 184 1
108 189 1
108 190 1
108 193 1
108 195 1
108 196 1
108 202 1
108 214 1
108 215 1
108 219 1
108 226 1
109 111 1
109 113 1
109 114 1
109 115 1
109 118 1
109 121 1
109 126 1
109 128 1
109 133 1
109 135 1
109 136 1
109 138 1
109 141 1
109 145 1
109 147 1
109 154 1
109 156 1
109 160 1
109 164 1
109 167 1
109 170 1
109 171 1
109 174 1
109 178 1
109 179 1
109 188 1
109 192 1
109 194 1
109 197 1
109 203 1
109 204 1
109 208 1
109 212 1
109 215 1
109 216 1
109 217 1
109 224 1
109 225 1
110 111 1
110 129 1
110 133 1
110 135 1
110 137 1
110 141 1
110 144 1
110 146 1
110 151 1
110 162 1
110 168 1
110 171 1
110 180 1
110 181 1
110 183 1
110 185 1
110 189 1
110 190 1
110 191 1
110 192 1
110 208 1
110 211 1
110 215 1
110 221 1
110 222 1
111 112 1
111 115 1
111 116 1
111 118 1
111 125 1
111 128 1
111 129 1
111 134 1
111 135 1
111 137 1
111 138 1
111 141 1
111 144 1
111 146 1
111 147 1
111 149 1
111 151 1
111 154 1
111 160 1
111 164 1
111 168 1
111 174 1
111 176 1
111 177 1
111 181 1
111 183 1
111 184 1
111 185 1
111 190 1
111 191 1
111 194 1
111 195 1
111 198 1
111 202 1
111 204 1
111 206 1
111 208 1
111 211 1
111 213 1
111 214 1
111 215 1
111 219 1
111 221 1
111 222 1
112 134 1
112 146 1
112 180 1
112 198 1
112 207 1
112 214 1
112 215 1
112 226 1
113 114 1
113 115 1
113 118 1
113 121 1
113 122 1
113 125 1
113 136 1
113 143 1
113 145 1
113 148 1
113 155 1
113 156 1
113 157 1
113 163 1
113 167 1
113 170 1
113 172 1
113 179 1
113 188 1
113 194 1
113 196 1
113 201 1
113 212 1
113 215 1
113 216 1
113 217 1
113 224 1
113 226 1
113 228 1
114 121 1
114 122 1
114 136 1
114 144 1
114 155 1
114 170 1
114 172 1
114 178 1
114 194 1
114 196 1
114 207 1
114 212 1
114 226 1
115 118 1
115 134 1
115 135 1
115 137 1
115 143 1
115 148 1
115 160 1
115 164 1
115 166 1
115 168 1
115 179 1
115 183 1
115 194 1
115 202 1
115 204 1
115 210 1
115 215 1
115 222 1
115 224 1
115 227 1
116 118 1
116 119 1
116 124 1
116 127 1
116 130 1
116 135 1
116 139 1
116 140 1
116 143 1
116 164 1
116 168 1
116 174 1
116 184 1
116 185 1
116 188 1
116 194 1
116 202 1
116 203 1
116 206 1
116 212 1
116 217 1
116 220 1
116 222 1
116 227 1
117 120 1
117 140 1
117 149 1
117 159 1
117 161 1
117 163 1
117 181 1
117 186 1
117 199 1
117 220 1
117 223 1
118 132 1
118 133 1
118 135 1
118 153 1
118 156 1
118 164 1
118 167 1
118 184 1
118 193 1
118 194 1
118 212 1
118 215 1
118 222 1
119 120 1
119 132 1
119 141 1
119 152 1
119 156 1
119 160 1
119 164 1
119 166 1
119 168 1
119 182 1
119 195 1
119 199 1
119 203 1
119 206 1
119 216 1
119 217 1
119 224 1
119 225 1
119 227 1
120 129 1
120 131 1
120 132 1
120 137 1
120 141 1
120 146 1
120 147 1
120 150 1
120 152 1
120 155 1
120 161 1
120 165 1
120 166 1
120 168 1
120 172 1
120 174 1
120 181 1
120 182 1
120 186 1
120 187 1
120 189 1
120 197 1
120 198 1
120 199 1
120 200 1
120 203 1
120 204 1
120 205 1
120 213 1
120 216 1
120 223 1
120 225 1
120 227 1
121 125 1
121 128 1
121 131 1
121 136 1
121 144 1
121 145 1
121 156 1
121 158 1
121 167 1
121 170 1
121 171 1
121 172 1
121 173 1
121 177 1
121 194 1
121 200 1
121 207 1
121 208 1
121 212 1
121 215 1
121 226 1
122 134 1
122 138 1
122 148 1
122 154 1
122 155 1
122 157 1
122 170 1
122 176 1
122 178 1
122 179 1
122 196 1
122 207 1
122 214 1
122 218 1
122 226 1
123 126 1
123 129 1
123 134 1
123 137 1
123 157 1
123 162 1
123 187 1
123 192 1
123 224 1
124 133 1
124 135 1
124 136 1
124 140 1
124 149 1
124 150 1
124 151 1
124 160 1
124 163 1
124 164 1
124 165 1
124 166 1
124 169 1
124 188 1
124 211 1
124 220 1
124 222 1
124 223 1
124 228 1
125 127 1
125 131 1
125 135 1
125 143 1
125 145 1
125 149 1
125 164 1
125 167 1
125 170 1
125 177 1
125 184 1
125 188 1
125 191 1
125 194 1
125 200 1
125 207 1
125 208 1
125 211 1
125 212 1
126 127 1
126 137 1
126 138 1
126 141 1
126 150 1
126 160 1
126 164 1
126 168 1
126 183 1
126 187 1
126 188 1
126 197 1
126 203 1
126 205 1
126 206 1
126 217 1
126 224 1
126 225 1
127 130 1
127 131 1
127 135 1
127 140 1
127 143 1
127 149 1
127 163 1
127 164 1
127 168 1
127 173 1
127 174 1
127 181 1
127 187 1
127 188 1
127 190 1
127 200 1
127 203 1
127 205 1
127 206 1
127 212 1
127 217 1
127 220 1
127 221 1
127 224 1
127 225 1
127 227 1
128 134 1
128 141 1
128 144 1
128 145 1
128 146 1
128 147 1
128 154 1
128 167 1
128 171 1
128 192 1
128 200 1
128 204 1
128 208 1
128 209 1
128 215 1
128 225 1
128 226 1
129 144 1
129 152 1
129 159 1
129 168 1
129 175 1
129 180 1
129 181 1
129 182 1
129 185 1
129 186 1
129 187 1
129 189 1
129 193 1
129 206 1
129 221 1
130 136 1
130 140 1
130 142 1
130 149 1
130 156 1
130 163 1
130 173 1
130 178 1
130 181 1
130 184 1
130 188 1
130 199 1
130 201 1
130 203 1
130 206 1
130 212 1
130 217 1
130 221 1
131 134 1
131 143 1
131 145 1
131 147 1
131 148 1
131 149 1
131 153 1
131 164 1
131 167 1
131 170 1
131 172 1
131 181 1
131 186 1
131 187 1
131 190 1
131 191 1
131 193 1
131 198 1
131 200 1
131 203 1
131 204 1
131 205 1
131 207 1
131 208 1
131 209 1
131 213 1
131 216 1
131 224 1
132 139 1
132 148 1
132 153 1
132 161 1
132 166 1
132 176 1
132 179 1
132 193 1
132 195 1
132 196 1
132 202 1
132 216 1
132 227 1
132 228 1
133 136 1
133 141 1
133 156 1
133 158 1
133 160 1
133 165 1
133 171 1
133 177 1
133 185 1
133 194 1
133 211 1
133 215 1
133 222 1
133 228 1
134 145 1
134 148 1
134 162 1
134 179 1
134 187 1
134 191 1
134 207 1
134 208 1
134 224 1
134 226 1
135 138 1
135 140 1
135 143 1
135 146 1
135 149 1
135 151 1
135 160 1
135 164 1
135 168 1
135 170 1
135 174 1
135 177 1
135 183 1
135 184 1
135 188 1
135 190 1
135 191 1
135 194 1
135 195 1
135 202 1
135 204 1
135 208 1
135 211 1
135 212 1
135 214 1
135 215 1
135 219 1
135 222 1
136 150 1
136 155 1
136 156 1
136 158 1
136 160 1
136 165 1
136 166 1
136 170 1
136 172 1
136 178 1
136 188 1
136 194 1
136 197 1
136 203 1
136 212 1
136 216 1
136 220 1
136 228 1
137 141 1
137 150 1
137 152 1
137 160 1
137 166 1
137 168 1
137 180 1
137 182 1
137 183 1
137 185 1
137 187 1
137 198 1
137 205 1
137 210 1
137 211 1
137 215 1
137 222 1
137 223 1
137 224 1
137 227 1
138 143 1
138 146 1
138 148 1
138 149 1
138 164 1
138 170 1
138 174 1
138 178 1
138 188 1
138 190 1
138 194 1
138 195 1
138 203 1
138 204 1
138 206 1
138 207 1
138 212 1
138 214 1
138 218 1
139 153 1
139 193 1
139 216 1
139 220 1
139 227 1
139 228 1
140 143 1
140 149 1
140 151 1
140 161 1
140 163 1
140 169 1
140 174 1
140 181 1
140 184 1
140 188 1
140 190 1
140 195 1
140 199 1
140 203 1
140 206 1
140 212 1
140 214 1
140 220 1
140 221 1
140 223 1
141 147 1
141 152 1
141 158 1
141 160 1
141 165 1
141 168 1
141 171 1
141 177 1
141 183 1
141 185 1
141 192 1
141 197 1
141 204 1
141 211 1
141 215 1
141 222 1
141 224 1
141 225 1
142 143 1
142 148 1
142 151 1
142 162 1
142 163 1
142 184 1
142 196 1
142 201 1
142 206 1
142 217 1
142 219 1
142 221 1
143 145 1
143 148 1
143 149 1
143 150 1
143 161 1
143 163 1
143 164 1
143 167 1
143 170 1
143 172 1
143 184 1
143 188 1
143 190 1
143 191 1
143 194 1
143 196 1
143 203 1
143 205 1
143 207 1
143 208 1
143 212 1
143 214 1
143 216 1
143 218 1
143 220 1
143 224 1
144 146 1
144 161 1
144 167 1
144 173 1
144 175 1
144 177 1
144 185 1
144 189 1
144 190 1
144 193 1
144 209 1
144 215 1
144 221 1
144 226 1
145 147 1
145 148 1
145 150 1
145 158 1
145 167 1
145 170 1
145 171 1
145 172 1
145 175 1
145 177 1
145 180 1
145 187 1
145 191 1
145 193 1
145 200 1
145 207 1
145 208 1
145 209 1
145 215 1
145 226 1
146 149 1
146 152 1
146 154 1
146 155 1
146 160 1
146 165 1
146 169 1
146 170 1
146 174 1
146 176 1
146 177 1
146 178 1
146 181 1
146 189 1
146 190 1
146 195 1
146 197 1
146 198 1
146 199 1
146 204 1
146 207 1
146 214 1
146 215 1
146 226 1
147 152 1
147 170 1
147 177 1
147 193 1
147 198 1
147 204 1
147 207 1
147 215 1
148 164 1
148 170 1
148 172 1
148 179 1
148 184 1
148 187 1
148 191 1
148 194 1
148 196 1
148 202 1
148 203 1
148 205 1
148 207 1
148 208 1
148 213 1
148 216 1
148 224 1
148 227 1
149 163 1
149 164 1
149 170 1
149 173 1
149 174 1
149 178 1
149 181 1
149 184 1
149 188 1
149 190 1
149 195 1
149 199 1
149 200 1
149 203 1
149 206 1
149 212 1
149 221 1
150 152 1
150 155 1
150 158 1
150 163 1
150 165 1
150 166 1
150 169 1
150 177 1
150 180 1
150 188 1
150 198 1
150 204 1
150 205 1
150 211 1
150 220 1
150 223 1
150 228 1
151 162 1
151 163 1
151 169 1
151 180 1
151 183 1
151 188 1
151 190 1
151 206 1
151 210 1
151 214 1
151 215 1
151 217 1
151 218 1
151 219 1
151 221 1
151 222 1
151 223 1
152 155 1
152 157 1
152 165 1
152 166 1
152 182 1
152 189 1
152 198 1
152 204 1
152 216 1
152 225 1
153 161 1
153 172 1
153 193 1
153 216 1
153 220 1
153 228 1
154 160 1
154 165 1
154 176 1
154 178 1
154 183 1
154 195 1
154 215 1
155 157 1
155 160 1
155 165 1
155 166 1
155 169 1
155 170 1
155 176 1
155 178 1
155 189 1
155 192 1
155 197 1
155 198 1
155 203 1
155 207 1
155 214 1
155 216 1
155 218 1
155 220 1
155 223 1
155 226 1
155 228 1
156 157 1
156 160 1
156 166 1
156 167 1
156 171 1
156 179 1
156 184 1
156 194 1
156 197 1
156 201 1
156 203 1
156 212 1
156 215 1
156 216 1
156 217 1
156 224 1
156 225 1
156 228 1
157 165 1
157 166 1
157 176 1
157 179 1
157 189 1
157 192 1
157 201 1
157 210 1
157 216 1
157 224 1
157 228 1
158 165 1
158 171 1
158 172 1
158 177 1
158 197 1
158 211 1
159 195 1
159 202 1
159 210 1
159 227 1
160 164 1
160 165 1
160 166 1
160 168 1
160 170 1
160 174 1
160 176 1
160 183 1
160 188 1
160 195 1
160 197 1
160 203 1
160 204 1
160 206 1
160 215 1
160 216 1
160 217 1
160 222 1
160 224 1
160 225 1
160 227 1
161 163 1
161 170 1
161 172 1
161 174 1
161 176 1
161 178 1
161 189 1
161 190 1
161 193 1
161 195 1
161 196 1
161 199 1
161 209 1
161 220 1
162 163 1
162 169 1
162 180 1
162 188 1
162 207 1
162 217 1
162 218 1
162 219 1
162 221 1
162 226 1
163 169 1
163 184 1
163 188 1
163 196 1
163 203 1
163 206 1
163 214 1
163 218 1
163 220 1
163 221 1
163 223 1
164 167 1
164 168 1
164 170 1
164 174 1
164 183 1
164 184 1
164 187 1
164 188 1
164 190 1
164 194 1
164 195 1
164 200 1
164 202 1
164 203 1
164 206 1
164 212 1
164 216 1
164 217 1
164 222 1
164 224 1
164 225 1
164 227 1
165 166 1
165 169 1
165 170 1
165 174 1
165 176 1
165 177 1
165 178 1
165 181 1
165 183 1
165 189 1
165 192 1
165 195 1
165 197 1
165 198 1
165 199 1
165 203 1
165 204 1
165 210 1
165 211 1
165 214 1
165 223 1
165 228 1
166 170 1
166 176 1
166 179 1
166 189 1
166 203 1
166 204 1
166 210 1
166 216 1
166 223 1
166 224 1
166 227 1
166 228 1
167 171 1
167 172 1
167 173 1
167 175 1
167 184 1
167 187 1
167 191 1
167 193 1
167 194 1
167 196 1
167 200 1
167 208 1
167 209 1
167 212 1
167 215 1
167 225 1
167 226 1
168 181 1
168 182 1
168 183 1
168 185 1
168 187 1
168 190 1
168 200 1
168 202 1
168 204 1
168 206 1
168 213 1
168 215 1
168 217 1
168 221 1
168 222 1
168 224 1
168 225 1
168 227 1
169 177 1
169 180 1
169 188 1
169 189 1
169 198 1
169 218 1
169 220 1
169 223 1
169 228 1
170 172 1
170 174 1
170 176 1
170 178 1
170 179 1
170 188 1
170 194 1
170 197 1
170 200 1
170 203 1
170 204 1
170 205 1
170 207 1
170 212 1
170 214 1
170 216 1
170 218 1
170 226 1
170 228 1
171 175 1
171 185 1
171 189 1
171 192 1
171 197 1
171 208 1
171 211 1
171 215 1
171 216 1
171 225 1
171 226 1
172 175 1
172 193 1
172 196 1
172 200 1
172 203 1
172 205 1
172 212 1
172 216 1
172 220 1
172 228 1
173 175 1
173 181 1
173 190 1
173 192 1
173 199 1
173 206 1
173 221 1
174 176 1
174 178 1
174 181 1
174 190 1
174 195 1
174 199 1
174 200 1
174 203 1
174 204 1
174 212 1
174 213 1
174 214 1
175 187 1
175 189 1
175 193 1
175 201 1
175 209 1
175 216 1
175 225 1
176 178 1
176 183 1
176 189 1
176 193 1
176 195 1
176 196 1
176 199 1
176 210 1
176 214 1
176 215 1
176 223 1
176 226 1
176 228 1
177 189 1
177 190 1
177 193 1
177 204 1
177 211 1
177 215 1
177 226 1
178 195 1
178 197 1
178 199 1
178 200 1
178 203 1
178 204 1
178 207 1
178 212 1
178 214 1
179 194 1
179 216 1
179 224 1
180 189 1
180 191 1
180 208 1
180 210 1
180 215 1
180 226 1
181 183 1
181 186 1
181 190 1
181 192 1
181 195 1
181 197 1
181 198 1
181 199 1
181 206 1
181 214 1
181 221 1
181 225 1
182 186 1
182 187 1
182 205 1
182 213 1
182 216 1
182 225 1
182 227 1
183 195 1
183 206 1
183 210 1
183 217 1
183 222 1
183 224 1
183 227 1
184 188 1
184 190 1
184 194 1
184 195 1
184 196 1
184 201 1
184 206 1
184 212 1
184 217 1
184 219 1
184 221 1
185 189 1
185 190 1
185 191 1
185 208 1
185 211 1
185 215 1
185 221 1
185 222 1
185 225 1
186 189 1
186 190 1
186 198 1
186 199 1
186 205 1
186 207 1
186 213 1
187 191 1
187 193 1
187 205 1
187 206 1
187 209 1
187 213 1
187 216 1
187 221 1
187 224 1
187 225 1
187 227 1
188 194 1
188 203 1
188 206 1
188 212 1
188 217 1
188 218 1
188 220 1
188 221 1
189 193 1
189 198 1
189 209 1
189 210 1
189 215 1
189 223 1
189 226 1
189 228 1
190 195 1
190 199 1
190 202 1
190 207 1
190 214 1
190 215 1
190 219 1
191 193 1
191 208 1
191 209 1
191 213 1
191 215 1
191 222 1
192 197 1
192 199 1
192 225 1
193 196 1
193 200 1
193 209 1
193 215 1
193 216 1
193 225 1
193 226 1
193 228 1
194 208 1
194 212 1
194 215 1
194 217 1
194 219 1
194 222 1
194 224 1
195 199 1
195 202 1
195 214 1
195 215 1
196 201 1
196 209 1
196 226 1
197 198 1
197 203 1
197 204 1
197 224 1
197 225 1
198 204 1
198 205 1
198 207 1
198 214 1
198 223 1
199 203 1
199 206 1
199 225 1
200 203 1
200 204 1
200 209 1
200 212 1
200 213 1
200 216 1
200 225 1
201 216 1
201 228 1
202 213 1
202 227 1
203 205 1
203 206 1
203 212 1
203 216 1
203 217 1
203 218 1
203 220 1
203 224 1
203 225 1
203 227 1
204 207 1
204 213 1
204 215 1
205 216 1
206 216 1
206 217 1
206 218 1
206 219 1
206 221 1
206 224 1
206 225 1
206 227 1
207 214 1
207 218 1
207 226 1
208 211 1
208 215 1
208 222 1
209 226 1
210 223 1
210 224 1
210 227 1
210 228 1
211 215 1
211 222 1
212 217 1
214 218 1
214 223 1
215 219 1
215 222 1
215 226 1
216 217 1
216 220 1
216 224 1
216 225 1
216 227 1
216 228 1
217 219 1
217 221 1
217 222 1
217 224 1
217 225 1
218 223 1
219 221 1
220 223 1
220 228 1
221 225 1
222 224 1
222 227 1
223 228 1
224 225 1
224 227 1
224 228 1


==> anc/graph-instances/rand01-polytopes/rand01-9-253-0.dat <==
253 5258
1 3 1
1 7 1
1 8 1
1 10 1
1 16 1
1 40 1
1 47 1
1 49 1
1 61 1
1 62 1
1 71 1
1 73 1
1 92 1
1 93 1
1 105 1
1 116 1
1 127 1
1 129 1
1 135 1
1 142 1
1 146 1
1 157 1
1 161 1
1 162 1
1 163 1
1 166 1
1 172 1
1 173 1
1 176 1
1 179 1
1 180 1
1 183 1
1 194 1
1 199 1
1 200 1
1 201 1
1 203 1
1 204 1
1 205 1
1 206 1
1 209 1
1 214 1
1 216 1
1 218 1
1 220 1
1 221 1
1 224 1
1 225 1
1 230 1
1 243 1
1 244 1
2 6 1
2 7 1
2 12 1
2 35 1
2 53 1
2 54 1
2 74 1
2 77 1
2 93 1
2 105 1
2 107 1
2 111 1
2 114 1
2 118 1
2 147 1
2 162 1
2 163 1
2 185 1
2 190 1
2 193 1
2 237 1
2 246 1
2 253 1
3 4 1
3 9 1
3 10 1
3 14 1
3 15 1
3 16 1
3 19 1
3 41 1
3 43 1
3 47 1
3 49 1
3 58 1
3 61 1
3 62 1
3 63 1
3 72 1
3 75 1
3 81 1
3 135 1
3 136 1
3 166 1
3 168 1
3 169 1
3 171 1
3 172 1
3 175 1
3 176 1
3 180 1
3 183 1
3 200 1
3 204 1
3 208 1
3 209 1
3 211 1
3 212 1
3 214 1
3 218 1
3 219 1
3 220 1
3 221 1
3 241 1
3 243 1
3 249 1
4 15 1
4 16 1
4 27 1
4 34 1
4 45 1
4 47 1
4 50 1
4 81 1
4 87 1
4 89 1
4 107 1
4 113 1
4 117 1
4 123 1
4 134 1
4 136 1
4 168 1
4 171 1
4 174 1
4 175 1
4 176 1
4 209 1
4 211 1
4 212 1
4 214 1
4 217 1
4 219 1
4 228 1
4 237 1
4 241 1
4 249 1
5 16 1
5 21 1
5 30 1
5 31 1
5 41 1
5 50 1
5 51 1
5 55 1
5 59 1
5 62 1
5 70 1
5 71 1
5 74 1
5 79 1
5 80 1
5 96 1
5 97 1
5 99 1
5 102 1
5 108 1
5 117 1
5 128 1
5 130 1
5 133 1
5 135 1
5 140 1
5 143 1
5 144 1
5 145 1
5 152 1
5 154 1
5 168 1
5 174 1
5 178 1
5 180 1
5 182 1
5 183 1
5 184 1
5 186 1
5 190 1
5 194 1
5 196 1
5 197 1
5 207 1
5 208 1
5 210 1
5 212 1
5 216 1
5 218 1
5 228 1
5 229 1
5 231 1
5 234 1
5 240 1
5 244 1
5 249 1
5 252 1
5 253 1
6 22 1
6 23 1
6 35 1
6 53 1
6 55 1
6 58 1
6 59 1
6 64 1
6 73 1
6 74 1
6 77 1
6 81 1
6 84 1
6 87 1
6 89 1
6 99 1
6 100 1
6 107 1
6 108 1
6 113 1
6 114 1
6 118 1
6 147 1
6 153 1
6 160 1
6 162 1
6 169 1
6 171 1
6 193 1
6 217 1
6 232 1
6 233 1
6 236 1
6 237 1
6 238 1
6 248 1
7 12 1
7 20 1
7 21 1
7 28 1
7 30 1
7 35 1
7 49 1
7 73 1
7 82 1
7 90 1
7 93 1
7 105 1
7 109 1
7 111 1
7 122 1
7 126 1
7 135 1
7 143 1
7 145 1
7 146 1
7 147 1
7 154 1
7 159 1
7 162 1
7 163 1
7 185 1
7 200 1
7 205 1
7 207 1
7 213 1
7 214 1
7 215 1
7 224 1
7 226 1
7 230 1
7 237 1
7 238 1
7 244 1
7 246 1
7 247 1
7 251 1
8 10 1
8 14 1
8 16 1
8 41 1
8 58 1
8 73 1
8 79 1
8 88 1
8 90 1
8 107 1
8 159 1
8 161 1
8 165 1
8 169 1
8 179 1
8 180 1
8 194 1
8 214 1
8 218 1
8 221 1
8 224 1
8 244 1
9 10 1
9 40 1
9 43 1
9 49 1
9 52 1
9 56 1
9 58 1
9 63 1
9 72 1
9 73 1
9 81 1
9 90 1
9 93 1
9 122 1
9 126 1
9 127 1
9 153 1
9 156 1
9 176 1
9 201 1
9 204 1
9 209 1
9 211 1
9 214 1
9 220 1
9 221 1
9 241 1
10 11 1
10 15 1
10 16 1
10 49 1
10 51 1
10 52 1
10 58 1
10 60 1
10 61 1
10 63 1
10 64 1
10 65 1
10 66 1
10 79 1
10 80 1
10 85 1
10 86 1
10 88 1
10 90 1
10 94 1
10 101 1
10 102 1
10 106 1
10 108 1
10 110 1
10 120 1
10 129 1
10 130 1
10 135 1
10 137 1
10 142 1
10 152 1
10 165 1
10 175 1
10 176 1
10 181 1
10 182 1
10 196 1
10 207 1
10 214 1
10 218 1
10 220 1
10 221 1
10 222 1
10 224 1
10 239 1
10 242 1
10 244 1
10 251 1
11 24 1
11 26 1
11 28 1
11 44 1
11 51 1
11 66 1
11 68 1
11 76 1
11 79 1
11 86 1
11 94 1
11 101 1
11 106 1
11 110 1
11 115 1
11 129 1
11 130 1
11 137 1
11 140 1
11 141 1
11 146 1
11 150 1
11 151 1
11 152 1
11 173 1
11 178 1
11 192 1
11 199 1
11 218 1
11 224 1
11 226 1
11 230 1
11 251 1
12 15 1
12 16 1
12 22 1
12 29 1
12 49 1
12 50 1
12 53 1
12 61 1
12 65 1
12 66 1
12 74 1
12 81 1
12 82 1
12 90 1
12 91 1
12 99 1
12 102 1
12 107 1
12 112 1
12 114 1
12 118 1
12 134 1
12 143 1
12 147 1
12 151 1
12 152 1
12 162 1
12 163 1
12 172 1
12 179 1
12 180 1
12 186 1
12 187 1
12 190 1
12 191 1
12 198 1
12 201 1
12 207 1
12 214 1
12 215 1
12 229 1
12 234 1
12 237 1
12 241 1
12 251 1
12 253 1
13 14 1
13 19 1
13 26 1
13 32 1
13 36 1
13 37 1
13 38 1
13 48 1
13 53 1
13 64 1
13 69 1
13 70 1
13 72 1
13 75 1
13 76 1
13 80 1
13 83 1
13 91 1
13 94 1
13 95 1
13 96 1
13 97 1
13 100 1
13 104 1
13 106 1
13 108 1
13 112 1
13 137 1
13 139 1
13 140 1
13 150 1
13 155 1
13 178 1
13 182 1
13 184 1
13 188 1
13 189 1
13 192 1
13 195 1
13 196 1
13 197 1
13 202 1
13 222 1
13 230 1
13 231 1
13 232 1
13 233 1
13 235 1
13 236 1
13 245 1
13 247 1
13 248 1
13 252 1
14 16 1
14 17 1
14 18 1
14 19 1
14 23 1
14 27 1
14 32 1
14 34 1
14 36 1
14 38 1
14 41 1
14 60 1
14 63 1
14 75 1
14 89 1
14 93 1
14 95 1
14 96 1
14 97 1
14 102 1
14 104 1
14 106 1
14 107 1
14 113 1
14 123 1
14 125 1
14 127 1
14 130 1
14 142 1
14 144 1
14 157 1
14 158 1
14 159 1
14 164 1
14 165 1
14 166 1
14 167 1
14 169 1
14 170 1
14 171 1
14 175 1
14 176 1
14 178 1
14 180 1
14 182 1
14 189 1
14 196 1
14 197 1
14 202 1
14 203 1
14 204 1
14 212 1
14 221 1
14 222 1
14 223 1
14 228 1
14 235 1
14 247 1
14 250 1
14 252 1
15 16 1
15 17 1
15 27 1
15 47 1
15 50 1
15 58 1
15 61 1
15 64 1
15 65 1
15 66 1
15 75 1
15 78 1
15 80 1
15 81 1
15 86 1
15 87 1
15 91 1
15 102 1
15 107 1
15 118 1
15 119 1
15 120 1
15 121 1
15 123 1
15 134 1
15 143 1
15 152 1
15 158 1
15 160 1
15 165 1
15 166 1
15 168 1
15 169 1
15 171 1
15 172 1
15 175 1
15 176 1
15 179 1
15 180 1
15 181 1
15 182 1
15 190 1
15 191 1
15 195 1
15 196 1
15 201 1
15 207 1
15 211 1
15 214 1
15 215 1
15 219 1
15 223 1
15 224 1
15 229 1
15 234 1
15 235 1
15 239 1
15 241 1
15 249 1
15 251 1
15 253 1
16 21 1
16 22 1
16 41 1
16 43 1
16 49 1
16 50 1
16 57 1
16 58 1
16 61 1
16 62 1
16 79 1
16 80 1
16 81 1
16 88 1
16 90 1
16 91 1
16 102 1
16 107 1
16 108 1
16 120 1
16 124 1
16 130 1
16 137 1
16 143 1
16 150 1
16 152 1
16 165 1
16 168 1
16 169 1
16 172 1
16 175 1
16 176 1
16 180 1
16 182 1
16 196 1
16 207 1
16 208 1
16 211 1
16 214 1
16 218 1
16 222 1
16 228 1
16 229 1
16 238 1
16 244 1
17 18 1
17 25 1
17 27 1
17 28 1
17 29 1
17 33 1
17 36 1
17 39 1
17 42 1
17 46 1
17 50 1
17 54 1
17 58 1
17 60 1
17 65 1
17 66 1
17 68 1
17 71 1
17 78 1
17 93 1
17 98 1
17 101 1
17 102 1
17 103 1
17 105 1
17 118 1
17 119 1
17 121 1
17 128 1
17 129 1
17 133 1
17 134 1
17 135 1
17 138 1
17 139 1
17 142 1
17 148 1
17 149 1
17 153 1
17 157 1
17 158 1
17 166 1
17 167 1
17 170 1
17 171 1
17 172 1
17 173 1
17 176 1
17 177 1
17 179 1
17 181 1
17 192 1
17 193 1
17 197 1
17 200 1
17 201 1
17 202 1
17 203 1
17 211 1
17 214 1
17 215 1
17 221 1
17 223 1
17 224 1
17 239 1
17 246 1
17 247 1
17 250 1
17 252 1
17 253 1
18 25 1
18 27 1
18 38 1
18 54 1
18 60 1
18 128 1
18 133 1
18 134 1
18 142 1
18 144 1
18 145 1
18 157 1
18 166 1
18 167 1
18 173 1
18 178 1
18 192 1
18 196 1
18 197 1
18 203 1
18 204 1
18 210 1
18 212 1
18 239 1
18 250 1
18 252 1
19 23 1
19 31 1
19 32 1
19 36 1
19 38 1
19 41 1
19 59 1
19 72 1
19 89 1
19 97 1
19 104 1
19 117 1
19 130 1
19 144 1
19 157 1
19 159 1
19 164 1
19 169 1
19 170 1
19 171 1
19 178 1
19 180 1
19 183 1
19 189 1
19 196 1
19 202 1
19 203 1
19 204 1
19 208 1
19 210 1
19 212 1
19 221 1
19 222 1
19 248 1
19 252 1
20 21 1
20 22 1
20 30 1
20 50 1
20 56 1
20 71 1
20 76 1
20 82 1
20 84 1
20 99 1
20 116 1
20 141 1
20 146 1
20 147 1
20 154 1
20 162 1
20 174 1
20 177 1
20 185 1
20 188 1
20 200 1
20 213 1
20 214 1
20 215 1
20 226 1
20 230 1
20 232 1
20 237 1
20 240 1
20 244 1
21 22 1
21 30 1
21 31 1
21 57 1
21 62 1
21 79 1
21 84 1
21 99 1
21 104 1
21 108 1
21 111 1
21 125 1
21 132 1
21 140 1
21 143 1
21 145 1
21 146 1
21 147 1
21 150 1
21 152 1
21 154 1
21 178 1
21 184 1
21 186 1
21 187 1
21 189 1
21 198 1
21 199 1
21 207 1
21 226 1
21 227 1
21 229 1
21 230 1
21 233 1
21 238 1
21 240 1
21 243 1
22 31 1
22 37 1
22 48 1
22 53 1
22 55 1
22 56 1
22 57 1
22 59 1
22 67 1
22 76 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 90 1
22 91 1
22 99 1
22 100 1
22 108 1
22 112 1
22 120 1
22 136 1
22 137 1
22 143 1
22 146 1
22 150 1
22 151 1
22 152 1
22 154 1
22 156 1
22 168 1
22 174 1
22 186 1
22 187 1
22 198 1
22 222 1
22 229 1
22 232 1
22 233 1
22 234 1
22 237 1
22 238 1
23 73 1
23 75 1
23 77 1
23 89 1
23 93 1
23 97 1
23 104 1
23 109 1
23 111 1
23 113 1
23 122 1
23 125 1
23 144 1
23 155 1
23 157 1
23 159 1
23 167 1
23 169 1
23 193 1
23 204 1
23 212 1
23 221 1
23 228 1
23 233 1
23 235 1
23 238 1
23 247 1
23 250 1
24 36 1
24 37 1
24 44 1
24 51 1
24 52 1
24 56 1
24 60 1
24 68 1
24 76 1
24 79 1
24 83 1
24 94 1
24 101 1
24 106 1
24 110 1
24 115 1
24 119 1
24 122 1
24 130 1
24 137 1
24 150 1
24 156 1
24 176 1
24 178 1
24 188 1
24 189 1
24 192 1
24 199 1
24 219 1
24 222 1
24 226 1
25 27 1
25 54 1
25 59 1
25 71 1
25 74 1
25 89 1
25 105 1
25 128 1
25 131 1
25 134 1
25 144 1
25 145 1
25 157 1
25 172 1
25 193 1
25 204 1
25 210 1
25 212 1
25 225 1
25 240 1
25 248 1
25 249 1
25 253 1
26 28 1
26 36 1
26 40 1
26 64 1
26 65 1
26 69 1
26 70 1
26 73 1
26 76 1
26 83 1
26 93 1
26 94 1
26 106 1
26 115 1
26 121 1
26 127 1
26 137 1
26 140 1
26 141 1
26 146 1
26 150 1
26 155 1
26 161 1
26 162 1
26 163 1
26 165 1
26 173 1
26 179 1
26 186 1
26 192 1
26 194 1
26 218 1
26 224 1
26 230 1
26 231 1
26 245 1
26 246 1
26 247 1
26 251 1
26 252 1
27 29 1
27 34 1
27 45 1
27 46 1
27 54 1
27 60 1
27 78 1
27 87 1
27 89 1
27 100 1
27 118 1
27 119 1
27 123 1
27 127 1
27 128 1
27 134 1
27 139 1
27 142 1
27 148 1
27 149 1
27 158 1
27 160 1
27 165 1
27 166 1
27 171 1
27 172 1
27 175 1
27 176 1
27 181 1
27 193 1
27 196 1
27 202 1
27 203 1
27 211 1
27 219 1
27 221 1
27 223 1
27 248 1
27 250 1
28 46 1
28 51 1
28 60 1
28 68 1
28 85 1
28 91 1
28 93 1
28 94 1
28 101 1
28 122 1
28 135 1
28 138 1
28 140 1
28 141 1
28 142 1
28 143 1
28 147 1
28 167 1
28 192 1
28 207 1
28 215 1
28 224 1
28 226 1
28 230 1
28 238 1
28 239 1
28 245 1
28 246 1
28 247 1
28 250 1
28 251 1
28 252 1
29 39 1
29 42 1
29 46 1
29 54 1
29 61 1
29 68 1
29 78 1
29 87 1
29 91 1
29 93 1
29 114 1
29 118 1
29 123 1
29 124 1
29 126 1
29 134 1
29 138 1
29 139 1
29 145 1
29 147 1
29 148 1
29 152 1
29 160 1
29 166 1
29 193 1
29 198 1
29 200 1
29 201 1
29 207 1
29 213 1
29 215 1
29 217 1
29 227 1
29 234 1
29 241 1
29 246 1
29 249 1
29 250 1
29 251 1
30 31 1
30 50 1
30 51 1
30 71 1
30 79 1
30 88 1
30 95 1
30 116 1
30 146 1
30 154 1
30 174 1
30 177 1
30 194 1
30 200 1
30 216 1
30 218 1
30 226 1
30 230 1
30 240 1
30 244 1
31 34 1
31 45 1
31 51 1
31 55 1
31 57 1
31 60 1
31 62 1
31 63 1
31 79 1
31 84 1
31 88 1
31 94 1
31 95 1
31 97 1
31 104 1
31 108 1
31 110 1
31 117 1
31 122 1
31 125 1
31 132 1
31 145 1
31 149 1
31 154 1
31 156 1
31 168 1
31 174 1
31 178 1
31 182 1
31 188 1
31 189 1
31 196 1
31 203 1
31 208 1
31 210 1
31 212 1
31 216 1
31 220 1
31 226 1
31 228 1
31 233 1
31 238 1
31 240 1
31 242 1
32 33 1
32 37 1
32 38 1
32 40 1
32 42 1
32 57 1
32 61 1
32 62 1
32 70 1
32 72 1
32 75 1
32 78 1
32 83 1
32 101 1
32 112 1
32 114 1
32 115 1
32 118 1
32 124 1
32 130 1
32 132 1
32 138 1
32 139 1
32 152 1
32 160 1
32 166 1
32 170 1
32 173 1
32 183 1
32 186 1
32 187 1
32 196 1
32 198 1
32 199 1
32 202 1
32 204 1
32 222 1
32 243 1
32 250 1
33 37 1
33 39 1
33 42 1
33 44 1
33 56 1
33 64 1
33 69 1
33 76 1
33 78 1
33 83 1
33 92 1
33 103 1
33 112 1
33 115 1
33 119 1
33 121 1
33 129 1
33 139 1
33 148 1
33 153 1
33 173 1
33 187 1
33 188 1
33 198 1
34 45 1
34 60 1
34 85 1
34 87 1
34 110 1
34 123 1
34 124 1
34 125 1
34 133 1
34 134 1
34 138 1
34 167 1
34 175 1
34 176 1
34 178 1
34 182 1
34 189 1
34 196 1
34 212 1
34 235 1
35 50 1
35 58 1
35 71 1
35 73 1
35 77 1
35 88 1
35 89 1
35 93 1
35 98 1
35 105 1
35 113 1
35 159 1
35 162 1
35 174 1
35 179 1
35 181 1
35 185 1
35 200 1
35 203 1
35 206 1
35 211 1
35 214 1
35 215 1
35 221 1
35 223 1
35 232 1
35 236 1
35 237 1
35 244 1
35 246 1
35 253 1
36 37 1
36 38 1
36 39 1
36 40 1
36 48 1
36 51 1
36 60 1
36 69 1
36 75 1
36 76 1
36 83 1
36 93 1
36 94 1
36 95 1
36 96 1
36 98 1
36 103 1
36 104 1
36 106 1
36 110 1
36 119 1
36 122 1
36 139 1
36 148 1
36 149 1
36 154 1
36 155 1
36 156 1
36 167 1
36 170 1
36 178 1
36 188 1
36 189 1
36 192 1
36 195 1
36 202 1
36 203 1
36 216 1
36 223 1
36 226 1
36 232 1
36 236 1
36 242 1
36 247 1
36 248 1
36 252 1
37 38 1
37 39 1
37 44 1
37 48 1
37 53 1
37 56 1
37 64 1
37 69 1
37 70 1
37 72 1
37 75 1
37 76 1
37 78 1
37 80 1
37 83 1
37 91 1
37 92 1
37 96 1
37 100 1
37 103 1
37 104 1
37 107 1
37 108 1
37 112 1
37 119 1
37 136 1
37 139 1
37 148 1
37 150 1
37 153 1
37 160 1
37 164 1
37 170 1
37 176 1
37 187 1
37 188 1
37 189 1
37 195 1
37 196 1
37 198 1
37 202 1
37 206 1
37 219 1
37 222 1
37 231 1
37 232 1
37 236 1
37 248 1
38 70 1
38 75 1
38 104 1
38 128 1
38 132 1
38 138 1
38 139 1
38 140 1
38 170 1
38 173 1
38 178 1
38 184 1
38 189 1
38 192 1
38 196 1
38 197 1
38 202 1
38 210 1
38 226 1
38 227 1
38 231 1
38 245 1
38 250 1
38 252 1
39 42 1
39 68 1
39 69 1
39 71 1
39 93 1
39 96 1
39 98 1
39 103 1
39 119 1
39 121 1
39 128 1
39 131 1
39 139 1
39 141 1
39 148 1
39 149 1
39 173 1
39 177 1
39 185 1
39 188 1
39 192 1
39 193 1
39 195 1
39 202 1
39 203 1
39 223 1
39 231 1
39 232 1
39 236 1
39 242 1
39 246 1
39 250 1
39 252 1
40 49 1
40 72 1
40 73 1
40 83 1
40 92 1
40 93 1
40 103 1
40 104 1
40 115 1
40 121 1
40 127 1
40 131 1
40 132 1
40 146 1
40 150 1
40 153 1
40 155 1
40 156 1
40 157 1
40 161 1
40 162 1
40 163 1
40 170 1
40 173 1
40 179 1
40 183 1
40 186 1
40 187 1
40 190 1
40 192 1
40 194 1
40 199 1
40 203 1
40 204 1
40 205 1
40 206 1
40 210 1
40 216 1
40 218 1
40 220 1
40 221 1
40 226 1
40 230 1
41 53 1
41 59 1
41 62 1
41 72 1
41 75 1
41 79 1
41 97 1
41 107 1
41 108 1
41 150 1
41 152 1
41 161 1
41 164 1
41 166 1
41 168 1
41 169 1
41 170 1
41 171 1
41 180 1
41 183 1
41 186 1
41 190 1
41 194 1
41 195 1
41 196 1
41 208 1
41 218 1
41 221 1
41 229 1
42 54 1
42 58 1
42 64 1
42 65 1
42 75 1
42 78 1
42 93 1
42 101 1
42 114 1
42 115 1
42 118 1
42 119 1
42 121 1
42 127 1
42 129 1
42 134 1
42 139 1
42 142 1
42 148 1
42 153 1
42 160 1
42 166 1
42 167 1
42 171 1
42 172 1
42 176 1
42 179 1
42 192 1
42 193 1
42 198 1
42 201 1
42 204 1
42 205 1
42 246 1
42 250 1
43 57 1
43 72 1
43 75 1
43 81 1
43 90 1
43 114 1
43 124 1
43 125 1
43 136 1
43 143 1
43 153 1
43 160 1
43 169 1
43 171 1
43 176 1
43 204 1
43 217 1
43 221 1
43 238 1
43 241 1
43 243 1
44 47 1
44 56 1
44 68 1
44 76 1
44 82 1
44 92 1
44 101 1
44 115 1
44 119 1
44 129 1
44 130 1
44 151 1
44 176 1
44 188 1
44 198 1
44 199 1
44 201 1
44 213 1
44 219 1
44 241 1
45 48 1
45 55 1
45 87 1
45 110 1
45 117 1
45 123 1
45 128 1
45 134 1
45 149 1
45 176 1
45 177 1
45 178 1
45 189 1
45 191 1
45 196 1
45 202 1
45 219 1
45 227 1
45 240 1
46 52 1
46 56 1
46 60 1
46 64 1
46 67 1
46 68 1
46 76 1
46 85 1
46 91 1
46 93 1
46 101 1
46 122 1
46 123 1
46 126 1
46 134 1
46 135 1
46 138 1
46 148 1
46 149 1
46 153 1
46 160 1
46 167 1
46 176 1
46 177 1
46 181 1
46 188 1
46 189 1
46 200 1
46 201 1
46 211 1
46 215 1
47 49 1
47 56 1
47 61 1
47 62 1
47 82 1
47 92 1
47 99 1
47 116 1
47 117 1
47 129 1
47 136 1
47 164 1
47 168 1
47 171 1
47 172 1
47 176 1
47 187 1
47 191 1
47 198 1
47 199 1
47 200 1
47 205 1
47 208 1
47 209 1
47 213 1
47 214 1
47 216 1
47 219 1
47 225 1
47 229 1
47 240 1
47 241 1
47 249 1
48 53 1
48 55 1
48 67 1
48 76 1
48 80 1
48 84 1
48 91 1
48 96 1
48 100 1
48 108 1
48 123 1
48 136 1
48 139 1
48 148 1
48 188 1
48 189 1
48 198 1
48 202 1
48 219 1
48 222 1
48 227 1
48 231 1
48 232 1
48 234 1
48 248 1
49 56 1
49 61 1
49 62 1
49 73 1
49 82 1
49 90 1
49 93 1
49 101 1
49 122 1
49 126 1
49 127 1
49 129 1
49 135 1
49 143 1
49 145 1
49 146 1
49 162 1
49 163 1
49 176 1
49 199 1
49 200 1
49 201 1
49 204 1
49 205 1
49 209 1
49 213 1
49 214 1
49 218 1
49 220 1
49 226 1
49 237 1
49 241 1
49 243 1
49 244 1
49 251 1
50 51 1
50 54 1
50 55 1
50 59 1
50 61 1
50 62 1
50 66 1
50 71 1
50 81 1
50 87 1
50 88 1
50 99 1
50 102 1
50 107 1
50 113 1
50 116 1
50 117 1
50 118 1
50 128 1
50 134 1
50 141 1
50 143 1
50 144 1
50 145 1
50 147 1
50 168 1
50 172 1
50 174 1
50 177 1
50 180 1
50 181 1
50 200 1
50 207 1
50 211 1
50 214 1
50 215 1
50 228 1
50 229 1
50 234 1
50 237 1
50 239 1
50 240 1
50 242 1
50 244 1
50 249 1
50 253 1
51 55 1
51 60 1
51 66 1
51 68 1
51 71 1
51 79 1
51 80 1
51 86 1
51 88 1
51 94 1
51 95 1
51 97 1
51 101 1
51 102 1
51 106 1
51 108 1
51 110 1
51 128 1
51 129 1
51 130 1
51 140 1
51 141 1
51 149 1
51 152 1
51 173 1
51 177 1
51 178 1
51 182 1
51 192 1
51 196 1
51 203 1
51 207 1
51 216 1
51 218 1
51 224 1
51 226 1
51 230 1
51 234 1
51 239 1
51 242 1
51 252 1
52 56 1
52 60 1
52 64 1
52 76 1
52 85 1
52 91 1
52 101 1
52 110 1
52 122 1
52 124 1
52 127 1
52 137 1
52 138 1
52 142 1
52 153 1
52 160 1
52 167 1
52 175 1
52 176 1
52 189 1
52 201 1
52 221 1
53 56 1
53 58 1
53 59 1
53 64 1
53 69 1
53 72 1
53 73 1
53 74 1
53 76 1
53 80 1
53 81 1
53 82 1
53 83 1
53 91 1
53 92 1
53 96 1
53 98 1
53 100 1
53 103 1
53 107 1
53 112 1
53 114 1
53 118 1
53 120 1
53 136 1
53 150 1
53 153 1
53 160 1
53 161 1
53 162 1
53 163 1
53 164 1
53 168 1
53 169 1
53 171 1
53 185 1
53 186 1
53 187 1
53 190 1
53 195 1
53 196 1
53 206 1
53 231 1
53 232 1
53 233 1
53 248 1
54 66 1
54 87 1
54 91 1
54 100 1
54 118 1
54 121 1
54 128 1
54 134 1
54 139 1
54 147 1
54 148 1
54 158 1
54 160 1
54 193 1
54 197 1
54 207 1
54 215 1
54 231 1
54 234 1
54 245 1
54 246 1
54 250 1
54 253 1
55 59 1
55 66 1
55 67 1
55 71 1
55 76 1
55 79 1
55 80 1
55 84 1
55 87 1
55 91 1
55 96 1
55 97 1
55 99 1
55 100 1
55 108 1
55 110 1
55 117 1
55 128 1
55 134 1
55 140 1
55 168 1
55 174 1
55 177 1
55 178 1
55 182 1
55 191 1
55 196 1
55 207 1
55 228 1
55 229 1
55 232 1
55 234 1
55 237 1
55 238 1
55 240 1
55 242 1
56 72 1
56 73 1
56 76 1
56 81 1
56 82 1
56 83 1
56 84 1
56 90 1
56 91 1
56 92 1
56 103 1
56 119 1
56 120 1
56 126 1
56 136 1
56 153 1
56 154 1
56 156 1
56 160 1
56 161 1
56 174 1
56 176 1
56 188 1
56 199 1
56 200 1
56 201 1
56 205 1
56 206 1
56 209 1
56 213 1
56 214 1
56 219 1
56 232 1
56 237 1
56 241 1
57 62 1
57 72 1
57 79 1
57 84 1
57 90 1
57 104 1
57 108 1
57 125 1
57 132 1
57 136 1
57 143 1
57 145 1
57 146 1
57 150 1
57 152 1
57 154 1
57 156 1
57 186 1
57 187 1
57 189 1
57 198 1
57 199 1
57 208 1
57 222 1
57 226 1
57 227 1
57 233 1
57 238 1
57 243 1
58 64 1
58 73 1
58 81 1
58 86 1
58 88 1
58 90 1
58 98 1
58 105 1
58 107 1
58 119 1
58 120 1
58 142 1
58 153 1
58 161 1
58 162 1
58 165 1
58 171 1
58 176 1
58 179 1
58 181 1
58 190 1
58 195 1
58 206 1
58 209 1
58 211 1
58 214 1
58 221 1
58 223 1
58 232 1
58 237 1
59 71 1
59 74 1
59 84 1
59 89 1
59 96 1
59 97 1
59 98 1
59 99 1
59 107 1
59 113 1
59 117 1
59 128 1
59 164 1
59 168 1
59 174 1
59 190 1
59 195 1
59 202 1
59 210 1
59 225 1
59 228 1
59 229 1
59 232 1
59 233 1
59 238 1
59 240 1
59 248 1
59 253 1
60 61 1
60 63 1
60 68 1
60 85 1
60 88 1
60 94 1
60 95 1
60 101 1
60 106 1
60 110 1
60 119 1
60 122 1
60 127 1
60 129 1
60 133 1
60 134 1
60 135 1
60 138 1
60 142 1
60 148 1
60 149 1
60 157 1
60 159 1
60 165 1
60 167 1
60 170 1
60 173 1
60 175 1
60 176 1
60 177 1
60 178 1
60 181 1
60 182 1
60 188 1
60 189 1
60 192 1
60 200 1
60 201 1
60 203 1
60 211 1
60 216 1
60 221 1
60 223 1
60 226 1
60 239 1
60 242 1
60 247 1
60 252 1
61 62 1
61 66 1
61 91 1
61 101 1
61 102 1
61 110 1
61 118 1
61 124 1
61 129 1
61 130 1
61 133 1
61 134 1
61 135 1
61 138 1
61 142 1
61 143 1
61 152 1
61 160 1
61 166 1
61 172 1
61 175 1
61 176 1
61 180 1
61 191 1
61 198 1
61 200 1
61 201 1
61 207 1
61 214 1
61 218 1
61 220 1
61 224 1
61 229 1
61 239 1
61 241 1
61 243 1
61 244 1
61 249 1
61 251 1
62 129 1
62 130 1
62 132 1
62 133 1
62 135 1
62 143 1
62 144 1
62 145 1
62 146 1
62 152 1
62 172 1
62 173 1
62 178 1
62 180 1
62 183 1
62 186 1
62 187 1
62 198 1
62 199 1
62 208 1
62 210 1
62 212 1
62 214 1
62 216 1
62 218 1
62 220 1
62 226 1
62 227 1
62 229 1
62 240 1
62 243 1
62 244 1
62 249 1
63 77 1
63 88 1
63 89 1
63 122 1
63 135 1
63 149 1
63 154 1
63 157 1
63 159 1
63 167 1
63 174 1
63 176 1
63 203 1
63 211 1
63 212 1
63 214 1
63 216 1
63 220 1
63 221 1
64 65 1
64 67 1
64 69 1
64 70 1
64 73 1
64 75 1
64 76 1
64 81 1
64 83 1
64 86 1
64 90 1
64 91 1
64 100 1
64 103 1
64 106 1
64 107 1
64 112 1
64 118 1
64 119 1
64 127 1
64 137 1
64 148 1
64 150 1
64 153 1
64 155 1
64 158 1
64 160 1
64 162 1
64 165 1
64 169 1
64 176 1
64 181 1
64 195 1
64 196 1
64 201 1
64 214 1
64 223 1
64 232 1
64 235 1
64 236 1
64 237 1
64 247 1
65 66 1
65 69 1
65 73 1
65 91 1
65 93 1
65 118 1
65 121 1
65 127 1
65 134 1
65 151 1
65 162 1
65 163 1
65 176 1
65 179 1
65 181 1
65 201 1
65 214 1
65 215 1
65 223 1
65 224 1
65 245 1
65 246 1
65 247 1
65 251 1
66 71 1
66 80 1
66 86 1
66 87 1
66 102 1
66 106 1
66 110 1
66 112 1
66 116 1
66 118 1
66 121 1
66 128 1
66 129 1
66 130 1
66 134 1
66 141 1
66 151 1
66 152 1
66 173 1
66 176 1
66 177 1
66 181 1
66 191 1
66 196 1
66 201 1
66 207 1
66 214 1
66 215 1
66 218 1
66 224 1
66 229 1
66 234 1
66 239 1
66 242 1
66 251 1
67 76 1
67 85 1
67 87 1
67 91 1
67 94 1
67 100 1
67 108 1
67 123 1
67 137 1
67 141 1
67 147 1
67 176 1
67 181 1
67 188 1
67 201 1
67 214 1
67 215 1
67 232 1
67 234 1
67 236 1
67 237 1
67 238 1
67 242 1
68 93 1
68 94 1
68 101 1
68 135 1
68 138 1
68 140 1
68 141 1
68 177 1
68 178 1
68 188 1
68 189 1
68 192 1
68 200 1
68 201 1
68 213 1
68 215 1
68 226 1
68 227 1
69 73 1
69 76 1
69 82 1
69 83 1
69 92 1
69 94 1
69 112 1
69 121 1
69 141 1
69 151 1
69 161 1
69 162 1
69 185 1
69 186 1
69 190 1
69 195 1
69 231 1
69 232 1
69 236 1
69 246 1
69 252 1
70 75 1
70 76 1
70 78 1
70 83 1
70 91 1
70 102 1
70 112 1
70 118 1
70 121 1
70 128 1
70 130 1
70 137 1
70 140 1
70 150 1
70 152 1
70 163 1
70 165 1
70 169 1
70 173 1
70 178 1
70 183 1
70 184 1
70 186 1
70 190 1
70 196 1
70 197 1
70 210 1
70 218 1
70 222 1
70 231 1
70 235 1
70 245 1
70 251 1
70 252 1
71 74 1
71 92 1
71 96 1
71 98 1
71 99 1
71 105 1
71 116 1
71 119 1
71 121 1
71 128 1
71 129 1
71 131 1
71 141 1
71 161 1
71 173 1
71 174 1
71 177 1
71 179 1
71 181 1
71 185 1
71 190 1
71 194 1
71 200 1
71 203 1
71 206 1
71 209 1
71 210 1
71 213 1
71 214 1
71 215 1
71 216 1
71 223 1
71 225 1
71 229 1
71 231 1
71 234 1
71 239 1
71 240 1
71 242 1
71 244 1
71 246 1
71 252 1
71 253 1
72 73 1
72 75 1
72 83 1
72 92 1
72 93 1
72 103 1
72 104 1
72 114 1
72 127 1
72 132 1
72 136 1
72 150 1
72 153 1
72 155 1
72 156 1
72 160 1
72 161 1
72 164 1
72 169 1
72 170 1
72 171 1
72 183 1
72 186 1
72 187 1
72 196 1
72 203 1
72 204 1
72 206 1
72 208 1
72 220 1
72 221 1
72 222 1
72 248 1
73 76 1
73 77 1
73 81 1
73 82 1
73 83 1
73 90 1
73 92 1
73 93 1
73 104 1
73 106 1
73 109 1
73 111 1
73 120 1
73 122 1
73 127 1
73 137 1
73 146 1
73 150 1
73 153 1
73 155 1
73 156 1
73 159 1
73 161 1
73 162 1
73 163 1
73 165 1
73 167 1
73 169 1
73 186 1
73 204 1
73 205 1
73 221 1
73 224 1
73 230 1
73 232 1
73 236 1
73 237 1
73 247 1
73 251 1
74 82 1
74 99 1
74 112 1
74 128 1
74 131 1
74 132 1
74 139 1
74 162 1
74 184 1
74 185 1
74 186 1
74 187 1
74 190 1
74 193 1
74 210 1
74 225 1
74 231 1
74 232 1
74 233 1
74 240 1
74 248 1
74 253 1
75 77 1
75 83 1
75 89 1
75 91 1
75 101 1
75 102 1
75 104 1
75 107 1
75 118 1
75 123 1
75 124 1
75 125 1
75 127 1
75 137 1
75 150 1
75 153 1
75 158 1
75 160 1
75 163 1
75 164 1
75 165 1
75 166 1
75 167 1
75 169 1
75 170 1
75 171 1
75 175 1
75 189 1
75 193 1
75 196 1
75 204 1
75 221 1
75 222 1
75 235 1
75 245 1
75 250 1
75 251 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 86 1
76 90 1
76 91 1
76 94 1
76 96 1
76 100 1
76 103 1
76 106 1
76 108 1
76 112 1
76 119 1
76 120 1
76 136 1
76 137 1
76 141 1
76 146 1
76 150 1
76 151 1
76 152 1
76 154 1
76 155 1
76 156 1
76 160 1
76 161 1
76 174 1
76 176 1
76 188 1
76 195 1
76 196 1
76 198 1
76 201 1
76 214 1
76 219 1
76 222 1
76 231 1
76 232 1
76 234 1
76 236 1
76 237 1
76 242 1
77 89 1
77 93 1
77 103 1
77 104 1
77 105 1
77 109 1
77 122 1
77 125 1
77 126 1
77 131 1
77 148 1
77 153 1
77 155 1
77 157 1
77 159 1
77 160 1
77 162 1
77 167 1
77 185 1
77 193 1
77 203 1
77 204 1
77 205 1
77 206 1
77 211 1
77 217 1
77 221 1
77 232 1
77 236 1
77 237 1
77 246 1
77 247 1
77 248 1
78 80 1
78 96 1
78 102 1
78 107 1
78 112 1
78 114 1
78 118 1
78 119 1
78 121 1
78 128 1
78 129 1
78 130 1
78 134 1
78 139 1
78 142 1
78 158 1
78 160 1
78 164 1
78 166 1
78 170 1
78 171 1
78 172 1
78 173 1
78 176 1
78 183 1
78 187 1
78 190 1
78 191 1
78 195 1
78 196 1
78 198 1
78 202 1
78 219 1
78 225 1
78 252 1
78 253 1
79 80 1
79 86 1
79 88 1
79 90 1
79 94 1
79 95 1
79 97 1
79 106 1
79 108 1
79 110 1
79 120 1
79 130 1
79 137 1
79 146 1
79 150 1
79 152 1
79 154 1
79 156 1
79 161 1
79 168 1
79 174 1
79 182 1
79 196 1
79 208 1
79 214 1
79 218 1
79 220 1
79 222 1
79 228 1
79 242 1
80 86 1
80 91 1
80 96 1
80 102 1
80 107 1
80 108 1
80 110 1
80 112 1
80 121 1
80 130 1
80 137 1
80 151 1
80 152 1
80 164 1
80 168 1
80 175 1
80 182 1
80 190 1
80 191 1
80 195 1
80 196 1
80 198 1
80 207 1
80 208 1
80 218 1
80 219 1
80 222 1
80 229 1
80 234 1
81 82 1
81 87 1
81 90 1
81 91 1
81 107 1
81 113 1
81 114 1
81 118 1
81 120 1
81 126 1
81 136 1
81 143 1
81 147 1
81 153 1
81 160 1
81 162 1
81 168 1
81 169 1
81 171 1
81 176 1
81 201 1
81 209 1
81 211 1
81 214 1
81 217 1
81 228 1
81 237 1
81 238 1
81 241 1
82 90 1
82 92 1
82 99 1
82 112 1
82 116 1
82 120 1
82 126 1
82 136 1
82 146 1
82 151 1
82 152 1
82 154 1
82 161 1
82 162 1
82 185 1
82 186 1
82 187 1
82 190 1
82 198 1
82 199 1
82 201 1
82 205 1
82 213 1
82 214 1
82 215 1
82 229 1
82 232 1
82 237 1
82 241 1
82 251 1
83 92 1
83 94 1
83 103 1
83 106 1
83 115 1
83 119 1
83 127 1
83 137 1
83 148 1
83 150 1
83 153 1
83 155 1
83 156 1
83 161 1
83 170 1
83 188 1
83 195 1
83 196 1
83 203 1
83 206 1
83 221 1
83 222 1
83 232 1
83 247 1
84 99 1
84 103 1
84 104 1
84 108 1
84 117 1
84 122 1
84 125 1
84 126 1
84 132 1
84 136 1
84 145 1
84 154 1
84 156 1
84 174 1
84 187 1
84 188 1
84 189 1
84 193 1
84 213 1
84 217 1
84 226 1
84 227 1
84 232 1
84 233 1
84 237 1
84 238 1
84 240 1
84 241 1
84 248 1
85 88 1
85 91 1
85 94 1
85 108 1
85 109 1
85 122 1
85 123 1
85 124 1
85 125 1
85 137 1
85 138 1
85 167 1
85 181 1
85 182 1
85 189 1
85 235 1
85 238 1
85 239 1
85 247 1
86 94 1
86 106 1
86 110 1
86 119 1
86 120 1
86 129 1
86 149 1
86 176 1
86 181 1
86 195 1
86 209 1
86 214 1
86 219 1
86 242 1
87 91 1
87 100 1
87 108 1
87 113 1
87 123 1
87 134 1
87 147 1
87 158 1
87 168 1
87 174 1
87 176 1
87 181 1
87 182 1
87 207 1
87 215 1
87 217 1
87 228 1
87 234 1
87 237 1
87 238 1
88 90 1
88 94 1
88 95 1
88 109 1
88 120 1
88 154 1
88 159 1
88 174 1
88 181 1
88 182 1
88 211 1
88 214 1
88 228 1
88 237 1
88 239 1
88 242 1
88 244 1
89 93 1
89 98 1
89 103 1
89 104 1
89 105 1
89 113 1
89 117 1
89 125 1
89 144 1
89 157 1
89 159 1
89 160 1
89 164 1
89 171 1
89 193 1
89 202 1
89 203 1
89 204 1
89 206 1
89 211 1
89 212 1
89 217 1
89 221 1
89 248 1
90 108 1
90 109 1
90 120 1
90 137 1
90 143 1
90 146 1
90 150 1
90 152 1
90 153 1
90 154 1
90 156 1
90 162 1
90 169 1
90 176 1
90 201 1
90 211 1
90 214 1
90 218 1
90 232 1
90 237 1
90 238 1
90 244 1
90 251 1
91 100 1
91 102 1
91 107 1
91 108 1
91 112 1
91 118 1
91 123 1
91 124 1
91 136 1
91 137 1
91 138 1
91 140 1
91 143 1
91 147 1
91 150 1
91 151 1
91 152 1
91 153 1
91 160 1
91 165 1
91 169 1
91 176 1
91 182 1
91 196 1
91 198 1
91 201 1
91 207 1
91 214 1
91 215 1
91 219 1
91 222 1
91 234 1
91 235 1
91 238 1
91 241 1
91 245 1
91 251 1
92 103 1
92 105 1
92 116 1
92 121 1
92 129 1
92 131 1
92 153 1
92 161 1
92 162 1
92 173 1
92 179 1
92 185 1
92 186 1
92 187 1
92 190 1
92 199 1
92 200 1
92 205 1
92 206 1
92 209 1
92 213 1
92 216 1
92 225 1
92 232 1
92 241 1
93 101 1
93 103 1
93 104 1
93 105 1
93 109 1
93 111 1
93 115 1
93 122 1
93 125 1
93 126 1
93 127 1
93 131 1
93 132 1
93 135 1
93 138 1
93 142 1
93 145 1
93 148 1
93 153 1
93 155 1
93 157 1
93 159 1
93 162 1
93 163 1
93 167 1
93 185 1
93 192 1
93 193 1
93 200 1
93 201 1
93 203 1
93 204 1
93 205 1
93 213 1
93 215 1
93 221 1
93 224 1
93 226 1
93 230 1
93 245 1
93 246 1
93 247 1
93 250 1
93 251 1
93 252 1
94 95 1
94 106 1
94 108 1
94 110 1
94 122 1
94 137 1
94 140 1
94 141 1
94 149 1
94 150 1
94 154 1
94 155 1
94 182 1
94 188 1
94 189 1
94 192 1
94 195 1
94 203 1
94 216 1
94 226 1
94 230 1
94 232 1
94 236 1
94 242 1
94 247 1
94 252 1
95 96 1
95 97 1
95 98 1
95 106 1
95 110 1
95 154 1
95 155 1
95 159 1
95 161 1
95 174 1
95 182 1
95 194 1
95 203 1
95 223 1
95 242 1
95 247 1
95 252 1
96 97 1
96 98 1
96 100 1
96 102 1
96 106 1
96 107 1
96 112 1
96 121 1
96 128 1
96 140 1
96 158 1
96 164 1
96 178 1
96 182 1
96 188 1
96 190 1
96 195 1
96 196 1
96 197 1
96 202 1
96 223 1
96 231 1
96 232 1
96 236 1
96 242 1
96 248 1
96 252 1
96 253 1
97 108 1
97 113 1
97 144 1
97 154 1
97 158 1
97 159 1
97 168 1
97 174 1
97 178 1
97 182 1
97 184 1
97 190 1
97 194 1
97 196 1
97 197 1
97 210 1
97 228 1
97 233 1
97 235 1
97 252 1
98 103 1
98 105 1
98 117 1
98 119 1
98 120 1
98 149 1
98 161 1
98 174 1
98 190 1
98 195 1
98 202 1
98 203 1
98 206 1
98 211 1
98 223 1
98 232 1
98 242 1
98 252 1
99 108 1
99 112 1
99 117 1
99 132 1
99 136 1
99 145 1
99 147 1
99 152 1
99 154 1
99 168 1
99 174 1
99 186 1
99 187 1
99 193 1
99 198 1
99 199 1
99 213 1
99 227 1
99 228 1
99 229 1
99 232 1
99 233 1
99 234 1
99 237 1
99 238 1
99 240 1
99 241 1
100 107 1
100 108 1
100 112 1
100 118 1
100 123 1
100 139 1
100 147 1
100 148 1
100 158 1
100 160 1
100 169 1
100 193 1
100 196 1
100 202 1
100 231 1
100 232 1
100 234 1
100 235 1
100 236 1
100 238 1
100 248 1
100 250 1
101 110 1
101 115 1
101 118 1
101 122 1
101 124 1
101 127 1
101 129 1
101 130 1
101 133 1
101 135 1
101 138 1
101 142 1
101 152 1
101 166 1
101 167 1
101 173 1
101 176 1
101 177 1
101 178 1
101 192 1
101 198 1
101 199 1
101 201 1
101 204 1
101 214 1
101 216 1
101 218 1
101 222 1
101 226 1
101 239 1
101 243 1
101 250 1
101 251 1
102 107 1
102 112 1
102 118 1
102 121 1
102 124 1
102 130 1
102 134 1
102 137 1
102 143 1
102 152 1
102 158 1
102 160 1
102 163 1
102 165 1
102 166 1
102 169 1
102 172 1
102 173 1
102 175 1
102 179 1
102 180 1
102 182 1
102 183 1
102 190 1
102 191 1
102 195 1
102 196 1
102 197 1
102 207 1
102 214 1
102 218 1
102 224 1
102 229 1
102 235 1
102 245 1
102 251 1
102 252 1
102 253 1
103 104 1
103 105 1
103 117 1
103 119 1
103 122 1
103 126 1
103 131 1
103 148 1
103 149 1
103 153 1
103 154 1
103 155 1
103 156 1
103 174 1
103 188 1
103 202 1
103 203 1
103 206 1
103 209 1
103 211 1
103 213 1
103 226 1
103 232 1
103 248 1
104 122 1
104 123 1
104 125 1
104 132 1
104 154 1
104 155 1
104 156 1
104 167 1
104 189 1
104 193 1
104 202 1
104 203 1
104 204 1
104 221 1
104 226 1
104 233 1
104 235 1
104 248 1
104 250 1
105 116 1
105 117 1
105 121 1
105 128 1
105 129 1
105 131 1
105 149 1
105 153 1
105 157 1
105 162 1
105 171 1
105 172 1
105 173 1
105 176 1
105 177 1
105 179 1
105 185 1
105 193 1
105 200 1
105 202 1
105 203 1
105 205 1
105 206 1
105 210 1
105 211 1
105 216 1
105 221 1
105 225 1
105 237 1
105 240 1
105 244 1
105 246 1
105 253 1
106 110 1
106 121 1
106 130 1
106 137 1
106 150 1
106 155 1
106 161 1
106 165 1
106 170 1
106 173 1
106 182 1
106 195 1
106 196 1
106 218 1
106 223 1
106 224 1
106 242 1
106 247 1
106 252 1
107 112 1
107 113 1
107 114 1
107 118 1
107 121 1
107 153 1
107 158 1
107 160 1
107 162 1
107 163 1
107 164 1
107 165 1
107 168 1
107 169 1
107 171 1
107 172 1
107 175 1
107 179 1
107 180 1
107 190 1
107 195 1
107 196 1
107 214 1
107 229 1
107 253 1
108 110 1
108 112 1
108 123 1
108 124 1
108 130 1
108 137 1
108 138 1
108 140 1
108 150 1
108 152 1
108 154 1
108 168 1
108 169 1
108 178 1
108 182 1
108 189 1
108 196 1
108 208 1
108 222 1
108 228 1
108 232 1
108 233 1
108 234 1
108 235 1
108 237 1
108 238 1
109 122 1
109 154 1
109 155 1
109 159 1
109 237 1
109 238 1
109 247 1
110 119 1
110 129 1
110 130 1
110 135 1
110 142 1
110 149 1
110 152 1
110 170 1
110 173 1
110 175 1
110 176 1
110 177 1
110 178 1
110 182 1
110 189 1
110 192 1
110 196 1
110 199 1
110 203 1
110 208 1
110 209 1
110 216 1
110 218 1
110 219 1
110 220 1
110 221 1
110 222 1
110 239 1
110 242 1
111 132 1
111 143 1
111 144 1
111 145 1
111 147 1
111 159 1
111 162 1
111 163 1
111 184 1
111 193 1
111 204 1
111 207 1
111 224 1
111 230 1
111 238 1
111 245 1
111 246 1
111 247 1
111 250 1
112 118 1
112 121 1
112 139 1
112 151 1
112 152 1
112 162 1
112 186 1
112 187 1
112 190 1
112 191 1
112 195 1
112 196 1
112 198 1
112 229 1
112 231 1
112 234 1
113 144 1
113 158 1
113 159 1
113 168 1
113 174 1
113 228 1
113 237 1
113 253 1
114 118 1
114 136 1
114 139 1
114 153 1
114 160 1
114 162 1
114 163 1
114 166 1
114 169 1
114 171 1
114 172 1
114 187 1
114 190 1
114 193 1
114 198 1
114 204 1
114 205 1
114 217 1
114 241 1
114 248 1
114 250 1
115 127 1
115 130 1
115 142 1
115 173 1
115 192 1
115 199 1
115 204 1
115 250 1
116 120 1
116 121 1
116 129 1
116 161 1
116 173 1
116 174 1
116 177 1
116 179 1
116 190 1
116 199 1
116 200 1
116 206 1
116 209 1
116 213 1
116 214 1
116 216 1
116 218 1
116 225 1
116 229 1
116 240 1
117 136 1
117 149 1
117 164 1
117 168 1
117 174 1
117 202 1
117 203 1
117 206 1
117 208 1
117 209 1
117 211 1
117 213 1
117 216 1
117 219 1
117 228 1
117 240 1
117 248 1
118 121 1
118 124 1
118 134 1
118 137 1
118 138 1
118 139 1
118 143 1
118 151 1
118 152 1
118 158 1
118 160 1
118 162 1
118 163 1
118 166 1
118 169 1
118 172 1
118 179 1
118 180 1
118 190 1
118 191 1
118 195 1
118 196 1
118 198 1
118 201 1
118 204 1
118 207 1
118 214 1
118 215 1
118 229 1
118 234 1
118 235 1
118 241 1
118 243 1
118 245 1
118 250 1
118 251 1
118 253 1
119 121 1
119 127 1
119 128 1
119 129 1
119 142 1
119 148 1
119 149 1
119 153 1
119 160 1
119 164 1
119 165 1
119 166 1
119 170 1
119 171 1
119 172 1
119 173 1
119 175 1
119 176 1
119 177 1
119 179 1
119 188 1
119 195 1
119 196 1
119 202 1
119 203 1
119 206 1
119 209 1
119 211 1
119 219 1
119 221 1
119 223 1
119 252 1
120 154 1
120 161 1
120 168 1
120 174 1
120 176 1
120 181 1
120 190 1
120 195 1
120 206 1
120 209 1
120 211 1
120 214 1
120 232 1
120 237 1
121 128 1
121 129 1
121 130 1
121 134 1
121 141 1
121 142 1
121 158 1
121 161 1
121 173 1
121 176 1
121 177 1
121 179 1
121 190 1
121 194 1
121 195 1
121 196 1
121 197 1
121 206 1
121 218 1
121 223 1
121 224 1
121 225 1
121 231 1
121 239 1
121 242 1
121 246 1
121 252 1
121 253 1
122 125 1
122 126 1
122 135 1
122 138 1
122 145 1
122 154 1
122 155 1
122 156 1
122 159 1
122 167 1
122 188 1
122 189 1
122 203 1
122 221 1
122 226 1
123 124 1
123 125 1
123 134 1
123 136 1
123 138 1
123 139 1
123 147 1
123 148 1
123 160 1
123 167 1
123 175 1
123 176 1
123 182 1
123 189 1
123 193 1
123 198 1
123 201 1
123 217 1
123 219 1
123 234 1
123 235 1
123 238 1
123 241 1
123 248 1
123 250 1
124 125 1
124 136 1
124 137 1
124 138 1
124 143 1
124 152 1
124 160 1
124 167 1
124 169 1
124 175 1
124 176 1
124 182 1
124 189 1
124 196 1
124 198 1
124 201 1
124 207 1
124 219 1
124 222 1
124 235 1
124 238 1
124 241 1
124 243 1
124 245 1
124 251 1
125 138 1
125 145 1
125 154 1
125 167 1
125 189 1
125 193 1
125 204 1
125 212 1
125 217 1
125 221 1
125 226 1
125 235 1
125 238 1
125 250 1
126 145 1
126 147 1
126 153 1
126 154 1
126 174 1
126 176 1
126 188 1
126 193 1
126 200 1
126 201 1
126 205 1
126 211 1
126 213 1
126 214 1
126 215 1
126 217 1
126 237 1
126 241 1
127 137 1
127 142 1
127 148 1
127 153 1
127 160 1
127 163 1
127 165 1
127 167 1
127 170 1
127 175 1
127 176 1
127 204 1
127 205 1
127 221 1
127 224 1
127 245 1
127 247 1
127 250 1
127 251 1
128 131 1
128 134 1
128 139 1
128 158 1
128 173 1
128 177 1
128 178 1
128 190 1
128 191 1
128 192 1
128 196 1
128 197 1
128 202 1
128 203 1
128 206 1
128 207 1
128 210 1
128 225 1
128 227 1
128 229 1
128 231 1
128 234 1
128 240 1
128 248 1
128 252 1
128 253 1
129 130 1
129 134 1
129 135 1
129 142 1
129 149 1
129 172 1
129 173 1
129 176 1
129 177 1
129 179 1
129 191 1
129 199 1
129 200 1
129 201 1
129 205 1
129 206 1
129 209 1
129 213 1
129 214 1
129 216 1
129 218 1
129 219 1
129 220 1
129 225 1
129 239 1
130 138 1
130 152 1
130 166 1
130 170 1
130 173 1
130 175 1
130 178 1
130 182 1
130 183 1
130 190 1
130 191 1
130 196 1
130 198 1
130 199 1
130 202 1
130 207 1
130 208 1
130 216 1
130 218 1
130 219 1
130 222 1
130 224 1
130 229 1
130 243 1
130 252 1
131 132 1
131 139 1
131 157 1
131 173 1
131 177 1
131 185 1
131 187 1
131 192 1
131 193 1
131 194 1
131 203 1
131 205 1
131 206 1
131 210 1
131 213 1
131 216 1
131 225 1
131 226 1
131 230 1
131 240 1
131 246 1
131 248 1
132 139 1
132 145 1
132 178 1
132 183 1
132 184 1
132 186 1
132 187 1
132 189 1
132 192 1
132 193 1
132 198 1
132 199 1
132 203 1
132 204 1
132 210 1
132 213 1
132 226 1
132 227 1
132 230 1
132 240 1
132 243 1
132 248 1
132 250 1
133 134 1
133 135 1
133 138 1
133 142 1
133 144 1
133 145 1
133 177 1
133 178 1
133 192 1
133 207 1
133 210 1
133 212 1
133 239 1
133 249 1
134 149 1
134 158 1
134 160 1
134 166 1
134 171 1
134 172 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 181 1
134 191 1
134 197 1
134 200 1
134 201 1
134 207 1
134 211 1
134 214 1
134 215 1
134 219 1
134 224 1
134 227 1
134 234 1
134 239 1
134 240 1
134 241 1
134 249 1
134 253 1
135 138 1
135 142 1
135 144 1
135 145 1
135 157 1
135 176 1
135 177 1
135 180 1
135 192 1
135 200 1
135 210 1
135 212 1
135 214 1
135 216 1
135 218 1
135 220 1
135 226 1
135 239 1
135 243 1
135 244 1
135 249 1
136 153 1
136 160 1
136 164 1
136 168 1
136 171 1
136 176 1
136 187 1
136 198 1
136 199 1
136 201 1
136 208 1
136 209 1
136 213 1
136 217 1
136 219 1
136 222 1
136 241 1
136 248 1
137 143 1
137 150 1
137 152 1
137 165 1
137 169 1
137 176 1
137 182 1
137 196 1
137 201 1
137 214 1
137 222 1
137 235 1
137 238 1
137 247 1
137 251 1
138 140 1
138 143 1
138 145 1
138 147 1
138 152 1
138 167 1
138 178 1
138 182 1
138 189 1
138 192 1
138 198 1
138 199 1
138 207 1
138 222 1
138 226 1
138 227 1
138 235 1
138 238 1
138 243 1
138 245 1
138 250 1
138 251 1
139 148 1
139 160 1
139 187 1
139 193 1
139 198 1
139 202 1
139 227 1
139 231 1
139 240 1
139 248 1
139 250 1
140 141 1
140 143 1
140 147 1
140 152 1
140 178 1
140 184 1
140 189 1
140 192 1
140 196 1
140 197 1
140 207 1
140 226 1
140 227 1
140 230 1
140 231 1
140 234 1
140 238 1
140 245 1
140 252 1
141 151 1
141 177 1
141 185 1
141 188 1
141 192 1
141 215 1
141 226 1
141 230 1
141 231 1
141 232 1
141 234 1
141 236 1
141 242 1
141 246 1
141 252 1
142 157 1
142 160 1
142 165 1
142 166 1
142 167 1
142 170 1
142 171 1
142 172 1
142 173 1
142 175 1
142 176 1
142 177 1
142 179 1
142 192 1
142 200 1
142 201 1
142 204 1
142 214 1
142 218 1
142 221 1
142 224 1
142 239 1
142 246 1
142 250 1
142 252 1
143 144 1
143 145 1
143 146 1
143 147 1
143 150 1
143 152 1
143 162 1
143 163 1
143 169 1
143 180 1
143 182 1
143 186 1
143 207 1
143 214 1
143 218 1
143 228 1
143 229 1
143 235 1
143 238 1
143 243 1
143 244 1
143 245 1
143 251 1
144 145 1
144 157 1
144 159 1
144 179 1
144 180 1
144 184 1
144 190 1
144 194 1
144 197 1
144 204 1
144 207 1
144 210 1
144 212 1
144 221 1
144 224 1
144 228 1
144 244 1
144 246 1
144 249 1
144 253 1
145 147 1
145 157 1
145 178 1
145 189 1
145 193 1
145 200 1
145 204 1
145 207 1
145 210 1
145 212 1
145 213 1
145 216 1
145 217 1
145 226 1
145 227 1
145 228 1
145 238 1
145 240 1
145 241 1
145 243 1
145 244 1
145 249 1
145 250 1
146 150 1
146 152 1
146 154 1
146 155 1
146 156 1
146 161 1
146 162 1
146 163 1
146 186 1
146 199 1
146 214 1
146 218 1
146 224 1
146 226 1
146 229 1
146 230 1
146 251 1
147 162 1
147 193 1
147 200 1
147 205 1
147 207 1
147 213 1
147 214 1
147 215 1
147 217 1
147 234 1
147 237 1
147 238 1
147 241 1
147 245 1
147 249 1
148 149 1
148 153 1
148 160 1
148 167 1
148 176 1
148 188 1
148 193 1
148 202 1
148 203 1
148 211 1
148 221 1
148 223 1
148 236 1
148 246 1
148 248 1
148 250 1
149 154 1
149 170 1
149 174 1
149 176 1
149 177 1
149 178 1
149 181 1
149 188 1
149 189 1
149 202 1
149 203 1
149 206 1
149 209 1
149 211 1
149 213 1
149 216 1
149 219 1
149 220 1
149 223 1
149 242 1
149 252 1
150 152 1
150 154 1
150 155 1
150 156 1
150 161 1
150 169 1
150 186 1
150 196 1
150 222 1
150 233 1
150 238 1
151 152 1
151 198 1
151 201 1
151 214 1
151 215 1
151 229 1
151 234 1
151 251 1
152 168 1
152 169 1
152 175 1
152 180 1
152 182 1
152 186 1
152 191 1
152 196 1
152 198 1
152 199 1
152 207 1
152 208 1
152 218 1
152 222 1
152 229 1
152 234 1
152 235 1
152 243 1
152 245 1
152 251 1
153 156 1
153 160 1
153 162 1
153 164 1
153 169 1
153 171 1
153 176 1
153 187 1
153 201 1
153 204 1
153 205 1
153 206 1
153 209 1
153 211 1
153 214 1
153 217 1
153 221 1
153 232 1
153 237 1
153 241 1
153 248 1
154 155 1
154 156 1
154 168 1
154 174 1
154 188 1
154 189 1
154 203 1
154 213 1
154 216 1
154 220 1
154 226 1
154 228 1
154 230 1
154 232 1
154 233 1
154 237 1
154 238 1
155 156 1
155 159 1
155 161 1
155 167 1
155 203 1
155 226 1
155 230 1
155 232 1
155 233 1
155 247 1
155 252 1
156 161 1
156 188 1
156 189 1
156 199 1
156 203 1
156 206 1
156 220 1
156 221 1
156 226 1
157 159 1
157 167 1
157 173 1
157 179 1
157 192 1
157 194 1
157 197 1
157 203 1
157 204 1
157 210 1
157 212 1
157 216 1
157 221 1
157 224 1
157 239 1
157 244 1
157 246 1
157 247 1
157 252 1
158 159 1
158 160 1
158 165 1
158 172 1
158 179 1
158 182 1
158 190 1
158 195 1
158 196 1
158 197 1
158 223 1
158 235 1
158 253 1
159 162 1
159 165 1
159 167 1
159 179 1
159 182 1
159 194 1
159 197 1
159 203 1
159 212 1
159 221 1
159 223 1
159 224 1
159 228 1
159 230 1
159 235 1
159 239 1
159 244 1
159 246 1
159 247 1
159 252 1
160 165 1
160 166 1
160 169 1
160 171 1
160 172 1
160 175 1
160 176 1
160 191 1
160 193 1
160 195 1
160 196 1
160 198 1
160 201 1
160 217 1
160 219 1
160 241 1
160 248 1
160 250 1
161 162 1
161 170 1
161 173 1
161 179 1
161 180 1
161 183 1
161 185 1
161 186 1
161 190 1
161 194 1
161 195 1
161 203 1
161 206 1
161 218 1
161 220 1
161 221 1
161 224 1
161 230 1
161 232 1
162 163 1
162 169 1
162 179 1
162 185 1
162 186 1
162 187 1
162 190 1
162 200 1
162 201 1
162 205 1
162 214 1
162 215 1
162 224 1
162 230 1
162 232 1
162 236 1
162 237 1
162 246 1
162 251 1
163 169 1
163 180 1
163 186 1
163 190 1
163 204 1
163 224 1
163 230 1
163 245 1
163 251 1
164 166 1
164 168 1
164 170 1
164 171 1
164 175 1
164 183 1
164 187 1
164 190 1
164 195 1
164 196 1
164 202 1
164 206 1
164 208 1
164 209 1
164 219 1
164 221 1
164 225 1
164 248 1
165 166 1
165 167 1
165 169 1
165 170 1
165 171 1
165 175 1
165 176 1
165 182 1
165 195 1
165 196 1
165 197 1
165 221 1
165 223 1
165 224 1
165 235 1
165 239 1
165 247 1
165 252 1
166 170 1
166 171 1
166 172 1
166 173 1
166 175 1
166 176 1
166 180 1
166 183 1
166 196 1
166 198 1
166 204 1
166 221 1
166 250 1
167 170 1
167 189 1
167 192 1
167 203 1
167 221 1
167 223 1
167 235 1
167 239 1
167 246 1
167 247 1
167 250 1
167 252 1
168 171 1
168 174 1
168 190 1
168 195 1
168 208 1
168 209 1
168 214 1
168 219 1
168 228 1
168 229 1
169 171 1
169 180 1
169 196 1
169 204 1
169 221 1
169 235 1
169 238 1
170 171 1
170 173 1
170 175 1
170 176 1
170 178 1
170 183 1
170 189 1
170 196 1
170 202 1
170 203 1
170 206 1
170 208 1
170 219 1
170 220 1
170 221 1
170 222 1
170 223 1
170 252 1
171 172 1
171 175 1
171 176 1
171 180 1
171 183 1
171 196 1
171 204 1
171 206 1
171 209 1
171 211 1
171 214 1
171 217 1
171 219 1
171 221 1
171 241 1
171 248 1
172 176 1
172 179 1
172 180 1
172 183 1
172 190 1
172 191 1
172 200 1
172 201 1
172 204 1
172 205 1
172 206 1
172 209 1
172 214 1
172 225 1
172 229 1
172 241 1
172 243 1
172 249 1
172 253 1
173 177 1
173 178 1
173 183 1
173 192 1
173 194 1
173 196 1
173 199 1
173 203 1
173 206 1
173 210 1
173 216 1
173 218 1
173 220 1
173 224 1
173 225 1
173 252 1
174 177 1
174 181 1
174 188 1
174 200 1
174 203 1
174 209 1
174 211 1
174 213 1
174 214 1
174 216 1
174 220 1
174 228 1
174 229 1
174 232 1
174 237 1
174 238 1
174 240 1
174 242 1
174 244 1
175 176 1
175 182 1
175 196 1
175 208 1
175 219 1
175 221 1
175 222 1
175 241 1
176 177 1
176 179 1
176 181 1
176 188 1
176 191 1
176 195 1
176 200 1
176 201 1
176 205 1
176 206 1
176 209 1
176 211 1
176 214 1
176 217 1
176 219 1
176 220 1
176 221 1
176 223 1
176 224 1
176 237 1
176 239 1
176 241 1
176 249 1
177 178 1
177 181 1
177 191 1
177 192 1
177 200 1
177 201 1
177 203 1
177 206 1
177 209 1
177 213 1
177 215 1
177 216 1
177 225 1
177 227 1
177 234 1
177 239 1
177 240 1
177 242 1
177 252 1
178 182 1
178 189 1
178 191 1
178 192 1
178 196 1
178 197 1
178 202 1
178 203 1
178 207 1
178 210 1
178 216 1
178 226 1
178 227 1
178 234 1
178 240 1
178 252 1
179 180 1
179 186 1
179 190 1
179 194 1
179 205 1
179 206 1
179 214 1
179 218 1
179 223 1
179 224 1
179 225 1
179 239 1
179 244 1
179 246 1
179 253 1
180 183 1
180 186 1
180 190 1
180 194 1
180 204 1
180 207 1
180 214 1
180 218 1
180 221 1
180 224 1
180 229 1
180 243 1
180 244 1
180 249 1
180 253 1
181 182 1
181 200 1
181 211 1
181 214 1
181 215 1
181 223 1
181 224 1
181 237 1
181 239 1
181 242 1
181 244 1
182 196 1
182 197 1
182 207 1
182 208 1
182 223 1
182 228 1
182 235 1
182 238 1
182 239 1
182 242 1
182 247 1
182 252 1
183 186 1
183 187 1
183 190 1
183 194 1
183 196 1
183 203 1
183 204 1
183 206 1
183 208 1
183 210 1
183 216 1
183 218 1
183 220 1
183 221 1
183 225 1
183 252 1
184 186 1
184 190 1
184 194 1
184 197 1
184 210 1
184 230 1
184 231 1
184 233 1
184 245 1
184 252 1
185 186 1
185 190 1
185 230 1
185 231 1
185 232 1
185 237 1
185 246 1
185 252 1
186 187 1
186 190 1
186 194 1
186 199 1
186 204 1
186 218 1
186 229 1
186 230 1
186 243 1
187 190 1
187 193 1
187 198 1
187 199 1
187 204 1
187 213 1
187 225 1
187 227 1
187 229 1
187 240 1
187 241 1
187 243 1
187 248 1
188 189 1
188 195 1
188 202 1
188 203 1
188 213 1
188 219 1
188 226 1
188 231 1
188 232 1
188 236 1
188 237 1
188 242 1
189 192 1
189 196 1
189 202 1
189 216 1
189 222 1
189 226 1
189 227 1
189 235 1
189 250 1
190 194 1
190 195 1
190 196 1
190 197 1
190 206 1
190 210 1
190 218 1
190 225 1
190 229 1
190 231 1
190 240 1
190 252 1
190 253 1
191 198 1
191 201 1
191 207 1
191 214 1
191 219 1
191 227 1
191 229 1
191 234 1
191 240 1
191 241 1
192 194 1
192 203 1
192 210 1
192 216 1
192 224 1
192 226 1
192 230 1
192 231 1
192 239 1
192 245 1
192 246 1
192 247 1
192 250 1
192 252 1
193 200 1
193 204 1
193 205 1
193 213 1
193 215 1
193 217 1
193 227 1
193 240 1
193 241 1
193 246 1
193 248 1
193 249 1
193 250 1
194 203 1
194 206 1
194 210 1
194 216 1
194 218 1
194 224 1
194 230 1
194 244 1
194 246 1
194 252 1
195 196 1
195 206 1
195 223 1
195 232 1
195 236 1
195 242 1
195 252 1
196 197 1
196 202 1
196 207 1
196 208 1
196 210 1
196 218 1
196 219 1
196 221 1
196 222 1
196 229 1
196 235 1
196 252 1
197 207 1
197 210 1
197 223 1
197 224 1
197 231 1
197 235 1
197 239 1
197 245 1
197 246 1
197 247 1
197 252 1
197 253 1
198 199 1
198 201 1
198 213 1
198 219 1
198 222 1
198 227 1
198 229 1
198 234 1
198 241 1
198 243 1
199 200 1
199 209 1
199 213 1
199 216 1
199 218 1
199 220 1
199 222 1
199 226 1
199 241 1
199 243 1
200 201 1
200 205 1
200 209 1
200 211 1
200 213 1
200 214 1
200 215 1
200 216 1
200 237 1
200 239 1
200 240 1
200 241 1
200 244 1
200 249 1
201 205 1
201 209 1
201 213 1
201 214 1
201 215 1
201 224 1
201 237 1
201 239 1
201 241 1
201 251 1
202 203 1
202 206 1
202 219 1
202 222 1
202 223 1
202 248 1
202 252 1
203 206 1
203 209 1
203 210 1
203 211 1
203 216 1
203 220 1
203 221 1
203 223 1
203 226 1
203 230 1
203 240 1
203 252 1
204 205 1
204 210 1
204 212 1
204 221 1
204 243 1
204 250 1
205 206 1
205 209 1
205 213 1
205 214 1
205 215 1
205 241 1
205 246 1
206 209 1
206 211 1
206 216 1
206 218 1
206 220 1
206 221 1
206 225 1
206 232 1
206 240 1
207 214 1
207 215 1
207 218 1
207 228 1
207 229 1
207 234 1
207 238 1
207 239 1
207 244 1
207 245 1
207 251 1
208 209 1
208 219 1
208 220 1
208 221 1
208 222 1
209 211 1
209 213 1
209 214 1
209 216 1
209 219 1
209 220 1
209 221 1
209 240 1
209 241 1
210 212 1
210 216 1
210 225 1
210 240 1
210 248 1
210 249 1
210 252 1
210 253 1
211 213 1
211 214 1
211 216 1
211 221 1
211 223 1
211 237 1
211 241 1
212 221 1
212 228 1
212 249 1
213 215 1
213 216 1
213 217 1
213 226 1
213 227 1
213 240 1
213 241 1
213 249 1
214 215 1
214 218 1
214 220 1
214 221 1
214 224 1
214 229 1
214 237 1
214 239 1
214 241 1
214 243 1
214 244 1
214 249 1
214 251 1
215 234 1
215 237 1
215 239 1
215 244 1
215 246 1
215 251 1
216 218 1
216 220 1
216 225 1
216 226 1
216 240 1
216 252 1
217 237 1
217 238 1
217 241 1
217 248 1
217 249 1
218 220 1
218 224 1
218 229 1
218 239 1
218 244 1
218 251 1
218 252 1
219 222 1
219 241 1
220 221 1
221 223 1
222 243 1
223 224 1
223 236 1
223 239 1
223 242 1
223 246 1
223 247 1
223 252 1
223 253 1
224 230 1
224 239 1
224 244 1
224 245 1
224 246 1
224 247 1
224 251 1
224 252 1
225 240 1
225 248 1
226 227 1
226 230 1
226 240 1
227 234 1
227 240 1
227 241 1
228 237 1
228 238 1
228 244 1
229 234 1
229 240 1
230 231 1
230 245 1
230 246 1
230 247 1
230 252 1
231 232 1
231 234 1
231 236 1
231 245 1
231 246 1
231 248 1
231 252 1
231 253 1
232 233 1
232 234 1
232 236 1
232 237 1
232 242 1
232 248 1
232 252 1
233 238 1
233 248 1
234 240 1
235 238 1
235 245 1
235 247 1
235 250 1
236 237 1
236 242 1
236 246 1
236 247 1
236 252 1
237 238 1
237 244 1
237 246 1
238 245 1
239 244 1
239 246 1
239 247 1
239 251 1
239 252 1
239 253 1
240 241 1
240 248 1
240 249 1
240 253 1
241 243 1
241 249 1
242 252 1
243 249 1
244 246 1
244 251 1
244 253 1
245 246 1
245 247 1
245 250 1
245 251 1
245 252 1
246 247 1
246 250 1
246 252 1
246 253 1
247 251 1
247 252 1
248 250 1


==> anc/graph-instances/rand01-polytopes/rand01-9-253-1.dat <==
253 5053
1 6 1
1 12 1
1 15 1
1 30 1
1 40 1
1 44 1
1 49 1
1 69 1
1 71 1
1 72 1
1 74 1
1 78 1
1 82 1
1 84 1
1 90 1
1 98 1
1 102 1
1 104 1
1 105 1
1 106 1
1 133 1
1 134 1
1 140 1
1 141 1
1 146 1
1 147 1
1 150 1
1 155 1
1 158 1
1 160 1
1 161 1
1 165 1
1 166 1
1 182 1
1 183 1
1 184 1
1 187 1
1 200 1
1 201 1
1 225 1
1 226 1
1 238 1
1 251 1
2 7 1
2 16 1
2 17 1
2 18 1
2 19 1
2 29 1
2 32 1
2 33 1
2 36 1
2 37 1
2 40 1
2 55 1
2 63 1
2 65 1
2 73 1
2 74 1
2 81 1
2 92 1
2 99 1
2 104 1
2 110 1
2 111 1
2 114 1
2 115 1
2 120 1
2 121 1
2 123 1
2 124 1
2 129 1
2 131 1
2 132 1
2 139 1
2 146 1
2 152 1
2 153 1
2 155 1
2 159 1
2 162 1
2 164 1
2 168 1
2 175 1
2 185 1
2 186 1
2 187 1
2 188 1
2 202 1
2 205 1
2 207 1
2 212 1
2 214 1
2 226 1
2 237 1
2 239 1
2 248 1
3 5 1
3 25 1
3 32 1
3 34 1
3 35 1
3 40 1
3 42 1
3 56 1
3 57 1
3 63 1
3 73 1
3 80 1
3 111 1
3 137 1
3 146 1
3 150 1
3 165 1
3 174 1
3 189 1
3 201 1
3 226 1
3 227 1
3 237 1
3 247 1
3 248 1
4 8 1
4 11 1
4 14 1
4 15 1
4 20 1
4 24 1
4 26 1
4 38 1
4 49 1
4 54 1
4 61 1
4 62 1
4 64 1
4 73 1
4 74 1
4 75 1
4 77 1
4 86 1
4 117 1
4 133 1
4 136 1
4 143 1
4 145 1
4 150 1
4 158 1
4 160 1
4 161 1
4 162 1
4 163 1
4 166 1
4 176 1
4 184 1
4 185 1
4 187 1
4 188 1
4 189 1
4 193 1
4 194 1
4 198 1
4 200 1
4 202 1
4 217 1
4 220 1
4 226 1
4 242 1
4 247 1
4 251 1
5 7 1
5 8 1
5 25 1
5 38 1
5 41 1
5 63 1
5 68 1
5 80 1
5 84 1
5 111 1
5 118 1
5 137 1
5 142 1
5 144 1
5 150 1
5 189 1
5 192 1
5 193 1
5 197 1
5 231 1
5 245 1
6 8 1
6 10 1
6 12 1
6 14 1
6 61 1
6 62 1
6 68 1
6 75 1
6 76 1
6 78 1
6 82 1
6 84 1
6 98 1
6 102 1
6 103 1
6 105 1
6 106 1
6 117 1
6 128 1
6 134 1
6 138 1
6 140 1
6 141 1
6 143 1
6 145 1
6 150 1
6 160 1
6 161 1
6 166 1
6 171 1
6 193 1
6 194 1
6 197 1
6 210 1
6 224 1
6 230 1
7 8 1
7 38 1
7 40 1
7 53 1
7 63 1
7 73 1
7 74 1
7 80 1
7 84 1
7 89 1
7 104 1
7 111 1
7 162 1
7 164 1
7 176 1
7 186 1
7 187 1
7 188 1
7 189 1
7 200 1
7 205 1
7 243 1
7 248 1
8 12 1
8 14 1
8 15 1
8 26 1
8 38 1
8 41 1
8 43 1
8 45 1
8 48 1
8 49 1
8 61 1
8 68 1
8 73 1
8 75 1
8 76 1
8 77 1
8 80 1
8 84 1
8 88 1
8 89 1
8 91 1
8 95 1
8 102 1
8 117 1
8 119 1
8 128 1
8 133 1
8 135 1
8 142 1
8 143 1
8 144 1
8 160 1
8 161 1
8 165 1
8 167 1
8 171 1
8 176 1
8 187 1
8 188 1
8 189 1
8 191 1
8 193 1
8 194 1
8 197 1
8 219 1
8 228 1
8 231 1
8 243 1
8 245 1
8 247 1
8 251 1
9 10 1
9 14 1
9 21 1
9 24 1
9 26 1
9 31 1
9 46 1
9 50 1
9 57 1
9 58 1
9 59 1
9 60 1
9 61 1
9 75 1
9 83 1
9 85 1
9 95 1
9 96 1
9 113 1
9 116 1
9 117 1
9 119 1
9 126 1
9 130 1
9 136 1
9 144 1
9 145 1
9 151 1
9 154 1
9 156 1
9 157 1
9 169 1
9 170 1
9 171 1
9 179 1
9 180 1
9 185 1
9 206 1
9 208 1
9 209 1
9 210 1
9 217 1
9 230 1
9 236 1
9 246 1
9 249 1
9 252 1
9 253 1
10 21 1
10 23 1
10 28 1
10 34 1
10 39 1
10 44 1
10 56 1
10 71 1
10 76 1
10 82 1
10 85 1
10 93 1
10 95 1
10 96 1
10 97 1
10 102 1
10 103 1
10 105 1
10 113 1
10 140 1
10 171 1
10 199 1
10 201 1
10 210 1
10 215 1
10 228 1
10 229 1
10 230 1
10 246 1
10 249 1
11 16 1
11 31 1
11 55 1
11 62 1
11 64 1
11 86 1
11 115 1
11 132 1
11 151 1
11 153 1
11 163 1
11 188 1
11 198 1
11 202 1
11 220 1
11 236 1
11 240 1
12 23 1
12 37 1
12 39 1
12 61 1
12 68 1
12 69 1
12 71 1
12 74 1
12 76 1
12 77 1
12 80 1
12 84 1
12 90 1
12 97 1
12 98 1
12 102 1
12 104 1
12 108 1
12 109 1
12 116 1
12 119 1
12 124 1
12 133 1
12 140 1
12 149 1
12 155 1
12 160 1
12 161 1
12 163 1
12 167 1
12 186 1
12 187 1
12 204 1
12 210 1
12 218 1
12 228 1
12 242 1
12 249 1
12 251 1
13 18 1
13 23 1
13 28 1
13 33 1
13 34 1
13 58 1
13 85 1
13 93 1
13 94 1
13 97 1
13 100 1
13 108 1
13 109 1
13 110 1
13 112 1
13 114 1
13 124 1
13 125 1
13 130 1
13 148 1
13 152 1
13 172 1
13 178 1
13 180 1
13 183 1
13 190 1
13 208 1
13 215 1
13 238 1
13 239 1
13 250 1
14 20 1
14 24 1
14 26 1
14 38 1
14 42 1
14 49 1
14 59 1
14 60 1
14 61 1
14 62 1
14 73 1
14 75 1
14 76 1
14 95 1
14 96 1
14 116 1
14 117 1
14 119 1
14 128 1
14 133 1
14 136 1
14 138 1
14 141 1
14 143 1
14 144 1
14 145 1
14 150 1
14 151 1
14 160 1
14 161 1
14 166 1
14 169 1
14 170 1
14 171 1
14 184 1
14 189 1
14 191 1
14 193 1
14 194 1
14 198 1
14 210 1
14 213 1
14 220 1
14 226 1
14 230 1
14 236 1
14 241 1
14 244 1
14 249 1
14 252 1
14 253 1
15 16 1
15 30 1
15 48 1
15 49 1
15 54 1
15 64 1
15 69 1
15 70 1
15 71 1
15 73 1
15 79 1
15 80 1
15 84 1
15 88 1
15 89 1
15 91 1
15 99 1
15 114 1
15 122 1
15 124 1
15 127 1
15 133 1
15 146 1
15 147 1
15 148 1
15 153 1
15 158 1
15 161 1
15 162 1
15 165 1
15 166 1
15 167 1
15 182 1
15 183 1
15 184 1
15 185 1
15 188 1
15 189 1
15 191 1
15 195 1
15 196 1
15 200 1
15 203 1
15 207 1
15 217 1
15 223 1
15 224 1
15 240 1
15 248 1
15 250 1
15 251 1
16 30 1
16 31 1
16 32 1
16 42 1
16 43 1
16 46 1
16 48 1
16 51 1
16 63 1
16 64 1
16 65 1
16 66 1
16 70 1
16 73 1
16 81 1
16 86 1
16 87 1
16 88 1
16 89 1
16 92 1
16 99 1
16 112 1
16 114 1
16 128 1
16 129 1
16 130 1
16 132 1
16 147 1
16 148 1
16 152 1
16 153 1
16 156 1
16 159 1
16 164 1
16 165 1
16 174 1
16 176 1
16 180 1
16 182 1
16 183 1
16 184 1
16 188 1
16 189 1
16 196 1
16 200 1
16 202 1
16 206 1
16 207 1
16 212 1
16 219 1
16 220 1
16 221 1
16 223 1
16 233 1
16 239 1
16 243 1
16 247 1
16 251 1
17 18 1
17 19 1
17 28 1
17 29 1
17 31 1
17 33 1
17 36 1
17 40 1
17 44 1
17 55 1
17 64 1
17 65 1
17 67 1
17 69 1
17 74 1
17 78 1
17 81 1
17 92 1
17 94 1
17 110 1
17 111 1
17 114 1
17 115 1
17 120 1
17 124 1
17 131 1
17 153 1
17 154 1
17 158 1
17 162 1
17 175 1
17 179 1
17 182 1
17 183 1
17 185 1
17 186 1
17 196 1
17 203 1
17 227 1
18 23 1
18 29 1
18 33 1
18 35 1
18 40 1
18 42 1
18 44 1
18 57 1
18 60 1
18 69 1
18 79 1
18 81 1
18 88 1
18 90 1
18 92 1
18 93 1
18 105 1
18 106 1
18 110 1
18 111 1
18 114 1
18 115 1
18 119 1
18 122 1
18 124 1
18 130 1
18 146 1
18 148 1
18 158 1
18 162 1
18 175 1
18 178 1
18 183 1
18 185 1
18 186 1
18 227 1
18 248 1
19 20 1
19 22 1
19 36 1
19 40 1
19 55 1
19 63 1
19 67 1
19 69 1
19 74 1
19 80 1
19 111 1
19 124 1
19 131 1
19 150 1
19 153 1
19 162 1
19 186 1
19 192 1
19 211 1
19 221 1
19 224 1
19 227 1
19 248 1
20 26 1
20 38 1
20 48 1
20 59 1
20 62 1
20 68 1
20 75 1
20 79 1
20 80 1
20 106 1
20 111 1
20 117 1
20 127 1
20 128 1
20 138 1
20 141 1
20 142 1
20 144 1
20 145 1
20 150 1
20 160 1
20 161 1
20 162 1
20 166 1
20 189 1
20 191 1
20 192 1
20 217 1
20 221 1
20 224 1
20 227 1
20 245 1
21 28 1
21 29 1
21 31 1
21 39 1
21 44 1
21 46 1
21 54 1
21 60 1
21 61 1
21 71 1
21 83 1
21 86 1
21 113 1
21 116 1
21 119 1
21 122 1
21 126 1
21 136 1
21 151 1
21 154 1
21 158 1
21 176 1
21 181 1
21 184 1
21 185 1
21 198 1
21 199 1
21 208 1
21 209 1
21 210 1
21 228 1
21 229 1
21 249 1
22 27 1
22 47 1
22 52 1
22 101 1
22 118 1
22 131 1
22 142 1
22 192 1
23 28 1
23 29 1
23 41 1
23 44 1
23 68 1
23 69 1
23 72 1
23 79 1
23 84 1
23 90 1
23 93 1
23 97 1
23 103 1
23 108 1
23 116 1
23 119 1
23 140 1
23 149 1
23 167 1
23 169 1
23 186 1
23 199 1
23 203 1
23 205 1
23 210 1
23 228 1
23 229 1
23 248 1
23 250 1
24 26 1
24 42 1
24 46 1
24 49 1
24 56 1
24 61 1
24 83 1
24 95 1
24 112 1
24 136 1
24 143 1
24 144 1
24 156 1
24 170 1
24 180 1
24 181 1
24 184 1
24 189 1
24 193 1
24 206 1
24 209 1
24 213 1
24 215 1
24 220 1
24 226 1
24 234 1
24 241 1
24 245 1
24 247 1
24 252 1
25 34 1
25 53 1
25 56 1
25 57 1
25 83 1
25 100 1
25 101 1
25 112 1
25 118 1
25 137 1
25 174 1
25 231 1
25 233 1
25 234 1
25 235 1
25 245 1
26 38 1
26 49 1
26 54 1
26 61 1
26 62 1
26 64 1
26 75 1
26 78 1
26 82 1
26 85 1
26 96 1
26 117 1
26 126 1
26 136 1
26 142 1
26 143 1
26 144 1
26 145 1
26 150 1
26 154 1
26 156 1
26 157 1
26 158 1
26 166 1
26 184 1
26 189 1
26 192 1
26 193 1
26 217 1
26 220 1
26 226 1
26 230 1
26 234 1
26 235 1
26 245 1
26 247 1
26 250 1
27 36 1
27 47 1
27 52 1
27 58 1
27 85 1
27 93 1
27 108 1
27 112 1
27 118 1
27 120 1
27 121 1
27 134 1
27 137 1
27 149 1
27 152 1
27 169 1
27 170 1
27 171 1
27 172 1
27 173 1
27 178 1
27 210 1
27 216 1
27 232 1
27 237 1
27 246 1
27 252 1
27 253 1
28 31 1
28 39 1
28 44 1
28 46 1
28 71 1
28 85 1
28 92 1
28 97 1
28 109 1
28 110 1
28 113 1
28 114 1
28 115 1
28 121 1
28 123 1
28 126 1
28 140 1
28 147 1
28 149 1
28 151 1
28 154 1
28 173 1
28 179 1
28 182 1
28 183 1
28 199 1
28 204 1
28 208 1
28 209 1
28 215 1
28 222 1
28 228 1
28 229 1
28 238 1
29 32 1
29 33 1
29 35 1
29 40 1
29 46 1
29 53 1
29 56 1
29 57 1
29 60 1
29 83 1
29 92 1
29 97 1
29 110 1
29 111 1
29 112 1
29 116 1
29 120 1
29 146 1
29 158 1
29 159 1
29 169 1
29 175 1
29 176 1
29 181 1
29 185 1
29 186 1
29 199 1
29 203 1
29 205 1
29 227 1
29 229 1
29 243 1
30 48 1
30 49 1
30 62 1
30 64 1
30 67 1
30 70 1
30 71 1
30 78 1
30 85 1
30 86 1
30 98 1
30 105 1
30 113 1
30 126 1
30 130 1
30 134 1
30 138 1
30 147 1
30 148 1
30 157 1
30 161 1
30 166 1
30 182 1
30 183 1
30 184 1
30 188 1
30 190 1
30 195 1
30 196 1
30 200 1
30 221 1
30 223 1
30 224 1
30 238 1
30 240 1
30 251 1
31 35 1
31 44 1
31 46 1
31 64 1
31 81 1
31 85 1
31 86 1
31 92 1
31 110 1
31 113 1
31 115 1
31 117 1
31 126 1
31 130 1
31 136 1
31 147 1
31 151 1
31 154 1
31 156 1
31 157 1
31 158 1
31 171 1
31 173 1
31 175 1
31 179 1
31 181 1
31 184 1
31 185 1
31 198 1
31 199 1
31 202 1
31 206 1
31 209 1
31 236 1
32 33 1
32 34 1
32 35 1
32 40 1
32 42 1
32 56 1
32 57 1
32 65 1
32 66 1
32 70 1
32 79 1
32 81 1
32 88 1
32 92 1
32 100 1
32 110 1
32 111 1
32 112 1
32 114 1
32 130 1
32 137 1
32 139 1
32 146 1
32 159 1
32 165 1
32 174 1
32 177 1
32 179 1
32 180 1
32 201 1
32 205 1
32 206 1
32 212 1
32 215 1
32 226 1
32 233 1
32 237 1
32 239 1
33 35 1
33 36 1
33 40 1
33 42 1
33 57 1
33 58 1
33 59 1
33 67 1
33 79 1
33 81 1
33 85 1
33 88 1
33 92 1
33 93 1
33 105 1
33 106 1
33 110 1
33 111 1
33 114 1
33 115 1
33 124 1
33 130 1
33 136 1
33 148 1
33 157 1
33 175 1
33 178 1
33 179 1
33 183 1
33 185 1
33 190 1
33 206 1
33 214 1
33 217 1
33 227 1
34 41 1
34 42 1
34 45 1
34 56 1
34 57 1
34 76 1
34 79 1
34 83 1
34 88 1
34 93 1
34 95 1
34 97 1
34 100 1
34 102 1
34 111 1
34 112 1
34 114 1
34 130 1
34 137 1
34 139 1
34 146 1
34 165 1
34 172 1
34 180 1
34 201 1
34 215 1
34 231 1
35 40 1
35 42 1
35 44 1
35 56 1
35 57 1
35 78 1
35 82 1
35 92 1
35 105 1
35 111 1
35 136 1
35 146 1
35 150 1
35 158 1
35 159 1
35 166 1
35 175 1
35 179 1
35 184 1
35 185 1
35 199 1
35 201 1
35 205 1
35 206 1
35 226 1
35 227 1
35 244 1
35 246 1
36 81 1
36 111 1
36 115 1
36 120 1
36 124 1
36 153 1
36 178 1
36 214 1
36 232 1
36 237 1
37 40 1
37 53 1
37 56 1
37 61 1
37 73 1
37 76 1
37 84 1
37 92 1
37 97 1
37 102 1
37 109 1
37 116 1
37 119 1
37 121 1
37 140 1
37 146 1
37 155 1
37 158 1
37 170 1
37 175 1
37 181 1
37 184 1
37 187 1
37 199 1
37 202 1
37 204 1
37 205 1
37 226 1
37 228 1
38 51 1
38 54 1
38 60 1
38 61 1
38 75 1
38 77 1
38 87 1
38 89 1
38 96 1
38 117 1
38 142 1
38 144 1
38 145 1
38 157 1
38 162 1
38 163 1
38 167 1
38 176 1
38 185 1
38 186 1
38 187 1
38 189 1
38 192 1
38 193 1
38 203 1
38 217 1
38 235 1
38 242 1
38 243 1
38 245 1
38 250 1
38 251 1
39 51 1
39 61 1
39 71 1
39 76 1
39 77 1
39 89 1
39 99 1
39 108 1
39 109 1
39 113 1
39 116 1
39 119 1
39 123 1
39 124 1
39 126 1
39 127 1
39 129 1
39 133 1
39 138 1
39 147 1
39 148 1
39 149 1
39 151 1
39 161 1
39 163 1
39 167 1
39 171 1
39 188 1
39 195 1
39 202 1
39 208 1
39 209 1
39 210 1
39 218 1
39 219 1
39 222 1
39 228 1
39 229 1
39 240 1
39 249 1
39 252 1
40 49 1
40 53 1
40 56 1
40 63 1
40 65 1
40 69 1
40 72 1
40 73 1
40 74 1
40 80 1
40 84 1
40 86 1
40 92 1
40 104 1
40 111 1
40 146 1
40 155 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 165 1
40 175 1
40 182 1
40 184 1
40 185 1
40 186 1
40 187 1
40 189 1
40 199 1
40 200 1
40 202 1
40 203 1
40 205 1
40 220 1
40 226 1
40 227 1
40 248 1
40 251 1
41 45 1
41 68 1
41 75 1
41 76 1
41 79 1
41 80 1
41 84 1
41 93 1
41 96 1
41 97 1
41 108 1
41 109 1
41 119 1
41 133 1
41 135 1
41 137 1
41 139 1
41 144 1
41 169 1
41 172 1
41 191 1
41 197 1
41 201 1
41 205 1
41 210 1
41 219 1
41 228 1
41 231 1
41 243 1
41 248 1
42 56 1
42 57 1
42 59 1
42 73 1
42 81 1
42 83 1
42 88 1
42 96 1
42 111 1
42 130 1
42 136 1
42 137 1
42 144 1
42 146 1
42 157 1
42 159 1
42 170 1
42 180 1
42 184 1
42 185 1
42 189 1
42 191 1
42 201 1
42 206 1
42 212 1
42 213 1
42 214 1
42 217 1
42 226 1
42 227 1
42 233 1
42 237 1
42 241 1
42 244 1
42 247 1
42 248 1
43 48 1
43 50 1
43 63 1
43 70 1
43 88 1
43 89 1
43 99 1
43 100 1
43 118 1
43 127 1
43 128 1
43 130 1
43 135 1
43 142 1
43 144 1
43 165 1
43 180 1
43 189 1
43 191 1
43 194 1
43 195 1
43 197 1
43 207 1
43 212 1
43 220 1
43 221 1
43 223 1
43 233 1
43 247 1
43 252 1
44 71 1
44 90 1
44 92 1
44 97 1
44 105 1
44 110 1
44 113 1
44 114 1
44 115 1
44 122 1
44 123 1
44 133 1
44 136 1
44 140 1
44 146 1
44 147 1
44 155 1
44 158 1
44 166 1
44 175 1
44 179 1
44 182 1
44 183 1
44 184 1
44 185 1
44 198 1
44 199 1
44 201 1
44 204 1
44 222 1
44 228 1
44 229 1
44 241 1
44 249 1
45 48 1
45 83 1
45 88 1
45 91 1
45 95 1
45 96 1
45 97 1
45 119 1
45 135 1
45 143 1
45 144 1
45 159 1
45 180 1
45 191 1
45 219 1
45 228 1
45 229 1
45 231 1
45 239 1
45 243 1
45 245 1
46 57 1
46 58 1
46 60 1
46 81 1
46 83 1
46 85 1
46 86 1
46 87 1
46 92 1
46 96 1
46 110 1
46 112 1
46 121 1
46 126 1
46 129 1
46 130 1
46 151 1
46 152 1
46 154 1
46 156 1
46 157 1
46 159 1
46 171 1
46 176 1
46 180 1
46 181 1
46 185 1
46 202 1
46 206 1
46 208 1
46 209 1
46 212 1
46 229 1
46 233 1
46 239 1
46 243 1
46 252 1
46 253 1
47 68 1
47 85 1
47 93 1
47 108 1
47 131 1
47 134 1
47 167 1
47 168 1
47 171 1
47 172 1
47 178 1
47 183 1
47 190 1
47 195 1
47 197 1
47 210 1
47 218 1
47 224 1
48 49 1
48 50 1
48 59 1
48 67 1
48 70 1
48 75 1
48 79 1
48 80 1
48 88 1
48 91 1
48 96 1
48 99 1
48 100 1
48 103 1
48 105 1
48 106 1
48 122 1
48 126 1
48 127 1
48 128 1
48 130 1
48 136 1
48 143 1
48 157 1
48 161 1
48 165 1
48 166 1
48 174 1
48 180 1
48 183 1
48 189 1
48 190 1
48 191 1
48 195 1
48 196 1
48 207 1
48 217 1
48 221 1
48 223 1
48 224 1
48 230 1
48 231 1
48 233 1
48 240 1
48 245 1
48 247 1
48 249 1
48 250 1
49 54 1
49 61 1
49 64 1
49 70 1
49 80 1
49 86 1
49 88 1
49 91 1
49 102 1
49 128 1
49 133 1
49 136 1
49 143 1
49 146 1
49 147 1
49 150 1
49 155 1
49 156 1
49 158 1
49 160 1
49 161 1
49 165 1
49 166 1
49 182 1
49 184 1
49 187 1
49 188 1
49 189 1
49 191 1
49 193 1
49 200 1
49 201 1
49 206 1
49 220 1
49 226 1
49 241 1
49 247 1
49 251 1
50 66 1
50 70 1
50 77 1
50 78 1
50 82 1
50 85 1
50 86 1
50 95 1
50 100 1
50 102 1
50 113 1
50 117 1
50 126 1
50 130 1
50 134 1
50 143 1
50 156 1
50 157 1
50 171 1
50 180 1
50 190 1
50 194 1
50 195 1
50 204 1
50 206 1
50 209 1
50 215 1
50 223 1
50 225 1
50 230 1
50 233 1
50 238 1
50 251 1
50 252 1
51 86 1
51 87 1
51 89 1
51 108 1
51 126 1
51 129 1
51 131 1
51 142 1
51 153 1
51 163 1
51 164 1
51 167 1
51 176 1
51 183 1
51 189 1
51 195 1
51 202 1
51 208 1
51 212 1
51 218 1
51 220 1
51 233 1
51 240 1
51 243 1
51 252 1
52 55 1
52 56 1
52 58 1
52 66 1
52 78 1
52 82 1
52 85 1
52 100 1
52 101 1
52 112 1
52 117 1
52 118 1
52 121 1
52 131 1
52 132 1
52 134 1
52 145 1
52 154 1
52 156 1
52 163 1
52 170 1
52 171 1
52 173 1
52 179 1
52 193 1
52 194 1
52 204 1
52 210 1
52 211 1
52 215 1
52 216 1
52 218 1
52 220 1
52 225 1
52 232 1
52 234 1
52 242 1
52 246 1
52 252 1
53 56 1
53 65 1
53 72 1
53 83 1
53 86 1
53 92 1
53 94 1
53 97 1
53 107 1
53 110 1
53 112 1
53 121 1
53 125 1
53 132 1
53 152 1
53 154 1
53 159 1
53 164 1
53 176 1
53 181 1
53 187 1
53 199 1
53 203 1
53 204 1
53 205 1
53 233 1
53 234 1
53 239 1
53 251 1
54 61 1
54 64 1
54 71 1
54 86 1
54 87 1
54 107 1
54 126 1
54 136 1
54 154 1
54 158 1
54 162 1
54 163 1
54 166 1
54 176 1
54 181 1
54 184 1
54 185 1
54 187 1
54 196 1
54 200 1
54 203 1
54 217 1
54 226 1
54 234 1
54 242 1
54 250 1
54 251 1
55 63 1
55 64 1
55 65 1
55 66 1
55 74 1
55 78 1
55 92 1
55 98 1
55 104 1
55 115 1
55 124 1
55 131 1
55 132 1
55 153 1
55 154 1
55 158 1
55 163 1
55 164 1
55 173 1
55 182 1
55 202 1
55 211 1
55 218 1
55 220 1
55 242 1
56 57 1
56 66 1
56 76 1
56 83 1
56 86 1
56 92 1
56 95 1
56 97 1
56 102 1
56 112 1
56 121 1
56 137 1
56 146 1
56 154 1
56 156 1
56 159 1
56 170 1
56 177 1
56 179 1
56 181 1
56 184 1
56 199 1
56 201 1
56 204 1
56 205 1
56 206 1
56 215 1
56 226 1
56 228 1
56 234 1
56 246 1
56 252 1
57 58 1
57 59 1
57 60 1
57 83 1
57 93 1
57 96 1
57 111 1
57 112 1
57 136 1
57 137 1
57 146 1
57 157 1
57 169 1
57 185 1
57 217 1
57 227 1
57 235 1
57 246 1
57 253 1
58 83 1
58 85 1
58 93 1
58 96 1
58 101 1
58 110 1
58 112 1
58 117 1
58 130 1
58 151 1
58 154 1
58 156 1
58 157 1
58 172 1
58 173 1
58 178 1
58 179 1
58 180 1
58 190 1
58 206 1
58 208 1
58 246 1
58 252 1
58 253 1
59 60 1
59 73 1
59 75 1
59 79 1
59 83 1
59 88 1
59 96 1
59 111 1
59 119 1
59 122 1
59 124 1
59 127 1
59 130 1
59 136 1
59 144 1
59 162 1
59 169 1
59 171 1
59 185 1
59 189 1
59 191 1
59 198 1
59 210 1
59 212 1
59 214 1
59 217 1
59 249 1
59 253 1
60 61 1
60 73 1
60 75 1
60 83 1
60 96 1
60 111 1
60 116 1
60 117 1
60 119 1
60 120 1
60 124 1
60 129 1
60 144 1
60 145 1
60 151 1
60 157 1
60 162 1
60 169 1
60 171 1
60 175 1
60 176 1
60 185 1
60 186 1
60 198 1
60 205 1
60 210 1
60 217 1
60 229 1
60 243 1
60 248 1
60 253 1
61 71 1
61 73 1
61 75 1
61 76 1
61 77 1
61 84 1
61 86 1
61 95 1
61 109 1
61 116 1
61 117 1
61 119 1
61 121 1
61 132 1
61 133 1
61 135 1
61 143 1
61 144 1
61 145 1
61 151 1
61 156 1
61 161 1
61 163 1
61 167 1
61 170 1
61 171 1
61 176 1
61 181 1
61 184 1
61 187 1
61 188 1
61 189 1
61 193 1
61 194 1
61 198 1
61 200 1
61 202 1
61 209 1
61 210 1
61 213 1
61 219 1
61 220 1
61 228 1
61 230 1
61 242 1
61 243 1
61 245 1
61 249 1
61 251 1
61 252 1
62 64 1
62 70 1
62 75 1
62 78 1
62 117 1
62 128 1
62 130 1
62 134 1
62 136 1
62 138 1
62 150 1
62 156 1
62 157 1
62 161 1
62 166 1
62 195 1
62 206 1
62 211 1
62 217 1
62 220 1
62 221 1
62 224 1
62 226 1
62 236 1
62 240 1
63 65 1
63 66 1
63 74 1
63 80 1
63 89 1
63 99 1
63 104 1
63 111 1
63 118 1
63 132 1
63 150 1
63 153 1
63 160 1
63 162 1
63 164 1
63 174 1
63 187 1
63 188 1
63 189 1
63 193 1
63 207 1
63 211 1
63 212 1
63 220 1
63 221 1
63 225 1
63 226 1
63 233 1
63 237 1
64 65 1
64 66 1
64 70 1
64 78 1
64 86 1
64 87 1
64 92 1
64 117 1
64 126 1
64 130 1
64 136 1
64 147 1
64 154 1
64 156 1
64 157 1
64 158 1
64 163 1
64 166 1
64 182 1
64 184 1
64 185 1
64 188 1
64 196 1
64 200 1
64 202 1
64 206 1
64 217 1
64 220 1
64 226 1
64 247 1
64 251 1
65 66 1
65 81 1
65 86 1
65 92 1
65 94 1
65 99 1
65 104 1
65 110 1
65 112 1
65 114 1
65 125 1
65 132 1
65 152 1
65 153 1
65 154 1
65 158 1
65 159 1
65 164 1
65 165 1
65 168 1
65 174 1
65 182 1
65 183 1
65 202 1
65 204 1
65 207 1
65 220 1
65 233 1
65 239 1
65 248 1
66 70 1
66 78 1
66 86 1
66 92 1
66 100 1
66 101 1
66 102 1
66 104 1
66 112 1
66 118 1
66 121 1
66 132 1
66 134 1
66 154 1
66 156 1
66 158 1
66 165 1
66 170 1
66 174 1
66 177 1
66 179 1
66 182 1
66 184 1
66 193 1
66 201 1
66 204 1
66 206 1
66 211 1
66 213 1
66 215 1
66 216 1
66 220 1
66 225 1
66 226 1
66 232 1
66 234 1
66 237 1
66 247 1
66 252 1
67 70 1
67 78 1
67 101 1
67 106 1
67 130 1
67 157 1
67 174 1
67 183 1
67 190 1
67 196 1
67 206 1
67 217 1
67 221 1
67 224 1
67 227 1
68 69 1
68 74 1
68 75 1
68 79 1
68 80 1
68 84 1
68 93 1
68 103 1
68 106 1
68 108 1
68 119 1
68 124 1
68 150 1
68 161 1
68 162 1
68 167 1
68 169 1
68 186 1
68 192 1
68 197 1
68 210 1
68 224 1
68 231 1
69 72 1
69 74 1
69 79 1
69 80 1
69 84 1
69 90 1
69 98 1
69 103 1
69 104 1
69 106 1
69 108 1
69 111 1
69 124 1
69 140 1
69 146 1
69 158 1
69 161 1
69 162 1
69 165 1
69 167 1
69 182 1
69 183 1
69 185 1
69 186 1
69 203 1
69 224 1
69 227 1
69 248 1
69 250 1
70 78 1
70 85 1
70 86 1
70 88 1
70 99 1
70 100 1
70 102 1
70 105 1
70 106 1
70 113 1
70 114 1
70 128 1
70 130 1
70 134 1
70 138 1
70 139 1
70 147 1
70 148 1
70 156 1
70 157 1
70 165 1
70 166 1
70 174 1
70 177 1
70 179 1
70 180 1
70 182 1
70 183 1
70 184 1
70 188 1
70 190 1
70 195 1
70 196 1
70 201 1
70 206 1
70 207 1
70 212 1
70 215 1
70 217 1
70 220 1
70 221 1
70 223 1
70 224 1
70 225 1
70 233 1
70 238 1
70 241 1
70 247 1
70 251 1
71 77 1
71 113 1
71 119 1
71 122 1
71 126 1
71 140 1
71 161 1
71 163 1
71 166 1
71 167 1
71 184 1
71 210 1
71 228 1
71 229 1
71 230 1
71 249 1
71 250 1
71 251 1
72 84 1
72 91 1
72 97 1
72 102 1
72 103 1
72 125 1
72 140 1
72 146 1
72 155 1
72 160 1
72 165 1
72 182 1
72 187 1
72 203 1
72 204 1
72 231 1
72 250 1
72 251 1
73 74 1
73 81 1
73 84 1
73 89 1
73 91 1
73 99 1
73 104 1
73 111 1
73 119 1
73 122 1
73 124 1
73 129 1
73 133 1
73 137 1
73 144 1
73 153 1
73 155 1
73 159 1
73 162 1
73 164 1
73 167 1
73 170 1
73 175 1
73 184 1
73 185 1
73 187 1
73 188 1
73 189 1
73 191 1
73 198 1
73 200 1
73 202 1
73 205 1
73 212 1
73 213 1
73 214 1
73 226 1
73 237 1
73 243 1
73 244 1
73 248 1
73 249 1
74 79 1
74 80 1
74 84 1
74 90 1
74 92 1
74 98 1
74 104 1
74 111 1
74 124 1
74 150 1
74 155 1
74 158 1
74 160 1
74 161 1
74 162 1
74 175 1
74 184 1
74 186 1
74 187 1
74 189 1
74 202 1
74 220 1
74 224 1
74 226 1
74 227 1
74 242 1
74 248 1
75 79 1
75 80 1
75 95 1
75 96 1
75 103 1
75 117 1
75 119 1
75 127 1
75 128 1
75 135 1
75 138 1
75 141 1
75 142 1
75 144 1
75 145 1
75 157 1
75 160 1
75 161 1
75 166 1
75 167 1
75 169 1
75 171 1
75 191 1
75 192 1
75 194 1
75 195 1
75 210 1
75 217 1
75 224 1
75 230 1
75 235 1
75 245 1
75 249 1
75 250 1
75 253 1
76 77 1
76 84 1
76 95 1
76 97 1
76 102 1
76 109 1
76 119 1
76 128 1
76 133 1
76 135 1
76 138 1
76 140 1
76 141 1
76 143 1
76 144 1
76 155 1
76 160 1
76 170 1
76 171 1
76 177 1
76 187 1
76 191 1
76 193 1
76 194 1
76 197 1
76 201 1
76 210 1
76 213 1
76 215 1
76 216 1
76 219 1
76 228 1
76 241 1
76 251 1
76 252 1
77 84 1
77 86 1
77 89 1
77 102 1
77 104 1
77 109 1
77 119 1
77 121 1
77 126 1
77 132 1
77 133 1
77 151 1
77 155 1
77 160 1
77 161 1
77 163 1
77 167 1
77 168 1
77 176 1
77 187 1
77 188 1
77 189 1
77 194 1
77 195 1
77 202 1
77 204 1
77 209 1
77 218 1
77 219 1
77 220 1
77 223 1
77 228 1
77 240 1
77 251 1
77 252 1
78 82 1
78 85 1
78 92 1
78 98 1
78 101 1
78 102 1
78 105 1
78 106 1
78 117 1
78 126 1
78 130 1
78 134 1
78 136 1
78 138 1
78 150 1
78 154 1
78 156 1
78 157 1
78 158 1
78 160 1
78 166 1
78 179 1
78 182 1
78 183 1
78 190 1
78 206 1
78 211 1
78 217 1
78 224 1
78 225 1
78 226 1
78 227 1
78 230 1
78 238 1
79 80 1
79 88 1
79 90 1
79 93 1
79 96 1
79 105 1
79 106 1
79 108 1
79 111 1
79 119 1
79 122 1
79 124 1
79 127 1
79 130 1
79 139 1
79 141 1
79 146 1
79 150 1
79 161 1
79 162 1
79 165 1
79 167 1
79 169 1
79 178 1
79 186 1
79 191 1
79 201 1
79 210 1
79 224 1
79 248 1
79 249 1
80 84 1
80 89 1
80 90 1
80 91 1
80 98 1
80 99 1
80 104 1
80 106 1
80 111 1
80 128 1
80 133 1
80 137 1
80 139 1
80 150 1
80 160 1
80 161 1
80 162 1
80 165 1
80 167 1
80 186 1
80 188 1
80 189 1
80 191 1
80 192 1
80 197 1
80 200 1
80 201 1
80 207 1
80 224 1
80 227 1
80 231 1
80 237 1
80 248 1
81 92 1
81 99 1
81 110 1
81 114 1
81 115 1
81 120 1
81 124 1
81 129 1
81 130 1
81 136 1
81 147 1
81 148 1
81 153 1
81 157 1
81 159 1
81 180 1
81 185 1
81 196 1
81 198 1
81 202 1
81 206 1
81 212 1
81 214 1
81 217 1
81 233 1
81 239 1
82 85 1
82 101 1
82 102 1
82 103 1
82 105 1
82 106 1
82 107 1
82 134 1
82 140 1
82 145 1
82 150 1
82 154 1
82 156 1
82 158 1
82 166 1
82 190 1
82 226 1
82 227 1
82 230 1
82 234 1
82 235 1
82 238 1
82 246 1
83 96 1
83 97 1
83 112 1
83 130 1
83 137 1
83 144 1
83 157 1
83 159 1
83 176 1
83 180 1
83 181 1
83 185 1
83 205 1
83 206 1
83 212 1
83 217 1
83 229 1
83 233 1
83 239 1
83 243 1
83 245 1
83 252 1
83 253 1
84 89 1
84 91 1
84 97 1
84 98 1
84 102 1
84 104 1
84 108 1
84 109 1
84 119 1
84 124 1
84 133 1
84 155 1
84 160 1
84 161 1
84 162 1
84 167 1
84 168 1
84 186 1
84 187 1
84 188 1
84 189 1
84 193 1
84 194 1
84 197 1
84 200 1
84 204 1
84 205 1
84 219 1
84 224 1
84 228 1
84 231 1
84 243 1
84 248 1
84 251 1
85 93 1
85 95 1
85 96 1
85 98 1
85 101 1
85 102 1
85 105 1
85 108 1
85 113 1
85 114 1
85 117 1
85 126 1
85 130 1
85 134 1
85 136 1
85 138 1
85 141 1
85 149 1
85 151 1
85 154 1
85 156 1
85 157 1
85 166 1
85 171 1
85 172 1
85 173 1
85 177 1
85 178 1
85 179 1
85 180 1
85 182 1
85 183 1
85 190 1
85 206 1
85 208 1
85 209 1
85 210 1
85 215 1
85 216 1
85 222 1
85 224 1
85 225 1
85 230 1
85 232 1
85 238 1
85 241 1
85 246 1
85 252 1
86 87 1
86 89 1
86 92 1
86 94 1
86 107 1
86 110 1
86 112 1
86 121 1
86 125 1
86 126 1
86 129 1
86 132 1
86 147 1
86 151 1
86 152 1
86 154 1
86 156 1
86 158 1
86 163 1
86 164 1
86 176 1
86 181 1
86 182 1
86 184 1
86 187 1
86 188 1
86 200 1
86 202 1
86 204 1
86 206 1
86 209 1
86 215 1
86 219 1
86 220 1
86 223 1
86 226 1
86 233 1
86 234 1
86 239 1
86 243 1
86 251 1
86 252 1
87 94 1
87 126 1
87 154 1
87 157 1
87 163 1
87 164 1
87 176 1
87 183 1
87 185 1
87 190 1
87 195 1
87 196 1
87 203 1
87 208 1
87 217 1
87 223 1
87 233 1
87 250 1
88 91 1
88 93 1
88 96 1
88 99 1
88 105 1
88 106 1
88 114 1
88 122 1
88 130 1
88 133 1
88 136 1
88 139 1
88 146 1
88 147 1
88 148 1
88 159 1
88 165 1
88 174 1
88 180 1
88 191 1
88 200 1
88 201 1
88 206 1
88 207 1
88 212 1
88 223 1
88 228 1
88 239 1
88 241 1
88 247 1
89 91 1
89 99 1
89 108 1
89 124 1
89 126 1
89 133 1
89 148 1
89 153 1
89 162 1
89 164 1
89 167 1
89 168 1
89 176 1
89 183 1
89 188 1
89 189 1
89 195 1
89 200 1
89 202 1
89 207 1
89 208 1
89 212 1
89 218 1
89 219 1
89 220 1
89 223 1
89 224 1
89 233 1
89 240 1
89 243 1
89 252 1
90 98 1
90 108 1
90 116 1
90 119 1
90 124 1
90 141 1
90 149 1
90 155 1
90 160 1
90 161 1
90 162 1
90 167 1
90 175 1
90 186 1
90 210 1
90 222 1
90 228 1
90 248 1
90 249 1
91 97 1
91 99 1
91 119 1
91 122 1
91 133 1
91 143 1
91 146 1
91 147 1
91 159 1
91 161 1
91 165 1
91 167 1
91 176 1
91 182 1
91 188 1
91 191 1
91 200 1
91 219 1
91 223 1
91 228 1
91 229 1
91 231 1
91 239 1
91 243 1
91 245 1
91 247 1
91 248 1
91 250 1
91 251 1
92 97 1
92 104 1
92 107 1
92 109 1
92 110 1
92 112 1
92 113 1
92 114 1
92 115 1
92 121 1
92 123 1
92 125 1
92 132 1
92 146 1
92 147 1
92 152 1
92 154 1
92 155 1
92 156 1
92 158 1
92 159 1
92 170 1
92 173 1
92 175 1
92 177 1
92 179 1
92 181 1
92 182 1
92 183 1
92 184 1
92 185 1
92 187 1
92 199 1
92 201 1
92 202 1
92 204 1
92 205 1
92 206 1
92 209 1
92 213 1
92 215 1
92 222 1
92 226 1
92 228 1
92 232 1
92 234 1
92 237 1
92 239 1
92 244 1
93 96 1
93 103 1
93 105 1
93 106 1
93 108 1
93 114 1
93 119 1
93 130 1
93 169 1
93 171 1
93 172 1
93 178 1
93 180 1
93 190 1
93 210 1
94 101 1
94 110 1
94 112 1
94 125 1
94 131 1
94 154 1
94 164 1
94 183 1
94 190 1
94 203 1
94 233 1
94 238 1
94 250 1
95 96 1
95 102 1
95 113 1
95 119 1
95 130 1
95 133 1
95 135 1
95 143 1
95 144 1
95 171 1
95 180 1
95 191 1
95 194 1
95 201 1
95 206 1
95 209 1
95 210 1
95 215 1
95 216 1
95 228 1
95 230 1
95 241 1
95 249 1
95 252 1
96 103 1
96 105 1
96 108 1
96 113 1
96 119 1
96 122 1
96 127 1
96 130 1
96 135 1
96 136 1
96 138 1
96 141 1
96 144 1
96 157 1
96 166 1
96 169 1
96 171 1
96 180 1
96 185 1
96 190 1
96 191 1
96 195 1
96 208 1
96 210 1
96 217 1
96 229 1
96 230 1
96 235 1
96 241 1
96 245 1
96 249 1
96 250 1
96 253 1
97 102 1
97 108 1
97 109 1
97 110 1
97 112 1
97 114 1
97 119 1
97 121 1
97 125 1
97 140 1
97 146 1
97 152 1
97 155 1
97 159 1
97 168 1
97 172 1
97 176 1
97 181 1
97 199 1
97 201 1
97 204 1
97 205 1
97 209 1
97 215 1
97 219 1
97 228 1
97 229 1
97 239 1
97 243 1
97 248 1
98 104 1
98 105 1
98 124 1
98 131 1
98 134 1
98 138 1
98 141 1
98 150 1
98 153 1
98 160 1
98 161 1
98 162 1
98 166 1
98 167 1
98 168 1
98 182 1
98 183 1
98 186 1
98 211 1
98 218 1
98 222 1
98 224 1
98 225 1
98 238 1
98 240 1
98 248 1
99 104 1
99 113 1
99 114 1
99 119 1
99 122 1
99 123 1
99 124 1
99 127 1
99 128 1
99 129 1
99 130 1
99 133 1
99 135 1
99 138 1
99 139 1
99 146 1
99 147 1
99 148 1
99 153 1
99 159 1
99 161 1
99 162 1
99 165 1
99 167 1
99 168 1
99 177 1
99 180 1
99 183 1
99 188 1
99 189 1
99 191 1
99 198 1
99 200 1
99 202 1
99 207 1
99 212 1
99 213 1
99 214 1
99 219 1
99 221 1
99 222 1
99 223 1
99 224 1
99 239 1
99 240 1
99 248 1
99 249 1
100 101 1
100 102 1
100 112 1
100 114 1
100 118 1
100 125 1
100 130 1
100 134 1
100 139 1
100 156 1
100 165 1
100 172 1
100 174 1
100 180 1
100 182 1
100 183 1
100 190 1
100 197 1
100 204 1
100 207 1
100 215 1
100 223 1
100 225 1
100 231 1
100 233 1
100 234 1
101 112 1
101 118 1
101 154 1
101 156 1
101 157 1
101 174 1
101 190 1
101 215 1
101 233 1
101 234 1
101 235 1
102 103 1
102 105 1
102 106 1
102 134 1
102 140 1
102 143 1
102 155 1
102 160 1
102 165 1
102 166 1
102 182 1
102 187 1
102 190 1
102 193 1
102 194 1
102 197 1
102 201 1
102 204 1
102 215 1
102 216 1
102 225 1
102 226 1
102 228 1
102 230 1
102 231 1
102 234 1
102 238 1
102 251 1
103 106 1
103 140 1
103 157 1
103 190 1
103 203 1
103 230 1
103 231 1
103 235 1
103 245 1
103 250 1
104 109 1
104 114 1
104 123 1
104 124 1
104 132 1
104 153 1
104 155 1
104 160 1
104 161 1
104 162 1
104 164 1
104 168 1
104 182 1
104 183 1
104 184 1
104 187 1
104 188 1
104 189 1
104 202 1
104 204 1
104 207 1
104 218 1
104 220 1
104 225 1
104 226 1
104 248 1
104 251 1
105 106 1
105 113 1
105 114 1
105 122 1
105 130 1
105 134 1
105 136 1
105 138 1
105 141 1
105 150 1
105 160 1
105 166 1
105 177 1
105 178 1
105 179 1
105 182 1
105 183 1
105 201 1
105 222 1
105 224 1
105 225 1
105 226 1
105 241 1
105 249 1
106 114 1
106 130 1
106 134 1
106 141 1
106 150 1
106 160 1
106 161 1
106 165 1
106 166 1
106 178 1
106 182 1
106 183 1
106 190 1
106 224 1
106 225 1
106 226 1
106 227 1
107 140 1
107 154 1
107 158 1
107 181 1
107 187 1
107 199 1
107 203 1
107 204 1
107 234 1
107 242 1
107 251 1
108 109 1
108 114 1
108 116 1
108 119 1
108 120 1
108 124 1
108 127 1
108 129 1
108 131 1
108 135 1
108 149 1
108 152 1
108 167 1
108 168 1
108 169 1
108 171 1
108 172 1
108 178 1
108 183 1
108 186 1
108 195 1
108 205 1
108 208 1
108 210 1
108 218 1
108 219 1
108 240 1
108 248 1
108 253 1
109 114 1
109 119 1
109 121 1
109 123 1
109 125 1
109 132 1
109 133 1
109 140 1
109 149 1
109 152 1
109 155 1
109 168 1
109 172 1
109 187 1
109 202 1
109 204 1
109 205 1
109 209 1
109 215 1
109 216 1
109 218 1
109 219 1
109 228 1
109 239 1
109 248 1
109 251 1
109 252 1
110 112 1
110 114 1
110 115 1
110 120 1
110 121 1
110 124 1
110 125 1
110 152 1
110 154 1
110 159 1
110 173 1
110 179 1
110 181 1
110 199 1
110 204 1
110 209 1
110 239 1
111 120 1
111 124 1
111 137 1
111 146 1
111 150 1
111 159 1
111 162 1
111 169 1
111 175 1
111 185 1
111 186 1
111 189 1
111 191 1
111 192 1
111 201 1
111 205 1
111 227 1
111 237 1
111 244 1
111 248 1
112 114 1
112 118 1
112 121 1
112 125 1
112 132 1
112 135 1
112 137 1
112 144 1
112 152 1
112 154 1
112 156 1
112 159 1
112 164 1
112 170 1
112 172 1
112 174 1
112 176 1
112 179 1
112 180 1
112 181 1
112 204 1
112 205 1
112 206 1
112 209 1
112 212 1
112 215 1
112 216 1
112 232 1
112 233 1
112 234 1
112 237 1
112 239 1
112 252 1
112 253 1
113 114 1
113 122 1
113 126 1
113 130 1
113 136 1
113 138 1
113 147 1
113 148 1
113 166 1
113 171 1
113 177 1
113 179 1
113 182 1
113 183 1
113 184 1
113 202 1
113 206 1
113 208 1
113 209 1
113 222 1
113 228 1
113 229 1
113 230 1
113 240 1
113 241 1
113 249 1
114 123 1
114 124 1
114 125 1
114 130 1
114 139 1
114 146 1
114 147 1
114 148 1
114 152 1
114 159 1
114 165 1
114 168 1
114 172 1
114 174 1
114 177 1
114 178 1
114 179 1
114 180 1
114 182 1
114 183 1
114 190 1
114 201 1
114 204 1
114 207 1
114 209 1
114 215 1
114 219 1
114 222 1
114 223 1
114 239 1
114 248 1
115 120 1
115 121 1
115 123 1
115 124 1
115 129 1
115 151 1
115 153 1
115 154 1
115 158 1
115 173 1
115 175 1
115 179 1
115 198 1
115 199 1
115 202 1
115 214 1
115 222 1
115 232 1
115 236 1
116 119 1
116 120 1
116 145 1
116 149 1
116 151 1
116 169 1
116 170 1
116 173 1
116 175 1
116 186 1
116 198 1
116 199 1
116 205 1
116 210 1
116 228 1
116 242 1
116 244 1
116 246 1
116 249 1
117 118 1
117 126 1
117 132 1
117 134 1
117 142 1
117 144 1
117 145 1
117 151 1
117 154 1
117 156 1
117 157 1
117 161 1
117 163 1
117 171 1
117 179 1
117 189 1
117 193 1
117 194 1
117 195 1
117 220 1
117 230 1
117 236 1
117 240 1
117 245 1
117 252 1
117 253 1
118 121 1
118 132 1
118 135 1
118 137 1
118 142 1
118 144 1
118 152 1
118 156 1
118 164 1
118 170 1
118 172 1
118 174 1
118 189 1
118 193 1
118 194 1
118 197 1
118 212 1
118 215 1
118 216 1
118 220 1
118 225 1
118 233 1
118 234 1
118 237 1
118 252 1
118 253 1
119 122 1
119 124 1
119 127 1
119 129 1
119 133 1
119 135 1
119 144 1
119 148 1
119 149 1
119 153 1
119 155 1
119 162 1
119 167 1
119 169 1
119 171 1
119 186 1
119 191 1
119 195 1
119 205 1
119 208 1
119 210 1
119 219 1
119 228 1
119 229 1
119 230 1
119 240 1
119 243 1
119 248 1
119 249 1
119 253 1
120 124 1
120 129 1
120 131 1
120 152 1
120 153 1
120 162 1
120 169 1
120 173 1
120 175 1
120 185 1
120 186 1
120 205 1
121 123 1
121 132 1
121 151 1
121 152 1
121 154 1
121 156 1
121 170 1
121 173 1
121 177 1
121 179 1
121 181 1
121 199 1
121 202 1
121 204 1
121 209 1
121 213 1
121 215 1
121 216 1
121 219 1
121 232 1
121 237 1
121 252 1
122 124 1
122 127 1
122 130 1
122 133 1
122 136 1
122 146 1
122 147 1
122 148 1
122 159 1
122 162 1
122 166 1
122 184 1
122 185 1
122 191 1
122 228 1
122 229 1
122 239 1
122 241 1
122 248 1
122 249 1
123 124 1
123 133 1
123 138 1
123 139 1
123 147 1
123 155 1
123 168 1
123 177 1
123 182 1
123 188 1
123 201 1
123 202 1
123 215 1
123 222 1
123 248 1
124 127 1
124 129 1
124 131 1
124 139 1
124 148 1
124 153 1
124 161 1
124 162 1
124 167 1
124 168 1
124 175 1
124 178 1
124 183 1
124 185 1
124 186 1
124 195 1
124 198 1
124 207 1
124 214 1
124 222 1
124 224 1
124 240 1
124 248 1
124 249 1
125 152 1
125 164 1
125 165 1
125 168 1
125 172 1
125 182 1
125 183 1
125 190 1
125 204 1
125 207 1
125 215 1
125 223 1
125 233 1
125 238 1
125 239 1
125 250 1
126 130 1
126 134 1
126 151 1
126 154 1
126 156 1
126 157 1
126 163 1
126 167 1
126 171 1
126 183 1
126 190 1
126 194 1
126 195 1
126 204 1
126 208 1
126 209 1
126 218 1
126 223 1
126 230 1
126 238 1
126 240 1
126 250 1
126 251 1
127 128 1
127 129 1
127 130 1
127 135 1
127 138 1
127 139 1
127 148 1
127 153 1
127 161 1
127 162 1
127 167 1
127 171 1
127 178 1
127 191 1
127 195 1
127 207 1
127 208 1
127 212 1
127 214 1
127 219 1
127 221 1
127 224 1
127 240 1
127 249 1
127 253 1
128 133 1
128 134 1
128 135 1
128 138 1
128 139 1
128 147 1
128 160 1
128 161 1
128 166 1
128 177 1
128 188 1
128 189 1
128 191 1
128 194 1
128 195 1
128 207 1
128 212 1
128 213 1
128 220 1
128 221 1
128 224 1
128 225 1
128 240 1
128 241 1
129 148 1
129 151 1
129 152 1
129 153 1
129 195 1
129 198 1
129 202 1
129 208 1
129 212 1
129 214 1
129 219 1
129 233 1
129 243 1
129 249 1
129 252 1
129 253 1
130 136 1
130 138 1
130 139 1
130 147 1
130 148 1
130 157 1
130 165 1
130 166 1
130 171 1
130 174 1
130 177 1
130 178 1
130 179 1
130 180 1
130 182 1
130 183 1
130 185 1
130 190 1
130 195 1
130 196 1
130 201 1
130 206 1
130 207 1
130 208 1
130 212 1
130 214 1
130 215 1
130 217 1
130 221 1
130 223 1
130 224 1
130 230 1
130 233 1
130 236 1
130 241 1
130 247 1
130 253 1
131 132 1
131 153 1
131 154 1
131 163 1
131 164 1
131 167 1
131 168 1
131 173 1
131 183 1
131 186 1
131 218 1
131 224 1
131 242 1
132 134 1
132 154 1
132 156 1
132 158 1
132 163 1
132 164 1
132 168 1
132 173 1
132 182 1
132 187 1
132 188 1
132 193 1
132 194 1
132 197 1
132 202 1
132 204 1
132 211 1
132 215 1
132 216 1
132 218 1
132 220 1
132 225 1
132 234 1
132 242 1
132 252 1
133 135 1
133 138 1
133 141 1
133 143 1
133 146 1
133 147 1
133 155 1
133 159 1
133 160 1
133 161 1
133 167 1
133 170 1
133 171 1
133 177 1
133 182 1
133 184 1
133 187 1
133 188 1
133 189 1
133 191 1
133 194 1
133 198 1
133 200 1
133 202 1
133 209 1
133 213 1
133 216 1
133 219 1
133 220 1
133 228 1
133 241 1
133 243 1
133 248 1
133 249 1
133 251 1
133 252 1
134 138 1
134 141 1
134 149 1
134 166 1
134 171 1
134 177 1
134 178 1
134 190 1
134 193 1
134 194 1
134 195 1
134 197 1
134 204 1
134 210 1
134 211 1
134 215 1
134 216 1
134 218 1
134 222 1
134 224 1
134 225 1
134 230 1
134 232 1
134 238 1
134 240 1
135 138 1
135 139 1
135 144 1
135 147 1
135 152 1
135 171 1
135 172 1
135 177 1
135 180 1
135 191 1
135 194 1
135 195 1
135 208 1
135 209 1
135 212 1
135 213 1
135 216 1
135 219 1
135 233 1
135 241 1
135 252 1
135 253 1
136 138 1
136 150 1
136 157 1
136 158 1
136 166 1
136 179 1
136 184 1
136 185 1
136 198 1
136 206 1
136 214 1
136 217 1
136 220 1
136 226 1
136 236 1
136 241 1
136 247 1
136 249 1
137 144 1
137 146 1
137 152 1
137 169 1
137 170 1
137 172 1
137 189 1
137 191 1
137 201 1
137 205 1
137 237 1
137 248 1
137 252 1
138 141 1
138 147 1
138 161 1
138 166 1
138 171 1
138 177 1
138 178 1
138 179 1
138 180 1
138 188 1
138 191 1
138 195 1
138 202 1
138 206 1
138 211 1
138 213 1
138 215 1
138 222 1
138 224 1
138 225 1
138 232 1
138 236 1
138 240 1
138 241 1
138 249 1
139 146 1
139 147 1
139 165 1
139 168 1
139 172 1
139 177 1
139 178 1
139 180 1
139 191 1
139 201 1
139 206 1
139 207 1
139 212 1
139 215 1
139 237 1
139 248 1
140 155 1
140 187 1
140 199 1
140 203 1
140 204 1
140 228 1
140 230 1
140 238 1
140 250 1
140 251 1
141 150 1
141 155 1
141 160 1
141 161 1
141 166 1
141 177 1
141 178 1
141 191 1
141 201 1
141 210 1
141 211 1
141 222 1
141 224 1
141 225 1
141 232 1
141 241 1
141 244 1
141 249 1
142 144 1
142 157 1
142 189 1
142 192 1
142 195 1
142 212 1
142 220 1
142 221 1
142 233 1
142 245 1
142 252 1
142 253 1
143 156 1
143 160 1
143 161 1
143 189 1
143 193 1
143 194 1
143 220 1
143 230 1
143 231 1
143 234 1
143 245 1
143 251 1
144 145 1
144 152 1
144 169 1
144 170 1
144 171 1
144 189 1
144 191 1
144 192 1
144 193 1
144 210 1
144 212 1
144 213 1
144 233 1
144 243 1
144 245 1
144 252 1
144 253 1
145 150 1
145 169 1
145 170 1
145 192 1
145 193 1
145 210 1
145 242 1
145 244 1
145 246 1
146 147 1
146 155 1
146 159 1
146 165 1
146 175 1
146 182 1
146 184 1
146 188 1
146 199 1
146 200 1
146 201 1
146 205 1
146 228 1
146 239 1
146 241 1
146 248 1
146 251 1
147 148 1
147 155 1
147 159 1
147 177 1
147 179 1
147 180 1
147 182 1
147 184 1
147 188 1
147 200 1
147 201 1
147 202 1
147 206 1
147 209 1
147 213 1
147 215 1
147 223 1
147 228 1
147 239 1
147 241 1
147 251 1
148 153 1
148 159 1
148 167 1
148 183 1
148 195 1
148 196 1
148 208 1
148 223 1
148 239 1
148 240 1
148 249 1
149 171 1
149 173 1
149 178 1
149 210 1
149 216 1
149 218 1
149 222 1
149 228 1
149 232 1
150 158 1
150 160 1
150 161 1
150 166 1
150 189 1
150 192 1
150 193 1
150 211 1
150 217 1
150 220 1
150 224 1
150 226 1
150 227 1
150 244 1
151 154 1
151 156 1
151 163 1
151 171 1
151 173 1
151 179 1
151 181 1
151 198 1
151 202 1
151 209 1
151 219 1
151 236 1
151 252 1
151 253 1
152 159 1
152 164 1
152 168 1
152 172 1
152 176 1
152 181 1
152 202 1
152 205 1
152 212 1
152 219 1
152 233 1
152 237 1
152 239 1
152 243 1
152 248 1
152 252 1
152 253 1
153 162 1
153 164 1
153 167 1
153 168 1
153 183 1
153 188 1
153 189 1
153 195 1
153 196 1
153 198 1
153 202 1
153 207 1
153 212 1
153 214 1
153 220 1
153 221 1
153 224 1
153 240 1
153 248 1
153 249 1
154 156 1
154 157 1
154 158 1
154 163 1
154 173 1
154 179 1
154 182 1
154 199 1
154 204 1
154 215 1
154 218 1
154 234 1
154 238 1
154 242 1
154 246 1
155 158 1
155 160 1
155 161 1
155 170 1
155 175 1
155 177 1
155 182 1
155 184 1
155 187 1
155 191 1
155 201 1
155 202 1
155 204 1
155 213 1
155 226 1
155 228 1
155 237 1
155 244 1
155 248 1
155 251 1
156 157 1
156 171 1
156 179 1
156 180 1
156 184 1
156 193 1
156 194 1
156 204 1
156 206 1
156 209 1
156 215 1
156 216 1
156 217 1
156 220 1
156 226 1
156 233 1
156 234 1
156 245 1
156 246 1
156 247 1
156 252 1
157 166 1
157 171 1
157 179 1
157 180 1
157 190 1
157 195 1
157 196 1
157 206 1
157 208 1
157 214 1
157 217 1
157 221 1
157 223 1
157 230 1
157 233 1
157 235 1
157 236 1
157 245 1
157 250 1
157 253 1
158 162 1
158 166 1
158 175 1
158 179 1
158 182 1
158 184 1
158 185 1
158 187 1
158 196 1
158 198 1
158 199 1
158 200 1
158 203 1
158 217 1
158 226 1
158 227 1
158 251 1
159 175 1
159 176 1
159 181 1
159 184 1
159 185 1
159 200 1
159 202 1
159 205 1
159 206 1
159 212 1
159 228 1
159 229 1
159 239 1
159 243 1
160 161 1
160 165 1
160 166 1
160 170 1
160 177 1
160 182 1
160 187 1
160 188 1
160 189 1
160 191 1
160 193 1
160 194 1
160 197 1
160 200 1
160 201 1
160 213 1
160 220 1
160 224 1
160 225 1
160 226 1
160 237 1
160 241 1
160 244 1
160 251 1
161 162 1
161 163 1
161 166 1
161 167 1
161 171 1
161 184 1
161 187 1
161 188 1
161 189 1
161 191 1
161 193 1
161 194 1
161 200 1
161 224 1
161 230 1
161 240 1
161 248 1
161 249 1
161 251 1
162 167 1
162 175 1
162 185 1
162 186 1
162 188 1
162 189 1
162 191 1
162 196 1
162 198 1
162 200 1
162 203 1
162 217 1
162 224 1
162 227 1
162 248 1
162 249 1
163 167 1
163 173 1
163 187 1
163 195 1
163 202 1
163 218 1
163 220 1
163 240 1
163 242 1
163 252 1
164 168 1
164 176 1
164 188 1
164 189 1
164 202 1
164 212 1
164 220 1
164 223 1
164 233 1
164 243 1
164 252 1
165 174 1
165 182 1
165 183 1
165 188 1
165 200 1
165 201 1
165 207 1
165 223 1
165 225 1
165 226 1
165 231 1
165 247 1
166 179 1
166 184 1
166 190 1
166 191 1
166 195 1
166 200 1
166 211 1
166 217 1
166 224 1
166 225 1
166 226 1
166 227 1
166 230 1
166 238 1
166 240 1
166 241 1
166 249 1
167 168 1
167 183 1
167 186 1
167 187 1
167 191 1
167 195 1
167 208 1
167 218 1
167 224 1
167 240 1
167 243 1
167 248 1
167 250 1
167 251 1
168 172 1
168 183 1
168 197 1
168 204 1
168 207 1
168 218 1
168 219 1
168 224 1
168 248 1
169 170 1
169 186 1
169 192 1
169 205 1
169 210 1
169 244 1
169 246 1
169 253 1
170 173 1
170 177 1
170 184 1
170 189 1
170 191 1
170 193 1
170 201 1
170 210 1
170 213 1
170 216 1
170 226 1
170 232 1
170 237 1
170 241 1
170 244 1
170 246 1
170 252 1
171 172 1
171 173 1
171 178 1
171 180 1
171 191 1
171 194 1
171 195 1
171 206 1
171 208 1
171 209 1
171 210 1
171 215 1
171 216 1
171 230 1
171 232 1
171 236 1
171 240 1
171 246 1
171 249 1
171 252 1
171 253 1
172 178 1
172 180 1
172 190 1
172 197 1
172 210 1
172 215 1
172 216 1
172 219 1
172 237 1
172 239 1
172 248 1
172 252 1
173 179 1
173 199 1
173 210 1
173 216 1
173 218 1
173 232 1
173 242 1
173 246 1
173 252 1
174 180 1
174 182 1
174 183 1
174 206 1
174 207 1
174 212 1
174 220 1
174 221 1
174 233 1
174 247 1
175 184 1
175 185 1
175 186 1
175 198 1
175 199 1
175 202 1
175 205 1
175 226 1
175 244 1
175 248 1
176 181 1
176 185 1
176 187 1
176 189 1
176 200 1
176 203 1
176 217 1
176 223 1
176 229 1
176 233 1
176 234 1
176 239 1
176 243 1
176 245 1
176 250 1
176 251 1
177 178 1
177 179 1
177 180 1
177 182 1
177 191 1
177 201 1
177 206 1
177 213 1
177 215 1
177 216 1
177 222 1
177 225 1
177 226 1
177 232 1
177 237 1
177 241 1
177 244 1
178 179 1
178 183 1
178 190 1
178 210 1
178 216 1
178 222 1
178 224 1
178 232 1
179 182 1
179 183 1
179 199 1
179 201 1
179 206 1
179 215 1
179 222 1
179 232 1
179 236 1
179 246 1
179 252 1
180 190 1
180 195 1
180 206 1
180 207 1
180 208 1
180 209 1
180 212 1
180 215 1
180 223 1
180 233 1
180 239 1
180 241 1
180 252 1
180 253 1
181 184 1
181 187 1
181 199 1
181 202 1
181 204 1
181 205 1
181 206 1
181 209 1
181 228 1
181 229 1
181 234 1
181 239 1
181 243 1
181 251 1
181 252 1
182 183 1
182 184 1
182 187 1
182 188 1
182 190 1
182 200 1
182 201 1
182 204 1
182 207 1
182 215 1
182 222 1
182 223 1
182 225 1
182 226 1
182 228 1
182 238 1
182 251 1
183 188 1
183 190 1
183 195 1
183 196 1
183 207 1
183 208 1
183 218 1
183 222 1
183 223 1
183 224 1
183 238 1
183 240 1
183 248 1
183 250 1
184 185 1
184 187 1
184 188 1
184 189 1
184 198 1
184 199 1
184 200 1
184 201 1
184 202 1
184 206 1
184 213 1
184 220 1
184 226 1
184 228 1
184 237 1
184 241 1
184 244 1
184 247 1
184 249 1
184 251 1
185 196 1
185 198 1
185 199 1
185 200 1
185 203 1
185 217 1
185 227 1
185 229 1
185 250 1
186 192 1
186 203 1
186 205 1
186 224 1
186 227 1
186 242 1
186 248 1
187 188 1
187 189 1
187 193 1
187 200 1
187 202 1
187 204 1
187 220 1
187 226 1
187 234 1
187 242 1
187 251 1
188 189 1
188 191 1
188 200 1
188 202 1
188 207 1
188 220 1
188 223 1
188 226 1
188 240 1
188 248 1
188 251 1
189 191 1
189 193 1
189 200 1
189 207 1
189 212 1
189 213 1
189 220 1
189 221 1
189 226 1
189 233 1
189 237 1
189 241 1
189 243 1
189 244 1
189 245 1
189 247 1
189 251 1
190 195 1
190 208 1
190 223 1
190 224 1
190 225 1
190 230 1
190 238 1
190 250 1
191 194 1
191 200 1
191 201 1
191 207 1
191 210 1
191 212 1
191 213 1
191 219 1
191 237 1
191 241 1
191 243 1
191 244 1
191 248 1
191 249 1
191 252 1
192 227 1
192 235 1
192 245 1
193 194 1
193 197 1
193 211 1
193 216 1
193 220 1
193 225 1
193 226 1
193 234 1
193 245 1
193 252 1
194 195 1
194 197 1
194 204 1
194 209 1
194 216 1
194 220 1
194 225 1
194 230 1
194 240 1
194 252 1
195 196 1
195 208 1
195 218 1
195 219 1
195 221 1
195 223 1
195 224 1
195 230 1
195 240 1
195 250 1
195 253 1
196 200 1
196 203 1
196 206 1
196 217 1
196 221 1
196 223 1
197 204 1
197 207 1
197 216 1
197 225 1
197 231 1
198 202 1
198 214 1
198 236 1
198 249 1
199 204 1
199 228 1
199 246 1
200 202 1
200 203 1
200 217 1
200 220 1
200 226 1
200 247 1
200 248 1
200 251 1
201 204 1
201 206 1
201 213 1
201 215 1
201 225 1
201 226 1
201 228 1
201 237 1
201 241 1
201 244 1
201 248 1
201 251 1
202 206 1
202 209 1
202 212 1
202 213 1
202 214 1
202 219 1
202 220 1
202 222 1
202 226 1
202 236 1
202 239 1
202 240 1
202 243 1
202 249 1
202 252 1
203 217 1
203 227 1
203 235 1
203 250 1
204 209 1
204 215 1
204 216 1
204 218 1
204 223 1
204 225 1
204 228 1
204 234 1
204 238 1
204 251 1
205 219 1
205 243 1
205 248 1
206 209 1
206 212 1
206 213 1
206 214 1
206 215 1
206 217 1
206 220 1
206 221 1
206 226 1
206 233 1
206 236 1
206 239 1
206 241 1
206 247 1
206 252 1
206 253 1
207 212 1
207 221 1
207 223 1
207 224 1
207 225 1
207 247 1
207 248 1
208 209 1
208 219 1
208 223 1
208 229 1
208 239 1
208 240 1
208 250 1
208 253 1
209 215 1
209 216 1
209 219 1
209 223 1
209 228 1
209 239 1
209 251 1
209 252 1
210 216 1
210 228 1
210 230 1
210 232 1
210 244 1
210 246 1
210 249 1
211 220 1
211 224 1
211 225 1
211 232 1
212 213 1
212 214 1
212 219 1
212 220 1
212 221 1
212 233 1
212 237 1
212 239 1
212 243 1
212 247 1
212 252 1
212 253 1
213 220 1
213 226 1
213 232 1
213 236 1
213 237 1
213 241 1
213 244 1
213 252 1
214 217 1
214 221 1
214 236 1
214 253 1
215 216 1
215 225 1
215 228 1
215 234 1
215 239 1
215 241 1
215 252 1
216 225 1
216 232 1
216 237 1
216 252 1
217 221 1
217 226 1
217 227 1
217 235 1
217 245 1
217 247 1
217 250 1
218 238 1
218 240 1
218 242 1
219 228 1
219 233 1
219 239 1
219 243 1
219 248 1
219 252 1
220 221 1
220 225 1
220 226 1
220 233 1
220 243 1
220 247 1
220 251 1
220 252 1
221 224 1
221 233 1
221 240 1
221 247 1
222 232 1
222 240 1
222 249 1
223 233 1
223 239 1
223 247 1
223 250 1
223 251 1
224 225 1
224 240 1
226 227 1
226 234 1
226 237 1
226 241 1
226 244 1
226 247 1
226 251 1
227 235 1
228 229 1
228 239 1
228 241 1
228 243 1
228 249 1
228 251 1
229 239 1
229 243 1
229 249 1
229 250 1
230 238 1
230 240 1
230 245 1
230 249 1
230 250 1
231 245 1
232 236 1
232 237 1
232 244 1
232 246 1
232 252 1
233 239 1
233 243 1
233 245 1
233 247 1
233 252 1
233 253 1
234 245 1
234 251 1
235 245 1
235 250 1
236 252 1
236 253 1
237 244 1
237 248 1
237 252 1
238 250 1
239 243 1
239 252 1
240 249 1
241 249 1
243 248 1
243 252 1
244 246 1
245 247 1
245 250 1
246 252 1
248 249 1
252 253 1


==> anc/graph-instances/rand01-polytopes/rand01-9-253-2.dat <==
253 5072
1 6 1
1 11 1
1 12 1
1 14 1
1 17 1
1 29 1
1 37 1
1 56 1
1 57 1
1 58 1
1 63 1
1 64 1
1 77 1
1 83 1
1 89 1
1 97 1
1 104 1
1 111 1
1 127 1
1 128 1
1 155 1
1 156 1
1 160 1
1 167 1
1 189 1
1 192 1
1 195 1
1 197 1
1 199 1
1 208 1
1 210 1
1 211 1
1 214 1
1 216 1
1 218 1
1 221 1
1 230 1
1 233 1
1 239 1
2 3 1
2 4 1
2 8 1
2 20 1
2 32 1
2 38 1
2 46 1
2 47 1
2 48 1
2 53 1
2 54 1
2 65 1
2 76 1
2 82 1
2 100 1
2 102 1
2 106 1
2 115 1
2 117 1
2 120 1
2 121 1
2 123 1
2 124 1
2 132 1
2 134 1
2 150 1
2 166 1
2 174 1
2 175 1
2 188 1
2 192 1
2 209 1
2 219 1
2 220 1
2 226 1
2 231 1
2 245 1
2 246 1
2 248 1
3 7 1
3 13 1
3 20 1
3 24 1
3 38 1
3 43 1
3 47 1
3 48 1
3 51 1
3 52 1
3 67 1
3 75 1
3 76 1
3 80 1
3 82 1
3 84 1
3 91 1
3 97 1
3 99 1
3 100 1
3 106 1
3 111 1
3 115 1
3 116 1
3 117 1
3 129 1
3 130 1
3 136 1
3 137 1
3 139 1
3 144 1
3 145 1
3 153 1
3 154 1
3 160 1
3 164 1
3 171 1
3 184 1
3 187 1
3 191 1
3 192 1
3 195 1
3 201 1
3 202 1
3 215 1
3 219 1
3 221 1
3 224 1
3 225 1
3 226 1
3 227 1
3 228 1
3 234 1
3 240 1
3 242 1
3 245 1
3 247 1
4 5 1
4 10 1
4 21 1
4 43 1
4 52 1
4 60 1
4 63 1
4 65 1
4 72 1
4 77 1
4 84 1
4 97 1
4 99 1
4 101 1
4 102 1
4 105 1
4 106 1
4 115 1
4 121 1
4 123 1
4 127 1
4 128 1
4 132 1
4 139 1
4 143 1
4 150 1
4 160 1
4 171 1
4 174 1
4 176 1
4 191 1
4 213 1
4 217 1
4 220 1
4 226 1
4 233 1
4 248 1
5 13 1
5 25 1
5 28 1
5 29 1
5 32 1
5 52 1
5 56 1
5 63 1
5 66 1
5 72 1
5 90 1
5 92 1
5 93 1
5 97 1
5 102 1
5 121 1
5 122 1
5 125 1
5 132 1
5 133 1
5 144 1
5 152 1
5 154 1
5 156 1
5 171 1
5 176 1
5 189 1
5 196 1
5 198 1
5 200 1
5 201 1
5 213 1
5 218 1
5 224 1
5 230 1
5 249 1
6 11 1
6 12 1
6 14 1
6 31 1
6 38 1
6 58 1
6 76 1
6 83 1
6 89 1
6 97 1
6 104 1
6 108 1
6 113 1
6 117 1
6 122 1
6 123 1
6 124 1
6 131 1
6 150 1
6 160 1
6 167 1
6 169 1
6 192 1
6 197 1
6 199 1
6 208 1
6 211 1
6 218 1
6 225 1
6 239 1
6 248 1
7 20 1
7 23 1
7 24 1
7 33 1
7 67 1
7 71 1
7 75 1
7 77 1
7 87 1
7 88 1
7 100 1
7 104 1
7 116 1
7 137 1
7 141 1
7 143 1
7 153 1
7 154 1
7 163 1
7 166 1
7 179 1
7 184 1
7 187 1
7 190 1
7 193 1
7 208 1
7 211 1
7 212 1
7 219 1
7 225 1
7 227 1
7 247 1
8 16 1
8 18 1
8 32 1
8 38 1
8 39 1
8 41 1
8 47 1
8 48 1
8 53 1
8 54 1
8 55 1
8 85 1
8 86 1
8 98 1
8 102 1
8 103 1
8 106 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 124 1
8 131 1
8 132 1
8 133 1
8 134 1
8 161 1
8 166 1
8 180 1
8 193 1
8 200 1
8 209 1
8 232 1
8 237 1
8 245 1
8 252 1
8 253 1
9 15 1
9 16 1
9 27 1
9 31 1
9 39 1
9 42 1
9 44 1
9 50 1
9 55 1
9 74 1
9 75 1
9 81 1
9 85 1
9 92 1
9 103 1
9 112 1
9 135 1
9 136 1
9 138 1
9 157 1
9 162 1
9 168 1
9 169 1
9 172 1
9 173 1
9 178 1
9 179 1
9 185 1
9 186 1
9 203 1
9 209 1
9 222 1
9 234 1
9 235 1
9 240 1
9 241 1
9 245 1
9 246 1
9 252 1
9 253 1
10 11 1
10 18 1
10 19 1
10 22 1
10 28 1
10 30 1
10 35 1
10 37 1
10 39 1
10 40 1
10 41 1
10 47 1
10 58 1
10 65 1
10 69 1
10 81 1
10 86 1
10 101 1
10 104 1
10 105 1
10 118 1
10 119 1
10 123 1
10 127 1
10 128 1
10 131 1
10 132 1
10 148 1
10 150 1
10 165 1
10 166 1
10 174 1
10 175 1
10 178 1
10 190 1
10 199 1
10 204 1
10 207 1
10 209 1
10 213 1
10 214 1
10 220 1
10 231 1
10 236 1
10 238 1
10 239 1
10 248 1
10 250 1
11 14 1
11 17 1
11 22 1
11 23 1
11 27 1
11 28 1
11 31 1
11 36 1
11 38 1
11 39 1
11 41 1
11 68 1
11 71 1
11 76 1
11 81 1
11 94 1
11 98 1
11 104 1
11 109 1
11 110 1
11 119 1
11 122 1
11 124 1
11 131 1
11 159 1
11 167 1
11 169 1
11 177 1
11 178 1
11 179 1
11 180 1
11 189 1
11 192 1
11 193 1
11 197 1
11 199 1
11 208 1
11 211 1
11 214 1
11 216 1
11 222 1
11 224 1
11 225 1
11 238 1
11 239 1
11 247 1
11 253 1
12 37 1
12 39 1
12 57 1
12 58 1
12 63 1
12 64 1
12 83 1
12 89 1
12 90 1
12 97 1
12 101 1
12 103 1
12 108 1
12 123 1
12 128 1
12 130 1
12 151 1
12 152 1
12 160 1
12 183 1
12 191 1
12 192 1
12 196 1
12 197 1
12 202 1
12 207 1
12 218 1
12 230 1
12 235 1
13 14 1
13 32 1
13 36 1
13 38 1
13 48 1
13 51 1
13 66 1
13 67 1
13 89 1
13 90 1
13 92 1
13 93 1
13 94 1
13 97 1
13 102 1
13 103 1
13 114 1
13 122 1
13 125 1
13 131 1
13 134 1
13 144 1
13 156 1
13 160 1
13 167 1
13 179 1
13 180 1
13 189 1
13 192 1
13 193 1
13 197 1
13 200 1
13 201 1
13 215 1
13 218 1
13 224 1
13 229 1
13 237 1
13 249 1
14 17 1
14 22 1
14 23 1
14 27 1
14 31 1
14 38 1
14 52 1
14 54 1
14 56 1
14 61 1
14 62 1
14 71 1
14 76 1
14 78 1
14 79 1
14 89 1
14 91 1
14 95 1
14 96 1
14 102 1
14 110 1
14 113 1
14 114 1
14 122 1
14 124 1
14 131 1
14 152 1
14 154 1
14 160 1
14 162 1
14 167 1
14 168 1
14 169 1
14 180 1
14 189 1
14 197 1
14 199 1
14 201 1
14 202 1
14 208 1
14 210 1
14 214 1
14 218 1
14 225 1
14 230 1
14 240 1
15 24 1
15 25 1
15 27 1
15 31 1
15 37 1
15 39 1
15 44 1
15 45 1
15 50 1
15 55 1
15 57 1
15 66 1
15 73 1
15 74 1
15 75 1
15 78 1
15 85 1
15 91 1
15 92 1
15 93 1
15 94 1
15 103 1
15 111 1
15 112 1
15 125 1
15 126 1
15 130 1
15 135 1
15 136 1
15 138 1
15 144 1
15 149 1
15 151 1
15 152 1
15 162 1
15 164 1
15 178 1
15 179 1
15 183 1
15 185 1
15 186 1
15 192 1
15 197 1
15 202 1
15 203 1
15 206 1
15 218 1
15 222 1
15 228 1
15 230 1
15 234 1
15 235 1
15 240 1
15 241 1
15 242 1
15 243 1
15 249 1
16 28 1
16 30 1
16 31 1
16 34 1
16 41 1
16 47 1
16 53 1
16 55 1
16 69 1
16 81 1
16 85 1
16 98 1
16 103 1
16 131 1
16 132 1
16 133 1
16 146 1
16 159 1
16 168 1
16 169 1
16 176 1
16 183 1
16 209 1
16 220 1
16 238 1
16 245 1
16 246 1
16 252 1
16 253 1
17 36 1
17 37 1
17 50 1
17 56 1
17 81 1
17 91 1
17 94 1
17 107 1
17 110 1
17 111 1
17 147 1
17 149 1
17 167 1
17 177 1
17 189 1
17 195 1
17 197 1
17 206 1
17 210 1
17 214 1
17 216 1
17 221 1
17 230 1
17 239 1
17 242 1
18 19 1
18 22 1
18 23 1
18 25 1
18 28 1
18 41 1
18 52 1
18 56 1
18 69 1
18 72 1
18 81 1
18 84 1
18 86 1
18 87 1
18 95 1
18 96 1
18 98 1
18 102 1
18 104 1
18 106 1
18 118 1
18 119 1
18 122 1
18 126 1
18 131 1
18 132 1
18 140 1
18 141 1
18 142 1
18 143 1
18 158 1
18 161 1
18 166 1
18 181 1
18 190 1
18 193 1
18 210 1
18 213 1
18 229 1
18 232 1
18 237 1
18 244 1
19 22 1
19 30 1
19 33 1
19 35 1
19 42 1
19 45 1
19 57 1
19 58 1
19 65 1
19 69 1
19 78 1
19 88 1
19 96 1
19 105 1
19 126 1
19 128 1
19 141 1
19 143 1
19 174 1
19 182 1
19 190 1
19 203 1
19 204 1
19 207 1
19 208 1
19 213 1
19 227 1
19 244 1
19 250 1
20 33 1
20 35 1
20 46 1
20 53 1
20 54 1
20 65 1
20 76 1
20 82 1
20 84 1
20 99 1
20 106 1
20 113 1
20 115 1
20 117 1
20 120 1
20 121 1
20 124 1
20 137 1
20 141 1
20 143 1
20 150 1
20 153 1
20 163 1
20 166 1
20 174 1
20 188 1
20 190 1
20 205 1
20 231 1
20 232 1
20 245 1
20 246 1
21 30 1
21 37 1
21 40 1
21 43 1
21 44 1
21 60 1
21 65 1
21 72 1
21 83 1
21 84 1
21 92 1
21 99 1
21 101 1
21 105 1
21 108 1
21 112 1
21 126 1
21 130 1
21 135 1
21 136 1
21 138 1
21 139 1
21 143 1
21 146 1
21 152 1
21 160 1
21 162 1
21 168 1
21 171 1
21 176 1
21 182 1
21 183 1
21 191 1
21 202 1
21 207 1
21 216 1
21 217 1
21 220 1
21 223 1
21 234 1
21 235 1
21 250 1
22 23 1
22 30 1
22 41 1
22 42 1
22 68 1
22 71 1
22 78 1
22 81 1
22 95 1
22 104 1
22 110 1
22 119 1
22 126 1
22 131 1
22 132 1
22 140 1
22 165 1
22 199 1
22 203 1
22 204 1
22 208 1
22 209 1
22 210 1
22 214 1
23 28 1
23 36 1
23 41 1
23 52 1
23 56 1
23 62 1
23 71 1
23 75 1
23 77 1
23 78 1
23 87 1
23 91 1
23 96 1
23 104 1
23 109 1
23 110 1
23 122 1
23 154 1
23 168 1
23 179 1
23 181 1
23 187 1
23 189 1
23 190 1
23 193 1
23 199 1
23 208 1
23 224 1
23 225 1
23 227 1
23 240 1
23 244 1
24 25 1
24 29 1
24 33 1
24 37 1
24 45 1
24 57 1
24 60 1
24 67 1
24 74 1
24 75 1
24 77 1
24 80 1
24 105 1
24 111 1
24 116 1
24 125 1
24 130 1
24 133 1
24 135 1
24 137 1
24 143 1
24 145 1
24 151 1
24 156 1
24 164 1
24 171 1
24 184 1
24 187 1
24 194 1
24 195 1
24 205 1
24 206 1
24 215 1
24 217 1
24 227 1
24 228 1
24 234 1
24 242 1
24 243 1
24 247 1
24 250 1
25 28 1
25 29 1
25 33 1
25 56 1
25 57 1
25 60 1
25 63 1
25 65 1
25 66 1
25 69 1
25 72 1
25 77 1
25 78 1
25 93 1
25 105 1
25 125 1
25 126 1
25 128 1
25 141 1
25 143 1
25 152 1
25 154 1
25 156 1
25 171 1
25 189 1
25 190 1
25 206 1
25 213 1
25 227 1
25 230 1
25 244 1
25 250 1
26 48 1
26 52 1
26 98 1
26 102 1
26 112 1
26 139 1
26 147 1
26 168 1
26 171 1
26 176 1
26 177 1
26 181 1
26 187 1
26 206 1
26 224 1
26 234 1
27 28 1
27 31 1
27 32 1
27 38 1
27 39 1
27 54 1
27 55 1
27 58 1
27 61 1
27 64 1
27 70 1
27 71 1
27 79 1
27 85 1
27 88 1
27 93 1
27 94 1
27 103 1
27 116 1
27 118 1
27 119 1
27 123 1
27 124 1
27 131 1
27 134 1
27 167 1
27 178 1
27 179 1
27 180 1
27 185 1
27 193 1
27 199 1
27 209 1
27 211 1
27 212 1
27 218 1
27 222 1
27 249 1
27 252 1
27 253 1
28 29 1
28 32 1
28 34 1
28 36 1
28 41 1
28 55 1
28 58 1
28 63 1
28 65 1
28 69 1
28 70 1
28 81 1
28 86 1
28 93 1
28 104 1
28 109 1
28 116 1
28 118 1
28 119 1
28 122 1
28 125 1
28 128 1
28 131 1
28 132 1
28 148 1
28 149 1
28 156 1
28 159 1
28 174 1
28 179 1
28 189 1
28 190 1
28 193 1
28 196 1
28 198 1
28 199 1
28 206 1
28 212 1
28 213 1
28 222 1
28 230 1
28 238 1
28 244 1
28 249 1
28 250 1
28 252 1
29 34 1
29 36 1
29 37 1
29 57 1
29 58 1
29 63 1
29 77 1
29 93 1
29 104 1
29 108 1
29 128 1
29 139 1
29 149 1
29 156 1
29 171 1
29 187 1
29 189 1
29 191 1
29 194 1
29 196 1
29 206 1
29 213 1
29 217 1
29 220 1
29 221 1
29 225 1
29 227 1
29 230 1
29 238 1
30 31 1
30 42 1
30 72 1
30 78 1
30 79 1
30 81 1
30 85 1
30 92 1
30 95 1
30 96 1
30 101 1
30 112 1
30 123 1
30 126 1
30 131 1
30 132 1
30 138 1
30 146 1
30 152 1
30 162 1
30 165 1
30 168 1
30 169 1
30 183 1
30 199 1
30 203 1
30 207 1
30 209 1
30 218 1
31 32 1
31 38 1
31 39 1
31 54 1
31 55 1
31 71 1
31 76 1
31 79 1
31 81 1
31 85 1
31 94 1
31 98 1
31 103 1
31 108 1
31 122 1
31 123 1
31 124 1
31 130 1
31 131 1
31 132 1
31 134 1
31 144 1
31 146 1
31 149 1
31 159 1
31 162 1
31 169 1
31 177 1
31 180 1
31 183 1
31 196 1
31 197 1
31 198 1
31 199 1
31 209 1
31 218 1
31 222 1
31 225 1
31 246 1
31 249 1
31 253 1
32 39 1
32 46 1
32 47 1
32 53 1
32 55 1
32 61 1
32 62 1
32 66 1
32 70 1
32 79 1
32 85 1
32 89 1
32 90 1
32 92 1
32 93 1
32 101 1
32 103 1
32 118 1
32 120 1
32 121 1
32 123 1
32 124 1
32 125 1
32 131 1
32 132 1
32 133 1
32 144 1
32 156 1
32 174 1
32 180 1
32 185 1
32 193 1
32 198 1
32 200 1
32 202 1
32 209 1
32 212 1
32 218 1
32 219 1
32 231 1
32 249 1
33 35 1
33 46 1
33 57 1
33 58 1
33 60 1
33 63 1
33 65 1
33 70 1
33 74 1
33 75 1
33 77 1
33 88 1
33 104 1
33 116 1
33 125 1
33 128 1
33 141 1
33 143 1
33 154 1
33 156 1
33 174 1
33 184 1
33 190 1
33 205 1
33 208 1
33 212 1
33 227 1
33 228 1
33 244 1
33 250 1
34 36 1
34 41 1
34 44 1
34 50 1
34 69 1
34 72 1
34 81 1
34 93 1
34 103 1
34 109 1
34 133 1
34 135 1
34 138 1
34 143 1
34 147 1
34 149 1
34 159 1
34 165 1
34 173 1
34 176 1
34 183 1
34 196 1
34 206 1
34 213 1
34 216 1
34 217 1
34 222 1
34 234 1
34 237 1
34 238 1
34 243 1
34 252 1
35 65 1
35 73 1
35 88 1
35 141 1
35 143 1
35 157 1
35 163 1
35 174 1
35 175 1
35 178 1
35 190 1
35 203 1
35 205 1
35 209 1
35 231 1
35 236 1
36 41 1
36 48 1
36 56 1
36 67 1
36 75 1
36 91 1
36 93 1
36 94 1
36 104 1
36 107 1
36 109 1
36 110 1
36 122 1
36 147 1
36 149 1
36 159 1
36 179 1
36 181 1
36 187 1
36 189 1
36 196 1
36 206 1
36 215 1
36 221 1
36 222 1
36 224 1
36 225 1
36 237 1
36 238 1
37 40 1
37 44 1
37 45 1
37 57 1
37 58 1
37 64 1
37 83 1
37 101 1
37 105 1
37 108 1
37 111 1
37 127 1
37 128 1
37 130 1
37 135 1
37 138 1
37 149 1
37 151 1
37 165 1
37 178 1
37 182 1
37 183 1
37 191 1
37 192 1
37 195 1
37 196 1
37 197 1
37 206 1
37 216 1
37 217 1
37 221 1
37 222 1
37 223 1
37 230 1
37 236 1
37 238 1
37 239 1
38 39 1
38 47 1
38 48 1
38 51 1
38 54 1
38 55 1
38 67 1
38 71 1
38 76 1
38 94 1
38 98 1
38 100 1
38 115 1
38 116 1
38 122 1
38 124 1
38 131 1
38 134 1
38 144 1
38 159 1
38 161 1
38 169 1
38 179 1
38 180 1
38 188 1
38 191 1
38 192 1
38 197 1
38 215 1
38 219 1
38 224 1
38 225 1
38 239 1
38 240 1
38 245 1
38 253 1
39 40 1
39 44 1
39 46 1
39 47 1
39 54 1
39 55 1
39 61 1
39 64 1
39 76 1
39 81 1
39 83 1
39 85 1
39 89 1
39 90 1
39 94 1
39 98 1
39 100 1
39 101 1
39 103 1
39 108 1
39 115 1
39 116 1
39 117 1
39 120 1
39 121 1
39 123 1
39 124 1
39 130 1
39 131 1
39 132 1
39 134 1
39 144 1
39 150 1
39 151 1
39 169 1
39 174 1
39 175 1
39 178 1
39 188 1
39 191 1
39 192 1
39 202 1
39 209 1
39 212 1
39 218 1
39 219 1
39 225 1
39 231 1
39 235 1
39 236 1
39 239 1
39 241 1
39 246 1
39 249 1
39 252 1
39 253 1
40 44 1
40 45 1
40 47 1
40 58 1
40 81 1
40 83 1
40 100 1
40 101 1
40 103 1
40 105 1
40 108 1
40 115 1
40 116 1
40 117 1
40 138 1
40 146 1
40 148 1
40 150 1
40 157 1
40 165 1
40 174 1
40 178 1
40 182 1
40 183 1
40 188 1
40 205 1
40 209 1
40 216 1
40 217 1
40 220 1
40 222 1
40 238 1
40 239 1
40 246 1
40 250 1
40 251 1
40 252 1
41 68 1
41 69 1
41 81 1
41 86 1
41 98 1
41 104 1
41 109 1
41 118 1
41 119 1
41 122 1
41 131 1
41 132 1
41 147 1
41 148 1
41 159 1
41 161 1
41 166 1
41 177 1
41 179 1
41 181 1
41 189 1
41 193 1
41 199 1
41 213 1
41 214 1
41 216 1
41 222 1
41 225 1
41 238 1
41 252 1
41 253 1
42 68 1
42 69 1
42 78 1
42 81 1
42 126 1
42 138 1
42 146 1
42 162 1
42 168 1
42 169 1
42 182 1
42 183 1
42 186 1
42 203 1
43 52 1
43 76 1
43 77 1
43 82 1
43 83 1
43 84 1
43 91 1
43 95 1
43 99 1
43 101 1
43 106 1
43 111 1
43 112 1
43 114 1
43 117 1
43 120 1
43 130 1
43 137 1
43 139 1
43 150 1
43 154 1
43 160 1
43 168 1
43 171 1
43 181 1
43 187 1
43 192 1
43 207 1
43 223 1
43 225 1
43 233 1
43 234 1
43 250 1
44 47 1
44 49 1
44 50 1
44 81 1
44 83 1
44 93 1
44 100 1
44 101 1
44 103 1
44 105 1
44 108 1
44 116 1
44 120 1
44 121 1
44 133 1
44 135 1
44 138 1
44 139 1
44 143 1
44 149 1
44 151 1
44 157 1
44 165 1
44 174 1
44 178 1
44 183 1
44 188 1
44 191 1
44 192 1
44 194 1
44 205 1
44 209 1
44 216 1
44 217 1
44 220 1
44 235 1
44 236 1
44 237 1
44 246 1
44 249 1
44 252 1
44 253 1
45 57 1
45 58 1
45 59 1
45 74 1
45 78 1
45 88 1
45 108 1
45 110 1
45 111 1
45 130 1
45 135 1
45 138 1
45 178 1
45 182 1
45 186 1
45 206 1
45 208 1
45 222 1
45 227 1
45 238 1
45 239 1
45 247 1
45 251 1
46 47 1
46 53 1
46 55 1
46 57 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 65 1
46 66 1
46 70 1
46 79 1
46 90 1
46 96 1
46 99 1
46 108 1
46 109 1
46 116 1
46 121 1
46 123 1
46 136 1
46 143 1
46 153 1
46 154 1
46 159 1
46 162 1
46 164 1
46 168 1
46 171 1
46 174 1
46 191 1
46 198 1
46 212 1
46 219 1
46 220 1
46 225 1
46 227 1
46 231 1
46 238 1
46 240 1
46 241 1
46 244 1
46 248 1
47 48 1
47 49 1
47 53 1
47 55 1
47 65 1
47 76 1
47 81 1
47 82 1
47 83 1
47 85 1
47 90 1
47 98 1
47 99 1
47 100 1
47 101 1
47 103 1
47 115 1
47 116 1
47 118 1
47 120 1
47 121 1
47 123 1
47 131 1
47 132 1
47 133 1
47 134 1
47 139 1
47 150 1
47 157 1
47 161 1
47 174 1
47 175 1
47 178 1
47 188 1
47 191 1
47 192 1
47 194 1
47 205 1
47 209 1
47 212 1
47 217 1
47 219 1
47 220 1
47 225 1
47 226 1
47 231 1
47 235 1
47 236 1
47 245 1
47 246 1
47 252 1
47 253 1
48 49 1
48 50 1
48 51 1
48 67 1
48 80 1
48 82 1
48 93 1
48 94 1
48 98 1
48 100 1
48 115 1
48 133 1
48 134 1
48 139 1
48 143 1
48 144 1
48 147 1
48 161 1
48 179 1
48 191 1
48 192 1
48 200 1
48 215 1
48 224 1
48 226 1
48 234 1
48 237 1
48 245 1
49 50 1
49 67 1
49 80 1
49 82 1
49 83 1
49 100 1
49 120 1
49 134 1
49 139 1
49 143 1
49 145 1
49 170 1
49 188 1
49 191 1
49 192 1
49 195 1
49 216 1
49 226 1
49 237 1
50 67 1
50 73 1
50 81 1
50 92 1
50 93 1
50 94 1
50 103 1
50 107 1
50 114 1
50 119 1
50 126 1
50 133 1
50 134 1
50 135 1
50 138 1
50 140 1
50 142 1
50 145 1
50 147 1
50 149 1
50 158 1
50 161 1
50 165 1
50 167 1
50 170 1
50 172 1
50 173 1
50 177 1
50 183 1
50 203 1
50 209 1
50 210 1
50 214 1
50 215 1
50 216 1
50 234 1
50 236 1
50 237 1
50 242 1
50 243 1
50 249 1
50 252 1
50 253 1
51 67 1
51 89 1
51 90 1
51 97 1
51 104 1
51 129 1
51 139 1
51 155 1
51 156 1
51 166 1
51 184 1
51 189 1
51 191 1
51 192 1
51 193 1
51 219 1
51 224 1
51 225 1
51 226 1
51 237 1
52 56 1
52 62 1
52 72 1
52 77 1
52 80 1
52 84 1
52 86 1
52 91 1
52 95 1
52 96 1
52 97 1
52 98 1
52 101 1
52 102 1
52 106 1
52 107 1
52 112 1
52 114 1
52 120 1
52 122 1
52 128 1
52 129 1
52 136 1
52 139 1
52 141 1
52 143 1
52 147 1
52 150 1
52 152 1
52 154 1
52 160 1
52 168 1
52 169 1
52 171 1
52 181 1
52 187 1
52 190 1
52 200 1
52 201 1
52 206 1
52 207 1
52 210 1
52 223 1
52 224 1
52 229 1
52 232 1
52 233 1
52 234 1
52 237 1
52 240 1
52 245 1
52 250 1
53 55 1
53 60 1
53 62 1
53 65 1
53 66 1
53 70 1
53 72 1
53 79 1
53 84 1
53 85 1
53 92 1
53 96 1
53 99 1
53 118 1
53 121 1
53 132 1
53 133 1
53 136 1
53 141 1
53 143 1
53 162 1
53 168 1
53 173 1
53 174 1
53 200 1
53 231 1
53 232 1
53 234 1
53 240 1
53 241 1
53 245 1
53 252 1
54 61 1
54 62 1
54 71 1
54 76 1
54 82 1
54 85 1
54 91 1
54 95 1
54 113 1
54 114 1
54 117 1
54 119 1
54 120 1
54 124 1
54 131 1
54 134 1
54 140 1
54 150 1
54 153 1
54 162 1
54 163 1
54 167 1
54 169 1
54 172 1
54 175 1
54 180 1
54 188 1
54 218 1
54 231 1
54 232 1
54 240 1
54 242 1
54 245 1
54 246 1
54 253 1
55 70 1
55 74 1
55 75 1
55 85 1
55 93 1
55 94 1
55 99 1
55 103 1
55 109 1
55 116 1
55 133 1
55 136 1
55 144 1
55 159 1
55 162 1
55 164 1
55 168 1
55 173 1
55 178 1
55 179 1
55 185 1
55 186 1
55 191 1
55 209 1
55 219 1
55 222 1
55 225 1
55 227 1
55 240 1
55 241 1
55 243 1
55 245 1
55 246 1
55 252 1
55 253 1
56 57 1
56 71 1
56 77 1
56 78 1
56 86 1
56 91 1
56 97 1
56 107 1
56 110 1
56 111 1
56 122 1
56 143 1
56 147 1
56 152 1
56 154 1
56 160 1
56 167 1
56 171 1
56 181 1
56 187 1
56 189 1
56 201 1
56 206 1
56 208 1
56 210 1
56 215 1
56 224 1
56 229 1
56 230 1
56 240 1
56 242 1
57 58 1
57 59 1
57 60 1
57 61 1
57 63 1
57 64 1
57 65 1
57 71 1
57 72 1
57 77 1
57 78 1
57 79 1
57 88 1
57 105 1
57 111 1
57 113 1
57 123 1
57 126 1
57 128 1
57 130 1
57 135 1
57 138 1
57 143 1
57 149 1
57 152 1
57 154 1
57 156 1
57 160 1
57 167 1
57 171 1
57 186 1
57 187 1
57 202 1
57 206 1
57 207 1
57 208 1
57 210 1
57 227 1
57 228 1
57 230 1
57 233 1
57 242 1
57 244 1
58 63 1
58 64 1
58 65 1
58 78 1
58 88 1
58 104 1
58 108 1
58 123 1
58 128 1
58 154 1
58 156 1
58 178 1
58 199 1
58 208 1
58 211 1
58 212 1
58 222 1
58 227 1
58 230 1
58 238 1
58 239 1
58 244 1
59 61 1
59 65 1
59 76 1
59 79 1
59 91 1
59 99 1
59 108 1
59 110 1
59 111 1
59 113 1
59 117 1
59 123 1
59 130 1
59 146 1
59 154 1
59 159 1
59 162 1
59 168 1
59 171 1
59 187 1
59 198 1
59 207 1
59 220 1
59 225 1
59 227 1
59 239 1
59 240 1
59 241 1
60 63 1
60 65 1
60 66 1
60 72 1
60 77 1
60 84 1
60 90 1
60 92 1
60 99 1
60 105 1
60 121 1
60 125 1
60 129 1
60 143 1
60 152 1
60 154 1
60 156 1
60 160 1
60 164 1
60 171 1
60 184 1
60 202 1
60 228 1
60 231 1
60 235 1
61 62 1
61 64 1
61 66 1
61 71 1
61 76 1
61 79 1
61 85 1
61 88 1
61 90 1
61 113 1
61 123 1
61 124 1
61 153 1
61 163 1
61 185 1
61 202 1
61 207 1
61 212 1
61 218 1
61 231 1
61 241 1
62 66 1
62 70 1
62 71 1
62 76 1
62 79 1
62 85 1
62 87 1
62 96 1
62 122 1
62 124 1
62 153 1
62 154 1
62 180 1
62 185 1
62 198 1
62 201 1
62 232 1
62 240 1
62 244 1
63 65 1
63 72 1
63 77 1
63 79 1
63 90 1
63 97 1
63 104 1
63 108 1
63 123 1
63 128 1
63 139 1
63 152 1
63 154 1
63 156 1
63 159 1
63 160 1
63 171 1
63 189 1
63 191 1
63 196 1
63 198 1
63 212 1
63 220 1
63 225 1
63 227 1
63 230 1
63 238 1
63 244 1
63 248 1
64 88 1
64 89 1
64 90 1
64 103 1
64 123 1
64 124 1
64 128 1
64 151 1
64 155 1
64 156 1
64 178 1
64 202 1
64 211 1
64 212 1
64 228 1
64 230 1
64 236 1
64 249 1
65 72 1
65 77 1
65 79 1
65 84 1
65 96 1
65 99 1
65 104 1
65 105 1
65 106 1
65 121 1
65 123 1
65 128 1
65 132 1
65 139 1
65 141 1
65 143 1
65 146 1
65 150 1
65 152 1
65 154 1
65 159 1
65 160 1
65 168 1
65 171 1
65 174 1
65 190 1
65 198 1
65 205 1
65 207 1
65 212 1
65 220 1
65 227 1
65 231 1
65 235 1
65 238 1
65 244 1
65 248 1
65 250 1
66 70 1
66 72 1
66 79 1
66 84 1
66 85 1
66 90 1
66 92 1
66 96 1
66 118 1
66 121 1
66 125 1
66 133 1
66 136 1
66 143 1
66 144 1
66 152 1
66 154 1
66 171 1
66 185 1
66 198 1
66 200 1
66 201 1
66 202 1
66 213 1
66 218 1
66 234 1
66 244 1
66 249 1
67 75 1
67 76 1
67 80 1
67 84 1
67 93 1
67 94 1
67 100 1
67 104 1
67 116 1
67 137 1
67 139 1
67 143 1
67 144 1
67 145 1
67 147 1
67 155 1
67 156 1
67 161 1
67 166 1
67 167 1
67 170 1
67 179 1
67 184 1
67 187 1
67 189 1
67 191 1
67 192 1
67 193 1
67 194 1
67 195 1
67 211 1
67 212 1
67 215 1
67 219 1
67 221 1
67 224 1
67 225 1
67 226 1
67 229 1
67 234 1
67 237 1
67 239 1
67 247 1
68 81 1
68 107 1
68 110 1
68 131 1
68 169 1
68 172 1
68 177 1
68 181 1
68 214 1
68 216 1
68 251 1
68 253 1
69 72 1
69 81 1
69 96 1
69 109 1
69 118 1
69 126 1
69 132 1
69 138 1
69 141 1
69 143 1
69 168 1
69 173 1
69 181 1
69 206 1
69 213 1
69 234 1
69 238 1
69 244 1
69 250 1
69 252 1
70 74 1
70 75 1
70 79 1
70 87 1
70 93 1
70 109 1
70 116 1
70 118 1
70 125 1
70 136 1
70 141 1
70 162 1
70 173 1
70 179 1
70 185 1
70 193 1
70 212 1
70 240 1
70 241 1
70 243 1
70 244 1
70 252 1
71 75 1
71 76 1
71 78 1
71 87 1
71 88 1
71 89 1
71 94 1
71 110 1
71 113 1
71 114 1
71 119 1
71 124 1
71 129 1
71 140 1
71 142 1
71 152 1
71 153 1
71 155 1
71 160 1
71 162 1
71 163 1
71 167 1
71 172 1
71 179 1
71 180 1
71 184 1
71 185 1
71 193 1
71 199 1
71 201 1
71 202 1
71 208 1
71 210 1
71 211 1
71 228 1
71 229 1
71 240 1
71 242 1
71 247 1
71 253 1
72 77 1
72 84 1
72 91 1
72 92 1
72 96 1
72 99 1
72 101 1
72 102 1
72 105 1
72 112 1
72 121 1
72 125 1
72 126 1
72 128 1
72 132 1
72 133 1
72 136 1
72 138 1
72 139 1
72 141 1
72 143 1
72 152 1
72 154 1
72 160 1
72 164 1
72 165 1
72 168 1
72 171 1
72 173 1
72 176 1
72 183 1
72 187 1
72 190 1
72 196 1
72 200 1
72 202 1
72 206 1
72 207 1
72 213 1
72 217 1
72 218 1
72 223 1
72 234 1
72 235 1
72 237 1
72 243 1
72 250 1
73 84 1
73 92 1
73 101 1
73 105 1
73 120 1
73 121 1
73 125 1
73 126 1
73 135 1
73 142 1
73 143 1
73 202 1
73 203 1
73 228 1
73 231 1
73 235 1
73 236 1
73 237 1
73 249 1
74 75 1
74 88 1
74 109 1
74 111 1
74 116 1
74 130 1
74 135 1
74 151 1
74 157 1
74 173 1
74 178 1
74 185 1
74 186 1
74 205 1
74 227 1
74 228 1
74 241 1
74 243 1
74 247 1
75 87 1
75 104 1
75 109 1
75 110 1
75 116 1
75 137 1
75 148 1
75 154 1
75 158 1
75 172 1
75 173 1
75 179 1
75 181 1
75 185 1
75 186 1
75 187 1
75 205 1
75 215 1
75 225 1
75 227 1
75 239 1
75 240 1
75 242 1
75 243 1
75 247 1
76 82 1
76 89 1
76 91 1
76 94 1
76 99 1
76 100 1
76 108 1
76 110 1
76 111 1
76 113 1
76 114 1
76 115 1
76 116 1
76 117 1
76 124 1
76 129 1
76 130 1
76 134 1
76 136 1
76 137 1
76 142 1
76 153 1
76 154 1
76 160 1
76 162 1
76 163 1
76 169 1
76 172 1
76 187 1
76 188 1
76 192 1
76 197 1
76 201 1
76 202 1
76 219 1
76 225 1
76 227 1
76 231 1
76 239 1
76 240 1
76 241 1
76 242 1
76 245 1
76 246 1
76 247 1
76 253 1
77 80 1
77 84 1
77 86 1
77 97 1
77 104 1
77 105 1
77 106 1
77 111 1
77 127 1
77 128 1
77 129 1
77 139 1
77 143 1
77 154 1
77 156 1
77 160 1
77 166 1
77 171 1
77 184 1
77 187 1
77 189 1
77 190 1
77 208 1
77 221 1
77 226 1
77 227 1
77 233 1
77 244 1
77 250 1
78 79 1
78 88 1
78 110 1
78 126 1
78 152 1
78 185 1
78 186 1
78 199 1
78 203 1
78 208 1
78 210 1
78 230 1
78 242 1
78 244 1
79 85 1
79 96 1
79 113 1
79 123 1
79 124 1
79 131 1
79 152 1
79 154 1
79 162 1
79 171 1
79 185 1
79 198 1
79 199 1
79 207 1
79 218 1
79 244 1
80 84 1
80 86 1
80 97 1
80 100 1
80 104 1
80 127 1
80 128 1
80 137 1
80 139 1
80 142 1
80 143 1
80 145 1
80 147 1
80 148 1
80 166 1
80 170 1
80 181 1
80 184 1
80 187 1
80 190 1
80 215 1
80 216 1
80 217 1
80 221 1
80 223 1
80 226 1
80 233 1
80 234 1
80 237 1
80 250 1
81 85 1
81 98 1
81 103 1
81 107 1
81 118 1
81 119 1
81 131 1
81 132 1
81 138 1
81 146 1
81 147 1
81 149 1
81 165 1
81 169 1
81 177 1
81 178 1
81 183 1
81 199 1
81 209 1
81 213 1
81 214 1
81 216 1
81 222 1
81 238 1
81 246 1
81 252 1
81 253 1
82 83 1
82 84 1
82 89 1
82 91 1
82 99 1
82 100 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 117 1
82 120 1
82 129 1
82 130 1
82 134 1
82 136 1
82 137 1
82 139 1
82 142 1
82 145 1
82 160 1
82 163 1
82 169 1
82 172 1
82 188 1
82 191 1
82 192 1
82 202 1
82 226 1
82 231 1
82 234 1
82 235 1
82 242 1
82 245 1
82 246 1
83 89 1
83 97 1
83 101 1
83 102 1
83 103 1
83 108 1
83 111 1
83 115 1
83 117 1
83 120 1
83 121 1
83 127 1
83 130 1
83 134 1
83 139 1
83 146 1
83 150 1
83 160 1
83 177 1
83 183 1
83 188 1
83 191 1
83 192 1
83 196 1
83 197 1
83 216 1
83 217 1
83 220 1
83 221 1
83 225 1
83 235 1
83 239 1
83 246 1
84 86 1
84 92 1
84 97 1
84 99 1
84 101 1
84 105 1
84 106 1
84 114 1
84 120 1
84 121 1
84 128 1
84 129 1
84 137 1
84 139 1
84 142 1
84 143 1
84 145 1
84 158 1
84 160 1
84 164 1
84 166 1
84 171 1
84 184 1
84 187 1
84 190 1
84 200 1
84 201 1
84 202 1
84 207 1
84 223 1
84 226 1
84 229 1
84 231 1
84 232 1
84 233 1
84 234 1
84 235 1
84 237 1
84 250 1
85 92 1
85 101 1
85 103 1
85 120 1
85 121 1
85 123 1
85 124 1
85 131 1
85 132 1
85 136 1
85 162 1
85 168 1
85 169 1
85 185 1
85 203 1
85 209 1
85 218 1
85 231 1
85 240 1
85 241 1
85 245 1
85 246 1
85 252 1
85 253 1
86 97 1
86 102 1
86 104 1
86 118 1
86 119 1
86 122 1
86 127 1
86 128 1
86 131 1
86 132 1
86 143 1
86 147 1
86 148 1
86 150 1
86 166 1
86 189 1
86 190 1
86 193 1
86 210 1
86 213 1
86 214 1
86 226 1
86 233 1
86 237 1
87 140 1
87 141 1
87 158 1
87 166 1
87 193 1
87 229 1
87 232 1
87 237 1
88 163 1
88 178 1
88 185 1
88 208 1
88 211 1
88 212 1
88 228 1
88 247 1
89 90 1
89 91 1
89 92 1
89 97 1
89 102 1
89 103 1
89 114 1
89 120 1
89 124 1
89 129 1
89 131 1
89 134 1
89 142 1
89 144 1
89 152 1
89 155 1
89 160 1
89 167 1
89 192 1
89 197 1
89 201 1
89 202 1
89 214 1
89 218 1
89 242 1
89 249 1
90 92 1
90 103 1
90 121 1
90 123 1
90 124 1
90 144 1
90 156 1
90 191 1
90 202 1
90 212 1
90 218 1
90 219 1
90 249 1
91 92 1
91 103 1
91 107 1
91 109 1
91 110 1
91 111 1
91 112 1
91 113 1
91 114 1
91 117 1
91 130 1
91 134 1
91 136 1
91 138 1
91 149 1
91 152 1
91 154 1
91 160 1
91 162 1
91 167 1
91 168 1
91 169 1
91 171 1
91 181 1
91 183 1
91 186 1
91 187 1
91 192 1
91 196 1
91 197 1
91 201 1
91 202 1
91 206 1
91 210 1
91 215 1
91 224 1
91 225 1
91 234 1
91 235 1
91 239 1
91 240 1
91 241 1
91 242 1
92 101 1
92 102 1
92 103 1
92 105 1
92 112 1
92 114 1
92 118 1
92 120 1
92 121 1
92 125 1
92 126 1
92 131 1
92 132 1
92 133 1
92 135 1
92 136 1
92 138 1
92 141 1
92 143 1
92 152 1
92 160 1
92 162 1
92 165 1
92 168 1
92 173 1
92 183 1
92 185 1
92 200 1
92 202 1
92 203 1
92 207 1
92 209 1
92 213 1
92 218 1
92 228 1
92 231 1
92 234 1
92 235 1
92 236 1
92 237 1
92 241 1
92 243 1
92 249 1
93 94 1
93 103 1
93 109 1
93 116 1
93 118 1
93 125 1
93 133 1
93 143 1
93 144 1
93 147 1
93 149 1
93 151 1
93 156 1
93 159 1
93 161 1
93 167 1
93 178 1
93 179 1
93 189 1
93 193 1
93 194 1
93 196 1
93 206 1
93 212 1
93 213 1
93 215 1
93 222 1
93 229 1
93 230 1
93 236 1
93 237 1
93 238 1
93 243 1
93 249 1
93 252 1
94 103 1
94 124 1
94 134 1
94 144 1
94 149 1
94 151 1
94 167 1
94 178 1
94 179 1
94 192 1
94 195 1
94 197 1
94 211 1
94 215 1
94 222 1
94 224 1
94 237 1
94 242 1
94 247 1
94 249 1
94 253 1
95 96 1
95 98 1
95 101 1
95 106 1
95 112 1
95 113 1
95 114 1
95 117 1
95 122 1
95 131 1
95 150 1
95 152 1
95 160 1
95 169 1
95 204 1
95 207 1
95 210 1
95 232 1
95 233 1
96 98 1
96 106 1
96 122 1
96 126 1
96 132 1
96 141 1
96 154 1
96 168 1
96 171 1
96 198 1
96 213 1
96 232 1
96 244 1
97 101 1
97 102 1
97 104 1
97 106 1
97 120 1
97 122 1
97 127 1
97 128 1
97 129 1
97 130 1
97 139 1
97 150 1
97 154 1
97 156 1
97 160 1
97 171 1
97 187 1
97 189 1
97 190 1
97 191 1
97 192 1
97 197 1
97 201 1
97 218 1
97 221 1
97 224 1
97 225 1
97 226 1
97 233 1
97 248 1
98 102 1
98 106 1
98 110 1
98 115 1
98 122 1
98 131 1
98 132 1
98 134 1
98 154 1
98 159 1
98 161 1
98 168 1
98 169 1
98 177 1
98 181 1
98 197 1
98 224 1
98 225 1
98 232 1
98 240 1
98 245 1
98 253 1
99 106 1
99 109 1
99 115 1
99 116 1
99 117 1
99 121 1
99 133 1
99 136 1
99 137 1
99 139 1
99 143 1
99 146 1
99 153 1
99 154 1
99 159 1
99 164 1
99 168 1
99 171 1
99 173 1
99 174 1
99 176 1
99 205 1
99 217 1
99 220 1
99 225 1
99 227 1
99 231 1
99 234 1
99 235 1
99 240 1
99 241 1
99 245 1
99 246 1
99 250 1
100 104 1
100 115 1
100 116 1
100 121 1
100 133 1
100 137 1
100 139 1
100 143 1
100 148 1
100 161 1
100 166 1
100 174 1
100 179 1
100 188 1
100 192 1
100 194 1
100 205 1
100 211 1
100 217 1
100 219 1
100 225 1
100 226 1
100 237 1
100 239 1
100 245 1
100 247 1
100 252 1
101 102 1
101 103 1
101 105 1
101 106 1
101 108 1
101 112 1
101 114 1
101 120 1
101 121 1
101 123 1
101 126 1
101 127 1
101 128 1
101 131 1
101 132 1
101 146 1
101 150 1
101 152 1
101 160 1
101 165 1
101 177 1
101 183 1
101 191 1
101 192 1
101 200 1
101 202 1
101 207 1
101 209 1
101 210 1
101 214 1
101 216 1
101 217 1
101 218 1
101 220 1
101 231 1
101 233 1
101 235 1
101 236 1
101 246 1
102 106 1
102 114 1
102 115 1
102 120 1
102 122 1
102 127 1
102 131 1
102 132 1
102 139 1
102 150 1
102 160 1
102 165 1
102 176 1
102 177 1
102 183 1
102 189 1
102 197 1
102 200 1
102 213 1
102 214 1
102 218 1
102 224 1
102 226 1
102 248 1
103 112 1
103 120 1
103 121 1
103 123 1
103 124 1
103 130 1
103 131 1
103 132 1
103 133 1
103 134 1
103 135 1
103 136 1
103 138 1
103 144 1
103 149 1
103 150 1
103 151 1
103 152 1
103 162 1
103 165 1
103 168 1
103 169 1
103 178 1
103 183 1
103 188 1
103 191 1
103 192 1
103 197 1
103 200 1
103 202 1
103 209 1
103 218 1
103 222 1
103 231 1
103 234 1
103 235 1
103 236 1
103 237 1
103 240 1
103 241 1
103 245 1
103 246 1
103 249 1
103 252 1
103 253 1
104 116 1
104 119 1
104 122 1
104 127 1
104 128 1
104 131 1
104 132 1
104 148 1
104 150 1
104 154 1
104 155 1
104 156 1
104 166 1
104 174 1
104 175 1
104 179 1
104 184 1
104 187 1
104 189 1
104 190 1
104 193 1
104 199 1
104 204 1
104 208 1
104 211 1
104 212 1
104 214 1
104 219 1
104 220 1
104 221 1
104 225 1
104 227 1
104 238 1
104 239 1
104 244 1
104 248 1
105 126 1
105 127 1
105 128 1
105 135 1
105 138 1
105 143 1
105 152 1
105 160 1
105 165 1
105 171 1
105 182 1
105 187 1
105 190 1
105 202 1
105 206 1
105 207 1
105 216 1
105 217 1
105 223 1
105 233 1
105 236 1
105 250 1
106 113 1
106 115 1
106 117 1
106 122 1
106 127 1
106 131 1
106 132 1
106 137 1
106 139 1
106 150 1
106 154 1
106 160 1
106 168 1
106 169 1
106 171 1
106 181 1
106 187 1
106 190 1
106 204 1
106 207 1
106 226 1
106 232 1
106 233 1
106 234 1
106 245 1
106 248 1
106 250 1
107 110 1
107 111 1
107 112 1
107 114 1
107 138 1
107 143 1
107 145 1
107 147 1
107 158 1
107 172 1
107 177 1
107 181 1
107 187 1
107 206 1
107 210 1
107 214 1
107 215 1
107 216 1
107 223 1
107 234 1
107 237 1
107 242 1
108 115 1
108 117 1
108 123 1
108 130 1
108 139 1
108 146 1
108 150 1
108 159 1
108 171 1
108 178 1
108 183 1
108 188 1
108 191 1
108 192 1
108 196 1
108 197 1
108 220 1
108 222 1
108 225 1
108 238 1
108 239 1
109 110 1
109 116 1
109 136 1
109 154 1
109 159 1
109 162 1
109 168 1
109 171 1
109 173 1
109 179 1
109 181 1
109 186 1
109 187 1
109 206 1
109 222 1
109 224 1
109 225 1
109 227 1
109 238 1
109 240 1
109 241 1
109 243 1
109 244 1
109 252 1
110 111 1
110 113 1
110 117 1
110 122 1
110 154 1
110 159 1
110 162 1
110 169 1
110 172 1
110 181 1
110 186 1
110 187 1
110 206 1
110 208 1
110 210 1
110 215 1
110 224 1
110 225 1
110 227 1
110 239 1
110 240 1
110 242 1
110 247 1
110 251 1
111 113 1
111 117 1
111 130 1
111 135 1
111 138 1
111 142 1
111 145 1
111 149 1
111 151 1
111 155 1
111 160 1
111 184 1
111 186 1
111 187 1
111 192 1
111 195 1
111 197 1
111 202 1
111 206 1
111 208 1
111 210 1
111 216 1
111 221 1
111 223 1
111 225 1
111 228 1
111 233 1
111 239 1
111 242 1
111 247 1
111 251 1
112 114 1
112 126 1
112 134 1
112 136 1
112 138 1
112 152 1
112 160 1
112 162 1
112 168 1
112 169 1
112 171 1
112 172 1
112 176 1
112 177 1
112 181 1
112 183 1
112 187 1
112 206 1
112 210 1
112 234 1
112 235 1
112 242 1
113 117 1
113 120 1
113 123 1
113 124 1
113 150 1
113 153 1
113 154 1
113 160 1
113 163 1
113 204 1
113 207 1
113 208 1
113 225 1
113 231 1
113 239 1
114 119 1
114 120 1
114 129 1
114 131 1
114 134 1
114 136 1
114 140 1
114 141 1
114 142 1
114 143 1
114 145 1
114 152 1
114 160 1
114 167 1
114 170 1
114 172 1
114 177 1
114 192 1
114 197 1
114 200 1
114 201 1
114 202 1
114 207 1
114 210 1
114 214 1
114 218 1
114 228 1
114 229 1
114 231 1
114 232 1
114 233 1
114 234 1
114 237 1
114 240 1
114 242 1
115 117 1
115 124 1
115 132 1
115 134 1
115 137 1
115 139 1
115 148 1
115 150 1
115 168 1
115 171 1
115 181 1
115 187 1
115 188 1
115 192 1
115 220 1
115 225 1
115 239 1
115 245 1
115 248 1
115 250 1
116 137 1
116 153 1
116 164 1
116 173 1
116 174 1
116 178 1
116 179 1
116 191 1
116 194 1
116 205 1
116 211 1
116 212 1
116 217 1
116 219 1
116 222 1
116 225 1
116 227 1
116 238 1
116 239 1
116 240 1
116 241 1
116 243 1
116 247 1
116 252 1
117 134 1
117 137 1
117 146 1
117 150 1
117 154 1
117 163 1
117 168 1
117 169 1
117 171 1
117 172 1
117 181 1
117 187 1
117 188 1
117 197 1
117 204 1
117 207 1
117 225 1
117 227 1
117 231 1
117 239 1
117 240 1
117 245 1
117 246 1
117 250 1
117 251 1
118 119 1
118 121 1
118 125 1
118 132 1
118 133 1
118 141 1
118 143 1
118 156 1
118 161 1
118 166 1
118 174 1
118 193 1
118 200 1
118 209 1
118 212 1
118 213 1
118 236 1
118 237 1
118 249 1
118 252 1
119 120 1
119 124 1
119 131 1
119 134 1
119 140 1
119 161 1
119 166 1
119 167 1
119 170 1
119 175 1
119 180 1
119 193 1
119 199 1
119 200 1
119 209 1
119 211 1
119 214 1
119 237 1
119 253 1
120 121 1
120 124 1
120 127 1
120 131 1
120 134 1
120 142 1
120 150 1
120 160 1
120 163 1
120 165 1
120 167 1
120 170 1
120 175 1
120 177 1
120 188 1
120 192 1
120 200 1
120 202 1
120 207 1
120 209 1
120 214 1
120 218 1
120 226 1
120 231 1
120 233 1
120 235 1
120 236 1
120 246 1
120 249 1
121 123 1
121 124 1
121 125 1
121 128 1
121 132 1
121 133 1
121 139 1
121 143 1
121 156 1
121 164 1
121 165 1
121 174 1
121 191 1
121 194 1
121 200 1
121 202 1
121 209 1
121 213 1
121 217 1
121 218 1
121 226 1
121 231 1
121 235 1
121 236 1
121 237 1
121 249 1
122 131 1
122 132 1
122 154 1
122 159 1
122 167 1
122 168 1
122 179 1
122 180 1
122 189 1
122 193 1
122 197 1
122 198 1
122 199 1
122 201 1
122 218 1
122 224 1
122 225 1
122 232 1
122 240 1
122 248 1
123 124 1
123 131 1
123 132 1
123 150 1
123 154 1
123 174 1
123 198 1
123 199 1
123 207 1
123 209 1
123 212 1
123 218 1
123 219 1
123 220 1
123 227 1
123 231 1
123 236 1
123 238 1
123 244 1
123 248 1
124 131 1
124 134 1
124 150 1
124 153 1
124 163 1
124 167 1
124 174 1
124 175 1
124 180 1
124 188 1
124 192 1
124 197 1
124 209 1
124 211 1
124 212 1
124 218 1
124 219 1
124 225 1
124 231 1
124 236 1
124 239 1
124 246 1
124 253 1
125 126 1
125 133 1
125 141 1
125 143 1
125 152 1
125 156 1
125 184 1
125 185 1
125 189 1
125 193 1
125 203 1
125 213 1
125 228 1
125 229 1
125 234 1
125 237 1
125 243 1
125 249 1
126 138 1
126 141 1
126 143 1
126 152 1
126 165 1
126 183 1
126 185 1
126 203 1
126 210 1
126 213 1
126 228 1
126 230 1
126 234 1
126 237 1
126 244 1
126 249 1
127 128 1
127 139 1
127 148 1
127 150 1
127 160 1
127 165 1
127 166 1
127 170 1
127 175 1
127 190 1
127 204 1
127 214 1
127 216 1
127 226 1
127 233 1
127 236 1
127 239 1
128 132 1
128 141 1
128 143 1
128 148 1
128 150 1
128 156 1
128 165 1
128 166 1
128 170 1
128 171 1
128 174 1
128 184 1
128 189 1
128 190 1
128 212 1
128 213 1
128 217 1
128 220 1
128 221 1
128 226 1
128 227 1
128 230 1
128 233 1
128 236 1
128 237 1
128 238 1
128 244 1
128 250 1
129 142 1
129 153 1
129 154 1
129 160 1
129 171 1
129 184 1
129 201 1
129 202 1
129 242 1
130 135 1
130 136 1
130 138 1
130 144 1
130 149 1
130 151 1
130 152 1
130 160 1
130 162 1
130 164 1
130 171 1
130 183 1
130 186 1
130 191 1
130 192 1
130 196 1
130 197 1
130 202 1
130 206 1
130 207 1
130 218 1
130 221 1
130 225 1
130 228 1
130 235 1
130 241 1
130 242 1
131 132 1
131 134 1
131 146 1
131 150 1
131 160 1
131 165 1
131 166 1
131 167 1
131 169 1
131 177 1
131 180 1
131 183 1
131 197 1
131 198 1
131 199 1
131 200 1
131 209 1
131 214 1
131 216 1
131 218 1
131 246 1
131 253 1
132 133 1
132 148 1
132 150 1
132 165 1
132 166 1
132 174 1
132 176 1
132 183 1
132 190 1
132 198 1
132 199 1
132 200 1
132 207 1
132 209 1
132 213 1
132 218 1
132 220 1
132 231 1
132 248 1
132 250 1
133 135 1
133 136 1
133 138 1
133 139 1
133 141 1
133 143 1
133 144 1
133 164 1
133 168 1
133 173 1
133 176 1
133 191 1
133 194 1
133 200 1
133 205 1
133 213 1
133 217 1
133 234 1
133 235 1
133 236 1
133 237 1
133 243 1
133 245 1
133 249 1
133 252 1
134 136 1
134 144 1
134 150 1
134 162 1
134 167 1
134 169 1
134 172 1
134 177 1
134 180 1
134 188 1
134 192 1
134 197 1
134 200 1
134 201 1
134 214 1
134 218 1
134 234 1
134 240 1
134 242 1
134 245 1
134 246 1
134 253 1
135 138 1
135 143 1
135 145 1
135 151 1
135 157 1
135 173 1
135 182 1
135 205 1
135 217 1
135 223 1
135 228 1
135 234 1
135 235 1
135 243 1
135 250 1
136 138 1
136 143 1
136 144 1
136 152 1
136 159 1
136 162 1
136 164 1
136 168 1
136 171 1
136 173 1
136 176 1
136 183 1
136 185 1
136 192 1
136 196 1
136 201 1
136 202 1
136 206 1
136 215 1
136 224 1
136 234 1
136 235 1
136 240 1
136 241 1
136 242 1
136 243 1
136 245 1
136 246 1
137 139 1
137 141 1
137 142 1
137 143 1
137 145 1
137 148 1
137 153 1
137 154 1
137 157 1
137 158 1
137 163 1
137 166 1
137 172 1
137 181 1
137 184 1
137 187 1
137 188 1
137 190 1
137 205 1
137 215 1
137 223 1
137 225 1
137 227 1
137 234 1
137 237 1
137 240 1
137 245 1
137 246 1
137 247 1
137 250 1
137 251 1
138 143 1
138 149 1
138 152 1
138 162 1
138 165 1
138 168 1
138 173 1
138 176 1
138 182 1
138 183 1
138 186 1
138 206 1
138 216 1
138 217 1
138 223 1
138 234 1
138 235 1
138 237 1
138 243 1
138 250 1
139 150 1
139 154 1
139 164 1
139 168 1
139 171 1
139 176 1
139 181 1
139 187 1
139 191 1
139 192 1
139 196 1
139 217 1
139 220 1
139 221 1
139 224 1
139 225 1
139 226 1
139 233 1
139 234 1
139 235 1
139 250 1
140 141 1
140 142 1
140 158 1
140 163 1
140 166 1
140 167 1
140 172 1
140 203 1
140 210 1
140 229 1
140 232 1
140 237 1
140 242 1
141 143 1
141 158 1
141 163 1
141 166 1
141 173 1
141 174 1
141 190 1
141 203 1
141 205 1
141 210 1
141 213 1
141 229 1
141 232 1
141 234 1
141 237 1
141 244 1
141 250 1
142 143 1
142 145 1
142 155 1
142 158 1
142 160 1
142 163 1
142 166 1
142 167 1
142 170 1
142 184 1
142 190 1
142 202 1
142 208 1
142 210 1
142 228 1
142 229 1
142 231 1
142 233 1
142 234 1
142 237 1
142 242 1
142 247 1
143 145 1
143 147 1
143 156 1
143 158 1
143 163 1
143 164 1
143 166 1
143 170 1
143 171 1
143 173 1
143 174 1
143 181 1
143 184 1
143 187 1
143 190 1
143 194 1
143 200 1
143 205 1
143 206 1
143 210 1
143 213 1
143 215 1
143 217 1
143 223 1
143 226 1
143 227 1
143 228 1
143 229 1
143 231 1
143 233 1
143 234 1
143 235 1
143 236 1
143 237 1
143 243 1
143 244 1
143 250 1
143 252 1
144 149 1
144 151 1
144 191 1
144 192 1
144 196 1
144 197 1
144 202 1
144 215 1
144 218 1
144 224 1
144 249 1
145 147 1
145 157 1
145 158 1
145 163 1
145 172 1
145 184 1
145 187 1
145 188 1
145 195 1
145 215 1
145 223 1
145 228 1
145 234 1
145 237 1
145 242 1
145 247 1
145 251 1
146 150 1
146 162 1
146 168 1
146 169 1
146 171 1
146 182 1
146 183 1
146 207 1
146 220 1
146 246 1
146 250 1
147 158 1
147 161 1
147 177 1
147 181 1
147 187 1
147 206 1
147 214 1
147 215 1
147 216 1
147 234 1
147 237 1
148 150 1
148 166 1
148 174 1
148 175 1
148 179 1
148 181 1
148 187 1
148 188 1
148 190 1
148 204 1
148 216 1
148 217 1
148 220 1
148 221 1
148 225 1
148 227 1
148 238 1
148 239 1
148 250 1
148 251 1
148 252 1
149 151 1
149 152 1
149 162 1
149 165 1
149 183 1
149 186 1
149 196 1
149 197 1
149 206 1
149 216 1
149 218 1
149 222 1
149 230 1
149 249 1
150 160 1
150 163 1
150 166 1
150 175 1
150 183 1
150 188 1
150 190 1
150 204 1
150 207 1
150 209 1
150 216 1
150 220 1
150 226 1
150 231 1
150 233 1
150 239 1
150 246 1
150 248 1
150 251 1
151 164 1
151 178 1
151 191 1
151 192 1
151 194 1
151 195 1
151 202 1
151 218 1
151 228 1
151 235 1
151 241 1
151 249 1
152 154 1
152 160 1
152 162 1
152 167 1
152 171 1
152 183 1
152 185 1
152 186 1
152 196 1
152 201 1
152 202 1
152 206 1
152 207 1
152 210 1
152 218 1
152 228 1
152 229 1
152 230 1
152 242 1
152 249 1
153 154 1
153 163 1
153 219 1
153 225 1
153 227 1
153 240 1
154 159 1
154 160 1
154 162 1
154 168 1
154 169 1
154 171 1
154 181 1
154 187 1
154 190 1
154 198 1
154 201 1
154 208 1
154 224 1
154 225 1
154 227 1
154 240 1
154 244 1
154 247 1
154 248 1
154 251 1
155 156 1
155 160 1
155 166 1
155 167 1
155 170 1
155 184 1
155 189 1
155 193 1
155 195 1
155 208 1
155 211 1
155 228 1
155 237 1
155 242 1
155 247 1
156 166 1
156 167 1
156 170 1
156 174 1
156 184 1
156 189 1
156 193 1
156 194 1
156 212 1
156 213 1
156 221 1
156 226 1
156 228 1
156 229 1
156 230 1
156 236 1
156 237 1
156 249 1
157 163 1
157 172 1
157 174 1
157 178 1
157 182 1
157 188 1
157 205 1
157 209 1
157 246 1
157 247 1
157 251 1
157 252 1
158 161 1
158 166 1
158 172 1
158 173 1
158 181 1
158 210 1
158 215 1
158 229 1
158 232 1
158 234 1
158 237 1
158 245 1
159 162 1
159 168 1
159 171 1
159 179 1
159 191 1
159 196 1
159 198 1
159 220 1
159 222 1
159 224 1
159 225 1
159 227 1
159 238 1
159 240 1
159 252 1
160 167 1
160 171 1
160 177 1
160 184 1
160 187 1
160 189 1
160 192 1
160 197 1
160 201 1
160 202 1
160 207 1
160 208 1
160 210 1
160 214 1
160 218 1
160 225 1
160 228 1
160 229 1
160 231 1
160 233 1
160 242 1
160 247 1
161 166 1
161 179 1
161 193 1
161 215 1
161 237 1
161 245 1
161 252 1
161 253 1
162 168 1
162 169 1
162 171 1
162 172 1
162 173 1
162 183 1
162 185 1
162 186 1
162 196 1
162 206 1
162 225 1
162 235 1
162 240 1
162 241 1
162 242 1
162 245 1
162 246 1
163 166 1
163 172 1
163 175 1
163 188 1
163 190 1
163 204 1
163 208 1
163 211 1
163 231 1
163 246 1
163 247 1
163 251 1
164 171 1
164 191 1
164 192 1
164 202 1
164 217 1
164 225 1
164 227 1
164 234 1
164 235 1
164 240 1
164 241 1
165 183 1
165 199 1
165 200 1
165 209 1
165 213 1
165 214 1
165 216 1
165 217 1
165 218 1
165 230 1
165 236 1
165 237 1
165 249 1
166 170 1
166 174 1
166 175 1
166 184 1
166 190 1
166 193 1
166 211 1
166 212 1
166 219 1
166 226 1
166 232 1
166 237 1
167 170 1
167 180 1
167 189 1
167 193 1
167 197 1
167 199 1
167 200 1
167 201 1
167 202 1
167 210 1
167 211 1
167 214 1
167 218 1
167 228 1
167 229 1
167 230 1
167 237 1
167 242 1
167 249 1
168 169 1
168 171 1
168 173 1
168 176 1
168 181 1
168 183 1
168 196 1
168 206 1
168 220 1
168 224 1
168 225 1
168 227 1
168 234 1
168 235 1
168 240 1
168 245 1
168 246 1
168 250 1
169 172 1
169 177 1
169 181 1
169 183 1
169 197 1
169 225 1
169 240 1
169 245 1
169 246 1
169 253 1
170 175 1
170 184 1
170 214 1
170 226 1
170 236 1
170 237 1
171 176 1
171 187 1
171 191 1
171 192 1
171 196 1
171 198 1
171 201 1
171 206 1
171 217 1
171 220 1
171 221 1
171 224 1
171 225 1
171 227 1
171 234 1
171 238 1
171 240 1
171 244 1
171 250 1
172 188 1
172 234 1
172 240 1
172 242 1
172 245 1
172 246 1
172 247 1
172 251 1
172 253 1
173 205 1
173 234 1
173 235 1
173 237 1
173 240 1
173 241 1
173 243 1
173 245 1
173 252 1
174 175 1
174 178 1
174 188 1
174 190 1
174 194 1
174 205 1
174 209 1
174 212 1
174 217 1
174 220 1
174 231 1
174 236 1
174 237 1
174 238 1
174 244 1
174 248 1
174 250 1
174 252 1
175 178 1
175 188 1
175 204 1
175 209 1
175 211 1
175 231 1
175 236 1
175 239 1
176 183 1
176 191 1
176 196 1
176 206 1
176 213 1
176 217 1
176 220 1
176 234 1
177 183 1
177 197 1
177 214 1
177 216 1
177 218 1
177 253 1
178 179 1
178 188 1
178 195 1
178 209 1
178 211 1
178 212 1
178 222 1
178 236 1
178 238 1
178 239 1
178 247 1
178 252 1
178 253 1
179 188 1
179 193 1
179 195 1
179 211 1
179 215 1
179 219 1
179 221 1
179 222 1
179 225 1
179 237 1
179 238 1
179 239 1
179 247 1
179 252 1
179 253 1
180 193 1
180 197 1
180 218 1
180 219 1
181 187 1
181 190 1
181 206 1
181 215 1
181 223 1
181 224 1
181 225 1
181 227 1
181 234 1
181 240 1
181 245 1
181 250 1
181 251 1
182 217 1
182 223 1
182 250 1
182 251 1
183 191 1
183 192 1
183 196 1
183 197 1
183 209 1
183 216 1
183 217 1
183 218 1
183 220 1
184 187 1
184 189 1
184 190 1
184 193 1
184 195 1
184 208 1
184 215 1
184 226 1
184 228 1
184 229 1
184 237 1
184 242 1
184 247 1
185 186 1
185 202 1
185 203 1
185 228 1
185 240 1
185 241 1
185 249 1
186 206 1
186 222 1
187 190 1
187 206 1
187 208 1
187 215 1
187 217 1
187 221 1
187 223 1
187 224 1
187 225 1
187 227 1
187 234 1
187 239 1
187 240 1
187 247 1
187 250 1
187 251 1
188 192 1
188 195 1
188 209 1
188 211 1
188 216 1
188 225 1
188 239 1
188 245 1
188 246 1
188 247 1
188 251 1
188 252 1
188 253 1
189 193 1
189 197 1
189 199 1
189 213 1
189 214 1
189 218 1
189 221 1
189 224 1
189 229 1
189 230 1
189 237 1
189 249 1
190 204 1
190 205 1
190 208 1
190 223 1
190 226 1
190 227 1
190 233 1
190 237 1
190 244 1
190 250 1
190 251 1
191 192 1
191 194 1
191 196 1
191 202 1
191 217 1
191 219 1
191 220 1
191 221 1
191 224 1
191 225 1
191 226 1
191 235 1
191 238 1
192 195 1
192 197 1
192 201 1
192 202 1
192 218 1
192 219 1
192 221 1
192 224 1
192 225 1
192 226 1
192 235 1
192 239 1
192 240 1
192 241 1
192 242 1
192 249 1
192 253 1
193 199 1
193 211 1
193 212 1
193 219 1
193 229 1
193 237 1
193 249 1
194 205 1
194 217 1
194 237 1
194 252 1
195 211 1
195 216 1
195 221 1
195 228 1
195 239 1
195 242 1
195 247 1
196 197 1
196 206 1
196 218 1
196 220 1
196 224 1
196 225 1
197 214 1
197 218 1
197 221 1
197 224 1
197 225 1
197 239 1
198 199 1
198 212 1
198 218 1
198 220 1
198 227 1
198 238 1
198 244 1
198 248 1
199 208 1
199 209 1
199 211 1
199 214 1
199 218 1
199 222 1
199 230 1
200 201 1
200 209 1
200 213 1
200 214 1
200 218 1
200 226 1
200 232 1
200 234 1
200 236 1
200 237 1
200 249 1
201 202 1
201 215 1
201 224 1
201 229 1
201 232 1
201 234 1
201 240 1
201 242 1
202 207 1
202 218 1
202 228 1
202 231 1
202 235 1
202 236 1
202 241 1
202 242 1
202 249 1
203 209 1
203 237 1
203 249 1
204 207 1
204 208 1
204 233 1
204 239 1
204 251 1
205 217 1
205 227 1
205 234 1
205 250 1
205 252 1
206 215 1
206 217 1
206 224 1
206 227 1
206 234 1
206 240 1
206 242 1
206 243 1
206 250 1
207 220 1
207 231 1
207 233 1
208 210 1
208 211 1
208 227 1
208 228 1
208 233 1
208 239 1
208 244 1
208 247 1
208 251 1
209 218 1
209 231 1
209 236 1
209 237 1
209 246 1
209 249 1
209 252 1
209 253 1
210 214 1
210 228 1
210 229 1
210 230 1
210 233 1
210 234 1
210 237 1
210 242 1
211 212 1
211 219 1
211 239 1
211 247 1
211 253 1
212 219 1
212 220 1
212 238 1
212 248 1
213 230 1
213 236 1
213 237 1
213 244 1
213 249 1
214 216 1
214 218 1
214 230 1
214 237 1
214 253 1
215 224 1
215 229 1
215 234 1
215 237 1
215 240 1
215 242 1
215 243 1
215 247 1
216 217 1
216 221 1
216 223 1
216 239 1
216 251 1
216 253 1
217 220 1
217 223 1
217 234 1
217 235 1
217 237 1
217 238 1
217 250 1
217 252 1
218 230 1
218 249 1
219 225 1
219 247 1
219 248 1
220 225 1
220 227 1
220 238 1
220 248 1
220 250 1
220 252 1
221 224 1
221 225 1
221 238 1
221 239 1
222 238 1
222 239 1
222 252 1
222 253 1
223 233 1
223 234 1
223 250 1
223 251 1
224 225 1
224 234 1
224 240 1
225 227 1
225 238 1
225 239 1
225 240 1
225 241 1
225 247 1
225 248 1
225 251 1
226 237 1
227 238 1
227 239 1
227 240 1
227 241 1
227 244 1
227 247 1
227 250 1
227 251 1
228 229 1
228 242 1
228 247 1
228 249 1
229 232 1
229 234 1
229 237 1
229 242 1
230 242 1
230 249 1
231 235 1
231 236 1
231 246 1
232 234 1
232 237 1
232 245 1
234 235 1
234 237 1
234 240 1
234 242 1
234 243 1
234 245 1
234 250 1
235 236 1
235 241 1
235 246 1
236 237 1
236 249 1
237 243 1
237 249 1
237 252 1
238 239 1
238 248 1
238 250 1
238 252 1
239 247 1
239 251 1
240 241 1
240 242 1
240 245 1
241 246 1
242 247 1
244 250 1
245 246 1
245 252 1
245 253 1
246 253 1
247 251 1
247 253 1
250 251 1
250 252 1
252 253 1


==> anc/graph-instances/rand01-polytopes/rand01-9-278-0.dat <==
278 5224
1 5 1
1 12 1
1 15 1
1 18 1
1 22 1
1 25 1
1 30 1
1 31 1
1 35 1
1 43 1
1 47 1
1 52 1
1 54 1
1 57 1
1 62 1
1 89 1
1 91 1
1 98 1
1 115 1
1 123 1
1 124 1
1 126 1
1 131 1
1 134 1
1 147 1
1 162 1
1 168 1
1 192 1
1 193 1
1 194 1
1 198 1
1 199 1
1 201 1
1 211 1
1 219 1
1 225 1
1 228 1
1 249 1
1 250 1
2 9 1
2 13 1
2 16 1
2 39 1
2 56 1
2 67 1
2 75 1
2 85 1
2 124 1
2 125 1
2 126 1
2 139 1
2 149 1
2 150 1
2 155 1
2 159 1
2 165 1
2 169 1
2 187 1
2 190 1
2 199 1
2 203 1
2 208 1
2 212 1
2 217 1
2 222 1
2 227 1
2 228 1
2 231 1
2 234 1
2 237 1
2 244 1
2 247 1
2 248 1
2 249 1
2 252 1
2 261 1
3 34 1
3 43 1
3 56 1
3 75 1
3 107 1
3 124 1
3 156 1
3 179 1
3 208 1
3 209 1
3 222 1
3 223 1
3 228 1
3 240 1
3 267 1
4 23 1
4 33 1
4 34 1
4 49 1
4 51 1
4 54 1
4 60 1
4 70 1
4 71 1
4 76 1
4 82 1
4 87 1
4 92 1
4 94 1
4 100 1
4 104 1
4 111 1
4 116 1
4 118 1
4 130 1
4 136 1
4 145 1
4 163 1
4 174 1
4 179 1
4 182 1
4 200 1
4 202 1
4 205 1
4 235 1
4 245 1
4 250 1
4 258 1
4 259 1
4 262 1
4 266 1
5 6 1
5 9 1
5 27 1
5 42 1
5 47 1
5 62 1
5 63 1
5 69 1
5 70 1
5 72 1
5 77 1
5 88 1
5 101 1
5 103 1
5 111 1
5 117 1
5 130 1
5 134 1
5 147 1
5 149 1
5 151 1
5 177 1
5 182 1
5 194 1
5 199 1
5 200 1
5 201 1
5 206 1
5 211 1
5 219 1
5 227 1
5 244 1
5 248 1
5 266 1
6 11 1
6 20 1
6 24 1
6 33 1
6 37 1
6 41 1
6 52 1
6 66 1
6 69 1
6 72 1
6 93 1
6 97 1
6 111 1
6 119 1
6 127 1
6 147 1
6 149 1
6 154 1
6 160 1
6 182 1
6 185 1
6 201 1
6 205 1
6 211 1
6 232 1
6 277 1
7 18 1
7 19 1
7 26 1
7 28 1
7 44 1
7 46 1
7 50 1
7 55 1
7 60 1
7 61 1
7 65 1
7 67 1
7 74 1
7 94 1
7 101 1
7 113 1
7 122 1
7 128 1
7 129 1
7 131 1
7 137 1
7 144 1
7 158 1
7 181 1
7 195 1
7 198 1
7 200 1
7 202 1
7 204 1
7 210 1
7 241 1
7 253 1
7 254 1
7 257 1
7 261 1
7 265 1
7 273 1
8 21 1
8 22 1
8 25 1
8 27 1
8 44 1
8 51 1
8 69 1
8 74 1
8 83 1
8 92 1
8 98 1
8 103 1
8 104 1
8 105 1
8 121 1
8 128 1
8 130 1
8 134 1
8 142 1
8 146 1
8 162 1
8 167 1
8 175 1
8 178 1
8 179 1
8 181 1
8 186 1
8 192 1
8 196 1
8 206 1
8 219 1
8 225 1
8 233 1
8 238 1
8 241 1
8 246 1
8 247 1
8 250 1
8 262 1
8 263 1
8 272 1
8 276 1
9 13 1
9 16 1
9 18 1
9 24 1
9 25 1
9 26 1
9 27 1
9 32 1
9 44 1
9 67 1
9 68 1
9 69 1
9 72 1
9 74 1
9 75 1
9 77 1
9 81 1
9 96 1
9 109 1
9 119 1
9 129 1
9 134 1
9 149 1
9 150 1
9 151 1
9 155 1
9 157 1
9 164 1
9 167 1
9 184 1
9 199 1
9 201 1
9 210 1
9 222 1
9 224 1
9 225 1
9 226 1
9 241 1
9 244 1
9 246 1
9 247 1
9 248 1
9 249 1
9 255 1
9 261 1
9 265 1
9 269 1
9 276 1
9 277 1
10 37 1
10 45 1
10 54 1
10 59 1
10 87 1
10 99 1
10 131 1
10 134 1
10 143 1
10 150 1
10 177 1
10 205 1
10 210 1
10 261 1
11 20 1
11 26 1
11 33 1
11 52 1
11 56 1
11 64 1
11 90 1
11 93 1
11 106 1
11 110 1
11 115 1
11 123 1
11 124 1
11 147 1
11 149 1
11 152 1
11 154 1
11 156 1
11 169 1
11 173 1
11 180 1
11 182 1
11 183 1
11 185 1
11 188 1
11 190 1
11 227 1
11 230 1
11 231 1
11 249 1
12 14 1
12 25 1
12 35 1
12 40 1
12 48 1
12 54 1
12 91 1
12 92 1
12 112 1
12 121 1
12 128 1
12 131 1
12 133 1
12 143 1
12 168 1
12 175 1
12 181 1
12 189 1
12 192 1
12 193 1
12 198 1
12 210 1
12 219 1
13 16 1
13 27 1
13 36 1
13 39 1
13 44 1
13 53 1
13 55 1
13 56 1
13 64 1
13 68 1
13 109 1
13 110 1
13 135 1
13 152 1
13 159 1
13 165 1
13 167 1
13 170 1
13 172 1
13 187 1
13 188 1
13 190 1
13 191 1
13 197 1
13 204 1
13 208 1
13 212 1
13 213 1
13 217 1
13 241 1
13 247 1
13 269 1
13 270 1
13 276 1
14 15 1
14 21 1
14 32 1
14 48 1
14 79 1
14 83 1
14 85 1
14 88 1
14 91 1
14 92 1
14 112 1
14 113 1
14 121 1
14 127 1
14 128 1
14 133 1
14 136 1
14 141 1
14 153 1
14 159 1
14 165 1
14 166 1
14 175 1
14 181 1
14 184 1
14 186 1
14 199 1
14 212 1
14 216 1
14 219 1
14 221 1
14 225 1
14 228 1
14 247 1
14 256 1
14 278 1
15 21 1
15 30 1
15 31 1
15 32 1
15 35 1
15 43 1
15 79 1
15 80 1
15 83 1
15 88 1
15 89 1
15 91 1
15 98 1
15 112 1
15 121 1
15 127 1
15 149 1
15 151 1
15 153 1
15 166 1
15 187 1
15 193 1
15 194 1
15 199 1
15 201 1
15 206 1
15 211 1
15 219 1
15 221 1
15 225 1
15 228 1
15 234 1
15 244 1
15 256 1
16 18 1
16 56 1
16 68 1
16 74 1
16 75 1
16 107 1
16 110 1
16 113 1
16 152 1
16 155 1
16 164 1
16 173 1
16 187 1
16 193 1
16 204 1
16 228 1
16 229 1
16 241 1
16 247 1
16 248 1
16 249 1
16 255 1
16 267 1
17 28 1
17 36 1
17 50 1
17 71 1
17 86 1
17 90 1
17 108 1
17 110 1
17 125 1
17 128 1
17 133 1
17 135 1
17 141 1
17 174 1
17 191 1
17 202 1
17 207 1
17 212 1
17 213 1
17 215 1
17 216 1
17 270 1
17 278 1
18 19 1
18 22 1
18 25 1
18 26 1
18 27 1
18 44 1
18 57 1
18 65 1
18 67 1
18 68 1
18 74 1
18 75 1
18 77 1
18 84 1
18 89 1
18 98 1
18 105 1
18 107 1
18 113 1
18 122 1
18 124 1
18 131 1
18 155 1
18 158 1
18 162 1
18 193 1
18 196 1
18 198 1
18 204 1
18 210 1
18 224 1
18 228 1
18 236 1
18 241 1
18 247 1
18 248 1
18 249 1
18 255 1
18 261 1
18 265 1
18 267 1
18 273 1
19 25 1
19 40 1
19 46 1
19 47 1
19 60 1
19 62 1
19 65 1
19 67 1
19 102 1
19 131 1
19 137 1
19 140 1
19 145 1
19 158 1
19 181 1
19 184 1
19 198 1
19 200 1
19 202 1
19 210 1
19 236 1
19 245 1
19 253 1
19 261 1
19 265 1
19 273 1
20 26 1
20 29 1
20 33 1
20 41 1
20 66 1
20 68 1
20 72 1
20 77 1
20 90 1
20 93 1
20 97 1
20 110 1
20 119 1
20 132 1
20 147 1
20 148 1
20 152 1
20 154 1
20 160 1
20 171 1
20 182 1
20 185 1
20 188 1
20 213 1
20 230 1
20 249 1
20 255 1
20 277 1
21 22 1
21 42 1
21 44 1
21 46 1
21 49 1
21 57 1
21 69 1
21 70 1
21 75 1
21 79 1
21 83 1
21 85 1
21 86 1
21 88 1
21 92 1
21 103 1
21 112 1
21 116 1
21 121 1
21 127 1
21 130 1
21 140 1
21 147 1
21 153 1
21 157 1
21 166 1
21 167 1
21 170 1
21 171 1
21 179 1
21 182 1
21 186 1
21 195 1
21 200 1
21 201 1
21 204 1
21 206 1
21 208 1
21 212 1
21 217 1
21 219 1
21 221 1
21 225 1
21 228 1
21 233 1
21 234 1
21 236 1
21 240 1
21 244 1
21 247 1
21 253 1
21 254 1
21 255 1
21 256 1
21 259 1
21 264 1
21 269 1
21 273 1
21 278 1
22 25 1
22 44 1
22 57 1
22 65 1
22 67 1
22 75 1
22 89 1
22 92 1
22 103 1
22 124 1
22 130 1
22 131 1
22 134 1
22 140 1
22 147 1
22 168 1
22 179 1
22 195 1
22 219 1
22 223 1
22 225 1
22 228 1
22 248 1
22 249 1
22 250 1
22 261 1
23 33 1
23 36 1
23 42 1
23 45 1
23 46 1
23 51 1
23 64 1
23 85 1
23 87 1
23 95 1
23 116 1
23 139 1
23 151 1
23 154 1
23 163 1
23 172 1
23 174 1
23 182 1
23 200 1
23 202 1
23 205 1
23 207 1
23 213 1
23 224 1
23 235 1
23 239 1
23 240 1
23 241 1
23 242 1
23 264 1
23 269 1
24 27 1
24 37 1
24 39 1
24 41 1
24 59 1
24 63 1
24 64 1
24 69 1
24 81 1
24 109 1
24 111 1
24 119 1
24 127 1
24 134 1
24 138 1
24 149 1
24 150 1
24 154 1
24 163 1
24 172 1
24 179 1
24 199 1
24 201 1
24 222 1
24 225 1
24 232 1
24 247 1
24 263 1
24 274 1
24 276 1
25 27 1
25 40 1
25 47 1
25 72 1
25 74 1
25 98 1
25 126 1
25 131 1
25 134 1
25 145 1
25 146 1
25 162 1
25 164 1
25 173 1
25 181 1
25 184 1
25 189 1
25 192 1
25 193 1
25 198 1
25 210 1
25 225 1
25 249 1
25 250 1
25 265 1
25 277 1
26 27 1
26 45 1
26 55 1
26 56 1
26 68 1
26 77 1
26 84 1
26 94 1
26 107 1
26 110 1
26 122 1
26 124 1
26 148 1
26 152 1
26 158 1
26 173 1
26 180 1
26 185 1
26 210 1
26 226 1
26 241 1
26 248 1
26 249 1
26 261 1
26 265 1
26 277 1
27 44 1
27 53 1
27 55 1
27 61 1
27 63 1
27 69 1
27 72 1
27 77 1
27 81 1
27 96 1
27 97 1
27 99 1
27 101 1
27 103 1
27 109 1
27 111 1
27 129 1
27 134 1
27 192 1
27 206 1
27 210 1
27 225 1
27 241 1
27 247 1
27 248 1
27 249 1
27 263 1
27 266 1
27 269 1
27 272 1
27 276 1
27 277 1
28 34 1
28 36 1
28 46 1
28 51 1
28 55 1
28 68 1
28 74 1
28 86 1
28 94 1
28 95 1
28 108 1
28 113 1
28 116 1
28 128 1
28 133 1
28 136 1
28 141 1
28 165 1
28 167 1
28 174 1
28 179 1
28 191 1
28 202 1
28 204 1
28 208 1
28 209 1
28 212 1
28 213 1
28 226 1
28 241 1
28 242 1
28 246 1
28 254 1
28 265 1
28 276 1
28 278 1
29 33 1
29 47 1
29 84 1
29 90 1
29 93 1
29 97 1
29 98 1
29 102 1
29 107 1
29 110 1
29 123 1
29 142 1
29 145 1
29 146 1
29 147 1
29 154 1
29 160 1
29 162 1
29 171 1
29 182 1
29 211 1
29 215 1
29 223 1
29 230 1
29 236 1
29 240 1
29 245 1
29 249 1
29 262 1
29 275 1
30 31 1
30 35 1
30 43 1
30 52 1
30 54 1
30 79 1
30 83 1
30 98 1
30 123 1
30 127 1
30 149 1
30 154 1
30 156 1
30 160 1
30 161 1
30 162 1
30 166 1
30 201 1
30 211 1
30 238 1
30 256 1
30 268 1
30 275 1
31 35 1
31 39 1
31 43 1
31 52 1
31 54 1
31 63 1
31 64 1
31 76 1
31 79 1
31 83 1
31 88 1
31 89 1
31 98 1
31 104 1
31 111 1
31 112 1
31 115 1
31 117 1
31 123 1
31 124 1
31 127 1
31 130 1
31 142 1
31 149 1
31 162 1
31 166 1
31 178 1
31 183 1
31 194 1
31 197 1
31 206 1
31 211 1
31 218 1
31 219 1
31 221 1
31 238 1
31 250 1
31 256 1
31 258 1
31 263 1
32 35 1
32 38 1
32 40 1
32 41 1
32 46 1
32 58 1
32 61 1
32 66 1
32 72 1
32 78 1
32 79 1
32 80 1
32 81 1
32 85 1
32 91 1
32 93 1
32 96 1
32 98 1
32 106 1
32 109 1
32 110 1
32 113 1
32 114 1
32 119 1
32 121 1
32 122 1
32 125 1
32 129 1
32 141 1
32 143 1
32 149 1
32 150 1
32 151 1
32 153 1
32 155 1
32 157 1
32 158 1
32 159 1
32 160 1
32 161 1
32 164 1
32 165 1
32 175 1
32 176 1
32 177 1
32 181 1
32 184 1
32 187 1
32 193 1
32 194 1
32 197 1
32 199 1
32 210 1
32 215 1
32 216 1
32 220 1
32 221 1
32 224 1
32 226 1
32 232 1
32 237 1
32 241 1
32 242 1
32 243 1
32 249 1
32 251 1
32 255 1
32 270 1
32 275 1
32 278 1
33 45 1
33 49 1
33 51 1
33 65 1
33 71 1
33 100 1
33 106 1
33 116 1
33 123 1
33 130 1
33 140 1
33 147 1
33 148 1
33 154 1
33 156 1
33 171 1
33 182 1
33 185 1
33 200 1
33 202 1
33 205 1
33 209 1
33 211 1
33 215 1
33 223 1
33 235 1
33 239 1
33 240 1
33 245 1
33 258 1
33 262 1
33 264 1
33 265 1
33 268 1
33 271 1
34 43 1
34 51 1
34 54 1
34 58 1
34 59 1
34 65 1
34 67 1
34 74 1
34 75 1
34 87 1
34 91 1
34 92 1
34 95 1
34 100 1
34 104 1
34 108 1
34 116 1
34 119 1
34 120 1
34 131 1
34 136 1
34 141 1
34 145 1
34 146 1
34 160 1
34 161 1
34 179 1
34 186 1
34 189 1
34 193 1
34 209 1
34 214 1
34 222 1
34 223 1
34 225 1
34 226 1
34 239 1
34 240 1
34 243 1
34 246 1
34 250 1
34 254 1
34 259 1
34 265 1
34 267 1
34 268 1
34 274 1
35 40 1
35 49 1
35 52 1
35 54 1
35 62 1
35 76 1
35 89 1
35 98 1
35 100 1
35 102 1
35 106 1
35 112 1
35 114 1
35 123 1
35 125 1
35 140 1
35 143 1
35 153 1
35 161 1
35 168 1
35 176 1
35 177 1
35 194 1
35 205 1
35 211 1
35 220 1
35 227 1
35 231 1
35 251 1
35 271 1
36 39 1
36 50 1
36 55 1
36 56 1
36 64 1
36 68 1
36 71 1
36 73 1
36 78 1
36 86 1
36 90 1
36 94 1
36 95 1
36 108 1
36 110 1
36 125 1
36 128 1
36 133 1
36 135 1
36 136 1
36 141 1
36 152 1
36 165 1
36 167 1
36 172 1
36 174 1
36 180 1
36 188 1
36 190 1
36 191 1
36 196 1
36 202 1
36 203 1
36 207 1
36 208 1
36 209 1
36 212 1
36 213 1
36 218 1
36 224 1
36 226 1
36 229 1
36 235 1
36 241 1
36 242 1
36 257 1
36 260 1
36 270 1
36 276 1
37 45 1
37 54 1
37 59 1
37 87 1
37 115 1
37 119 1
37 134 1
37 138 1
37 185 1
37 205 1
37 222 1
37 225 1
37 250 1
37 263 1
37 277 1
38 40 1
38 49 1
38 80 1
38 85 1
38 86 1
38 102 1
38 107 1
38 113 1
38 125 1
38 153 1
38 169 1
38 170 1
38 171 1
38 184 1
38 187 1
38 215 1
38 216 1
38 234 1
38 236 1
38 252 1
38 264 1
38 271 1
38 273 1
38 278 1
39 41 1
39 52 1
39 56 1
39 63 1
39 64 1
39 73 1
39 78 1
39 79 1
39 83 1
39 109 1
39 110 1
39 111 1
39 115 1
39 127 1
39 138 1
39 149 1
39 152 1
39 159 1
39 163 1
39 172 1
39 173 1
39 178 1
39 183 1
39 190 1
39 191 1
39 192 1
39 197 1
39 199 1
39 208 1
39 217 1
39 218 1
39 238 1
39 247 1
39 256 1
39 263 1
39 270 1
39 272 1
39 276 1
40 47 1
40 60 1
40 61 1
40 62 1
40 66 1
40 72 1
40 80 1
40 91 1
40 98 1
40 102 1
40 113 1
40 118 1
40 122 1
40 131 1
40 141 1
40 143 1
40 145 1
40 153 1
40 158 1
40 161 1
40 164 1
40 173 1
40 175 1
40 176 1
40 177 1
40 181 1
40 184 1
40 189 1
40 192 1
40 193 1
40 194 1
40 198 1
40 210 1
40 215 1
40 216 1
40 243 1
40 251 1
40 271 1
40 275 1
41 64 1
41 66 1
41 69 1
41 72 1
41 79 1
41 93 1
41 96 1
41 97 1
41 109 1
41 110 1
41 111 1
41 119 1
41 127 1
41 149 1
41 154 1
41 160 1
41 163 1
41 164 1
41 167 1
41 174 1
41 197 1
41 213 1
41 232 1
41 233 1
41 238 1
41 242 1
41 246 1
41 255 1
41 262 1
41 270 1
41 275 1
41 276 1
42 46 1
42 64 1
42 69 1
42 85 1
42 101 1
42 103 1
42 117 1
42 139 1
42 147 1
42 151 1
42 154 1
42 172 1
42 182 1
42 200 1
42 213 1
42 217 1
42 224 1
42 240 1
42 244 1
42 247 1
42 264 1
42 269 1
43 54 1
43 58 1
43 74 1
43 83 1
43 91 1
43 107 1
43 108 1
43 115 1
43 119 1
43 120 1
43 124 1
43 136 1
43 138 1
43 141 1
43 146 1
43 160 1
43 161 1
43 162 1
43 179 1
43 189 1
43 193 1
43 199 1
43 209 1
43 222 1
43 225 1
43 228 1
43 246 1
43 250 1
43 267 1
43 275 1
44 46 1
44 51 1
44 53 1
44 55 1
44 57 1
44 68 1
44 74 1
44 75 1
44 84 1
44 94 1
44 101 1
44 103 1
44 105 1
44 128 1
44 130 1
44 167 1
44 178 1
44 179 1
44 195 1
44 196 1
44 204 1
44 223 1
44 233 1
44 240 1
44 241 1
44 247 1
44 253 1
44 254 1
44 262 1
44 263 1
44 269 1
45 51 1
45 54 1
45 55 1
45 59 1
45 65 1
45 66 1
45 67 1
45 68 1
45 87 1
45 94 1
45 95 1
45 104 1
45 106 1
45 115 1
45 120 1
45 124 1
45 129 1
45 133 1
45 143 1
45 144 1
45 148 1
45 152 1
45 180 1
45 182 1
45 185 1
45 189 1
45 190 1
45 200 1
45 202 1
45 203 1
45 205 1
45 210 1
45 222 1
45 224 1
45 226 1
45 229 1
45 231 1
45 235 1
45 239 1
45 241 1
45 261 1
45 265 1
45 277 1
46 49 1
46 50 1
46 60 1
46 61 1
46 69 1
46 70 1
46 74 1
46 75 1
46 81 1
46 85 1
46 96 1
46 101 1
46 113 1
46 116 1
46 121 1
46 137 1
46 139 1
46 140 1
46 151 1
46 153 1
46 158 1
46 163 1
46 167 1
46 170 1
46 171 1
46 174 1
46 181 1
46 184 1
46 186 1
46 195 1
46 200 1
46 202 1
46 204 1
46 216 1
46 224 1
46 233 1
46 241 1
46 242 1
46 246 1
46 253 1
46 254 1
46 259 1
46 264 1
46 266 1
46 269 1
46 273 1
46 278 1
47 60 1
47 62 1
47 72 1
47 93 1
47 97 1
47 98 1
47 142 1
47 145 1
47 146 1
47 147 1
47 157 1
47 160 1
47 184 1
47 201 1
47 206 1
47 210 1
47 211 1
47 236 1
48 49 1
48 52 1
48 54 1
48 57 1
48 63 1
48 73 1
48 76 1
48 79 1
48 87 1
48 92 1
48 99 1
48 111 1
48 112 1
48 114 1
48 115 1
48 128 1
48 129 1
48 133 1
48 136 1
48 143 1
48 144 1
48 159 1
48 168 1
48 175 1
48 181 1
48 190 1
48 192 1
48 194 1
48 195 1
48 205 1
48 212 1
48 218 1
48 219 1
48 220 1
48 231 1
48 235 1
48 251 1
48 257 1
48 260 1
48 266 1
49 51 1
49 57 1
49 70 1
49 71 1
49 76 1
49 85 1
49 86 1
49 88 1
49 89 1
49 102 1
49 112 1
49 114 1
49 116 1
49 128 1
49 133 1
49 137 1
49 140 1
49 153 1
49 168 1
49 195 1
49 200 1
49 212 1
49 234 1
49 235 1
49 252 1
49 253 1
49 254 1
49 258 1
49 262 1
49 264 1
49 271 1
49 278 1
50 61 1
50 71 1
50 85 1
50 90 1
50 101 1
50 102 1
50 110 1
50 114 1
50 122 1
50 125 1
50 137 1
50 152 1
50 158 1
50 165 1
50 188 1
50 200 1
50 202 1
50 207 1
50 213 1
50 224 1
50 227 1
50 235 1
50 241 1
50 242 1
50 251 1
50 257 1
50 260 1
50 269 1
50 270 1
50 278 1
51 54 1
51 55 1
51 65 1
51 71 1
51 87 1
51 92 1
51 94 1
51 95 1
51 103 1
51 104 1
51 116 1
51 130 1
51 133 1
51 136 1
51 144 1
51 147 1
51 167 1
51 172 1
51 178 1
51 179 1
51 182 1
51 185 1
51 186 1
51 195 1
51 200 1
51 202 1
51 208 1
51 209 1
51 223 1
51 235 1
51 240 1
51 246 1
51 250 1
51 254 1
51 258 1
51 259 1
51 262 1
51 263 1
51 274 1
52 54 1
52 63 1
52 73 1
52 76 1
52 79 1
52 87 1
52 93 1
52 98 1
52 100 1
52 106 1
52 111 1
52 115 1
52 123 1
52 143 1
52 149 1
52 161 1
52 162 1
52 176 1
52 183 1
52 194 1
52 197 1
52 205 1
52 211 1
52 220 1
52 235 1
52 260 1
52 266 1
52 271 1
53 55 1
53 57 1
53 101 1
53 103 1
53 105 1
53 128 1
53 152 1
53 188 1
53 190 1
53 192 1
53 196 1
53 204 1
53 241 1
53 249 1
53 257 1
54 59 1
54 65 1
54 73 1
54 76 1
54 83 1
54 87 1
54 91 1
54 92 1
54 100 1
54 104 1
54 106 1
54 115 1
54 120 1
54 123 1
54 124 1
54 131 1
54 133 1
54 136 1
54 143 1
54 161 1
54 162 1
54 168 1
54 176 1
54 178 1
54 180 1
54 189 1
54 203 1
54 205 1
54 209 1
54 211 1
54 218 1
54 219 1
54 220 1
54 231 1
54 235 1
54 250 1
54 263 1
54 271 1
55 68 1
55 84 1
55 87 1
55 94 1
55 95 1
55 101 1
55 103 1
55 129 1
55 132 1
55 144 1
55 152 1
55 158 1
55 167 1
55 172 1
55 178 1
55 180 1
55 182 1
55 185 1
55 196 1
55 202 1
55 213 1
55 218 1
55 223 1
55 226 1
55 235 1
55 241 1
55 247 1
55 257 1
55 262 1
55 263 1
55 269 1
55 272 1
55 276 1
56 64 1
56 68 1
56 107 1
56 110 1
56 115 1
56 124 1
56 138 1
56 149 1
56 152 1
56 154 1
56 156 1
56 169 1
56 172 1
56 173 1
56 178 1
56 180 1
56 183 1
56 185 1
56 190 1
56 191 1
56 203 1
56 208 1
56 222 1
56 229 1
56 231 1
56 249 1
57 75 1
57 88 1
57 89 1
57 103 1
57 105 1
57 124 1
57 128 1
57 130 1
57 133 1
57 168 1
57 178 1
57 179 1
57 190 1
57 195 1
57 196 1
57 198 1
57 204 1
57 208 1
57 212 1
57 217 1
57 219 1
57 228 1
57 247 1
57 249 1
57 254 1
58 78 1
58 91 1
58 93 1
58 107 1
58 108 1
58 110 1
58 113 1
58 119 1
58 120 1
58 122 1
58 138 1
58 141 1
58 143 1
58 149 1
58 155 1
58 161 1
58 162 1
58 164 1
58 173 1
58 176 1
58 180 1
58 184 1
58 189 1
58 193 1
58 210 1
58 215 1
58 216 1
58 218 1
58 220 1
58 226 1
58 229 1
58 237 1
58 243 1
58 270 1
58 275 1
59 67 1
59 87 1
59 95 1
59 119 1
59 120 1
59 138 1
59 150 1
59 203 1
59 205 1
59 222 1
59 225 1
59 226 1
59 232 1
59 239 1
59 265 1
59 274 1
60 61 1
60 62 1
60 70 1
60 71 1
60 82 1
60 94 1
60 104 1
60 118 1
60 137 1
60 145 1
60 174 1
60 175 1
60 181 1
60 184 1
60 186 1
60 200 1
60 202 1
60 206 1
60 210 1
60 216 1
60 233 1
60 242 1
60 243 1
60 245 1
60 246 1
60 253 1
60 259 1
60 262 1
61 66 1
61 72 1
61 81 1
61 82 1
61 85 1
61 96 1
61 97 1
61 101 1
61 129 1
61 151 1
61 158 1
61 177 1
61 184 1
61 200 1
61 202 1
61 206 1
61 210 1
61 224 1
61 241 1
61 242 1
61 251 1
61 266 1
61 269 1
62 70 1
62 100 1
62 131 1
62 140 1
62 145 1
62 147 1
62 151 1
62 153 1
62 177 1
62 184 1
62 201 1
62 210 1
62 211 1
62 214 1
62 264 1
62 268 1
63 69 1
63 79 1
63 81 1
63 99 1
63 103 1
63 109 1
63 111 1
63 112 1
63 115 1
63 117 1
63 126 1
63 134 1
63 152 1
63 159 1
63 178 1
63 183 1
63 190 1
63 192 1
63 194 1
63 197 1
63 199 1
63 206 1
63 218 1
63 219 1
63 225 1
63 247 1
63 251 1
63 263 1
63 266 1
64 69 1
64 79 1
64 109 1
64 110 1
64 111 1
64 127 1
64 135 1
64 149 1
64 152 1
64 154 1
64 156 1
64 163 1
64 166 1
64 169 1
64 172 1
64 182 1
64 183 1
64 188 1
64 190 1
64 191 1
64 197 1
64 207 1
64 208 1
64 213 1
64 217 1
64 238 1
64 240 1
64 256 1
64 270 1
65 67 1
65 84 1
65 87 1
65 94 1
65 95 1
65 100 1
65 104 1
65 108 1
65 116 1
65 124 1
65 131 1
65 133 1
65 140 1
65 145 1
65 146 1
65 168 1
65 180 1
65 189 1
65 195 1
65 198 1
65 209 1
65 210 1
65 222 1
65 223 1
65 226 1
65 239 1
65 245 1
65 250 1
65 261 1
65 265 1
65 271 1
66 72 1
66 82 1
66 87 1
66 93 1
66 97 1
66 104 1
66 110 1
66 119 1
66 145 1
66 148 1
66 151 1
66 158 1
66 160 1
66 176 1
66 177 1
66 180 1
66 184 1
66 189 1
66 205 1
66 210 1
66 218 1
66 224 1
66 226 1
66 232 1
66 242 1
66 243 1
66 255 1
66 277 1
67 68 1
67 74 1
67 75 1
67 95 1
67 113 1
67 116 1
67 131 1
67 139 1
67 140 1
67 150 1
67 155 1
67 168 1
67 195 1
67 198 1
67 203 1
67 209 1
67 210 1
67 214 1
67 222 1
67 224 1
67 239 1
67 241 1
67 244 1
67 252 1
67 254 1
67 261 1
67 264 1
67 265 1
67 273 1
68 75 1
68 95 1
68 107 1
68 110 1
68 119 1
68 148 1
68 150 1
68 152 1
68 154 1
68 155 1
68 167 1
68 171 1
68 172 1
68 173 1
68 191 1
68 202 1
68 210 1
68 213 1
68 222 1
68 224 1
68 226 1
68 229 1
68 239 1
68 241 1
68 247 1
68 248 1
68 255 1
68 261 1
68 265 1
68 267 1
68 269 1
68 276 1
69 70 1
69 79 1
69 81 1
69 85 1
69 88 1
69 92 1
69 96 1
69 99 1
69 101 1
69 103 1
69 109 1
69 111 1
69 117 1
69 119 1
69 121 1
69 127 1
69 130 1
69 134 1
69 149 1
69 150 1
69 151 1
69 153 1
69 154 1
69 163 1
69 179 1
69 186 1
69 199 1
69 201 1
69 206 1
69 219 1
69 225 1
69 232 1
69 233 1
69 244 1
69 247 1
69 259 1
69 263 1
69 266 1
70 85 1
70 88 1
70 92 1
70 103 1
70 112 1
70 116 1
70 127 1
70 130 1
70 140 1
70 147 1
70 151 1
70 153 1
70 184 1
70 186 1
70 195 1
70 200 1
70 201 1
70 206 1
70 219 1
70 233 1
70 253 1
70 254 1
70 259 1
70 264 1
70 266 1
71 76 1
71 86 1
71 90 1
71 94 1
71 102 1
71 108 1
71 116 1
71 118 1
71 128 1
71 133 1
71 137 1
71 141 1
71 152 1
71 174 1
71 180 1
71 189 1
71 196 1
71 198 1
71 202 1
71 215 1
71 218 1
71 230 1
71 235 1
71 245 1
71 257 1
71 258 1
71 260 1
71 262 1
71 271 1
72 77 1
72 80 1
72 93 1
72 96 1
72 97 1
72 98 1
72 101 1
72 119 1
72 122 1
72 126 1
72 134 1
72 149 1
72 151 1
72 157 1
72 158 1
72 160 1
72 164 1
72 173 1
72 176 1
72 177 1
72 184 1
72 187 1
72 188 1
72 192 1
72 194 1
72 197 1
72 206 1
72 210 1
72 224 1
72 232 1
72 249 1
72 251 1
72 255 1
72 277 1
73 76 1
73 78 1
73 79 1
73 87 1
73 95 1
73 111 1
73 115 1
73 120 1
73 133 1
73 136 1
73 152 1
73 159 1
73 163 1
73 190 1
73 203 1
73 207 1
73 208 1
73 212 1
73 218 1
73 220 1
73 235 1
73 256 1
73 260 1
73 270 1
73 274 1
74 75 1
74 113 1
74 119 1
74 121 1
74 146 1
74 157 1
74 160 1
74 167 1
74 179 1
74 181 1
74 184 1
74 186 1
74 189 1
74 193 1
74 204 1
74 210 1
74 214 1
74 225 1
74 226 1
74 233 1
74 241 1
74 243 1
74 246 1
74 247 1
74 254 1
74 255 1
74 265 1
74 267 1
74 269 1
74 273 1
74 276 1
75 113 1
75 147 1
75 150 1
75 154 1
75 156 1
75 157 1
75 167 1
75 170 1
75 171 1
75 172 1
75 179 1
75 201 1
75 204 1
75 208 1
75 222 1
75 223 1
75 225 1
75 228 1
75 234 1
75 236 1
75 240 1
75 241 1
75 244 1
75 247 1
75 248 1
75 254 1
75 255 1
75 264 1
75 267 1
75 268 1
75 269 1
75 273 1
76 79 1
76 86 1
76 87 1
76 92 1
76 100 1
76 104 1
76 106 1
76 111 1
76 112 1
76 115 1
76 118 1
76 133 1
76 136 1
76 143 1
76 161 1
76 163 1
76 176 1
76 205 1
76 218 1
76 219 1
76 220 1
76 235 1
76 256 1
76 258 1
76 260 1
76 266 1
76 271 1
77 90 1
77 93 1
77 98 1
77 101 1
77 102 1
77 147 1
77 158 1
77 182 1
77 187 1
77 188 1
77 200 1
77 210 1
77 227 1
77 236 1
77 241 1
77 244 1
77 248 1
77 249 1
77 255 1
78 81 1
78 109 1
78 110 1
78 129 1
78 141 1
78 152 1
78 159 1
78 165 1
78 173 1
78 191 1
78 197 1
78 218 1
78 226 1
78 238 1
78 241 1
78 242 1
78 246 1
78 251 1
78 270 1
78 274 1
78 276 1
79 80 1
79 83 1
79 85 1
79 88 1
79 93 1
79 96 1
79 109 1
79 110 1
79 111 1
79 112 1
79 114 1
79 117 1
79 121 1
79 127 1
79 149 1
79 151 1
79 153 1
79 159 1
79 163 1
79 164 1
79 166 1
79 183 1
79 187 1
79 188 1
79 192 1
79 194 1
79 197 1
79 199 1
79 206 1
79 207 1
79 217 1
79 219 1
79 220 1
79 221 1
79 225 1
79 228 1
79 235 1
79 237 1
79 238 1
79 244 1
79 247 1
79 251 1
79 256 1
79 260 1
79 266 1
79 270 1
80 93 1
80 96 1
80 98 1
80 107 1
80 149 1
80 153 1
80 157 1
80 164 1
80 170 1
80 171 1
80 184 1
80 187 1
80 193 1
80 194 1
80 216 1
80 221 1
80 234 1
80 236 1
80 275 1
81 85 1
81 96 1
81 99 1
81 109 1
81 129 1
81 134 1
81 139 1
81 150 1
81 151 1
81 159 1
81 163 1
81 184 1
81 186 1
81 199 1
81 225 1
81 226 1
81 241 1
81 242 1
81 246 1
81 247 1
81 266 1
81 274 1
81 276 1
82 87 1
82 97 1
82 104 1
82 111 1
82 118 1
82 129 1
82 145 1
82 163 1
82 174 1
82 202 1
82 205 1
82 218 1
82 226 1
82 235 1
82 242 1
82 260 1
82 262 1
82 266 1
82 272 1
83 104 1
83 115 1
83 121 1
83 127 1
83 136 1
83 141 1
83 142 1
83 162 1
83 166 1
83 178 1
83 179 1
83 191 1
83 192 1
83 196 1
83 199 1
83 208 1
83 218 1
83 219 1
83 221 1
83 225 1
83 228 1
83 238 1
83 247 1
83 250 1
83 256 1
83 263 1
83 272 1
83 276 1
84 94 1
84 107 1
84 108 1
84 124 1
84 146 1
84 162 1
84 167 1
84 180 1
84 189 1
84 196 1
84 198 1
84 210 1
84 223 1
84 245 1
84 249 1
84 262 1
84 265 1
84 267 1
85 86 1
85 96 1
85 112 1
85 114 1
85 116 1
85 125 1
85 139 1
85 151 1
85 153 1
85 155 1
85 159 1
85 163 1
85 165 1
85 169 1
85 186 1
85 190 1
85 194 1
85 200 1
85 203 1
85 207 1
85 212 1
85 217 1
85 220 1
85 224 1
85 227 1
85 231 1
85 234 1
85 237 1
85 239 1
85 241 1
85 242 1
85 244 1
85 251 1
85 252 1
85 254 1
85 256 1
85 259 1
85 261 1
85 264 1
85 266 1
85 269 1
85 270 1
85 278 1
86 95 1
86 116 1
86 133 1
86 136 1
86 153 1
86 156 1
86 161 1
86 166 1
86 169 1
86 207 1
86 208 1
86 209 1
86 212 1
86 215 1
86 234 1
86 235 1
86 252 1
86 256 1
86 258 1
86 264 1
86 271 1
86 278 1
87 92 1
87 94 1
87 95 1
87 99 1
87 100 1
87 104 1
87 106 1
87 111 1
87 115 1
87 120 1
87 129 1
87 131 1
87 133 1
87 136 1
87 143 1
87 144 1
87 152 1
87 163 1
87 179 1
87 182 1
87 189 1
87 190 1
87 200 1
87 202 1
87 205 1
87 210 1
87 218 1
87 219 1
87 226 1
87 235 1
87 250 1
87 260 1
87 263 1
87 266 1
87 272 1
87 274 1
87 277 1
88 89 1
88 98 1
88 103 1
88 105 1
88 112 1
88 117 1
88 130 1
88 147 1
88 166 1
88 170 1
88 182 1
88 194 1
88 195 1
88 200 1
88 201 1
88 206 1
88 212 1
88 217 1
88 219 1
88 221 1
88 234 1
88 253 1
88 258 1
89 98 1
89 102 1
89 105 1
89 107 1
89 123 1
89 124 1
89 140 1
89 147 1
89 168 1
89 187 1
89 194 1
89 198 1
89 211 1
89 227 1
89 228 1
89 234 1
89 236 1
89 249 1
89 271 1
90 93 1
90 102 1
90 106 1
90 107 1
90 110 1
90 122 1
90 123 1
90 125 1
90 132 1
90 148 1
90 152 1
90 158 1
90 162 1
90 169 1
90 176 1
90 180 1
90 183 1
90 187 1
90 188 1
90 189 1
90 197 1
90 202 1
90 207 1
90 215 1
90 227 1
90 229 1
90 230 1
90 235 1
90 245 1
90 249 1
90 260 1
90 270 1
90 271 1
91 108 1
91 113 1
91 120 1
91 136 1
91 141 1
91 153 1
91 161 1
91 181 1
91 184 1
91 189 1
91 193 1
91 199 1
91 209 1
91 210 1
91 214 1
91 225 1
91 228 1
91 237 1
91 243 1
91 252 1
92 99 1
92 103 1
92 104 1
92 112 1
92 128 1
92 130 1
92 131 1
92 133 1
92 134 1
92 136 1
92 179 1
92 181 1
92 186 1
92 195 1
92 219 1
92 225 1
92 250 1
92 263 1
93 96 1
93 97 1
93 98 1
93 110 1
93 119 1
93 123 1
93 142 1
93 145 1
93 146 1
93 149 1
93 152 1
93 160 1
93 162 1
93 164 1
93 173 1
93 176 1
93 187 1
93 188 1
93 192 1
93 194 1
93 197 1
93 211 1
93 227 1
93 230 1
93 249 1
93 251 1
93 270 1
93 275 1
93 277 1
94 95 1
94 104 1
94 108 1
94 128 1
94 129 1
94 133 1
94 141 1
94 144 1
94 148 1
94 152 1
94 167 1
94 174 1
94 180 1
94 189 1
94 196 1
94 198 1
94 202 1
94 210 1
94 218 1
94 226 1
94 241 1
94 245 1
94 257 1
94 262 1
94 265 1
95 116 1
95 133 1
95 136 1
95 139 1
95 144 1
95 148 1
95 152 1
95 172 1
95 179 1
95 182 1
95 190 1
95 202 1
95 203 1
95 207 1
95 208 1
95 209 1
95 212 1
95 213 1
95 222 1
95 226 1
95 229 1
95 235 1
95 239 1
95 241 1
95 242 1
95 254 1
95 265 1
95 274 1
95 276 1
96 97 1
96 101 1
96 109 1
96 129 1
96 149 1
96 151 1
96 157 1
96 159 1
96 164 1
96 165 1
96 184 1
96 187 1
96 188 1
96 192 1
96 197 1
96 206 1
96 221 1
96 224 1
96 233 1
96 241 1
96 242 1
96 246 1
96 247 1
96 251 1
96 255 1
96 269 1
96 270 1
96 276 1
96 278 1
97 101 1
97 104 1
97 111 1
97 130 1
97 132 1
97 142 1
97 145 1
97 146 1
97 160 1
97 197 1
97 206 1
97 211 1
97 262 1
97 272 1
97 277 1
98 102 1
98 105 1
98 107 1
98 110 1
98 112 1
98 121 1
98 123 1
98 126 1
98 128 1
98 142 1
98 145 1
98 162 1
98 164 1
98 173 1
98 175 1
98 187 1
98 188 1
98 192 1
98 193 1
98 194 1
98 197 1
98 198 1
98 206 1
98 210 1
98 211 1
98 219 1
98 221 1
98 227 1
98 230 1
98 236 1
98 249 1
98 251 1
98 275 1
99 103 1
99 129 1
99 134 1
99 144 1
99 263 1
99 266 1
100 104 1
100 131 1
100 145 1
100 161 1
100 176 1
100 205 1
100 211 1
100 250 1
100 268 1
100 271 1
101 103 1
101 111 1
101 117 1
101 129 1
101 132 1
101 144 1
101 147 1
101 158 1
101 182 1
101 188 1
101 200 1
101 202 1
101 206 1
101 241 1
101 253 1
101 257 1
101 266 1
101 269 1
102 105 1
102 106 1
102 107 1
102 110 1
102 114 1
102 122 1
102 123 1
102 125 1
102 137 1
102 140 1
102 158 1
102 162 1
102 168 1
102 187 1
102 188 1
102 189 1
102 198 1
102 215 1
102 227 1
102 230 1
102 231 1
102 236 1
102 245 1
102 249 1
102 271 1
103 111 1
103 117 1
103 130 1
103 134 1
103 144 1
103 147 1
103 172 1
103 178 1
103 179 1
103 182 1
103 185 1
103 190 1
103 195 1
103 200 1
103 206 1
103 219 1
103 223 1
103 225 1
103 240 1
103 241 1
103 247 1
103 248 1
103 253 1
103 263 1
103 266 1
104 118 1
104 128 1
104 129 1
104 130 1
104 131 1
104 133 1
104 136 1
104 141 1
104 142 1
104 145 1
104 146 1
104 160 1
104 162 1
104 167 1
104 174 1
104 178 1
104 179 1
104 180 1
104 181 1
104 189 1
104 196 1
104 206 1
104 210 1
104 218 1
104 219 1
104 226 1
104 246 1
104 250 1
104 262 1
104 263 1
104 265 1
104 272 1
104 277 1
105 107 1
105 121 1
105 128 1
105 137 1
105 142 1
105 170 1
105 175 1
105 187 1
105 188 1
105 192 1
105 196 1
105 198 1
105 204 1
105 206 1
105 219 1
105 221 1
105 230 1
105 236 1
105 249 1
105 253 1
106 114 1
106 115 1
106 120 1
106 124 1
106 125 1
106 133 1
106 140 1
106 143 1
106 148 1
106 158 1
106 169 1
106 176 1
106 177 1
106 180 1
106 182 1
106 194 1
106 200 1
106 203 1
106 205 1
106 218 1
106 220 1
106 227 1
106 231 1
106 235 1
106 239 1
106 261 1
106 271 1
107 108 1
107 110 1
107 113 1
107 119 1
107 123 1
107 124 1
107 135 1
107 138 1
107 141 1
107 152 1
107 156 1
107 162 1
107 164 1
107 170 1
107 171 1
107 173 1
107 180 1
107 187 1
107 191 1
107 193 1
107 196 1
107 198 1
107 204 1
107 215 1
107 228 1
107 229 1
107 230 1
107 234 1
107 236 1
107 249 1
107 267 1
107 275 1
108 113 1
108 124 1
108 128 1
108 133 1
108 141 1
108 161 1
108 180 1
108 189 1
108 191 1
108 193 1
108 196 1
108 198 1
108 209 1
108 212 1
108 215 1
108 229 1
108 243 1
108 245 1
108 265 1
108 271 1
108 275 1
109 110 1
109 121 1
109 129 1
109 149 1
109 152 1
109 159 1
109 164 1
109 165 1
109 173 1
109 184 1
109 187 1
109 188 1
109 191 1
109 192 1
109 197 1
109 199 1
109 221 1
109 225 1
109 238 1
109 241 1
109 246 1
109 247 1
109 251 1
109 270 1
109 276 1
110 119 1
110 123 1
110 125 1
110 132 1
110 135 1
110 138 1
110 148 1
110 149 1
110 152 1
110 154 1
110 156 1
110 160 1
110 164 1
110 169 1
110 171 1
110 173 1
110 176 1
110 180 1
110 183 1
110 187 1
110 188 1
110 191 1
110 197 1
110 207 1
110 213 1
110 215 1
110 220 1
110 224 1
110 226 1
110 229 1
110 230 1
110 232 1
110 238 1
110 239 1
110 242 1
110 243 1
110 249 1
110 255 1
110 270 1
110 275 1
110 276 1
111 117 1
111 127 1
111 130 1
111 149 1
111 154 1
111 163 1
111 182 1
111 183 1
111 194 1
111 197 1
111 205 1
111 206 1
111 235 1
111 260 1
111 263 1
111 266 1
112 114 1
112 117 1
112 127 1
112 128 1
112 133 1
112 153 1
112 159 1
112 175 1
112 194 1
112 206 1
112 219 1
112 220 1
112 221 1
112 251 1
112 256 1
112 266 1
112 278 1
113 121 1
113 128 1
113 141 1
113 155 1
113 165 1
113 175 1
113 181 1
113 184 1
113 186 1
113 189 1
113 193 1
113 198 1
113 204 1
113 210 1
113 212 1
113 214 1
113 226 1
113 228 1
113 241 1
113 246 1
113 252 1
113 254 1
113 265 1
113 267 1
113 273 1
113 278 1
114 117 1
114 125 1
114 133 1
114 140 1
114 143 1
114 144 1
114 158 1
114 177 1
114 190 1
114 194 1
114 200 1
114 212 1
114 220 1
114 227 1
114 231 1
114 235 1
114 251 1
114 257 1
114 266 1
115 120 1
115 124 1
115 126 1
115 133 1
115 138 1
115 143 1
115 152 1
115 162 1
115 173 1
115 176 1
115 178 1
115 180 1
115 183 1
115 185 1
115 190 1
115 197 1
115 203 1
115 205 1
115 218 1
115 219 1
115 231 1
115 235 1
115 249 1
115 250 1
115 263 1
116 136 1
116 140 1
116 156 1
116 171 1
116 174 1
116 179 1
116 182 1
116 195 1
116 200 1
116 202 1
116 208 1
116 209 1
116 215 1
116 222 1
116 235 1
116 239 1
116 240 1
116 253 1
116 254 1
116 258 1
116 259 1
116 262 1
116 264 1
116 265 1
116 268 1
117 147 1
117 182 1
117 183 1
117 188 1
117 190 1
117 194 1
117 197 1
117 200 1
117 206 1
117 217 1
117 227 1
117 251 1
117 266 1
118 128 1
118 133 1
118 141 1
118 142 1
118 145 1
118 161 1
118 174 1
118 175 1
118 176 1
118 189 1
118 196 1
118 215 1
118 216 1
118 218 1
118 219 1
118 260 1
118 262 1
118 271 1
118 275 1
119 138 1
119 141 1
119 146 1
119 149 1
119 154 1
119 160 1
119 162 1
119 164 1
119 173 1
119 179 1
119 193 1
119 201 1
119 222 1
119 225 1
119 226 1
119 232 1
119 246 1
119 250 1
119 255 1
119 267 1
119 275 1
119 276 1
119 277 1
120 136 1
120 138 1
120 143 1
120 161 1
120 176 1
120 180 1
120 203 1
120 205 1
120 209 1
120 218 1
120 220 1
120 237 1
121 128 1
121 141 1
121 142 1
121 146 1
121 162 1
121 165 1
121 167 1
121 175 1
121 179 1
121 181 1
121 184 1
121 186 1
121 189 1
121 191 1
121 192 1
121 193 1
121 196 1
121 199 1
121 204 1
121 219 1
121 221 1
121 225 1
121 228 1
121 233 1
121 238 1
121 241 1
121 246 1
121 247 1
121 272 1
121 276 1
121 278 1
122 125 1
122 143 1
122 155 1
122 158 1
122 164 1
122 173 1
122 176 1
122 180 1
122 189 1
122 192 1
122 194 1
122 198 1
122 210 1
122 218 1
122 227 1
122 231 1
122 241 1
122 249 1
122 251 1
122 257 1
122 261 1
122 265 1
123 124 1
123 142 1
123 145 1
123 147 1
123 154 1
123 156 1
123 162 1
123 182 1
123 211 1
123 215 1
123 223 1
123 230 1
123 240 1
123 249 1
123 258 1
123 271 1
123 275 1
124 126 1
124 133 1
124 152 1
124 162 1
124 168 1
124 173 1
124 178 1
124 180 1
124 185 1
124 189 1
124 190 1
124 196 1
124 198 1
124 203 1
124 209 1
124 223 1
124 227 1
124 228 1
124 231 1
124 248 1
124 249 1
124 250 1
124 271 1
125 140 1
125 151 1
125 153 1
125 155 1
125 158 1
125 165 1
125 169 1
125 177 1
125 187 1
125 202 1
125 207 1
125 213 1
125 215 1
125 224 1
125 227 1
125 229 1
125 231 1
125 234 1
125 237 1
125 244 1
125 252 1
125 264 1
125 269 1
125 270 1
125 278 1
126 134 1
126 143 1
126 164 1
126 173 1
126 190 1
126 192 1
126 194 1
126 199 1
126 210 1
126 227 1
126 231 1
126 248 1
126 249 1
127 130 1
127 149 1
127 154 1
127 160 1
127 163 1
127 166 1
127 167 1
127 174 1
127 179 1
127 186 1
127 201 1
127 211 1
127 219 1
127 221 1
127 232 1
127 233 1
127 238 1
127 240 1
127 246 1
127 256 1
127 259 1
127 262 1
127 268 1
128 133 1
128 137 1
128 141 1
128 162 1
128 165 1
128 168 1
128 175 1
128 180 1
128 181 1
128 189 1
128 191 1
128 192 1
128 195 1
128 196 1
128 198 1
128 204 1
128 212 1
128 218 1
128 219 1
128 257 1
128 278 1
129 144 1
129 158 1
129 159 1
129 165 1
129 180 1
129 181 1
129 184 1
129 192 1
129 202 1
129 210 1
129 218 1
129 226 1
129 241 1
129 242 1
129 246 1
129 251 1
129 257 1
129 272 1
129 274 1
129 276 1
130 134 1
130 142 1
130 145 1
130 146 1
130 147 1
130 160 1
130 178 1
130 179 1
130 182 1
130 195 1
130 196 1
130 201 1
130 206 1
130 211 1
130 219 1
130 223 1
130 225 1
130 240 1
130 250 1
130 253 1
130 258 1
130 262 1
130 263 1
130 272 1
131 134 1
131 140 1
131 145 1
131 146 1
131 168 1
131 181 1
131 184 1
131 189 1
131 195 1
131 198 1
131 210 1
131 214 1
131 225 1
131 250 1
131 261 1
131 265 1
132 152 1
132 182 1
132 183 1
132 188 1
132 197 1
132 202 1
132 213 1
132 230 1
132 262 1
133 136 1
133 141 1
133 144 1
133 152 1
133 168 1
133 178 1
133 180 1
133 189 1
133 190 1
133 191 1
133 195 1
133 196 1
133 198 1
133 203 1
133 207 1
133 208 1
133 209 1
133 212 1
133 218 1
133 219 1
133 231 1
133 235 1
133 257 1
133 258 1
133 271 1
134 150 1
134 199 1
134 210 1
134 219 1
134 222 1
134 225 1
134 244 1
134 247 1
134 248 1
134 249 1
134 250 1
134 263 1
134 277 1
135 152 1
135 156 1
135 166 1
135 167 1
135 170 1
135 171 1
135 174 1
135 188 1
135 191 1
135 197 1
135 213 1
135 215 1
135 230 1
135 233 1
135 238 1
135 240 1
135 262 1
135 270 1
135 275 1
136 141 1
136 161 1
136 179 1
136 186 1
136 208 1
136 209 1
136 212 1
136 218 1
136 219 1
136 246 1
136 254 1
136 256 1
136 259 1
136 274 1
137 175 1
137 200 1
137 202 1
137 253 1
137 278 1
138 149 1
138 164 1
138 173 1
138 199 1
138 222 1
138 225 1
138 275 1
139 144 1
139 150 1
139 151 1
139 155 1
139 159 1
139 165 1
139 190 1
139 200 1
139 203 1
139 212 1
139 222 1
139 224 1
139 231 1
139 237 1
139 239 1
139 241 1
139 244 1
139 247 1
139 252 1
139 254 1
139 261 1
139 264 1
140 147 1
140 158 1
140 168 1
140 177 1
140 195 1
140 200 1
140 227 1
140 231 1
140 239 1
140 244 1
140 253 1
140 261 1
140 264 1
140 271 1
141 142 1
141 161 1
141 162 1
141 165 1
141 175 1
141 181 1
141 184 1
141 189 1
141 191 1
141 193 1
141 196 1
141 204 1
141 212 1
141 216 1
141 218 1
141 219 1
141 238 1
141 243 1
141 246 1
141 272 1
141 275 1
141 276 1
141 278 1
142 145 1
142 146 1
142 160 1
142 162 1
142 167 1
142 175 1
142 179 1
142 192 1
142 196 1
142 197 1
142 206 1
142 211 1
142 218 1
142 219 1
142 221 1
142 230 1
142 238 1
142 262 1
142 272 1
142 275 1
143 164 1
143 173 1
143 176 1
143 177 1
143 180 1
143 189 1
143 192 1
143 194 1
143 205 1
143 210 1
143 218 1
143 220 1
143 231 1
143 237 1
143 251 1
144 152 1
144 158 1
144 182 1
144 190 1
144 195 1
144 200 1
144 202 1
144 212 1
144 231 1
144 235 1
144 241 1
144 257 1
144 261 1
145 146 1
145 160 1
145 161 1
145 162 1
145 174 1
145 176 1
145 181 1
145 184 1
145 189 1
145 206 1
145 210 1
145 211 1
145 215 1
145 226 1
145 243 1
145 245 1
145 262 1
145 265 1
145 271 1
145 275 1
146 160 1
146 162 1
146 167 1
146 179 1
146 189 1
146 196 1
146 206 1
146 210 1
146 211 1
146 226 1
146 238 1
146 243 1
146 246 1
146 250 1
146 262 1
146 265 1
146 267 1
146 272 1
146 276 1
146 277 1
147 154 1
147 156 1
147 171 1
147 182 1
147 185 1
147 195 1
147 200 1
147 201 1
147 206 1
147 211 1
147 219 1
147 223 1
147 227 1
147 234 1
147 236 1
147 240 1
147 244 1
147 248 1
147 253 1
147 258 1
147 262 1
147 264 1
148 158 1
148 171 1
148 174 1
148 180 1
148 182 1
148 200 1
148 202 1
148 205 1
148 210 1
148 213 1
148 215 1
148 224 1
148 226 1
148 229 1
148 239 1
148 241 1
148 242 1
148 243 1
148 245 1
148 265 1
149 151 1
149 154 1
149 156 1
149 157 1
149 160 1
149 163 1
149 164 1
149 169 1
149 187 1
149 194 1
149 197 1
149 199 1
149 201 1
149 217 1
149 220 1
149 227 1
149 232 1
149 234 1
149 238 1
149 244 1
149 255 1
149 256 1
149 270 1
149 275 1
150 151 1
150 155 1
150 184 1
150 199 1
150 203 1
150 210 1
150 214 1
150 222 1
150 224 1
150 225 1
150 226 1
150 237 1
150 239 1
150 241 1
150 244 1
150 247 1
150 248 1
150 261 1
151 153 1
151 157 1
151 159 1
151 163 1
151 169 1
151 177 1
151 184 1
151 186 1
151 194 1
151 199 1
151 200 1
151 201 1
151 210 1
151 214 1
151 220 1
151 224 1
151 226 1
151 227 1
151 231 1
151 232 1
151 237 1
151 239 1
151 242 1
151 244 1
151 255 1
151 259 1
151 261 1
151 264 1
151 266 1
151 268 1
152 172 1
152 173 1
152 178 1
152 180 1
152 183 1
152 185 1
152 188 1
152 190 1
152 191 1
152 192 1
152 196 1
152 197 1
152 202 1
152 203 1
152 208 1
152 213 1
152 218 1
152 229 1
152 230 1
152 235 1
152 249 1
152 257 1
152 260 1
152 263 1
152 272 1
152 276 1
153 159 1
153 161 1
153 169 1
153 175 1
153 184 1
153 186 1
153 194 1
153 201 1
153 212 1
153 214 1
153 216 1
153 220 1
153 221 1
153 227 1
153 231 1
153 233 1
153 234 1
153 237 1
153 252 1
153 256 1
153 259 1
153 264 1
153 268 1
153 271 1
153 278 1
154 156 1
154 160 1
154 163 1
154 169 1
154 171 1
154 172 1
154 182 1
154 185 1
154 201 1
154 211 1
154 213 1
154 222 1
154 223 1
154 232 1
154 239 1
154 240 1
154 244 1
154 255 1
154 264 1
154 268 1
155 164 1
155 165 1
155 184 1
155 203 1
155 210 1
155 222 1
155 224 1
155 226 1
155 229 1
155 231 1
155 237 1
155 241 1
155 252 1
155 261 1
155 265 1
156 161 1
156 166 1
156 169 1
156 171 1
156 201 1
156 209 1
156 211 1
156 215 1
156 223 1
156 234 1
156 239 1
156 240 1
156 264 1
156 268 1
156 271 1
156 275 1
157 160 1
157 170 1
157 171 1
157 184 1
157 201 1
157 233 1
157 234 1
157 236 1
157 255 1
157 273 1
158 176 1
158 177 1
158 184 1
158 194 1
158 200 1
158 202 1
158 210 1
158 224 1
158 227 1
158 231 1
158 239 1
158 241 1
158 244 1
158 251 1
158 257 1
158 261 1
158 265 1
159 163 1
159 165 1
159 190 1
159 199 1
159 203 1
159 212 1
159 217 1
159 220 1
159 221 1
159 231 1
159 237 1
159 247 1
159 251 1
159 256 1
159 266 1
159 270 1
159 278 1
160 167 1
160 171 1
160 174 1
160 179 1
160 201 1
160 206 1
160 211 1
160 222 1
160 225 1
160 232 1
160 233 1
160 238 1
160 243 1
160 246 1
160 250 1
160 255 1
160 262 1
160 267 1
160 268 1
160 275 1
160 276 1
160 277 1
161 169 1
161 176 1
161 189 1
161 209 1
161 215 1
161 216 1
161 220 1
161 243 1
161 256 1
161 264 1
161 268 1
161 271 1
161 275 1
162 173 1
162 175 1
162 178 1
162 180 1
162 189 1
162 191 1
162 192 1
162 193 1
162 196 1
162 198 1
162 211 1
162 215 1
162 218 1
162 219 1
162 230 1
162 238 1
162 249 1
162 250 1
162 263 1
162 272 1
162 275 1
162 276 1
163 205 1
163 207 1
163 220 1
163 232 1
163 235 1
163 242 1
163 256 1
163 259 1
163 260 1
163 266 1
163 270 1
163 274 1
164 173 1
164 187 1
164 189 1
164 192 1
164 193 1
164 194 1
164 199 1
164 210 1
164 237 1
164 249 1
164 270 1
164 275 1
165 175 1
165 181 1
165 184 1
165 190 1
165 203 1
165 204 1
165 212 1
165 231 1
165 241 1
165 251 1
165 257 1
165 269 1
165 270 1
165 278 1
166 170 1
166 208 1
166 212 1
166 217 1
166 221 1
166 234 1
166 238 1
166 240 1
166 256 1
166 258 1
167 170 1
167 171 1
167 172 1
167 174 1
167 178 1
167 179 1
167 186 1
167 191 1
167 196 1
167 204 1
167 208 1
167 213 1
167 223 1
167 233 1
167 238 1
167 240 1
167 241 1
167 246 1
167 247 1
167 253 1
167 254 1
167 262 1
167 267 1
167 269 1
167 272 1
167 276 1
168 180 1
168 195 1
168 198 1
168 209 1
168 212 1
168 228 1
168 231 1
168 249 1
168 252 1
168 261 1
168 271 1
169 187 1
169 203 1
169 207 1
169 209 1
169 215 1
169 217 1
169 220 1
169 227 1
169 229 1
169 231 1
169 234 1
169 237 1
169 239 1
169 244 1
169 252 1
169 264 1
169 270 1
169 271 1
170 171 1
170 187 1
170 188 1
170 204 1
170 212 1
170 217 1
170 221 1
170 233 1
170 234 1
170 236 1
170 253 1
170 255 1
170 269 1
170 270 1
170 273 1
170 278 1
171 174 1
171 187 1
171 201 1
171 211 1
171 213 1
171 215 1
171 223 1
171 224 1
171 233 1
171 234 1
171 236 1
171 239 1
171 240 1
171 243 1
171 244 1
171 245 1
171 253 1
171 255 1
171 262 1
171 264 1
171 265 1
171 267 1
171 268 1
171 269 1
171 273 1
171 275 1
172 178 1
172 179 1
172 182 1
172 183 1
172 185 1
172 190 1
172 191 1
172 208 1
172 213 1
172 222 1
172 223 1
172 240 1
172 241 1
172 247 1
172 254 1
172 263 1
172 276 1
173 176 1
173 180 1
173 189 1
173 191 1
173 192 1
173 197 1
173 210 1
173 218 1
173 229 1
173 238 1
173 249 1
173 272 1
173 275 1
173 276 1
173 277 1
174 202 1
174 213 1
174 215 1
174 216 1
174 224 1
174 229 1
174 233 1
174 238 1
174 239 1
174 240 1
174 241 1
174 242 1
174 243 1
174 245 1
174 246 1
174 259 1
174 262 1
174 265 1
174 273 1
175 181 1
175 184 1
175 189 1
175 192 1
175 206 1
175 216 1
175 218 1
175 219 1
175 221 1
175 251 1
175 278 1
176 177 1
176 180 1
176 189 1
176 194 1
176 205 1
176 210 1
176 215 1
176 216 1
176 218 1
176 220 1
176 243 1
176 251 1
176 260 1
176 270 1
176 271 1
176 275 1
177 184 1
177 194 1
177 200 1
177 205 1
177 210 1
177 220 1
177 227 1
177 231 1
177 239 1
177 244 1
177 251 1
177 261 1
177 266 1
178 179 1
178 182 1
178 183 1
178 185 1
178 190 1
178 196 1
178 208 1
178 218 1
178 219 1
178 223 1
178 240 1
178 250 1
178 258 1
178 262 1
178 263 1
179 186 1
179 195 1
179 196 1
179 204 1
179 208 1
179 219 1
179 222 1
179 223 1
179 225 1
179 233 1
179 238 1
179 240 1
179 246 1
179 247 1
179 250 1
179 254 1
179 259 1
179 263 1
179 267 1
179 272 1
179 274 1
179 276 1
180 185 1
180 189 1
180 196 1
180 198 1
180 202 1
180 203 1
180 209 1
180 210 1
180 218 1
180 226 1
180 229 1
180 231 1
180 235 1
180 241 1
180 245 1
180 249 1
180 257 1
180 265 1
180 271 1
180 277 1
181 184 1
181 186 1
181 189 1
181 192 1
181 193 1
181 198 1
181 210 1
181 214 1
181 218 1
181 219 1
181 233 1
181 241 1
181 246 1
181 265 1
181 278 1
182 183 1
182 185 1
182 195 1
182 200 1
182 202 1
182 205 1
182 211 1
182 213 1
182 223 1
182 227 1
182 235 1
182 239 1
182 240 1
182 244 1
182 248 1
182 253 1
182 258 1
182 262 1
182 263 1
183 185 1
183 188 1
183 190 1
183 197 1
183 218 1
183 230 1
183 235 1
183 258 1
183 263 1
184 186 1
184 189 1
184 193 1
184 198 1
184 201 1
184 210 1
184 214 1
184 216 1
184 221 1
184 224 1
184 226 1
184 233 1
184 241 1
184 242 1
184 243 1
184 246 1
184 259 1
184 264 1
184 265 1
184 268 1
184 273 1
184 278 1
185 190 1
185 222 1
185 223 1
185 231 1
185 248 1
185 249 1
185 263 1
186 201 1
186 214 1
186 216 1
186 219 1
186 225 1
186 233 1
186 241 1
186 242 1
186 246 1
186 247 1
186 254 1
186 259 1
186 264 1
186 274 1
186 276 1
187 188 1
187 194 1
187 197 1
187 199 1
187 217 1
187 221 1
187 227 1
187 234 1
187 236 1
187 244 1
187 249 1
187 255 1
187 269 1
187 270 1
188 192 1
188 194 1
188 197 1
188 206 1
188 213 1
188 217 1
188 221 1
188 227 1
188 230 1
188 249 1
188 251 1
188 269 1
188 270 1
189 192 1
189 193 1
189 196 1
189 198 1
189 210 1
189 214 1
189 215 1
189 216 1
189 218 1
189 219 1
189 226 1
189 243 1
189 245 1
189 246 1
189 265 1
189 271 1
189 275 1
189 277 1
190 203 1
190 207 1
190 208 1
190 212 1
190 217 1
190 227 1
190 231 1
190 235 1
190 247 1
190 248 1
190 249 1
190 257 1
190 263 1
191 196 1
191 204 1
191 208 1
191 212 1
191 213 1
191 238 1
191 276 1
192 193 1
192 194 1
192 196 1
192 197 1
192 198 1
192 206 1
192 210 1
192 218 1
192 219 1
192 221 1
192 249 1
192 251 1
192 257 1
192 272 1
193 198 1
193 199 1
193 204 1
193 210 1
193 225 1
193 228 1
193 243 1
193 249 1
193 275 1
194 197 1
194 199 1
194 206 1
194 211 1
194 219 1
194 220 1
194 227 1
194 237 1
194 244 1
194 249 1
194 251 1
194 266 1
195 200 1
195 212 1
195 253 1
195 254 1
195 261 1
196 198 1
196 204 1
196 218 1
196 219 1
196 230 1
196 249 1
196 262 1
196 272 1
197 206 1
197 213 1
197 218 1
197 221 1
197 230 1
197 238 1
197 251 1
197 260 1
197 263 1
197 270 1
197 272 1
197 276 1
198 204 1
198 210 1
198 228 1
198 245 1
198 249 1
198 261 1
198 265 1
198 271 1
199 201 1
199 219 1
199 222 1
199 225 1
199 228 1
199 237 1
199 244 1
199 247 1
200 202 1
200 205 1
200 224 1
200 227 1
200 235 1
200 239 1
200 241 1
200 244 1
200 248 1
200 253 1
200 254 1
200 261 1
200 262 1
200 264 1
200 266 1
200 269 1
201 206 1
201 211 1
201 214 1
201 219 1
201 225 1
201 232 1
201 233 1
201 234 1
201 240 1
201 244 1
201 259 1
201 264 1
201 268 1
202 205 1
202 207 1
202 213 1
202 218 1
202 224 1
202 226 1
202 235 1
202 241 1
202 242 1
202 245 1
202 253 1
202 257 1
202 260 1
202 262 1
202 269 1
202 270 1
203 207 1
203 208 1
203 209 1
203 212 1
203 222 1
203 229 1
203 231 1
203 235 1
203 237 1
203 239 1
203 252 1
203 261 1
203 265 1
204 208 1
204 212 1
204 217 1
204 228 1
204 233 1
204 241 1
204 247 1
204 249 1
204 254 1
204 255 1
204 267 1
204 269 1
204 273 1
204 278 1
205 220 1
205 232 1
205 235 1
205 239 1
205 260 1
205 266 1
206 219 1
206 221 1
206 233 1
206 251 1
206 253 1
206 262 1
206 266 1
207 208 1
207 212 1
207 213 1
207 220 1
207 235 1
207 256 1
207 270 1
208 209 1
208 212 1
208 217 1
208 223 1
208 228 1
208 240 1
208 247 1
208 254 1
209 212 1
209 215 1
209 222 1
209 239 1
209 252 1
209 254 1
209 264 1
209 265 1
209 268 1
209 271 1
210 214 1
210 218 1
210 224 1
210 226 1
210 237 1
210 241 1
210 245 1
210 248 1
210 249 1
210 251 1
210 261 1
210 265 1
210 273 1
210 277 1
211 223 1
211 240 1
211 250 1
211 268 1
211 275 1
212 217 1
212 228 1
212 231 1
212 234 1
212 247 1
212 252 1
212 254 1
212 257 1
212 264 1
212 278 1
213 224 1
213 229 1
213 233 1
213 239 1
213 240 1
213 241 1
213 242 1
213 255 1
213 262 1
213 269 1
213 270 1
213 276 1
214 225 1
214 226 1
214 241 1
214 246 1
214 264 1
214 265 1
214 268 1
215 216 1
215 220 1
215 224 1
215 229 1
215 230 1
215 239 1
215 242 1
215 243 1
215 245 1
215 264 1
215 265 1
215 268 1
215 270 1
215 271 1
215 273 1
215 275 1
216 221 1
216 233 1
216 238 1
216 242 1
216 243 1
216 246 1
216 256 1
216 259 1
216 270 1
216 275 1
216 278 1
217 227 1
217 228 1
217 234 1
217 244 1
217 247 1
217 269 1
217 270 1
218 219 1
218 226 1
218 235 1
218 251 1
218 257 1
218 260 1
218 263 1
218 272 1
218 277 1
219 221 1
219 225 1
219 228 1
219 233 1
219 247 1
219 250 1
219 263 1
219 272 1
220 232 1
220 235 1
220 237 1
220 243 1
220 251 1
220 256 1
220 260 1
220 266 1
220 270 1
220 275 1
221 233 1
221 238 1
221 251 1
221 256 1
221 270 1
221 278 1
222 223 1
222 224 1
222 225 1
222 239 1
222 240 1
222 244 1
222 247 1
222 248 1
222 250 1
222 261 1
222 265 1
222 267 1
223 240 1
223 250 1
223 258 1
223 262 1
223 263 1
223 267 1
223 268 1
224 226 1
224 229 1
224 232 1
224 239 1
224 241 1
224 242 1
224 243 1
224 244 1
224 255 1
224 261 1
224 264 1
224 265 1
224 269 1
224 273 1
225 228 1
225 233 1
225 244 1
225 247 1
225 250 1
225 267 1
226 229 1
226 232 1
226 239 1
226 241 1
226 242 1
226 243 1
226 246 1
226 261 1
226 265 1
226 272 1
226 274 1
226 276 1
226 277 1
227 231 1
227 234 1
227 237 1
227 244 1
227 248 1
227 249 1
227 261 1
227 264 1
228 234 1
228 247 1
228 249 1
228 252 1
229 239 1
229 241 1
229 242 1
229 265 1
229 270 1
230 249 1
230 258 1
230 262 1
230 275 1
231 235 1
231 237 1
231 244 1
231 248 1
231 249 1
231 252 1
231 257 1
231 261 1
231 264 1
232 239 1
232 242 1
232 243 1
232 255 1
232 268 1
233 238 1
233 240 1
233 241 1
233 242 1
233 243 1
233 246 1
233 247 1
233 253 1
233 254 1
233 259 1
233 262 1
233 269 1
233 276 1
234 236 1
234 244 1
234 252 1
234 255 1
234 264 1
234 271 1
234 273 1
234 278 1
235 257 1
235 258 1
235 260 1
235 266 1
235 271 1
236 249 1
236 253 1
236 255 1
236 273 1
237 252 1
238 246 1
238 256 1
238 262 1
238 270 1
238 275 1
238 276 1
239 242 1
239 243 1
239 244 1
239 245 1
239 261 1
239 264 1
239 265 1
239 268 1
239 273 1
240 254 1
240 258 1
240 262 1
240 264 1
240 267 1
240 268 1
241 242 1
241 246 1
241 247 1
241 248 1
241 249 1
241 254 1
241 255 1
241 257 1
241 261 1
241 265 1
241 267 1
241 269 1
241 273 1
241 274 1
241 276 1
242 243 1
242 246 1
242 259 1
242 269 1
242 270 1
242 274 1
242 276 1
243 245 1
243 246 1
243 259 1
243 265 1
243 268 1
243 270 1
243 273 1
243 275 1
244 247 1
244 248 1
244 255 1
244 261 1
244 264 1
245 262 1
245 265 1
245 271 1
245 273 1
246 259 1
246 262 1
246 265 1
246 267 1
246 274 1
246 276 1
247 248 1
247 254 1
247 255 1
247 269 1
247 276 1
248 249 1
248 255 1
248 261 1
249 251 1
249 277 1
250 263 1
250 267 1
251 257 1
251 260 1
251 266 1
251 270 1
251 278 1
252 264 1
252 271 1
253 262 1
253 269 1
254 264 1
255 267 1
255 269 1
255 273 1
256 259 1
256 270 1
256 278 1
258 262 1
258 271 1
259 264 1
259 268 1
259 274 1
260 266 1
260 270 1
261 264 1
261 265 1
262 272 1
263 272 1
264 265 1
264 268 1
264 271 1
264 273 1
264 278 1
265 267 1
265 268 1
265 273 1
267 273 1
269 270 1
269 276 1
269 278 1
270 275 1
270 278 1
271 275 1
272 276 1
272 277 1
274 276 1


==> anc/graph-instances/rand01-polytopes/rand01-9-278-1.dat <==
278 5007
1 5 1
1 24 1
1 33 1
1 37 1
1 39 1
1 47 1
1 62 1
1 66 1
1 68 1
1 69 1
1 90 1
1 91 1
1 95 1
1 101 1
1 105 1
1 110 1
1 125 1
1 138 1
1 153 1
1 161 1
1 180 1
1 185 1
1 202 1
1 210 1
1 221 1
1 234 1
1 239 1
1 240 1
1 276 1
2 4 1
2 11 1
2 12 1
2 14 1
2 21 1
2 24 1
2 26 1
2 30 1
2 32 1
2 39 1
2 52 1
2 68 1
2 74 1
2 77 1
2 89 1
2 95 1
2 96 1
2 100 1
2 105 1
2 106 1
2 110 1
2 118 1
2 126 1
2 131 1
2 135 1
2 149 1
2 152 1
2 153 1
2 154 1
2 156 1
2 161 1
2 183 1
2 192 1
2 194 1
2 199 1
2 200 1
2 207 1
2 210 1
2 214 1
2 219 1
2 223 1
2 229 1
2 245 1
2 253 1
2 260 1
2 262 1
2 268 1
2 271 1
2 276 1
3 6 1
3 8 1
3 27 1
3 40 1
3 43 1
3 45 1
3 46 1
3 50 1
3 51 1
3 52 1
3 67 1
3 72 1
3 74 1
3 81 1
3 84 1
3 104 1
3 107 1
3 112 1
3 119 1
3 132 1
3 156 1
3 158 1
3 168 1
3 174 1
3 175 1
3 186 1
3 198 1
3 206 1
3 209 1
3 214 1
3 218 1
3 223 1
3 224 1
3 236 1
3 241 1
3 243 1
3 249 1
3 253 1
3 254 1
3 257 1
3 263 1
3 274 1
4 7 1
4 9 1
4 12 1
4 29 1
4 31 1
4 39 1
4 42 1
4 52 1
4 57 1
4 58 1
4 65 1
4 68 1
4 83 1
4 85 1
4 92 1
4 93 1
4 96 1
4 102 1
4 105 1
4 106 1
4 110 1
4 131 1
4 141 1
4 145 1
4 156 1
4 159 1
4 176 1
4 183 1
4 194 1
4 195 1
4 200 1
4 214 1
4 237 1
4 256 1
4 260 1
4 262 1
4 271 1
5 16 1
5 22 1
5 25 1
5 37 1
5 59 1
5 62 1
5 69 1
5 71 1
5 94 1
5 101 1
5 103 1
5 120 1
5 125 1
5 138 1
5 140 1
5 170 1
5 185 1
5 205 1
5 221 1
5 230 1
5 233 1
5 244 1
5 250 1
5 258 1
5 276 1
6 10 1
6 12 1
6 17 1
6 26 1
6 27 1
6 44 1
6 50 1
6 51 1
6 52 1
6 54 1
6 67 1
6 74 1
6 81 1
6 93 1
6 94 1
6 104 1
6 113 1
6 115 1
6 119 1
6 121 1
6 126 1
6 133 1
6 135 1
6 144 1
6 156 1
6 158 1
6 163 1
6 165 1
6 179 1
6 191 1
6 206 1
6 209 1
6 211 1
6 214 1
6 218 1
6 223 1
6 230 1
6 232 1
6 237 1
6 241 1
6 244 1
6 254 1
6 255 1
6 257 1
6 263 1
6 274 1
6 275 1
7 12 1
7 33 1
7 42 1
7 52 1
7 68 1
7 93 1
7 125 1
7 126 1
7 131 1
7 138 1
7 144 1
7 155 1
7 182 1
7 191 1
7 200 1
7 203 1
7 214 1
7 237 1
7 251 1
7 260 1
8 17 1
8 18 1
8 20 1
8 23 1
8 27 1
8 40 1
8 45 1
8 46 1
8 77 1
8 81 1
8 84 1
8 87 1
8 90 1
8 99 1
8 112 1
8 116 1
8 120 1
8 140 1
8 142 1
8 160 1
8 168 1
8 174 1
8 192 1
8 216 1
8 217 1
8 229 1
8 236 1
8 242 1
8 248 1
8 252 1
8 254 1
8 257 1
8 265 1
8 274 1
8 277 1
9 18 1
9 25 1
9 29 1
9 30 1
9 42 1
9 46 1
9 50 1
9 51 1
9 57 1
9 71 1
9 83 1
9 93 1
9 98 1
9 103 1
9 107 1
9 108 1
9 120 1
9 139 1
9 144 1
9 145 1
9 159 1
9 179 1
9 184 1
9 188 1
9 209 1
9 214 1
9 250 1
9 260 1
10 17 1
10 20 1
10 28 1
10 50 1
10 56 1
10 59 1
10 60 1
10 72 1
10 81 1
10 82 1
10 99 1
10 120 1
10 143 1
10 144 1
10 147 1
10 158 1
10 163 1
10 167 1
10 174 1
10 184 1
10 185 1
10 193 1
10 196 1
10 201 1
10 209 1
10 230 1
10 236 1
10 244 1
10 247 1
10 248 1
10 257 1
10 266 1
11 14 1
11 33 1
11 35 1
11 42 1
11 52 1
11 62 1
11 68 1
11 79 1
11 89 1
11 105 1
11 107 1
11 111 1
11 117 1
11 126 1
11 145 1
11 149 1
11 152 1
11 153 1
11 156 1
11 157 1
11 164 1
11 179 1
11 183 1
11 194 1
11 199 1
11 214 1
11 215 1
11 219 1
11 223 1
11 227 1
11 243 1
11 251 1
11 252 1
11 260 1
11 268 1
11 276 1
12 17 1
12 20 1
12 26 1
12 27 1
12 44 1
12 52 1
12 65 1
12 68 1
12 77 1
12 93 1
12 94 1
12 96 1
12 97 1
12 99 1
12 106 1
12 110 1
12 115 1
12 116 1
12 118 1
12 131 1
12 133 1
12 140 1
12 144 1
12 161 1
12 185 1
12 189 1
12 192 1
12 197 1
12 200 1
12 214 1
12 216 1
12 217 1
12 219 1
12 229 1
12 230 1
12 237 1
12 248 1
12 254 1
12 257 1
12 262 1
12 277 1
13 14 1
13 15 1
13 36 1
13 44 1
13 50 1
13 56 1
13 65 1
13 68 1
13 72 1
13 92 1
13 99 1
13 106 1
13 141 1
13 150 1
13 159 1
13 169 1
13 197 1
13 206 1
13 207 1
13 230 1
13 245 1
13 256 1
13 266 1
13 274 1
14 21 1
14 27 1
14 28 1
14 42 1
14 48 1
14 52 1
14 65 1
14 68 1
14 69 1
14 72 1
14 73 1
14 89 1
14 90 1
14 99 1
14 102 1
14 107 1
14 110 1
14 111 1
14 118 1
14 126 1
14 131 1
14 141 1
14 149 1
14 153 1
14 157 1
14 159 1
14 161 1
14 169 1
14 176 1
14 183 1
14 185 1
14 188 1
14 193 1
14 194 1
14 195 1
14 201 1
14 215 1
14 216 1
14 217 1
14 219 1
14 227 1
14 229 1
14 234 1
14 241 1
14 243 1
14 245 1
14 248 1
14 252 1
14 260 1
14 262 1
14 265 1
14 266 1
14 270 1
14 276 1
15 21 1
15 36 1
15 61 1
15 66 1
15 70 1
15 73 1
15 92 1
15 95 1
15 102 1
15 106 1
15 110 1
15 141 1
15 167 1
15 169 1
15 173 1
15 207 1
15 222 1
15 226 1
15 245 1
15 259 1
15 272 1
16 26 1
16 45 1
16 62 1
16 103 1
16 116 1
16 124 1
16 127 1
16 142 1
16 149 1
16 151 1
16 170 1
16 192 1
16 198 1
16 202 1
16 205 1
16 221 1
16 248 1
16 250 1
16 258 1
16 276 1
16 277 1
17 20 1
17 27 1
17 44 1
17 45 1
17 52 1
17 71 1
17 77 1
17 81 1
17 87 1
17 93 1
17 94 1
17 99 1
17 103 1
17 104 1
17 108 1
17 113 1
17 116 1
17 120 1
17 131 1
17 133 1
17 140 1
17 144 1
17 155 1
17 161 1
17 163 1
17 165 1
17 185 1
17 189 1
17 197 1
17 209 1
17 214 1
17 217 1
17 221 1
17 230 1
17 233 1
17 244 1
17 248 1
17 250 1
17 254 1
17 255 1
17 257 1
17 271 1
17 273 1
17 277 1
18 25 1
18 29 1
18 40 1
18 46 1
18 56 1
18 65 1
18 77 1
18 84 1
18 85 1
18 87 1
18 96 1
18 99 1
18 104 1
18 116 1
18 120 1
18 136 1
18 140 1
18 142 1
18 145 1
18 159 1
18 168 1
18 176 1
18 184 1
18 185 1
18 198 1
18 205 1
18 207 1
18 209 1
18 215 1
18 227 1
18 228 1
18 229 1
18 231 1
18 235 1
18 248 1
18 249 1
18 250 1
18 256 1
18 262 1
18 265 1
18 277 1
19 21 1
19 22 1
19 24 1
19 43 1
19 48 1
19 53 1
19 94 1
19 95 1
19 100 1
19 101 1
19 104 1
19 110 1
19 116 1
19 124 1
19 129 1
19 134 1
19 135 1
19 154 1
19 156 1
19 162 1
19 165 1
19 170 1
19 171 1
19 172 1
19 177 1
19 178 1
19 181 1
19 189 1
19 192 1
19 198 1
19 202 1
19 207 1
19 222 1
19 226 1
19 228 1
19 239 1
19 271 1
20 26 1
20 27 1
20 35 1
20 45 1
20 46 1
20 52 1
20 71 1
20 77 1
20 103 1
20 107 1
20 115 1
20 116 1
20 118 1
20 120 1
20 126 1
20 134 1
20 144 1
20 149 1
20 154 1
20 155 1
20 158 1
20 161 1
20 163 1
20 166 1
20 179 1
20 185 1
20 188 1
20 191 1
20 193 1
20 197 1
20 211 1
20 217 1
20 221 1
20 229 1
20 230 1
20 236 1
20 238 1
20 244 1
20 248 1
20 250 1
20 252 1
20 254 1
20 257 1
20 267 1
20 269 1
20 277 1
21 40 1
21 44 1
21 48 1
21 52 1
21 61 1
21 63 1
21 66 1
21 67 1
21 73 1
21 74 1
21 75 1
21 77 1
21 90 1
21 94 1
21 95 1
21 100 1
21 101 1
21 102 1
21 106 1
21 110 1
21 115 1
21 117 1
21 118 1
21 148 1
21 153 1
21 154 1
21 161 1
21 162 1
21 166 1
21 172 1
21 173 1
21 177 1
21 181 1
21 189 1
21 192 1
21 199 1
21 202 1
21 208 1
21 216 1
21 217 1
21 219 1
21 220 1
21 221 1
21 222 1
21 226 1
21 245 1
21 251 1
21 259 1
21 270 1
21 272 1
21 274 1
21 277 1
22 54 1
22 59 1
22 63 1
22 64 1
22 94 1
22 101 1
22 103 1
22 113 1
22 121 1
22 123 1
22 124 1
22 129 1
22 162 1
22 165 1
22 170 1
22 187 1
22 228 1
22 230 1
22 239 1
22 244 1
22 276 1
23 34 1
23 35 1
23 43 1
23 46 1
23 84 1
23 85 1
23 112 1
23 132 1
23 145 1
23 160 1
23 183 1
23 190 1
23 217 1
23 227 1
23 252 1
23 265 1
23 268 1
24 33 1
24 37 1
24 39 1
24 94 1
24 95 1
24 96 1
24 101 1
24 106 1
24 110 1
24 116 1
24 131 1
24 138 1
24 148 1
24 170 1
24 185 1
24 189 1
24 192 1
24 199 1
24 202 1
24 210 1
24 216 1
24 225 1
24 233 1
24 246 1
24 260 1
24 262 1
24 271 1
24 277 1
25 46 1
25 56 1
25 59 1
25 69 1
25 71 1
25 80 1
25 120 1
25 125 1
25 136 1
25 139 1
25 140 1
25 145 1
25 147 1
25 159 1
25 176 1
25 184 1
25 187 1
25 197 1
25 204 1
25 205 1
25 209 1
25 212 1
25 240 1
25 248 1
25 250 1
26 27 1
26 45 1
26 52 1
26 74 1
26 77 1
26 96 1
26 115 1
26 116 1
26 118 1
26 127 1
26 149 1
26 161 1
26 179 1
26 192 1
26 198 1
26 214 1
26 217 1
26 223 1
26 224 1
26 229 1
26 235 1
26 248 1
26 254 1
26 257 1
26 277 1
27 42 1
27 45 1
27 50 1
27 52 1
27 55 1
27 72 1
27 74 1
27 76 1
27 79 1
27 92 1
27 93 1
27 107 1
27 112 1
27 114 1
27 115 1
27 117 1
27 120 1
27 126 1
27 144 1
27 157 1
27 158 1
27 175 1
27 179 1
27 182 1
27 183 1
27 188 1
27 195 1
27 206 1
27 208 1
27 211 1
27 214 1
27 224 1
27 229 1
27 236 1
27 241 1
27 242 1
27 245 1
27 251 1
27 252 1
27 253 1
27 254 1
27 257 1
27 263 1
27 267 1
27 270 1
27 274 1
28 47 1
28 48 1
28 56 1
28 72 1
28 99 1
28 141 1
28 163 1
28 171 1
28 176 1
28 178 1
28 185 1
28 187 1
28 189 1
28 193 1
28 196 1
28 201 1
28 207 1
28 219 1
28 230 1
28 239 1
28 240 1
28 245 1
28 248 1
28 266 1
29 65 1
29 84 1
29 85 1
29 87 1
29 93 1
29 96 1
29 104 1
29 119 1
29 122 1
29 159 1
29 184 1
29 214 1
29 224 1
29 231 1
29 235 1
29 256 1
30 37 1
30 39 1
30 51 1
30 68 1
30 96 1
30 98 1
30 105 1
30 115 1
30 121 1
30 135 1
30 144 1
30 149 1
30 153 1
30 158 1
30 159 1
30 165 1
30 179 1
30 197 1
30 210 1
30 214 1
30 232 1
30 250 1
30 260 1
31 32 1
31 57 1
31 70 1
31 92 1
31 106 1
31 119 1
31 141 1
31 146 1
31 156 1
31 207 1
31 213 1
31 253 1
31 256 1
32 40 1
32 43 1
32 48 1
32 61 1
32 70 1
32 73 1
32 74 1
32 89 1
32 95 1
32 100 1
32 105 1
32 106 1
32 134 1
32 135 1
32 141 1
32 152 1
32 154 1
32 156 1
32 171 1
32 173 1
32 178 1
32 181 1
32 189 1
32 192 1
32 194 1
32 198 1
32 207 1
32 219 1
32 245 1
32 249 1
32 253 1
32 256 1
32 265 1
32 272 1
33 37 1
33 39 1
33 47 1
33 58 1
33 62 1
33 66 1
33 68 1
33 79 1
33 83 1
33 95 1
33 96 1
33 98 1
33 105 1
33 110 1
33 117 1
33 125 1
33 130 1
33 137 1
33 138 1
33 153 1
33 157 1
33 164 1
33 180 1
33 182 1
33 199 1
33 200 1
33 203 1
33 214 1
33 223 1
33 234 1
33 246 1
33 251 1
33 260 1
34 35 1
34 46 1
34 60 1
34 62 1
34 64 1
34 71 1
34 76 1
34 88 1
34 90 1
34 91 1
34 113 1
34 132 1
34 145 1
34 147 1
34 148 1
34 151 1
34 157 1
34 162 1
34 174 1
34 181 1
34 184 1
34 190 1
34 204 1
34 205 1
34 209 1
34 212 1
34 227 1
34 238 1
34 242 1
34 251 1
34 252 1
34 278 1
35 46 1
35 62 1
35 103 1
35 108 1
35 126 1
35 132 1
35 134 1
35 145 1
35 155 1
35 161 1
35 217 1
35 227 1
35 252 1
35 268 1
35 276 1
36 49 1
36 128 1
36 143 1
36 150 1
36 167 1
36 206 1
36 259 1
36 261 1
36 263 1
36 264 1
36 272 1
36 275 1
37 39 1
37 47 1
37 66 1
37 68 1
37 80 1
37 95 1
37 96 1
37 97 1
37 98 1
37 105 1
37 110 1
37 121 1
37 125 1
37 127 1
37 129 1
37 153 1
37 170 1
37 199 1
37 231 1
37 234 1
37 258 1
38 40 1
38 48 1
38 59 1
38 60 1
38 63 1
38 64 1
38 72 1
38 73 1
38 77 1
38 90 1
38 99 1
38 109 1
38 112 1
38 168 1
38 174 1
38 175 1
38 177 1
38 193 1
38 201 1
38 212 1
38 222 1
38 236 1
38 238 1
38 244 1
38 245 1
38 248 1
38 261 1
38 265 1
38 269 1
38 272 1
38 274 1
39 47 1
39 58 1
39 61 1
39 65 1
39 68 1
39 70 1
39 80 1
39 83 1
39 95 1
39 96 1
39 102 1
39 105 1
39 106 1
39 110 1
39 111 1
39 141 1
39 153 1
39 159 1
39 176 1
39 194 1
39 199 1
39 210 1
39 225 1
39 231 1
39 234 1
39 240 1
39 256 1
39 260 1
39 262 1
40 43 1
40 48 1
40 61 1
40 64 1
40 70 1
40 73 1
40 77 1
40 84 1
40 90 1
40 91 1
40 99 1
40 100 1
40 104 1
40 112 1
40 113 1
40 124 1
40 142 1
40 151 1
40 168 1
40 173 1
40 174 1
40 177 1
40 178 1
40 181 1
40 184 1
40 186 1
40 198 1
40 202 1
40 207 1
40 220 1
40 222 1
40 228 1
40 245 1
40 248 1
40 249 1
40 261 1
40 264 1
40 265 1
40 272 1
40 274 1
41 47 1
41 55 1
41 57 1
41 60 1
41 82 1
41 83 1
41 88 1
41 113 1
41 130 1
41 143 1
41 146 1
41 147 1
41 162 1
41 167 1
41 169 1
41 182 1
41 187 1
41 196 1
41 201 1
41 203 1
41 204 1
41 239 1
41 247 1
41 266 1
41 278 1
42 50 1
42 52 1
42 57 1
42 65 1
42 68 1
42 69 1
42 83 1
42 85 1
42 87 1
42 92 1
42 93 1
42 99 1
42 102 1
42 107 1
42 120 1
42 126 1
42 131 1
42 141 1
42 144 1
42 145 1
42 147 1
42 155 1
42 157 1
42 159 1
42 160 1
42 175 1
42 176 1
42 182 1
42 183 1
42 185 1
42 188 1
42 195 1
42 197 1
42 216 1
42 234 1
42 241 1
42 243 1
42 252 1
42 260 1
42 262 1
42 266 1
42 267 1
43 45 1
43 48 1
43 53 1
43 84 1
43 99 1
43 100 1
43 104 1
43 112 1
43 132 1
43 134 1
43 154 1
43 156 1
43 168 1
43 174 1
43 181 1
43 192 1
43 198 1
43 207 1
43 213 1
43 223 1
43 236 1
43 249 1
43 253 1
43 257 1
43 265 1
43 268 1
44 50 1
44 52 1
44 54 1
44 74 1
44 77 1
44 94 1
44 99 1
44 105 1
44 106 1
44 115 1
44 116 1
44 118 1
44 135 1
44 189 1
44 191 1
44 197 1
44 230 1
44 259 1
44 274 1
45 52 1
45 53 1
45 74 1
45 77 1
45 84 1
45 103 1
45 104 1
45 113 1
45 116 1
45 134 1
45 151 1
45 156 1
45 158 1
45 165 1
45 179 1
45 192 1
45 198 1
45 214 1
45 217 1
45 218 1
45 223 1
45 224 1
45 248 1
45 254 1
45 257 1
45 268 1
45 271 1
45 273 1
45 277 1
46 56 1
46 64 1
46 71 1
46 76 1
46 84 1
46 103 1
46 107 1
46 113 1
46 120 1
46 132 1
46 139 1
46 145 1
46 151 1
46 158 1
46 159 1
46 162 1
46 168 1
46 174 1
46 176 1
46 181 1
46 184 1
46 186 1
46 204 1
46 205 1
46 209 1
46 212 1
46 215 1
46 227 1
46 236 1
46 238 1
46 242 1
46 248 1
46 250 1
46 252 1
47 48 1
47 64 1
47 66 1
47 70 1
47 73 1
47 80 1
47 83 1
47 86 1
47 89 1
47 91 1
47 95 1
47 100 1
47 105 1
47 111 1
47 121 1
47 123 1
47 130 1
47 141 1
47 153 1
47 169 1
47 178 1
47 187 1
47 201 1
47 234 1
47 239 1
47 240 1
47 278 1
48 60 1
48 63 1
48 64 1
48 72 1
48 73 1
48 77 1
48 89 1
48 90 1
48 91 1
48 99 1
48 100 1
48 101 1
48 112 1
48 123 1
48 124 1
48 132 1
48 134 1
48 153 1
48 154 1
48 161 1
48 162 1
48 168 1
48 171 1
48 172 1
48 177 1
48 178 1
48 181 1
48 189 1
48 192 1
48 193 1
48 198 1
48 201 1
48 202 1
48 207 1
48 219 1
48 222 1
48 227 1
48 239 1
48 245 1
48 248 1
48 265 1
48 269 1
48 276 1
48 278 1
49 65 1
49 80 1
49 93 1
49 97 1
49 102 1
49 120 1
49 122 1
49 125 1
49 133 1
49 139 1
49 140 1
49 143 1
49 150 1
49 182 1
49 188 1
49 195 1
49 208 1
49 212 1
49 231 1
49 234 1
49 242 1
49 263 1
49 267 1
50 51 1
50 54 1
50 56 1
50 65 1
50 72 1
50 93 1
50 105 1
50 107 1
50 115 1
50 120 1
50 141 1
50 143 1
50 144 1
50 150 1
50 158 1
50 159 1
50 175 1
50 188 1
50 191 1
50 197 1
50 206 1
50 211 1
50 230 1
50 236 1
50 241 1
50 244 1
50 266 1
51 56 1
51 57 1
51 72 1
51 86 1
51 88 1
51 89 1
51 98 1
51 105 1
51 107 1
51 113 1
51 115 1
51 119 1
51 121 1
51 135 1
51 141 1
51 144 1
51 158 1
51 159 1
51 165 1
51 168 1
51 175 1
51 209 1
51 214 1
51 215 1
51 218 1
51 232 1
51 236 1
51 243 1
51 249 1
51 256 1
52 65 1
52 67 1
52 68 1
52 74 1
52 77 1
52 92 1
52 93 1
52 102 1
52 106 1
52 110 1
52 112 1
52 115 1
52 117 1
52 118 1
52 126 1
52 131 1
52 133 1
52 144 1
52 152 1
52 154 1
52 156 1
52 158 1
52 161 1
52 179 1
52 183 1
52 194 1
52 195 1
52 200 1
52 211 1
52 214 1
52 217 1
52 219 1
52 223 1
52 224 1
52 229 1
52 237 1
52 241 1
52 245 1
52 252 1
52 253 1
52 254 1
52 257 1
52 260 1
52 268 1
52 271 1
52 274 1
53 78 1
53 81 1
53 82 1
53 94 1
53 104 1
53 108 1
53 113 1
53 116 1
53 124 1
53 130 1
53 134 1
53 135 1
53 137 1
53 151 1
53 154 1
53 156 1
53 160 1
53 162 1
53 163 1
53 165 1
53 171 1
53 172 1
53 180 1
53 181 1
53 196 1
53 198 1
53 202 1
53 213 1
53 218 1
53 222 1
53 223 1
53 226 1
53 228 1
53 232 1
53 233 1
53 239 1
53 244 1
53 246 1
53 247 1
53 255 1
53 257 1
53 268 1
53 271 1
53 273 1
53 275 1
54 59 1
54 63 1
54 66 1
54 75 1
54 94 1
54 98 1
54 101 1
54 105 1
54 115 1
54 121 1
54 125 1
54 143 1
54 144 1
54 150 1
54 158 1
54 191 1
54 197 1
54 203 1
54 211 1
54 230 1
54 244 1
54 259 1
54 275 1
55 60 1
55 67 1
55 73 1
55 79 1
55 112 1
55 117 1
55 143 1
55 157 1
55 166 1
55 167 1
55 169 1
55 173 1
55 175 1
55 182 1
55 195 1
55 203 1
55 241 1
55 242 1
55 245 1
55 251 1
55 252 1
55 263 1
55 266 1
55 270 1
55 278 1
56 59 1
56 72 1
56 86 1
56 99 1
56 104 1
56 120 1
56 141 1
56 150 1
56 159 1
56 165 1
56 168 1
56 176 1
56 187 1
56 198 1
56 207 1
56 209 1
56 228 1
56 230 1
56 248 1
56 250 1
56 256 1
57 83 1
57 141 1
57 145 1
57 196 1
57 232 1
57 243 1
57 260 1
57 266 1
58 79 1
58 82 1
58 83 1
58 85 1
58 122 1
58 137 1
58 146 1
58 160 1
58 184 1
58 190 1
58 195 1
58 199 1
58 200 1
58 204 1
58 214 1
58 225 1
58 246 1
59 60 1
59 63 1
59 65 1
59 69 1
59 72 1
59 82 1
59 94 1
59 99 1
59 101 1
59 120 1
59 125 1
59 140 1
59 143 1
59 147 1
59 150 1
59 159 1
59 174 1
59 184 1
59 187 1
59 197 1
59 201 1
59 212 1
59 221 1
59 230 1
59 242 1
59 244 1
59 248 1
59 261 1
60 62 1
60 63 1
60 64 1
60 73 1
60 78 1
60 81 1
60 82 1
60 88 1
60 90 1
60 91 1
60 101 1
60 112 1
60 113 1
60 132 1
60 138 1
60 143 1
60 147 1
60 148 1
60 160 1
60 161 1
60 162 1
60 166 1
60 167 1
60 172 1
60 174 1
60 175 1
60 181 1
60 187 1
60 190 1
60 193 1
60 196 1
60 201 1
60 204 1
60 209 1
60 211 1
60 212 1
60 219 1
60 222 1
60 236 1
60 238 1
60 242 1
60 244 1
60 247 1
60 251 1
60 252 1
60 266 1
60 278 1
61 70 1
61 73 1
61 79 1
61 90 1
61 91 1
61 100 1
61 102 1
61 111 1
61 114 1
61 117 1
61 127 1
61 142 1
61 148 1
61 173 1
61 178 1
61 181 1
61 186 1
61 190 1
61 194 1
61 199 1
61 202 1
61 208 1
61 216 1
61 220 1
61 222 1
61 225 1
61 231 1
61 235 1
61 245 1
61 249 1
61 264 1
61 265 1
61 270 1
61 272 1
62 71 1
62 79 1
62 90 1
62 91 1
62 101 1
62 103 1
62 117 1
62 138 1
62 148 1
62 151 1
62 153 1
62 157 1
62 161 1
62 162 1
62 164 1
62 180 1
62 190 1
62 199 1
62 202 1
62 205 1
62 221 1
62 223 1
62 238 1
62 246 1
62 251 1
62 252 1
62 258 1
62 268 1
62 276 1
63 64 1
63 73 1
63 75 1
63 78 1
63 90 1
63 91 1
63 94 1
63 100 1
63 101 1
63 103 1
63 113 1
63 123 1
63 124 1
63 153 1
63 158 1
63 161 1
63 162 1
63 166 1
63 172 1
63 177 1
63 202 1
63 211 1
63 219 1
63 221 1
63 230 1
63 236 1
63 238 1
63 239 1
63 244 1
63 247 1
63 269 1
63 276 1
64 73 1
64 76 1
64 78 1
64 86 1
64 88 1
64 89 1
64 91 1
64 100 1
64 103 1
64 109 1
64 111 1
64 113 1
64 123 1
64 124 1
64 132 1
64 151 1
64 158 1
64 162 1
64 164 1
64 168 1
64 174 1
64 175 1
64 178 1
64 181 1
64 184 1
64 186 1
64 187 1
64 201 1
64 205 1
64 209 1
64 211 1
64 215 1
64 236 1
64 238 1
64 239 1
64 249 1
64 276 1
64 278 1
65 68 1
65 69 1
65 87 1
65 92 1
65 93 1
65 96 1
65 99 1
65 102 1
65 106 1
65 120 1
65 131 1
65 140 1
65 141 1
65 150 1
65 159 1
65 176 1
65 185 1
65 188 1
65 189 1
65 194 1
65 197 1
65 216 1
65 229 1
65 231 1
65 234 1
65 235 1
65 245 1
65 248 1
65 256 1
65 262 1
66 68 1
66 73 1
66 75 1
66 95 1
66 100 1
66 101 1
66 105 1
66 106 1
66 110 1
66 121 1
66 123 1
66 125 1
66 130 1
66 138 1
66 153 1
66 161 1
66 166 1
66 169 1
66 191 1
66 203 1
66 219 1
66 221 1
66 226 1
66 230 1
66 234 1
66 239 1
66 251 1
66 259 1
66 270 1
67 74 1
67 78 1
67 92 1
67 112 1
67 115 1
67 117 1
67 152 1
67 154 1
67 158 1
67 166 1
67 167 1
67 172 1
67 173 1
67 211 1
67 219 1
67 220 1
67 223 1
67 226 1
67 237 1
67 241 1
67 245 1
67 253 1
67 254 1
67 257 1
67 263 1
67 274 1
67 275 1
68 72 1
68 96 1
68 102 1
68 105 1
68 106 1
68 110 1
68 111 1
68 118 1
68 125 1
68 126 1
68 131 1
68 138 1
68 141 1
68 149 1
68 153 1
68 159 1
68 161 1
68 169 1
68 176 1
68 185 1
68 191 1
68 194 1
68 197 1
68 210 1
68 219 1
68 230 1
68 234 1
68 251 1
68 260 1
68 262 1
68 266 1
68 270 1
68 271 1
68 276 1
69 90 1
69 99 1
69 101 1
69 110 1
69 120 1
69 125 1
69 138 1
69 140 1
69 147 1
69 159 1
69 176 1
69 185 1
69 197 1
69 201 1
69 212 1
69 216 1
69 221 1
69 234 1
69 240 1
69 248 1
69 252 1
70 73 1
70 95 1
70 100 1
70 106 1
70 141 1
70 146 1
70 173 1
70 178 1
70 207 1
70 256 1
70 264 1
70 272 1
71 76 1
71 98 1
71 103 1
71 108 1
71 113 1
71 120 1
71 125 1
71 138 1
71 139 1
71 144 1
71 145 1
71 147 1
71 151 1
71 155 1
71 164 1
71 180 1
71 184 1
71 204 1
71 205 1
71 209 1
71 214 1
71 233 1
71 238 1
71 244 1
71 250 1
71 273 1
72 73 1
72 86 1
72 89 1
72 99 1
72 107 1
72 109 1
72 115 1
72 123 1
72 141 1
72 150 1
72 158 1
72 159 1
72 168 1
72 169 1
72 175 1
72 188 1
72 193 1
72 197 1
72 201 1
72 215 1
72 219 1
72 230 1
72 236 1
72 241 1
72 243 1
72 245 1
72 248 1
72 249 1
72 256 1
72 266 1
72 269 1
72 274 1
73 75 1
73 89 1
73 90 1
73 91 1
73 100 1
73 101 1
73 109 1
73 111 1
73 123 1
73 153 1
73 162 1
73 166 1
73 169 1
73 173 1
73 178 1
73 181 1
73 193 1
73 201 1
73 219 1
73 222 1
73 239 1
73 241 1
73 245 1
73 270 1
73 272 1
73 278 1
74 77 1
74 89 1
74 100 1
74 105 1
74 106 1
74 115 1
74 118 1
74 123 1
74 135 1
74 149 1
74 152 1
74 154 1
74 156 1
74 158 1
74 165 1
74 168 1
74 198 1
74 211 1
74 214 1
74 218 1
74 219 1
74 220 1
74 223 1
74 237 1
74 245 1
74 249 1
74 253 1
74 254 1
74 257 1
74 263 1
74 268 1
74 274 1
74 276 1
75 109 1
75 115 1
75 118 1
75 123 1
75 125 1
75 153 1
75 166 1
75 177 1
75 188 1
75 211 1
75 219 1
75 220 1
75 221 1
75 251 1
75 258 1
75 259 1
75 267 1
75 270 1
75 272 1
76 80 1
76 86 1
76 88 1
76 107 1
76 109 1
76 111 1
76 113 1
76 114 1
76 120 1
76 123 1
76 139 1
76 147 1
76 151 1
76 157 1
76 158 1
76 162 1
76 164 1
76 174 1
76 175 1
76 182 1
76 184 1
76 186 1
76 188 1
76 205 1
76 208 1
76 212 1
76 215 1
76 238 1
76 242 1
76 252 1
76 258 1
76 267 1
76 270 1
76 278 1
77 90 1
77 94 1
77 99 1
77 106 1
77 112 1
77 115 1
77 116 1
77 118 1
77 142 1
77 154 1
77 161 1
77 168 1
77 174 1
77 177 1
77 185 1
77 189 1
77 192 1
77 198 1
77 207 1
77 216 1
77 217 1
77 219 1
77 222 1
77 229 1
77 230 1
77 236 1
77 245 1
77 248 1
77 257 1
77 265 1
77 269 1
77 274 1
77 277 1
78 81 1
78 94 1
78 103 1
78 104 1
78 113 1
78 124 1
78 148 1
78 151 1
78 158 1
78 162 1
78 172 1
78 174 1
78 177 1
78 181 1
78 186 1
78 211 1
78 218 1
78 220 1
78 223 1
78 228 1
78 233 1
78 236 1
78 238 1
78 242 1
78 244 1
78 254 1
78 255 1
78 257 1
78 263 1
78 273 1
78 275 1
78 277 1
79 112 1
79 114 1
79 117 1
79 151 1
79 157 1
79 164 1
79 173 1
79 183 1
79 190 1
79 195 1
79 199 1
79 208 1
79 214 1
79 223 1
79 242 1
79 245 1
79 246 1
79 252 1
79 263 1
79 268 1
79 270 1
80 83 1
80 86 1
80 109 1
80 111 1
80 120 1
80 125 1
80 139 1
80 150 1
80 159 1
80 188 1
80 205 1
80 208 1
80 212 1
80 215 1
80 231 1
80 234 1
80 240 1
80 258 1
80 270 1
81 82 1
81 87 1
81 92 1
81 94 1
81 99 1
81 104 1
81 112 1
81 128 1
81 143 1
81 160 1
81 167 1
81 174 1
81 184 1
81 206 1
81 213 1
81 222 1
81 230 1
81 233 1
81 236 1
81 244 1
81 247 1
81 255 1
81 257 1
81 261 1
81 274 1
81 275 1
82 85 1
82 88 1
82 104 1
82 112 1
82 113 1
82 128 1
82 143 1
82 146 1
82 147 1
82 160 1
82 162 1
82 167 1
82 172 1
82 174 1
82 178 1
82 181 1
82 184 1
82 187 1
82 190 1
82 196 1
82 201 1
82 204 1
82 209 1
82 213 1
82 222 1
82 225 1
82 228 1
82 233 1
82 239 1
82 244 1
82 246 1
82 247 1
82 255 1
82 261 1
82 275 1
83 111 1
83 139 1
83 141 1
83 145 1
83 157 1
83 159 1
83 176 1
83 182 1
83 204 1
83 234 1
83 240 1
83 260 1
84 85 1
84 87 1
84 99 1
84 104 1
84 114 1
84 142 1
84 151 1
84 168 1
84 174 1
84 181 1
84 184 1
84 186 1
84 190 1
84 198 1
84 224 1
84 235 1
84 236 1
84 242 1
84 248 1
84 249 1
84 257 1
84 265 1
85 87 1
85 92 1
85 104 1
85 112 1
85 131 1
85 145 1
85 160 1
85 184 1
85 190 1
85 204 1
85 213 1
85 225 1
85 246 1
85 252 1
85 262 1
85 271 1
86 88 1
86 89 1
86 109 1
86 111 1
86 121 1
86 123 1
86 141 1
86 150 1
86 159 1
86 168 1
86 186 1
86 187 1
86 215 1
86 249 1
86 256 1
86 264 1
86 278 1
87 92 1
87 93 1
87 99 1
87 104 1
87 112 1
87 120 1
87 131 1
87 140 1
87 143 1
87 160 1
87 184 1
87 185 1
87 216 1
87 233 1
87 242 1
87 248 1
87 252 1
87 262 1
88 98 1
88 113 1
88 121 1
88 123 1
88 128 1
88 130 1
88 139 1
88 143 1
88 158 1
88 164 1
88 174 1
88 175 1
88 181 1
88 184 1
88 186 1
88 187 1
88 204 1
88 209 1
88 211 1
88 218 1
88 278 1
89 100 1
89 105 1
89 109 1
89 111 1
89 115 1
89 123 1
89 141 1
89 149 1
89 152 1
89 153 1
89 158 1
89 162 1
89 168 1
89 194 1
89 215 1
89 219 1
89 227 1
89 239 1
89 241 1
89 243 1
89 245 1
89 249 1
89 276 1
89 278 1
90 91 1
90 101 1
90 110 1
90 112 1
90 138 1
90 142 1
90 147 1
90 148 1
90 153 1
90 160 1
90 161 1
90 162 1
90 166 1
90 172 1
90 174 1
90 177 1
90 181 1
90 190 1
90 193 1
90 201 1
90 202 1
90 208 1
90 212 1
90 216 1
90 217 1
90 221 1
90 222 1
90 227 1
90 229 1
90 238 1
90 242 1
90 245 1
90 248 1
90 251 1
90 252 1
90 265 1
90 270 1
90 272 1
90 277 1
91 100 1
91 111 1
91 142 1
91 153 1
91 162 1
91 178 1
91 181 1
91 190 1
91 201 1
91 202 1
91 205 1
91 221 1
91 225 1
91 227 1
91 239 1
91 240 1
91 265 1
91 276 1
91 278 1
92 93 1
92 99 1
92 102 1
92 106 1
92 112 1
92 131 1
92 141 1
92 160 1
92 167 1
92 183 1
92 189 1
92 195 1
92 206 1
92 207 1
92 213 1
92 216 1
92 222 1
92 237 1
92 241 1
92 245 1
92 253 1
92 255 1
92 262 1
92 263 1
92 266 1
93 120 1
93 122 1
93 131 1
93 133 1
93 139 1
93 143 1
93 144 1
93 182 1
93 188 1
93 195 1
93 200 1
93 206 1
93 214 1
93 237 1
93 242 1
93 263 1
93 267 1
94 97 1
94 99 1
94 101 1
94 104 1
94 110 1
94 113 1
94 116 1
94 124 1
94 125 1
94 129 1
94 135 1
94 140 1
94 148 1
94 165 1
94 170 1
94 172 1
94 177 1
94 185 1
94 189 1
94 198 1
94 216 1
94 218 1
94 221 1
94 222 1
94 226 1
94 228 1
94 230 1
94 233 1
94 244 1
94 247 1
94 255 1
94 257 1
94 259 1
94 261 1
94 273 1
94 275 1
94 277 1
95 96 1
95 100 1
95 105 1
95 106 1
95 110 1
95 121 1
95 129 1
95 130 1
95 135 1
95 137 1
95 153 1
95 156 1
95 199 1
95 207 1
95 226 1
95 239 1
95 259 1
95 260 1
95 262 1
96 97 1
96 105 1
96 106 1
96 110 1
96 116 1
96 127 1
96 129 1
96 135 1
96 141 1
96 156 1
96 159 1
96 170 1
96 194 1
96 199 1
96 210 1
96 214 1
96 231 1
96 235 1
96 256 1
96 260 1
96 262 1
96 271 1
97 110 1
97 118 1
97 125 1
97 127 1
97 129 1
97 133 1
97 140 1
97 170 1
97 185 1
97 231 1
97 233 1
97 259 1
97 277 1
98 113 1
98 121 1
98 122 1
98 125 1
98 127 1
98 130 1
98 133 1
98 138 1
98 139 1
98 143 1
98 144 1
98 158 1
98 164 1
98 179 1
98 182 1
98 203 1
98 211 1
98 214 1
98 218 1
98 232 1
98 244 1
98 260 1
98 267 1
98 273 1
98 275 1
99 104 1
99 112 1
99 116 1
99 120 1
99 135 1
99 140 1
99 142 1
99 165 1
99 168 1
99 174 1
99 176 1
99 185 1
99 189 1
99 193 1
99 198 1
99 201 1
99 207 1
99 216 1
99 222 1
99 228 1
99 229 1
99 230 1
99 236 1
99 245 1
99 248 1
99 249 1
99 252 1
99 256 1
99 261 1
99 262 1
99 265 1
99 266 1
99 269 1
99 274 1
100 105 1
100 106 1
100 111 1
100 123 1
100 124 1
100 130 1
100 134 1
100 152 1
100 153 1
100 154 1
100 156 1
100 162 1
100 166 1
100 171 1
100 172 1
100 173 1
100 178 1
100 181 1
100 189 1
100 192 1
100 198 1
100 199 1
100 202 1
100 219 1
100 220 1
100 223 1
100 239 1
100 272 1
100 276 1
100 278 1
101 110 1
101 125 1
101 134 1
101 138 1
101 148 1
101 153 1
101 154 1
101 161 1
101 162 1
101 163 1
101 166 1
101 171 1
101 172 1
101 177 1
101 185 1
101 189 1
101 193 1
101 201 1
101 202 1
101 216 1
101 219 1
101 221 1
101 222 1
101 226 1
101 230 1
101 239 1
101 244 1
101 247 1
101 251 1
101 269 1
101 277 1
102 106 1
102 110 1
102 117 1
102 131 1
102 141 1
102 194 1
102 195 1
102 208 1
102 216 1
102 229 1
102 234 1
102 245 1
102 262 1
102 270 1
103 108 1
103 113 1
103 120 1
103 123 1
103 124 1
103 134 1
103 144 1
103 149 1
103 151 1
103 158 1
103 162 1
103 163 1
103 164 1
103 165 1
103 168 1
103 179 1
103 198 1
103 205 1
103 209 1
103 214 1
103 221 1
103 236 1
103 238 1
103 248 1
103 250 1
103 257 1
103 258 1
103 269 1
103 276 1
104 113 1
104 116 1
104 119 1
104 124 1
104 128 1
104 134 1
104 135 1
104 151 1
104 156 1
104 158 1
104 165 1
104 168 1
104 174 1
104 181 1
104 184 1
104 186 1
104 189 1
104 198 1
104 207 1
104 209 1
104 213 1
104 214 1
104 218 1
104 228 1
104 236 1
104 249 1
104 255 1
104 256 1
104 257 1
104 271 1
104 273 1
105 106 1
105 115 1
105 121 1
105 123 1
105 130 1
105 135 1
105 141 1
105 149 1
105 152 1
105 153 1
105 156 1
105 158 1
105 165 1
105 171 1
105 191 1
105 197 1
105 207 1
105 210 1
105 219 1
105 230 1
105 232 1
105 239 1
105 260 1
105 262 1
105 276 1
106 110 1
106 131 1
106 135 1
106 141 1
106 154 1
106 156 1
106 161 1
106 169 1
106 189 1
106 191 1
106 194 1
106 207 1
106 210 1
106 219 1
106 226 1
106 230 1
106 237 1
106 245 1
106 256 1
106 259 1
106 262 1
106 266 1
106 271 1
107 120 1
107 126 1
107 144 1
107 145 1
107 157 1
107 158 1
107 168 1
107 175 1
107 179 1
107 183 1
107 188 1
107 215 1
107 224 1
107 227 1
107 236 1
107 241 1
107 243 1
107 252 1
107 267 1
108 113 1
108 120 1
108 134 1
108 144 1
108 145 1
108 155 1
108 163 1
108 165 1
108 171 1
108 180 1
108 196 1
108 209 1
108 210 1
108 214 1
108 232 1
108 250 1
108 260 1
108 271 1
109 111 1
109 123 1
109 125 1
109 150 1
109 175 1
109 186 1
109 188 1
109 205 1
109 208 1
109 212 1
109 215 1
109 249 1
109 258 1
109 267 1
109 270 1
109 272 1
109 278 1
110 117 1
110 118 1
110 125 1
110 131 1
110 138 1
110 148 1
110 153 1
110 156 1
110 161 1
110 172 1
110 185 1
110 189 1
110 192 1
110 199 1
110 200 1
110 202 1
110 216 1
110 217 1
110 221 1
110 222 1
110 226 1
110 229 1
110 233 1
110 234 1
110 245 1
110 251 1
110 259 1
110 260 1
110 262 1
110 270 1
110 271 1
110 277 1
111 123 1
111 141 1
111 153 1
111 157 1
111 159 1
111 176 1
111 186 1
111 194 1
111 205 1
111 208 1
111 215 1
111 227 1
111 234 1
111 240 1
111 249 1
111 258 1
111 260 1
111 270 1
111 278 1
112 117 1
112 131 1
112 148 1
112 154 1
112 160 1
112 161 1
112 167 1
112 168 1
112 172 1
112 173 1
112 174 1
112 177 1
112 181 1
112 183 1
112 189 1
112 190 1
112 193 1
112 195 1
112 206 1
112 207 1
112 213 1
112 216 1
112 217 1
112 222 1
112 236 1
112 241 1
112 242 1
112 245 1
112 248 1
112 252 1
112 253 1
112 255 1
112 257 1
112 262 1
112 263 1
112 265 1
112 270 1
112 274 1
112 277 1
113 121 1
113 123 1
113 124 1
113 128 1
113 130 1
113 134 1
113 144 1
113 151 1
113 156 1
113 158 1
113 162 1
113 163 1
113 164 1
113 165 1
113 168 1
113 171 1
113 174 1
113 175 1
113 180 1
113 181 1
113 184 1
113 186 1
113 187 1
113 196 1
113 198 1
113 204 1
113 209 1
113 211 1
113 214 1
113 218 1
113 228 1
113 232 1
113 236 1
113 238 1
113 239 1
113 244 1
113 247 1
113 255 1
113 257 1
113 269 1
113 271 1
113 273 1
114 122 1
114 127 1
114 142 1
114 151 1
114 164 1
114 184 1
114 186 1
114 190 1
114 195 1
114 208 1
114 214 1
114 218 1
114 223 1
114 224 1
114 231 1
114 235 1
114 242 1
114 254 1
114 263 1
115 118 1
115 121 1
115 123 1
115 126 1
115 135 1
115 144 1
115 149 1
115 158 1
115 161 1
115 165 1
115 168 1
115 179 1
115 188 1
115 191 1
115 197 1
115 211 1
115 219 1
115 221 1
115 229 1
115 230 1
115 236 1
115 241 1
115 254 1
115 257 1
115 267 1
115 269 1
115 274 1
116 131 1
116 135 1
116 140 1
116 161 1
116 165 1
116 170 1
116 171 1
116 185 1
116 189 1
116 192 1
116 198 1
116 207 1
116 210 1
116 214 1
116 216 1
116 228 1
116 229 1
116 230 1
116 248 1
116 250 1
116 255 1
116 262 1
116 271 1
116 273 1
116 277 1
117 118 1
117 148 1
117 151 1
117 161 1
117 164 1
117 195 1
117 199 1
117 200 1
117 208 1
117 214 1
117 223 1
117 242 1
117 245 1
117 246 1
117 251 1
117 252 1
117 254 1
117 263 1
117 268 1
117 270 1
118 125 1
118 126 1
118 127 1
118 149 1
118 153 1
118 161 1
118 177 1
118 188 1
118 197 1
118 199 1
118 208 1
118 219 1
118 220 1
118 221 1
118 229 1
118 251 1
118 254 1
118 258 1
118 259 1
118 267 1
118 270 1
118 272 1
118 274 1
118 277 1
119 128 1
119 135 1
119 156 1
119 158 1
119 206 1
119 214 1
119 218 1
119 256 1
120 125 1
120 133 1
120 138 1
120 139 1
120 140 1
120 143 1
120 144 1
120 145 1
120 147 1
120 150 1
120 155 1
120 159 1
120 175 1
120 176 1
120 182 1
120 184 1
120 185 1
120 188 1
120 197 1
120 204 1
120 209 1
120 212 1
120 221 1
120 230 1
120 233 1
120 234 1
120 236 1
120 238 1
120 242 1
120 244 1
120 248 1
120 250 1
120 252 1
120 267 1
121 123 1
121 129 1
121 130 1
121 135 1
121 144 1
121 153 1
121 158 1
121 165 1
121 211 1
121 218 1
121 232 1
121 239 1
122 127 1
122 128 1
122 133 1
122 139 1
122 143 1
122 184 1
122 195 1
122 214 1
122 218 1
122 231 1
122 242 1
122 263 1
122 273 1
123 124 1
123 130 1
123 134 1
123 149 1
123 152 1
123 153 1
123 158 1
123 162 1
123 164 1
123 165 1
123 166 1
123 168 1
123 171 1
123 175 1
123 186 1
123 198 1
123 211 1
123 215 1
123 218 1
123 219 1
123 220 1
123 223 1
123 239 1
123 249 1
123 258 1
123 269 1
123 276 1
123 278 1
124 129 1
124 151 1
124 158 1
124 162 1
124 170 1
124 172 1
124 177 1
124 181 1
124 186 1
124 198 1
124 202 1
124 218 1
124 220 1
124 223 1
124 228 1
124 239 1
124 268 1
124 273 1
124 276 1
125 133 1
125 138 1
125 139 1
125 140 1
125 143 1
125 144 1
125 147 1
125 150 1
125 153 1
125 182 1
125 185 1
125 188 1
125 197 1
125 200 1
125 203 1
125 208 1
125 212 1
125 221 1
125 230 1
125 233 1
125 234 1
125 238 1
125 244 1
125 251 1
125 258 1
125 267 1
125 270 1
126 134 1
126 144 1
126 149 1
126 152 1
126 153 1
126 154 1
126 155 1
126 157 1
126 158 1
126 161 1
126 163 1
126 166 1
126 179 1
126 183 1
126 188 1
126 191 1
126 193 1
126 197 1
126 211 1
126 217 1
126 219 1
126 241 1
126 251 1
126 252 1
126 257 1
126 267 1
127 129 1
127 133 1
127 142 1
127 151 1
127 164 1
127 170 1
127 199 1
127 208 1
127 214 1
127 218 1
127 220 1
127 223 1
127 231 1
127 235 1
127 254 1
127 258 1
127 273 1
128 143 1
128 146 1
128 167 1
128 174 1
128 184 1
128 186 1
128 206 1
128 218 1
128 228 1
128 244 1
128 261 1
128 263 1
128 264 1
128 275 1
129 135 1
129 170 1
129 218 1
129 220 1
129 228 1
129 231 1
129 259 1
129 264 1
130 137 1
130 152 1
130 153 1
130 158 1
130 162 1
130 164 1
130 166 1
130 180 1
130 196 1
130 203 1
130 211 1
130 218 1
130 223 1
130 232 1
130 239 1
130 247 1
130 278 1
131 138 1
131 148 1
131 155 1
131 160 1
131 185 1
131 189 1
131 192 1
131 195 1
131 200 1
131 214 1
131 216 1
131 217 1
131 233 1
131 237 1
131 245 1
131 246 1
131 252 1
131 255 1
131 262 1
131 271 1
131 277 1
132 134 1
132 145 1
132 158 1
132 162 1
132 168 1
132 181 1
132 186 1
132 193 1
132 196 1
132 209 1
132 227 1
132 236 1
132 243 1
132 252 1
132 278 1
133 138 1
133 139 1
133 143 1
133 144 1
133 182 1
133 195 1
133 200 1
133 203 1
133 214 1
133 218 1
133 233 1
133 242 1
133 244 1
133 254 1
133 263 1
133 267 1
133 273 1
133 275 1
134 152 1
134 154 1
134 156 1
134 158 1
134 161 1
134 162 1
134 163 1
134 165 1
134 166 1
134 168 1
134 171 1
134 192 1
134 193 1
134 196 1
134 198 1
134 209 1
134 211 1
134 213 1
134 219 1
134 223 1
134 232 1
134 236 1
134 244 1
134 255 1
134 257 1
134 268 1
134 269 1
134 271 1
134 276 1
135 156 1
135 158 1
135 165 1
135 171 1
135 189 1
135 192 1
135 198 1
135 207 1
135 214 1
135 218 1
135 228 1
135 232 1
135 255 1
135 256 1
136 140 1
136 142 1
136 170 1
136 184 1
136 225 1
136 228 1
136 231 1
137 146 1
137 156 1
137 199 1
137 200 1
137 214 1
137 218 1
137 223 1
137 226 1
137 246 1
138 144 1
138 147 1
138 148 1
138 155 1
138 160 1
138 161 1
138 180 1
138 182 1
138 185 1
138 200 1
138 203 1
138 216 1
138 221 1
138 233 1
138 234 1
138 238 1
138 244 1
138 246 1
138 247 1
138 251 1
138 252 1
138 267 1
138 277 1
139 140 1
139 143 1
139 144 1
139 147 1
139 182 1
139 184 1
139 188 1
139 204 1
139 209 1
139 212 1
139 233 1
139 238 1
139 242 1
139 267 1
140 142 1
140 143 1
140 147 1
140 160 1
140 170 1
140 184 1
140 185 1
140 189 1
140 197 1
140 208 1
140 212 1
140 216 1
140 221 1
140 229 1
140 230 1
140 233 1
140 242 1
140 248 1
140 250 1
140 261 1
140 265 1
140 277 1
141 150 1
141 159 1
141 169 1
141 176 1
141 194 1
141 197 1
141 207 1
141 219 1
141 230 1
141 234 1
141 245 1
141 256 1
141 260 1
141 262 1
141 266 1
142 151 1
142 168 1
142 184 1
142 190 1
142 198 1
142 202 1
142 205 1
142 208 1
142 212 1
142 216 1
142 225 1
142 229 1
142 231 1
142 235 1
142 242 1
142 248 1
142 265 1
142 277 1
143 144 1
143 147 1
143 150 1
143 160 1
143 167 1
143 169 1
143 174 1
143 175 1
143 182 1
143 184 1
143 188 1
143 195 1
143 201 1
143 203 1
143 206 1
143 211 1
143 212 1
143 233 1
143 238 1
143 242 1
143 244 1
143 247 1
143 261 1
143 263 1
143 266 1
143 267 1
143 275 1
144 155 1
144 158 1
144 163 1
144 165 1
144 179 1
144 182 1
144 188 1
144 191 1
144 197 1
144 203 1
144 209 1
144 211 1
144 214 1
144 230 1
144 232 1
144 233 1
144 238 1
144 244 1
144 250 1
144 254 1
144 260 1
144 267 1
144 275 1
145 147 1
145 155 1
145 157 1
145 176 1
145 183 1
145 184 1
145 196 1
145 204 1
145 209 1
145 227 1
145 243 1
145 250 1
145 252 1
145 260 1
146 167 1
146 173 1
147 148 1
147 155 1
147 160 1
147 163 1
147 167 1
147 174 1
147 175 1
147 182 1
147 184 1
147 193 1
147 196 1
147 201 1
147 204 1
147 212 1
147 233 1
147 238 1
147 242 1
147 244 1
147 247 1
147 251 1
147 252 1
147 266 1
148 151 1
148 160 1
148 161 1
148 172 1
148 185 1
148 189 1
148 190 1
148 200 1
148 202 1
148 208 1
148 216 1
148 217 1
148 221 1
148 223 1
148 233 1
148 238 1
148 242 1
148 245 1
148 246 1
148 251 1
148 252 1
148 254 1
148 265 1
148 268 1
148 277 1
149 152 1
149 153 1
149 158 1
149 161 1
149 165 1
149 168 1
149 179 1
149 188 1
149 197 1
149 198 1
149 205 1
149 215 1
149 219 1
149 221 1
149 248 1
149 250 1
149 258 1
149 267 1
149 269 1
149 276 1
150 159 1
150 169 1
150 188 1
150 197 1
150 212 1
150 230 1
150 234 1
151 158 1
151 162 1
151 164 1
151 172 1
151 174 1
151 181 1
151 184 1
151 186 1
151 190 1
151 199 1
151 202 1
151 205 1
151 214 1
151 218 1
151 220 1
151 223 1
151 233 1
151 238 1
151 242 1
151 246 1
151 254 1
151 268 1
151 273 1
151 277 1
152 153 1
152 154 1
152 156 1
152 158 1
152 162 1
152 164 1
152 166 1
152 191 1
152 219 1
152 223 1
152 232 1
152 237 1
152 241 1
152 243 1
152 253 1
152 268 1
152 276 1
152 278 1
153 157 1
153 161 1
153 162 1
153 164 1
153 166 1
153 199 1
153 202 1
153 210 1
153 219 1
153 221 1
153 223 1
153 234 1
153 239 1
153 251 1
153 258 1
153 260 1
153 270 1
153 276 1
153 278 1
154 156 1
154 161 1
154 163 1
154 166 1
154 172 1
154 189 1
154 191 1
154 192 1
154 193 1
154 198 1
154 217 1
154 219 1
154 223 1
154 237 1
154 241 1
154 245 1
154 253 1
154 255 1
154 257 1
154 268 1
154 269 1
155 161 1
155 163 1
155 185 1
155 217 1
155 230 1
155 244 1
155 250 1
155 252 1
156 158 1
156 165 1
156 171 1
156 183 1
156 189 1
156 192 1
156 198 1
156 200 1
156 207 1
156 213 1
156 214 1
156 218 1
156 223 1
156 232 1
156 237 1
156 253 1
156 255 1
156 257 1
156 260 1
156 262 1
156 268 1
156 271 1
157 164 1
157 182 1
157 183 1
157 223 1
157 227 1
157 241 1
157 242 1
157 243 1
157 251 1
157 252 1
157 270 1
157 278 1
158 162 1
158 163 1
158 164 1
158 165 1
158 168 1
158 175 1
158 179 1
158 186 1
158 191 1
158 198 1
158 209 1
158 211 1
158 214 1
158 215 1
158 218 1
158 220 1
158 223 1
158 230 1
158 232 1
158 236 1
158 241 1
158 243 1
158 244 1
158 249 1
158 254 1
158 257 1
158 269 1
158 278 1
159 176 1
159 188 1
159 194 1
159 197 1
159 215 1
159 231 1
159 234 1
159 235 1
159 248 1
159 250 1
159 256 1
159 260 1
159 262 1
160 167 1
160 172 1
160 174 1
160 181 1
160 184 1
160 190 1
160 195 1
160 200 1
160 204 1
160 213 1
160 216 1
160 217 1
160 222 1
160 225 1
160 226 1
160 233 1
160 242 1
160 244 1
160 246 1
160 247 1
160 252 1
160 255 1
160 261 1
161 162 1
161 163 1
161 166 1
161 171 1
161 172 1
161 177 1
161 185 1
161 188 1
161 189 1
161 192 1
161 193 1
161 197 1
161 199 1
161 201 1
161 202 1
161 216 1
161 217 1
161 219 1
161 221 1
161 227 1
161 229 1
161 238 1
161 245 1
161 247 1
161 248 1
161 250 1
161 251 1
161 252 1
161 265 1
161 269 1
161 270 1
161 276 1
161 277 1
162 164 1
162 166 1
162 172 1
162 174 1
162 175 1
162 180 1
162 181 1
162 186 1
162 187 1
162 196 1
162 202 1
162 204 1
162 211 1
162 219 1
162 223 1
162 236 1
162 238 1
162 239 1
162 244 1
162 247 1
162 268 1
162 276 1
162 278 1
163 165 1
163 166 1
163 171 1
163 185 1
163 189 1
163 191 1
163 193 1
163 196 1
163 201 1
163 209 1
163 211 1
163 219 1
163 230 1
163 232 1
163 236 1
163 244 1
163 247 1
163 255 1
163 257 1
163 266 1
163 269 1
164 166 1
164 179 1
164 186 1
164 199 1
164 205 1
164 211 1
164 214 1
164 218 1
164 220 1
164 223 1
164 238 1
164 251 1
164 254 1
164 258 1
164 267 1
164 278 1
165 168 1
165 171 1
165 189 1
165 198 1
165 207 1
165 209 1
165 214 1
165 228 1
165 230 1
165 232 1
165 250 1
165 255 1
165 257 1
165 269 1
165 271 1
165 276 1
166 172 1
166 191 1
166 193 1
166 203 1
166 211 1
166 219 1
166 223 1
166 238 1
166 241 1
166 247 1
166 251 1
166 269 1
166 278 1
167 169 1
167 172 1
167 173 1
167 174 1
167 181 1
167 182 1
167 195 1
167 201 1
167 203 1
167 206 1
167 222 1
167 226 1
167 244 1
167 245 1
167 247 1
167 255 1
167 261 1
167 263 1
167 266 1
167 275 1
168 175 1
168 198 1
168 205 1
168 207 1
168 209 1
168 215 1
168 227 1
168 235 1
168 236 1
168 243 1
168 248 1
168 249 1
168 250 1
168 265 1
168 269 1
168 274 1
168 276 1
169 182 1
169 201 1
169 203 1
169 219 1
169 230 1
169 234 1
169 245 1
169 266 1
170 185 1
170 228 1
170 231 1
170 233 1
170 273 1
170 277 1
171 185 1
171 189 1
171 192 1
171 196 1
171 198 1
171 207 1
171 210 1
171 213 1
171 219 1
171 230 1
171 232 1
171 239 1
171 255 1
171 269 1
171 271 1
171 276 1
172 174 1
172 177 1
172 181 1
172 189 1
172 202 1
172 219 1
172 222 1
172 223 1
172 226 1
172 233 1
172 238 1
172 247 1
172 255 1
172 268 1
173 181 1
173 186 1
173 223 1
173 245 1
173 253 1
173 263 1
173 272 1
173 278 1
174 175 1
174 177 1
174 181 1
174 184 1
174 186 1
174 187 1
174 209 1
174 222 1
174 228 1
174 233 1
174 236 1
174 238 1
174 242 1
174 244 1
174 247 1
174 257 1
174 261 1
174 263 1
174 272 1
174 274 1
174 275 1
175 182 1
175 186 1
175 188 1
175 208 1
175 211 1
175 212 1
175 236 1
175 238 1
175 241 1
175 242 1
175 243 1
175 244 1
175 252 1
175 263 1
175 267 1
175 270 1
175 278 1
176 185 1
176 194 1
176 210 1
176 227 1
176 234 1
176 240 1
176 248 1
176 250 1
176 252 1
176 260 1
176 262 1
177 189 1
177 202 1
177 220 1
177 222 1
177 245 1
177 259 1
177 261 1
177 265 1
177 272 1
177 277 1
178 181 1
178 187 1
178 201 1
178 202 1
178 207 1
178 222 1
178 225 1
178 228 1
178 239 1
178 240 1
178 265 1
179 188 1
179 214 1
179 223 1
179 224 1
179 254 1
179 257 1
179 260 1
179 267 1
180 196 1
180 204 1
180 239 1
180 246 1
180 247 1
181 184 1
181 186 1
181 190 1
181 202 1
181 209 1
181 222 1
181 223 1
181 245 1
181 265 1
181 268 1
181 272 1
181 278 1
182 188 1
182 195 1
182 200 1
182 203 1
182 208 1
182 212 1
182 234 1
182 242 1
182 251 1
182 252 1
182 266 1
182 267 1
182 270 1
183 194 1
183 195 1
183 214 1
183 223 1
183 224 1
183 227 1
183 241 1
183 243 1
183 245 1
183 252 1
183 253 1
183 268 1
184 186 1
184 187 1
184 190 1
184 204 1
184 205 1
184 209 1
184 225 1
184 228 1
184 233 1
184 242 1
184 244 1
184 246 1
184 261 1
184 273 1
185 189 1
185 192 1
185 193 1
185 197 1
185 201 1
185 210 1
185 216 1
185 219 1
185 221 1
185 230 1
185 233 1
185 248 1
185 250 1
185 252 1
185 262 1
185 266 1
185 277 1
186 209 1
186 211 1
186 218 1
186 220 1
186 223 1
186 236 1
186 249 1
186 254 1
186 263 1
186 264 1
186 272 1
186 278 1
187 196 1
187 201 1
187 204 1
187 209 1
187 228 1
187 239 1
187 240 1
188 197 1
188 208 1
188 212 1
188 215 1
188 221 1
188 229 1
188 234 1
188 236 1
188 241 1
188 248 1
188 252 1
188 258 1
188 267 1
188 270 1
189 192 1
189 193 1
189 198 1
189 201 1
189 202 1
189 207 1
189 210 1
189 216 1
189 217 1
189 219 1
189 222 1
189 226 1
189 229 1
189 230 1
189 245 1
189 255 1
189 262 1
189 265 1
189 266 1
189 269 1
189 271 1
189 277 1
190 202 1
190 204 1
190 216 1
190 223 1
190 225 1
190 242 1
190 246 1
190 252 1
190 265 1
190 268 1
191 197 1
191 203 1
191 211 1
191 219 1
191 230 1
191 232 1
191 236 1
191 237 1
191 241 1
191 244 1
191 257 1
191 266 1
192 198 1
192 202 1
192 207 1
192 210 1
192 216 1
192 217 1
192 219 1
192 229 1
192 245 1
192 248 1
192 262 1
192 265 1
192 268 1
192 271 1
192 276 1
192 277 1
193 196 1
193 201 1
193 219 1
193 230 1
193 236 1
193 241 1
193 245 1
193 248 1
193 252 1
193 266 1
193 269 1
194 215 1
194 227 1
194 229 1
194 235 1
194 245 1
194 256 1
194 260 1
194 262 1
194 265 1
195 200 1
195 208 1
195 241 1
195 242 1
195 245 1
195 252 1
195 254 1
195 263 1
195 270 1
196 201 1
196 204 1
196 209 1
196 213 1
196 232 1
196 239 1
196 247 1
196 266 1
197 221 1
197 230 1
197 234 1
197 248 1
197 250 1
197 267 1
197 269 1
198 207 1
198 209 1
198 213 1
198 218 1
198 219 1
198 223 1
198 228 1
198 235 1
198 248 1
198 249 1
198 250 1
198 255 1
198 256 1
198 257 1
198 265 1
198 268 1
198 269 1
198 271 1
198 273 1
198 276 1
199 200 1
199 202 1
199 214 1
199 223 1
199 246 1
199 268 1
199 270 1
200 203 1
200 214 1
200 226 1
200 233 1
200 237 1
200 246 1
200 251 1
200 260 1
200 271 1
201 204 1
201 219 1
201 222 1
201 230 1
201 239 1
201 240 1
201 245 1
201 247 1
201 248 1
201 266 1
201 269 1
202 216 1
202 221 1
202 222 1
202 223 1
202 225 1
202 239 1
202 246 1
202 265 1
202 268 1
202 276 1
202 277 1
203 211 1
203 226 1
203 244 1
203 247 1
203 251 1
203 266 1
203 267 1
203 275 1
204 209 1
204 225 1
204 239 1
204 240 1
204 246 1
204 247 1
205 208 1
205 212 1
205 215 1
205 221 1
205 227 1
205 238 1
205 242 1
205 248 1
205 250 1
205 258 1
205 276 1
206 236 1
206 241 1
206 257 1
206 263 1
206 274 1
206 275 1
207 213 1
207 222 1
207 228 1
207 245 1
207 249 1
207 256 1
207 262 1
207 265 1
207 271 1
208 212 1
208 215 1
208 216 1
208 229 1
208 231 1
208 235 1
208 242 1
208 245 1
208 254 1
208 258 1
208 263 1
208 265 1
208 267 1
208 270 1
208 272 1
208 277 1
209 214 1
209 232 1
209 236 1
209 250 1
209 257 1
210 250 1
210 260 1
210 262 1
210 271 1
210 276 1
211 218 1
211 220 1
211 223 1
211 236 1
211 238 1
211 241 1
211 244 1
211 254 1
211 257 1
211 263 1
211 267 1
211 269 1
211 275 1
211 278 1
212 221 1
212 234 1
212 236 1
212 238 1
212 242 1
212 248 1
212 252 1
212 258 1
212 267 1
212 270 1
212 277 1
213 222 1
213 255 1
213 271 1
214 218 1
214 223 1
214 224 1
214 232 1
214 237 1
214 246 1
214 250 1
214 254 1
214 260 1
214 268 1
214 271 1
214 273 1
215 227 1
215 235 1
215 248 1
215 249 1
215 250 1
215 258 1
216 217 1
216 222 1
216 225 1
216 229 1
216 233 1
216 242 1
216 245 1
216 248 1
216 252 1
216 262 1
216 265 1
216 277 1
217 229 1
217 245 1
217 252 1
217 254 1
217 257 1
217 265 1
217 268 1
217 277 1
218 220 1
218 223 1
218 228 1
218 232 1
218 254 1
218 257 1
218 273 1
218 275 1
219 229 1
219 230 1
219 237 1
219 239 1
219 241 1
219 245 1
219 251 1
219 266 1
219 269 1
219 270 1
219 276 1
220 223 1
220 249 1
220 254 1
220 259 1
220 263 1
220 264 1
220 272 1
220 275 1
221 230 1
221 233 1
221 238 1
221 244 1
221 248 1
221 250 1
221 251 1
221 258 1
221 267 1
221 269 1
221 270 1
221 276 1
221 277 1
222 226 1
222 245 1
222 247 1
222 255 1
222 261 1
222 265 1
222 272 1
223 224 1
223 246 1
223 251 1
223 253 1
223 254 1
223 257 1
223 268 1
223 278 1
224 235 1
224 254 1
225 240 1
225 246 1
225 262 1
225 265 1
226 233 1
226 237 1
226 247 1
226 255 1
226 259 1
226 275 1
227 243 1
227 248 1
227 250 1
227 252 1
227 265 1
227 276 1
228 256 1
228 261 1
228 264 1
228 273 1
229 235 1
229 245 1
229 248 1
229 265 1
229 274 1
229 277 1
230 233 1
230 244 1
230 248 1
230 250 1
230 255 1
230 257 1
230 266 1
230 269 1
230 277 1
231 235 1
231 256 1
231 264 1
232 260 1
233 238 1
233 242 1
233 244 1
233 246 1
233 247 1
233 254 1
233 255 1
233 261 1
233 273 1
233 275 1
233 277 1
234 240 1
234 251 1
234 270 1
235 248 1
235 249 1
235 256 1
235 265 1
236 238 1
236 241 1
236 242 1
236 243 1
236 244 1
236 248 1
236 252 1
236 257 1
236 263 1
236 269 1
236 274 1
237 241 1
237 245 1
237 253 1
237 255 1
238 242 1
238 244 1
238 247 1
238 251 1
238 252 1
238 254 1
238 267 1
238 277 1
239 240 1
239 247 1
239 276 1
241 243 1
241 245 1
241 252 1
241 253 1
241 257 1
241 263 1
241 266 1
241 274 1
242 244 1
242 251 1
242 252 1
242 254 1
242 263 1
242 265 1
242 267 1
242 270 1
242 277 1
243 252 1
243 253 1
243 278 1
244 247 1
244 255 1
244 257 1
244 261 1
244 267 1
244 269 1
244 275 1
245 248 1
245 253 1
245 262 1
245 263 1
245 265 1
245 266 1
245 269 1
245 270 1
245 272 1
245 274 1
245 277 1
246 268 1
246 271 1
246 273 1
247 255 1
247 266 1
248 250 1
248 252 1
248 262 1
248 265 1
248 269 1
248 274 1
248 276 1
248 277 1
249 256 1
249 264 1
249 265 1
249 272 1
249 274 1
250 269 1
250 276 1
251 252 1
251 267 1
251 270 1
252 262 1
252 265 1
252 267 1
252 270 1
253 263 1
253 268 1
254 257 1
254 263 1
254 267 1
254 274 1
254 275 1
254 277 1
255 257 1
255 271 1
255 275 1
256 262 1
256 264 1
257 263 1
257 269 1
257 273 1
257 274 1
257 277 1
258 267 1
258 270 1
258 276 1
259 272 1
259 275 1
260 271 1
261 272 1
261 275 1
262 265 1
262 271 1
263 272 1
263 274 1
263 275 1
264 272 1
265 274 1
265 277 1
267 270 1
268 271 1
269 276 1
271 273 1
272 274 1


==> anc/graph-instances/rand01-polytopes/rand01-9-278-2.dat <==
278 5132
1 2 1
1 3 1
1 5 1
1 8 1
1 13 1
1 20 1
1 24 1
1 25 1
1 26 1
1 27 1
1 48 1
1 49 1
1 60 1
1 65 1
1 77 1
1 80 1
1 84 1
1 87 1
1 88 1
1 95 1
1 96 1
1 98 1
1 100 1
1 108 1
1 111 1
1 119 1
1 127 1
1 132 1
1 133 1
1 135 1
1 137 1
1 140 1
1 146 1
1 156 1
1 160 1
1 161 1
1 164 1
1 165 1
1 167 1
1 168 1
1 170 1
1 173 1
1 176 1
1 181 1
1 191 1
1 192 1
1 199 1
1 212 1
1 213 1
1 226 1
1 228 1
1 232 1
1 242 1
1 244 1
1 246 1
1 248 1
1 262 1
1 265 1
2 3 1
2 5 1
2 6 1
2 8 1
2 11 1
2 13 1
2 24 1
2 46 1
2 49 1
2 65 1
2 80 1
2 84 1
2 95 1
2 108 1
2 112 1
2 118 1
2 119 1
2 123 1
2 125 1
2 127 1
2 132 1
2 136 1
2 138 1
2 140 1
2 142 1
2 150 1
2 154 1
2 161 1
2 164 1
2 176 1
2 179 1
2 184 1
2 192 1
2 197 1
2 199 1
2 207 1
2 212 1
2 218 1
2 220 1
2 231 1
2 232 1
2 237 1
2 240 1
2 244 1
2 250 1
2 252 1
2 272 1
3 20 1
3 21 1
3 24 1
3 26 1
3 77 1
3 80 1
3 83 1
3 84 1
3 87 1
3 88 1
3 91 1
3 95 1
3 96 1
3 100 1
3 102 1
3 112 1
3 114 1
3 116 1
3 119 1
3 120 1
3 125 1
3 130 1
3 132 1
3 144 1
3 150 1
3 161 1
3 165 1
3 174 1
3 179 1
3 181 1
3 184 1
3 199 1
3 212 1
3 213 1
3 217 1
3 223 1
3 229 1
3 244 1
3 248 1
3 253 1
3 254 1
3 261 1
4 10 1
4 17 1
4 21 1
4 28 1
4 31 1
4 41 1
4 61 1
4 79 1
4 120 1
4 122 1
4 143 1
4 144 1
4 155 1
4 162 1
4 196 1
4 198 1
4 227 1
4 233 1
4 234 1
4 238 1
4 257 1
4 264 1
4 267 1
4 269 1
4 275 1
5 8 1
5 11 1
5 14 1
5 18 1
5 24 1
5 65 1
5 72 1
5 82 1
5 84 1
5 89 1
5 91 1
5 96 1
5 105 1
5 107 1
5 108 1
5 127 1
5 129 1
5 132 1
5 137 1
5 139 1
5 145 1
5 157 1
5 164 1
5 168 1
5 176 1
5 177 1
5 179 1
5 183 1
5 189 1
5 191 1
5 192 1
5 199 1
5 221 1
5 231 1
5 232 1
5 237 1
5 246 1
5 249 1
5 252 1
5 255 1
5 268 1
5 271 1
6 11 1
6 13 1
6 15 1
6 19 1
6 23 1
6 43 1
6 55 1
6 63 1
6 64 1
6 83 1
6 88 1
6 93 1
6 112 1
6 122 1
6 123 1
6 125 1
6 134 1
6 138 1
6 154 1
6 175 1
6 184 1
6 210 1
6 215 1
6 218 1
6 220 1
6 223 1
6 242 1
6 246 1
6 252 1
6 262 1
6 265 1
6 266 1
7 19 1
7 23 1
7 34 1
7 36 1
7 45 1
7 46 1
7 51 1
7 66 1
7 70 1
7 78 1
7 85 1
7 94 1
7 99 1
7 116 1
7 131 1
7 153 1
7 158 1
7 169 1
7 183 1
7 193 1
7 196 1
7 202 1
7 205 1
7 216 1
7 219 1
7 222 1
7 227 1
7 230 1
7 237 1
7 238 1
7 241 1
7 252 1
7 269 1
8 15 1
8 22 1
8 25 1
8 34 1
8 37 1
8 46 1
8 48 1
8 49 1
8 80 1
8 84 1
8 88 1
8 89 1
8 94 1
8 97 1
8 100 1
8 107 1
8 109 1
8 118 1
8 124 1
8 135 1
8 139 1
8 140 1
8 154 1
8 157 1
8 160 1
8 179 1
8 183 1
8 189 1
8 192 1
8 199 1
8 207 1
8 210 1
8 221 1
8 228 1
8 231 1
8 237 1
8 240 1
8 244 1
8 250 1
8 271 1
8 272 1
9 15 1
9 16 1
9 30 1
9 33 1
9 34 1
9 35 1
9 37 1
9 41 1
9 56 1
9 57 1
9 58 1
9 61 1
9 64 1
9 73 1
9 74 1
9 81 1
9 82 1
9 89 1
9 90 1
9 97 1
9 99 1
9 105 1
9 107 1
9 109 1
9 113 1
9 118 1
9 120 1
9 121 1
9 122 1
9 136 1
9 141 1
9 144 1
9 147 1
9 150 1
9 155 1
9 157 1
9 166 1
9 177 1
9 178 1
9 184 1
9 189 1
9 190 1
9 196 1
9 197 1
9 206 1
9 211 1
9 218 1
9 220 1
9 223 1
9 227 1
9 231 1
9 251 1
9 268 1
9 269 1
9 272 1
9 275 1
9 278 1
10 17 1
10 27 1
10 28 1
10 32 1
10 37 1
10 60 1
10 71 1
10 76 1
10 78 1
10 79 1
10 93 1
10 110 1
10 122 1
10 135 1
10 143 1
10 146 1
10 148 1
10 152 1
10 156 1
10 160 1
10 162 1
10 163 1
10 165 1
10 170 1
10 172 1
10 173 1
10 178 1
10 180 1
10 182 1
10 187 1
10 195 1
10 200 1
10 204 1
10 213 1
10 226 1
10 233 1
10 240 1
10 242 1
10 244 1
10 264 1
10 265 1
10 270 1
10 275 1
10 277 1
11 16 1
11 23 1
11 24 1
11 34 1
11 84 1
11 90 1
11 95 1
11 103 1
11 105 1
11 112 1
11 115 1
11 118 1
11 129 1
11 134 1
11 136 1
11 138 1
11 141 1
11 154 1
11 164 1
11 179 1
11 184 1
11 189 1
11 197 1
11 212 1
11 218 1
11 220 1
11 230 1
11 231 1
11 252 1
11 255 1
11 266 1
11 274 1
11 276 1
12 17 1
12 26 1
12 31 1
12 36 1
12 61 1
12 69 1
12 80 1
12 97 1
12 100 1
12 120 1
12 135 1
12 144 1
12 146 1
12 148 1
12 162 1
12 163 1
12 165 1
12 182 1
12 234 1
12 244 1
12 257 1
12 260 1
12 264 1
12 267 1
12 272 1
13 14 1
13 20 1
13 25 1
13 43 1
13 52 1
13 91 1
13 123 1
13 124 1
13 125 1
13 161 1
13 199 1
13 218 1
13 242 1
13 246 1
13 250 1
13 252 1
13 265 1
14 38 1
14 43 1
14 58 1
14 64 1
14 72 1
14 75 1
14 82 1
14 91 1
14 96 1
14 117 1
14 134 1
14 137 1
14 145 1
14 158 1
14 183 1
14 221 1
14 236 1
14 243 1
14 246 1
14 249 1
14 252 1
15 37 1
15 41 1
15 57 1
15 64 1
15 109 1
15 118 1
15 121 1
15 122 1
15 124 1
15 154 1
15 157 1
15 160 1
15 166 1
15 172 1
15 175 1
15 189 1
15 210 1
15 218 1
15 220 1
15 223 1
15 268 1
15 275 1
16 23 1
16 30 1
16 34 1
16 35 1
16 41 1
16 56 1
16 57 1
16 70 1
16 81 1
16 90 1
16 94 1
16 105 1
16 110 1
16 112 1
16 118 1
16 121 1
16 134 1
16 136 1
16 142 1
16 147 1
16 155 1
16 164 1
16 174 1
16 183 1
16 189 1
16 196 1
16 197 1
16 203 1
16 206 1
16 214 1
16 215 1
16 220 1
16 222 1
16 227 1
16 231 1
16 232 1
16 250 1
16 251 1
16 252 1
16 266 1
16 269 1
16 278 1
17 28 1
17 30 1
17 31 1
17 37 1
17 47 1
17 61 1
17 78 1
17 79 1
17 93 1
17 99 1
17 100 1
17 101 1
17 109 1
17 120 1
17 122 1
17 135 1
17 143 1
17 144 1
17 146 1
17 148 1
17 149 1
17 156 1
17 160 1
17 162 1
17 163 1
17 165 1
17 178 1
17 196 1
17 200 1
17 211 1
17 224 1
17 233 1
17 234 1
17 257 1
17 264 1
17 270 1
17 275 1
17 277 1
18 29 1
18 39 1
18 57 1
18 69 1
18 71 1
18 72 1
18 75 1
18 82 1
18 113 1
18 122 1
18 127 1
18 135 1
18 153 1
18 157 1
18 176 1
18 178 1
18 189 1
18 192 1
18 195 1
18 197 1
18 200 1
18 211 1
18 231 1
18 237 1
18 268 1
18 273 1
18 278 1
19 23 1
19 34 1
19 41 1
19 50 1
19 52 1
19 55 1
19 63 1
19 70 1
19 74 1
19 86 1
19 91 1
19 92 1
19 102 1
19 104 1
19 112 1
19 119 1
19 123 1
19 125 1
19 131 1
19 138 1
19 180 1
19 184 1
19 185 1
19 186 1
19 196 1
19 207 1
19 213 1
19 216 1
19 218 1
19 220 1
19 222 1
19 230 1
19 234 1
19 235 1
19 238 1
19 241 1
19 254 1
19 259 1
19 261 1
19 266 1
20 22 1
20 25 1
20 38 1
20 83 1
20 87 1
20 91 1
20 96 1
20 100 1
20 125 1
20 130 1
20 132 1
20 146 1
20 152 1
20 161 1
20 165 1
20 169 1
20 174 1
20 181 1
20 188 1
20 202 1
20 213 1
20 232 1
20 242 1
20 246 1
20 249 1
20 253 1
20 254 1
20 265 1
20 277 1
21 26 1
21 41 1
21 42 1
21 58 1
21 61 1
21 64 1
21 74 1
21 75 1
21 81 1
21 83 1
21 90 1
21 93 1
21 95 1
21 101 1
21 111 1
21 112 1
21 113 1
21 120 1
21 122 1
21 125 1
21 130 1
21 141 1
21 143 1
21 144 1
21 146 1
21 147 1
21 151 1
21 153 1
21 155 1
21 174 1
21 184 1
21 188 1
21 190 1
21 198 1
21 201 1
21 203 1
21 214 1
21 218 1
21 223 1
21 227 1
21 229 1
21 233 1
21 238 1
21 245 1
21 253 1
21 254 1
21 261 1
21 262 1
21 265 1
21 267 1
21 269 1
21 273 1
21 275 1
22 25 1
22 32 1
22 33 1
22 41 1
22 48 1
22 51 1
22 52 1
22 58 1
22 71 1
22 80 1
22 91 1
22 94 1
22 97 1
22 100 1
22 109 1
22 117 1
22 120 1
22 124 1
22 125 1
22 130 1
22 146 1
22 148 1
22 166 1
22 179 1
22 180 1
22 202 1
22 207 1
22 216 1
22 221 1
22 250 1
22 259 1
22 267 1
22 272 1
22 275 1
22 277 1
23 34 1
23 38 1
23 41 1
23 55 1
23 70 1
23 74 1
23 86 1
23 90 1
23 94 1
23 112 1
23 125 1
23 131 1
23 134 1
23 141 1
23 147 1
23 174 1
23 184 1
23 196 1
23 218 1
23 220 1
23 222 1
23 230 1
23 241 1
23 249 1
23 252 1
23 266 1
23 269 1
24 26 1
24 27 1
24 35 1
24 42 1
24 61 1
24 65 1
24 67 1
24 77 1
24 84 1
24 95 1
24 103 1
24 105 1
24 108 1
24 111 1
24 127 1
24 128 1
24 132 1
24 145 1
24 159 1
24 161 1
24 163 1
24 164 1
24 165 1
24 167 1
24 171 1
24 173 1
24 176 1
24 177 1
24 179 1
24 182 1
24 190 1
24 193 1
24 212 1
24 214 1
24 217 1
24 226 1
24 231 1
24 232 1
24 240 1
24 244 1
24 248 1
24 252 1
24 255 1
24 256 1
24 258 1
24 264 1
24 273 1
24 274 1
24 276 1
25 39 1
25 49 1
25 60 1
25 71 1
25 100 1
25 124 1
25 130 1
25 135 1
25 140 1
25 160 1
25 161 1
25 192 1
25 202 1
25 210 1
25 242 1
25 246 1
25 265 1
25 277 1
26 27 1
26 42 1
26 61 1
26 69 1
26 83 1
26 87 1
26 96 1
26 100 1
26 101 1
26 108 1
26 111 1
26 120 1
26 127 1
26 135 1
26 144 1
26 146 1
26 150 1
26 159 1
26 161 1
26 165 1
26 167 1
26 184 1
26 191 1
26 193 1
26 212 1
26 217 1
26 223 1
26 244 1
26 245 1
26 253 1
26 262 1
26 264 1
26 265 1
27 61 1
27 76 1
27 77 1
27 79 1
27 93 1
27 108 1
27 111 1
27 128 1
27 135 1
27 143 1
27 146 1
27 151 1
27 152 1
27 156 1
27 159 1
27 161 1
27 162 1
27 165 1
27 167 1
27 170 1
27 173 1
27 180 1
27 182 1
27 187 1
27 193 1
27 198 1
27 204 1
27 212 1
27 213 1
27 217 1
27 218 1
27 226 1
27 240 1
27 242 1
27 244 1
27 253 1
27 258 1
27 264 1
27 265 1
28 41 1
28 45 1
28 53 1
28 60 1
28 79 1
28 83 1
28 93 1
28 100 1
28 110 1
28 120 1
28 122 1
28 130 1
28 143 1
28 146 1
28 149 1
28 160 1
28 169 1
28 172 1
28 185 1
28 186 1
28 202 1
28 210 1
28 222 1
28 233 1
28 238 1
28 259 1
28 267 1
28 269 1
28 275 1
28 277 1
29 32 1
29 51 1
29 54 1
29 58 1
29 59 1
29 69 1
29 72 1
29 78 1
29 82 1
29 89 1
29 97 1
29 103 1
29 107 1
29 145 1
29 148 1
29 157 1
29 163 1
29 189 1
29 195 1
29 200 1
29 205 1
29 211 1
29 219 1
29 231 1
29 236 1
29 237 1
29 251 1
29 263 1
29 268 1
29 270 1
29 271 1
30 35 1
30 37 1
30 47 1
30 50 1
30 61 1
30 74 1
30 99 1
30 102 1
30 103 1
30 104 1
30 105 1
30 106 1
30 108 1
30 109 1
30 111 1
30 118 1
30 121 1
30 133 1
30 136 1
30 138 1
30 144 1
30 150 1
30 154 1
30 155 1
30 157 1
30 159 1
30 162 1
30 167 1
30 173 1
30 184 1
30 189 1
30 196 1
30 207 1
30 218 1
30 223 1
30 228 1
30 231 1
30 234 1
30 235 1
30 240 1
30 244 1
30 257 1
30 259 1
30 272 1
30 274 1
31 35 1
31 36 1
31 45 1
31 54 1
31 61 1
31 81 1
31 99 1
31 144 1
31 162 1
31 163 1
31 182 1
31 190 1
31 193 1
31 224 1
31 227 1
31 234 1
31 257 1
31 260 1
31 264 1
32 33 1
32 37 1
32 48 1
32 51 1
32 52 1
32 58 1
32 60 1
32 76 1
32 78 1
32 82 1
32 85 1
32 121 1
32 122 1
32 124 1
32 126 1
32 145 1
32 148 1
32 158 1
32 166 1
32 172 1
32 175 1
32 180 1
32 183 1
32 195 1
32 196 1
32 204 1
32 205 1
32 216 1
32 219 1
32 228 1
32 236 1
32 237 1
32 240 1
32 247 1
32 251 1
32 257 1
32 258 1
32 259 1
32 264 1
32 270 1
32 275 1
32 277 1
33 34 1
33 41 1
33 56 1
33 58 1
33 74 1
33 76 1
33 85 1
33 94 1
33 97 1
33 108 1
33 117 1
33 120 1
33 121 1
33 122 1
33 125 1
33 130 1
33 144 1
33 148 1
33 155 1
33 166 1
33 180 1
33 184 1
33 196 1
33 205 1
33 206 1
33 209 1
33 216 1
33 218 1
33 219 1
33 220 1
33 240 1
33 250 1
33 257 1
33 258 1
33 264 1
33 267 1
33 269 1
33 272 1
33 275 1
34 41 1
34 45 1
34 46 1
34 50 1
34 70 1
34 74 1
34 80 1
34 89 1
34 94 1
34 99 1
34 106 1
34 107 1
34 109 1
34 114 1
34 118 1
34 130 1
34 136 1
34 139 1
34 141 1
34 144 1
34 179 1
34 184 1
34 189 1
34 192 1
34 196 1
34 197 1
34 207 1
34 216 1
34 220 1
34 222 1
34 230 1
34 231 1
34 234 1
34 238 1
34 259 1
34 269 1
34 272 1
35 44 1
35 81 1
35 99 1
35 103 1
35 105 1
35 111 1
35 136 1
35 155 1
35 162 1
35 164 1
35 167 1
35 176 1
35 178 1
35 182 1
35 189 1
35 190 1
35 197 1
35 214 1
35 231 1
35 256 1
35 273 1
35 274 1
35 276 1
35 278 1
36 40 1
36 45 1
36 46 1
36 48 1
36 51 1
36 54 1
36 61 1
36 66 1
36 78 1
36 80 1
36 84 1
36 94 1
36 98 1
36 100 1
36 110 1
36 114 1
36 116 1
36 130 1
36 132 1
36 139 1
36 142 1
36 149 1
36 153 1
36 163 1
36 165 1
36 169 1
36 182 1
36 187 1
36 193 1
36 202 1
36 207 1
36 217 1
36 219 1
36 227 1
36 234 1
36 257 1
36 260 1
36 264 1
36 269 1
36 271 1
36 277 1
37 47 1
37 48 1
37 57 1
37 63 1
37 64 1
37 79 1
37 82 1
37 93 1
37 97 1
37 102 1
37 103 1
37 106 1
37 109 1
37 113 1
37 115 1
37 118 1
37 120 1
37 121 1
37 122 1
37 126 1
37 135 1
37 138 1
37 140 1
37 148 1
37 149 1
37 154 1
37 156 1
37 157 1
37 160 1
37 162 1
37 166 1
37 172 1
37 173 1
37 175 1
37 178 1
37 189 1
37 191 1
37 194 1
37 205 1
37 211 1
37 218 1
37 223 1
37 228 1
37 231 1
37 247 1
37 251 1
37 259 1
37 262 1
37 263 1
37 268 1
37 270 1
37 275 1
38 72 1
38 91 1
38 94 1
38 96 1
38 125 1
38 130 1
38 131 1
38 132 1
38 137 1
38 152 1
38 169 1
38 174 1
38 179 1
38 188 1
38 202 1
38 221 1
38 232 1
38 236 1
38 243 1
38 246 1
38 249 1
38 252 1
39 51 1
39 53 1
39 57 1
39 60 1
39 66 1
39 71 1
39 75 1
39 82 1
39 98 1
39 110 1
39 113 1
39 122 1
39 142 1
39 153 1
39 158 1
39 168 1
39 183 1
39 192 1
39 195 1
39 197 1
39 202 1
39 210 1
39 233 1
39 246 1
39 269 1
39 273 1
39 278 1
40 45 1
40 53 1
40 62 1
40 65 1
40 68 1
40 86 1
40 96 1
40 98 1
40 102 1
40 106 1
40 115 1
40 137 1
40 139 1
40 149 1
40 152 1
40 163 1
40 165 1
40 169 1
40 181 1
40 208 1
40 213 1
40 217 1
40 224 1
40 225 1
40 229 1
40 230 1
40 239 1
40 271 1
40 277 1
41 53 1
41 55 1
41 57 1
41 58 1
41 64 1
41 73 1
41 74 1
41 83 1
41 94 1
41 97 1
41 100 1
41 107 1
41 109 1
41 113 1
41 117 1
41 120 1
41 122 1
41 125 1
41 130 1
41 144 1
41 146 1
41 147 1
41 155 1
41 166 1
41 184 1
41 196 1
41 202 1
41 203 1
41 206 1
41 210 1
41 216 1
41 220 1
41 221 1
41 222 1
41 223 1
41 233 1
41 238 1
41 249 1
41 251 1
41 259 1
41 267 1
41 269 1
41 275 1
42 59 1
42 62 1
42 67 1
42 69 1
42 72 1
42 81 1
42 96 1
42 105 1
42 108 1
42 111 1
42 127 1
42 132 1
42 141 1
42 146 1
42 147 1
42 152 1
42 163 1
42 164 1
42 165 1
42 174 1
42 176 1
42 177 1
42 188 1
42 190 1
42 193 1
42 214 1
42 217 1
42 226 1
42 232 1
42 245 1
42 260 1
42 273 1
43 56 1
43 64 1
43 72 1
43 75 1
43 76 1
43 82 1
43 90 1
43 108 1
43 117 1
43 122 1
43 145 1
43 161 1
43 166 1
43 175 1
43 191 1
43 204 1
43 209 1
43 218 1
43 223 1
43 243 1
43 250 1
43 252 1
43 258 1
43 262 1
43 265 1
44 45 1
44 66 1
44 68 1
44 70 1
44 84 1
44 110 1
44 133 1
44 136 1
44 185 1
44 197 1
44 203 1
44 238 1
44 269 1
44 276 1
44 278 1
45 46 1
45 53 1
45 66 1
45 68 1
45 70 1
45 99 1
45 106 1
45 110 1
45 114 1
45 136 1
45 149 1
45 169 1
45 202 1
45 222 1
45 224 1
45 225 1
45 227 1
45 230 1
45 233 1
45 234 1
45 238 1
45 269 1
46 54 1
46 67 1
46 80 1
46 84 1
46 85 1
46 89 1
46 94 1
46 99 1
46 103 1
46 106 1
46 118 1
46 119 1
46 131 1
46 136 1
46 137 1
46 139 1
46 179 1
46 192 1
46 207 1
46 212 1
46 217 1
46 230 1
46 231 1
46 237 1
46 250 1
46 252 1
46 255 1
46 271 1
47 59 1
47 61 1
47 87 1
47 92 1
47 99 1
47 101 1
47 102 1
47 104 1
47 108 1
47 109 1
47 138 1
47 144 1
47 148 1
47 154 1
47 156 1
47 159 1
47 165 1
47 167 1
47 173 1
47 175 1
47 180 1
47 184 1
47 196 1
47 211 1
47 223 1
47 230 1
47 234 1
47 235 1
47 239 1
47 257 1
47 263 1
47 274 1
47 275 1
48 51 1
48 52 1
48 65 1
48 87 1
48 91 1
48 97 1
48 98 1
48 100 1
48 102 1
48 106 1
48 109 1
48 119 1
48 137 1
48 148 1
48 149 1
48 163 1
48 165 1
48 173 1
48 179 1
48 180 1
48 181 1
48 199 1
48 207 1
48 213 1
48 216 1
48 217 1
48 228 1
48 259 1
48 271 1
48 277 1
49 76 1
49 80 1
49 84 1
49 130 1
49 140 1
49 142 1
49 161 1
49 170 1
49 192 1
49 203 1
49 244 1
49 250 1
50 63 1
50 70 1
50 79 1
50 85 1
50 110 1
50 118 1
50 121 1
50 123 1
50 133 1
50 136 1
50 138 1
50 170 1
50 172 1
50 185 1
50 196 1
50 203 1
50 207 1
50 216 1
50 220 1
50 228 1
50 234 1
50 235 1
50 238 1
50 259 1
50 266 1
51 52 1
51 58 1
51 60 1
51 65 1
51 66 1
51 78 1
51 82 1
51 85 1
51 86 1
51 91 1
51 98 1
51 110 1
51 124 1
51 131 1
51 137 1
51 145 1
51 148 1
51 152 1
51 158 1
51 169 1
51 171 1
51 172 1
51 180 1
51 183 1
51 195 1
51 202 1
51 205 1
51 213 1
51 216 1
51 217 1
51 219 1
51 221 1
51 222 1
51 228 1
51 236 1
51 237 1
51 247 1
51 251 1
51 259 1
51 271 1
51 275 1
51 277 1
52 60 1
52 63 1
52 85 1
52 86 1
52 91 1
52 102 1
52 119 1
52 123 1
52 124 1
52 131 1
52 137 1
52 158 1
52 172 1
52 173 1
52 180 1
52 199 1
52 204 1
52 212 1
52 213 1
52 216 1
52 228 1
52 242 1
52 255 1
52 259 1
52 277 1
53 57 1
53 68 1
53 83 1
53 88 1
53 100 1
53 106 1
53 107 1
53 109 1
53 110 1
53 113 1
53 114 1
53 120 1
53 139 1
53 140 1
53 149 1
53 160 1
53 168 1
53 169 1
53 189 1
53 192 1
53 197 1
53 202 1
53 210 1
53 222 1
53 224 1
53 229 1
53 233 1
53 249 1
53 269 1
54 67 1
54 89 1
54 99 1
54 103 1
54 163 1
54 182 1
54 193 1
54 219 1
54 257 1
54 260 1
54 264 1
55 63 1
55 64 1
55 74 1
55 83 1
55 86 1
55 91 1
55 92 1
55 102 1
55 109 1
55 112 1
55 117 1
55 122 1
55 125 1
55 154 1
55 184 1
55 186 1
55 220 1
55 223 1
55 229 1
55 249 1
55 259 1
56 75 1
56 76 1
56 81 1
56 82 1
56 90 1
56 94 1
56 108 1
56 121 1
56 128 1
56 142 1
56 145 1
56 153 1
56 155 1
56 166 1
56 176 1
56 183 1
56 187 1
56 188 1
56 205 1
56 206 1
56 209 1
56 218 1
56 220 1
56 231 1
56 232 1
56 240 1
56 243 1
56 250 1
56 251 1
56 252 1
56 258 1
56 278 1
57 58 1
57 64 1
57 82 1
57 107 1
57 110 1
57 113 1
57 121 1
57 122 1
57 134 1
57 147 1
57 168 1
57 178 1
57 183 1
57 189 1
57 197 1
57 202 1
57 210 1
57 221 1
57 222 1
57 233 1
57 247 1
57 249 1
57 251 1
57 269 1
57 273 1
57 278 1
58 64 1
58 69 1
58 71 1
58 72 1
58 73 1
58 74 1
58 75 1
58 78 1
58 82 1
58 83 1
58 89 1
58 97 1
58 107 1
58 113 1
58 117 1
58 120 1
58 122 1
58 146 1
58 147 1
58 148 1
58 152 1
58 153 1
58 166 1
58 180 1
58 188 1
58 202 1
58 206 1
58 211 1
58 219 1
58 221 1
58 223 1
58 233 1
58 236 1
58 243 1
58 245 1
58 249 1
58 251 1
58 267 1
58 269 1
58 275 1
59 62 1
59 67 1
59 72 1
59 87 1
59 96 1
59 103 1
59 137 1
59 145 1
59 148 1
59 152 1
59 159 1
59 163 1
59 165 1
59 173 1
59 180 1
59 217 1
59 226 1
59 236 1
59 239 1
59 255 1
59 263 1
60 66 1
60 79 1
60 85 1
60 93 1
60 98 1
60 100 1
60 110 1
60 124 1
60 135 1
60 158 1
60 160 1
60 165 1
60 170 1
60 172 1
60 183 1
60 185 1
60 195 1
60 210 1
60 228 1
60 237 1
60 242 1
60 247 1
60 277 1
61 74 1
61 99 1
61 101 1
61 104 1
61 105 1
61 111 1
61 138 1
61 144 1
61 150 1
61 159 1
61 162 1
61 165 1
61 167 1
61 182 1
61 184 1
61 190 1
61 193 1
61 196 1
61 198 1
61 217 1
61 223 1
61 230 1
61 234 1
61 245 1
61 257 1
61 261 1
61 264 1
61 274 1
62 96 1
62 101 1
62 126 1
62 143 1
62 152 1
62 163 1
62 165 1
62 169 1
62 190 1
62 201 1
62 217 1
62 224 1
62 226 1
62 233 1
62 239 1
62 245 1
62 256 1
63 86 1
63 88 1
63 92 1
63 93 1
63 102 1
63 115 1
63 123 1
63 126 1
63 134 1
63 138 1
63 154 1
63 156 1
63 158 1
63 160 1
63 172 1
63 173 1
63 175 1
63 181 1
63 185 1
63 186 1
63 208 1
63 210 1
63 215 1
63 228 1
63 235 1
63 242 1
63 247 1
63 248 1
63 259 1
63 266 1
64 72 1
64 73 1
64 74 1
64 75 1
64 82 1
64 83 1
64 90 1
64 92 1
64 93 1
64 110 1
64 112 1
64 113 1
64 117 1
64 121 1
64 122 1
64 126 1
64 134 1
64 143 1
64 145 1
64 146 1
64 147 1
64 152 1
64 153 1
64 166 1
64 169 1
64 174 1
64 175 1
64 178 1
64 195 1
64 201 1
64 202 1
64 214 1
64 215 1
64 218 1
64 223 1
64 233 1
64 236 1
64 243 1
64 245 1
64 249 1
64 251 1
64 262 1
64 265 1
64 268 1
64 269 1
64 273 1
64 275 1
64 278 1
65 77 1
65 84 1
65 96 1
65 98 1
65 100 1
65 119 1
65 127 1
65 132 1
65 137 1
65 152 1
65 156 1
65 158 1
65 160 1
65 163 1
65 164 1
65 165 1
65 168 1
65 169 1
65 171 1
65 173 1
65 181 1
65 192 1
65 195 1
65 202 1
65 208 1
65 212 1
65 213 1
65 215 1
65 217 1
65 226 1
65 228 1
65 232 1
65 242 1
65 246 1
65 248 1
65 255 1
65 276 1
66 70 1
66 78 1
66 84 1
66 85 1
66 98 1
66 110 1
66 116 1
66 142 1
66 153 1
66 158 1
66 169 1
66 170 1
66 171 1
66 183 1
66 185 1
66 187 1
66 193 1
66 195 1
66 202 1
66 203 1
66 205 1
66 227 1
66 237 1
66 238 1
66 247 1
66 252 1
66 269 1
66 277 1
66 278 1
67 99 1
67 103 1
67 108 1
67 119 1
67 128 1
67 131 1
67 137 1
67 145 1
67 159 1
67 163 1
67 165 1
67 173 1
67 177 1
67 179 1
67 190 1
67 193 1
67 205 1
67 212 1
67 217 1
67 219 1
67 230 1
67 236 1
67 239 1
67 241 1
67 243 1
67 252 1
67 255 1
67 258 1
67 274 1
68 98 1
68 106 1
68 110 1
68 149 1
68 160 1
68 168 1
68 178 1
68 189 1
68 192 1
68 194 1
68 197 1
68 208 1
68 210 1
68 224 1
69 71 1
69 72 1
69 75 1
69 78 1
69 87 1
69 89 1
69 96 1
69 97 1
69 100 1
69 107 1
69 113 1
69 120 1
69 127 1
69 135 1
69 139 1
69 146 1
69 152 1
69 153 1
69 163 1
69 165 1
69 188 1
69 202 1
69 245 1
69 260 1
69 267 1
70 85 1
70 90 1
70 99 1
70 110 1
70 121 1
70 126 1
70 136 1
70 158 1
70 169 1
70 183 1
70 185 1
70 196 1
70 203 1
70 205 1
70 219 1
70 222 1
70 227 1
70 230 1
70 237 1
70 238 1
70 241 1
70 247 1
70 251 1
70 252 1
70 266 1
70 269 1
70 274 1
70 278 1
71 75 1
71 76 1
71 78 1
71 82 1
71 97 1
71 100 1
71 120 1
71 122 1
71 135 1
71 146 1
71 153 1
71 166 1
71 195 1
71 202 1
71 265 1
71 267 1
71 275 1
71 277 1
72 73 1
72 75 1
72 82 1
72 87 1
72 89 1
72 91 1
72 96 1
72 97 1
72 107 1
72 117 1
72 127 1
72 137 1
72 139 1
72 145 1
72 146 1
72 152 1
72 157 1
72 165 1
72 177 1
72 179 1
72 188 1
72 189 1
72 191 1
72 221 1
72 231 1
72 236 1
72 243 1
72 245 1
72 249 1
72 268 1
72 271 1
73 92 1
73 97 1
73 102 1
73 105 1
73 107 1
73 113 1
73 117 1
73 129 1
73 137 1
73 141 1
73 147 1
73 177 1
73 190 1
73 211 1
73 223 1
73 229 1
73 236 1
73 239 1
73 245 1
73 249 1
73 251 1
73 268 1
74 92 1
74 104 1
74 105 1
74 109 1
74 111 1
74 112 1
74 117 1
74 118 1
74 120 1
74 122 1
74 125 1
74 130 1
74 144 1
74 147 1
74 150 1
74 155 1
74 166 1
74 184 1
74 196 1
74 209 1
74 218 1
74 220 1
74 223 1
74 238 1
74 269 1
74 272 1
74 275 1
75 76 1
75 78 1
75 82 1
75 83 1
75 90 1
75 93 1
75 96 1
75 108 1
75 110 1
75 111 1
75 112 1
75 113 1
75 117 1
75 122 1
75 126 1
75 127 1
75 128 1
75 142 1
75 143 1
75 145 1
75 146 1
75 152 1
75 153 1
75 155 1
75 169 1
75 174 1
75 176 1
75 187 1
75 188 1
75 195 1
75 201 1
75 202 1
75 214 1
75 215 1
75 226 1
75 232 1
75 233 1
75 236 1
75 242 1
75 243 1
75 245 1
75 246 1
75 249 1
75 252 1
75 256 1
75 265 1
75 269 1
75 273 1
75 278 1
76 79 1
76 85 1
76 90 1
76 108 1
76 111 1
76 121 1
76 128 1
76 142 1
76 153 1
76 155 1
76 161 1
76 166 1
76 170 1
76 176 1
76 187 1
76 188 1
76 205 1
76 209 1
76 218 1
76 232 1
76 240 1
76 244 1
76 250 1
76 253 1
76 258 1
76 264 1
76 265 1
76 267 1
77 84 1
77 116 1
77 119 1
77 123 1
77 125 1
77 131 1
77 161 1
77 165 1
77 170 1
77 171 1
77 185 1
77 193 1
77 212 1
77 213 1
77 217 1
77 242 1
77 244 1
77 248 1
77 253 1
77 254 1
77 261 1
78 97 1
78 98 1
78 110 1
78 116 1
78 120 1
78 143 1
78 146 1
78 148 1
78 152 1
78 153 1
78 163 1
78 165 1
78 169 1
78 180 1
78 187 1
78 193 1
78 195 1
78 202 1
78 219 1
78 227 1
78 233 1
78 236 1
78 251 1
78 264 1
78 267 1
78 275 1
78 277 1
79 93 1
79 110 1
79 121 1
79 122 1
79 133 1
79 151 1
79 155 1
79 160 1
79 162 1
79 170 1
79 172 1
79 178 1
79 185 1
79 187 1
79 203 1
79 210 1
79 233 1
79 238 1
79 240 1
79 264 1
79 275 1
79 278 1
80 83 1
80 84 1
80 89 1
80 94 1
80 100 1
80 109 1
80 114 1
80 116 1
80 118 1
80 125 1
80 130 1
80 132 1
80 133 1
80 139 1
80 140 1
80 142 1
80 144 1
80 165 1
80 170 1
80 176 1
80 179 1
80 184 1
80 192 1
80 197 1
80 207 1
80 212 1
80 228 1
80 231 1
80 234 1
80 244 1
80 250 1
80 260 1
80 272 1
81 90 1
81 105 1
81 111 1
81 113 1
81 114 1
81 141 1
81 144 1
81 147 1
81 153 1
81 155 1
81 164 1
81 174 1
81 176 1
81 188 1
81 190 1
81 197 1
81 201 1
81 214 1
81 227 1
81 245 1
81 260 1
81 269 1
81 273 1
81 278 1
82 103 1
82 113 1
82 121 1
82 122 1
82 126 1
82 127 1
82 145 1
82 153 1
82 157 1
82 166 1
82 178 1
82 183 1
82 189 1
82 191 1
82 194 1
82 195 1
82 200 1
82 205 1
82 211 1
82 231 1
82 233 1
82 237 1
82 243 1
82 247 1
82 251 1
82 263 1
82 268 1
82 270 1
82 278 1
83 88 1
83 93 1
83 95 1
83 100 1
83 101 1
83 109 1
83 112 1
83 113 1
83 114 1
83 120 1
83 122 1
83 125 1
83 130 1
83 134 1
83 140 1
83 143 1
83 144 1
83 146 1
83 149 1
83 168 1
83 169 1
83 174 1
83 181 1
83 184 1
83 186 1
83 202 1
83 203 1
83 210 1
83 215 1
83 223 1
83 229 1
83 233 1
83 234 1
83 238 1
83 242 1
83 245 1
83 246 1
83 249 1
83 254 1
83 261 1
83 262 1
83 265 1
83 267 1
83 269 1
83 273 1
84 85 1
84 95 1
84 98 1
84 103 1
84 118 1
84 132 1
84 133 1
84 136 1
84 140 1
84 142 1
84 161 1
84 164 1
84 165 1
84 170 1
84 171 1
84 176 1
84 179 1
84 182 1
84 192 1
84 197 1
84 207 1
84 212 1
84 217 1
84 228 1
84 231 1
84 232 1
84 237 1
84 240 1
84 244 1
84 248 1
84 250 1
84 252 1
84 255 1
84 276 1
85 103 1
85 118 1
85 121 1
85 123 1
85 124 1
85 133 1
85 136 1
85 158 1
85 170 1
85 172 1
85 183 1
85 205 1
85 207 1
85 212 1
85 216 1
85 228 1
85 237 1
85 240 1
85 247 1
85 250 1
85 252 1
85 258 1
85 264 1
86 91 1
86 92 1
86 102 1
86 106 1
86 115 1
86 126 1
86 131 1
86 134 1
86 137 1
86 158 1
86 169 1
86 180 1
86 186 1
86 213 1
86 215 1
86 222 1
86 230 1
86 236 1
86 239 1
86 241 1
86 247 1
86 249 1
86 251 1
86 259 1
86 266 1
87 91 1
87 96 1
87 97 1
87 100 1
87 102 1
87 109 1
87 117 1
87 119 1
87 120 1
87 127 1
87 135 1
87 137 1
87 146 1
87 148 1
87 150 1
87 159 1
87 165 1
87 173 1
87 179 1
87 180 1
87 181 1
87 184 1
87 191 1
87 199 1
87 223 1
87 245 1
87 262 1
88 93 1
88 95 1
88 100 1
88 109 1
88 112 1
88 120 1
88 135 1
88 140 1
88 149 1
88 154 1
88 156 1
88 160 1
88 168 1
88 181 1
88 184 1
88 185 1
88 186 1
88 189 1
88 192 1
88 208 1
88 210 1
88 215 1
88 223 1
88 229 1
88 242 1
88 246 1
88 248 1
88 262 1
88 265 1
89 94 1
89 97 1
89 107 1
89 139 1
89 177 1
89 179 1
89 206 1
89 221 1
89 231 1
89 260 1
89 271 1
89 272 1
90 99 1
90 105 1
90 108 1
90 111 1
90 112 1
90 121 1
90 126 1
90 128 1
90 134 1
90 142 1
90 145 1
90 147 1
90 153 1
90 155 1
90 164 1
90 174 1
90 176 1
90 188 1
90 197 1
90 205 1
90 214 1
90 218 1
90 232 1
90 235 1
90 241 1
90 243 1
90 251 1
90 252 1
90 258 1
90 266 1
90 269 1
90 273 1
90 274 1
90 278 1
91 96 1
91 100 1
91 102 1
91 107 1
91 109 1
91 117 1
91 119 1
91 125 1
91 131 1
91 137 1
91 158 1
91 179 1
91 180 1
91 184 1
91 199 1
91 213 1
91 216 1
91 221 1
91 236 1
91 249 1
91 259 1
92 102 1
92 104 1
92 117 1
92 122 1
92 126 1
92 143 1
92 147 1
92 175 1
92 180 1
92 186 1
92 223 1
92 236 1
92 239 1
92 241 1
92 249 1
92 251 1
92 259 1
92 275 1
93 110 1
93 112 1
93 122 1
93 126 1
93 128 1
93 143 1
93 145 1
93 151 1
93 152 1
93 156 1
93 160 1
93 165 1
93 172 1
93 175 1
93 178 1
93 185 1
93 186 1
93 195 1
93 204 1
93 210 1
93 214 1
93 215 1
93 218 1
93 226 1
93 233 1
93 242 1
93 256 1
93 262 1
93 265 1
93 273 1
93 275 1
93 278 1
94 114 1
94 125 1
94 130 1
94 132 1
94 139 1
94 142 1
94 153 1
94 179 1
94 183 1
94 192 1
94 196 1
94 202 1
94 206 1
94 207 1
94 216 1
94 220 1
94 221 1
94 222 1
94 231 1
94 250 1
94 252 1
94 260 1
94 269 1
94 272 1
95 111 1
95 112 1
95 114 1
95 118 1
95 138 1
95 140 1
95 144 1
95 154 1
95 161 1
95 164 1
95 174 1
95 184 1
95 218 1
95 229 1
95 244 1
95 248 1
95 261 1
96 100 1
96 102 1
96 107 1
96 109 1
96 127 1
96 131 1
96 132 1
96 137 1
96 139 1
96 146 1
96 152 1
96 163 1
96 165 1
96 168 1
96 169 1
96 174 1
96 179 1
96 181 1
96 184 1
96 188 1
96 192 1
96 199 1
96 202 1
96 213 1
96 217 1
96 221 1
96 226 1
96 229 1
96 236 1
96 245 1
96 246 1
96 249 1
97 100 1
97 107 1
97 109 1
97 113 1
97 117 1
97 120 1
97 135 1
97 139 1
97 146 1
97 148 1
97 157 1
97 165 1
97 166 1
97 179 1
97 211 1
97 221 1
97 223 1
97 267 1
97 271 1
97 272 1
97 275 1
97 277 1
98 100 1
98 110 1
98 135 1
98 139 1
98 149 1
98 158 1
98 160 1
98 163 1
98 165 1
98 169 1
98 192 1
98 195 1
98 200 1
98 202 1
98 228 1
98 237 1
98 271 1
98 277 1
99 102 1
99 103 1
99 104 1
99 106 1
99 109 1
99 121 1
99 136 1
99 144 1
99 159 1
99 184 1
99 190 1
99 196 1
99 205 1
99 207 1
99 211 1
99 219 1
99 222 1
99 227 1
99 230 1
99 234 1
99 239 1
99 241 1
99 251 1
99 257 1
99 274 1
99 278 1
100 102 1
100 109 1
100 120 1
100 130 1
100 135 1
100 139 1
100 140 1
100 146 1
100 148 1
100 149 1
100 160 1
100 163 1
100 165 1
100 179 1
100 181 1
100 192 1
100 199 1
100 202 1
100 210 1
100 213 1
100 217 1
100 223 1
100 228 1
100 229 1
100 267 1
100 277 1
101 120 1
101 143 1
101 146 1
101 156 1
101 165 1
101 181 1
101 223 1
101 245 1
101 262 1
102 106 1
102 107 1
102 109 1
102 115 1
102 119 1
102 129 1
102 137 1
102 138 1
102 141 1
102 149 1
102 154 1
102 156 1
102 160 1
102 165 1
102 172 1
102 173 1
102 180 1
102 181 1
102 184 1
102 186 1
102 194 1
102 196 1
102 199 1
102 207 1
102 212 1
102 213 1
102 223 1
102 228 1
102 229 1
102 230 1
102 234 1
102 239 1
102 249 1
102 255 1
102 259 1
102 261 1
103 108 1
103 131 1
103 136 1
103 145 1
103 171 1
103 173 1
103 178 1
103 179 1
103 182 1
103 194 1
103 200 1
103 205 1
103 211 1
103 212 1
103 226 1
103 231 1
103 237 1
103 240 1
103 252 1
103 255 1
103 258 1
103 263 1
103 266 1
103 270 1
103 274 1
104 131 1
104 138 1
104 159 1
104 180 1
104 184 1
104 193 1
104 196 1
104 198 1
104 209 1
104 216 1
104 219 1
104 230 1
104 235 1
104 241 1
104 258 1
104 264 1
104 274 1
105 108 1
105 111 1
105 118 1
105 127 1
105 136 1
105 138 1
105 141 1
105 145 1
105 147 1
105 150 1
105 154 1
105 155 1
105 157 1
105 164 1
105 176 1
105 177 1
105 184 1
105 189 1
105 190 1
105 197 1
105 214 1
105 218 1
105 223 1
105 231 1
105 232 1
105 245 1
105 252 1
105 268 1
105 273 1
105 274 1
106 107 1
106 109 1
106 115 1
106 136 1
106 137 1
106 149 1
106 194 1
106 207 1
106 211 1
106 222 1
106 224 1
106 230 1
106 234 1
106 239 1
106 259 1
106 271 1
107 109 1
107 113 1
107 129 1
107 137 1
107 139 1
107 141 1
107 179 1
107 189 1
107 211 1
107 221 1
107 222 1
107 229 1
107 249 1
107 251 1
107 269 1
107 271 1
108 111 1
108 118 1
108 127 1
108 128 1
108 138 1
108 145 1
108 150 1
108 154 1
108 157 1
108 159 1
108 161 1
108 164 1
108 166 1
108 167 1
108 173 1
108 176 1
108 177 1
108 184 1
108 188 1
108 191 1
108 209 1
108 212 1
108 218 1
108 223 1
108 231 1
108 232 1
108 235 1
108 240 1
108 243 1
108 244 1
108 250 1
108 252 1
108 253 1
108 255 1
108 258 1
108 265 1
108 272 1
108 274 1
109 114 1
109 118 1
109 120 1
109 137 1
109 140 1
109 144 1
109 148 1
109 149 1
109 154 1
109 157 1
109 160 1
109 172 1
109 179 1
109 181 1
109 184 1
109 189 1
109 194 1
109 196 1
109 199 1
109 207 1
109 210 1
109 211 1
109 223 1
109 228 1
109 229 1
109 234 1
109 257 1
109 259 1
109 272 1
109 275 1
110 113 1
110 122 1
110 126 1
110 133 1
110 142 1
110 158 1
110 160 1
110 168 1
110 169 1
110 170 1
110 172 1
110 178 1
110 185 1
110 195 1
110 197 1
110 202 1
110 203 1
110 210 1
110 215 1
110 222 1
110 227 1
110 233 1
110 238 1
110 247 1
110 269 1
110 273 1
110 277 1
110 278 1
111 112 1
111 118 1
111 127 1
111 128 1
111 138 1
111 140 1
111 141 1
111 144 1
111 150 1
111 151 1
111 154 1
111 155 1
111 157 1
111 161 1
111 162 1
111 164 1
111 167 1
111 176 1
111 184 1
111 188 1
111 190 1
111 197 1
111 214 1
111 218 1
111 223 1
111 232 1
111 244 1
111 245 1
111 253 1
111 262 1
111 265 1
111 273 1
112 122 1
112 123 1
112 125 1
112 130 1
112 134 1
112 138 1
112 151 1
112 155 1
112 161 1
112 164 1
112 168 1
112 174 1
112 184 1
112 185 1
112 203 1
112 210 1
112 214 1
112 215 1
112 218 1
112 220 1
112 232 1
112 242 1
112 246 1
112 252 1
112 254 1
112 262 1
112 265 1
112 266 1
112 273 1
113 120 1
113 122 1
113 146 1
113 147 1
113 153 1
113 157 1
113 178 1
113 189 1
113 197 1
113 202 1
113 211 1
113 224 1
113 233 1
113 245 1
113 249 1
113 251 1
113 268 1
113 269 1
113 273 1
113 278 1
114 132 1
114 139 1
114 140 1
114 141 1
114 142 1
114 144 1
114 164 1
114 174 1
114 184 1
114 197 1
114 225 1
114 229 1
114 234 1
114 260 1
114 261 1
114 269 1
115 126 1
115 129 1
115 134 1
115 136 1
115 137 1
115 138 1
115 154 1
115 156 1
115 158 1
115 160 1
115 173 1
115 194 1
115 208 1
115 215 1
115 228 1
115 230 1
115 239 1
115 247 1
115 255 1
115 263 1
115 266 1
115 274 1
115 276 1
116 119 1
116 125 1
116 130 1
116 131 1
116 153 1
116 165 1
116 169 1
116 170 1
116 171 1
116 174 1
116 193 1
116 202 1
116 207 1
116 213 1
116 216 1
116 217 1
116 227 1
116 234 1
116 238 1
116 253 1
116 254 1
116 261 1
116 264 1
116 269 1
116 277 1
117 120 1
117 122 1
117 146 1
117 147 1
117 166 1
117 180 1
117 209 1
117 223 1
117 236 1
117 243 1
117 249 1
117 275 1
118 120 1
118 122 1
118 133 1
118 136 1
118 138 1
118 140 1
118 144 1
118 154 1
118 155 1
118 157 1
118 160 1
118 172 1
118 184 1
118 189 1
118 194 1
118 196 1
118 197 1
118 207 1
118 212 1
118 218 1
118 220 1
118 223 1
118 228 1
118 231 1
118 234 1
118 240 1
118 244 1
118 250 1
118 262 1
118 268 1
118 272 1
119 123 1
119 125 1
119 131 1
119 137 1
119 138 1
119 150 1
119 159 1
119 165 1
119 173 1
119 179 1
119 180 1
119 181 1
119 184 1
119 193 1
119 199 1
119 207 1
119 212 1
119 213 1
119 216 1
119 217 1
119 230 1
119 253 1
119 254 1
119 261 1
120 122 1
120 130 1
120 135 1
120 140 1
120 143 1
120 144 1
120 146 1
120 149 1
120 157 1
120 160 1
120 162 1
120 165 1
120 178 1
120 181 1
120 184 1
120 189 1
120 202 1
120 210 1
120 211 1
120 223 1
120 229 1
120 233 1
120 245 1
120 262 1
120 267 1
120 268 1
120 269 1
120 275 1
120 277 1
121 122 1
121 126 1
121 155 1
121 166 1
121 172 1
121 175 1
121 196 1
121 205 1
121 218 1
121 220 1
121 235 1
121 240 1
121 241 1
121 247 1
121 250 1
121 251 1
121 258 1
121 264 1
121 274 1
121 275 1
121 278 1
122 126 1
122 135 1
122 140 1
122 143 1
122 146 1
122 147 1
122 153 1
122 155 1
122 156 1
122 157 1
122 160 1
122 162 1
122 166 1
122 172 1
122 174 1
122 175 1
122 178 1
122 189 1
122 195 1
122 197 1
122 202 1
122 210 1
122 214 1
122 215 1
122 218 1
122 223 1
122 231 1
122 233 1
122 245 1
122 247 1
122 249 1
122 251 1
122 262 1
122 265 1
122 267 1
122 268 1
122 269 1
122 273 1
122 275 1
122 278 1
123 125 1
123 131 1
123 138 1
123 158 1
123 161 1
123 171 1
123 180 1
123 185 1
123 205 1
123 212 1
123 213 1
123 216 1
123 218 1
123 220 1
123 235 1
123 250 1
123 252 1
123 258 1
123 266 1
124 166 1
124 172 1
124 183 1
124 228 1
124 250 1
125 130 1
125 131 1
125 150 1
125 161 1
125 174 1
125 179 1
125 180 1
125 184 1
125 207 1
125 209 1
125 213 1
125 216 1
125 218 1
125 220 1
125 250 1
125 252 1
125 253 1
125 254 1
125 272 1
126 134 1
126 143 1
126 145 1
126 152 1
126 158 1
126 169 1
126 175 1
126 178 1
126 195 1
126 201 1
126 205 1
126 214 1
126 215 1
126 233 1
126 235 1
126 236 1
126 239 1
126 241 1
126 247 1
126 251 1
126 256 1
126 263 1
126 266 1
126 274 1
126 278 1
127 132 1
127 135 1
127 145 1
127 146 1
127 152 1
127 161 1
127 164 1
127 165 1
127 168 1
127 176 1
127 177 1
127 191 1
127 192 1
127 226 1
127 231 1
127 232 1
127 244 1
127 245 1
127 246 1
127 252 1
127 262 1
127 265 1
127 268 1
127 273 1
128 131 1
128 145 1
128 152 1
128 171 1
128 176 1
128 187 1
128 188 1
128 193 1
128 195 1
128 205 1
128 214 1
128 215 1
128 226 1
128 232 1
128 241 1
128 242 1
128 243 1
128 252 1
128 258 1
128 266 1
128 274 1
129 134 1
129 137 1
129 141 1
129 154 1
129 168 1
129 189 1
129 229 1
129 249 1
129 268 1
130 132 1
130 142 1
130 144 1
130 153 1
130 161 1
130 174 1
130 184 1
130 188 1
130 202 1
130 203 1
130 210 1
130 216 1
130 220 1
130 232 1
130 238 1
130 250 1
130 253 1
130 254 1
130 267 1
130 269 1
130 277 1
131 137 1
131 145 1
131 152 1
131 158 1
131 159 1
131 169 1
131 171 1
131 174 1
131 179 1
131 180 1
131 193 1
131 201 1
131 202 1
131 205 1
131 209 1
131 212 1
131 213 1
131 216 1
131 217 1
131 219 1
131 225 1
131 230 1
131 236 1
131 241 1
131 243 1
131 246 1
131 252 1
131 254 1
131 255 1
131 258 1
131 266 1
132 139 1
132 141 1
132 142 1
132 153 1
132 164 1
132 174 1
132 176 1
132 179 1
132 188 1
132 192 1
132 197 1
132 202 1
132 217 1
132 225 1
132 229 1
132 232 1
132 260 1
132 269 1
133 136 1
133 138 1
133 140 1
133 160 1
133 162 1
133 165 1
133 170 1
133 185 1
133 203 1
133 207 1
133 212 1
133 228 1
133 234 1
133 238 1
133 240 1
133 244 1
133 248 1
134 158 1
134 164 1
134 168 1
134 174 1
134 210 1
134 215 1
134 232 1
134 246 1
134 247 1
134 249 1
134 252 1
134 266 1
135 140 1
135 146 1
135 148 1
135 156 1
135 157 1
135 160 1
135 162 1
135 163 1
135 165 1
135 173 1
135 178 1
135 189 1
135 191 1
135 192 1
135 200 1
135 210 1
135 226 1
135 228 1
135 244 1
135 262 1
135 265 1
135 270 1
136 138 1
136 189 1
136 194 1
136 197 1
136 207 1
136 212 1
136 228 1
136 230 1
136 231 1
136 234 1
136 237 1
136 240 1
136 250 1
136 252 1
136 255 1
136 266 1
136 274 1
136 276 1
137 141 1
137 152 1
137 158 1
137 163 1
137 165 1
137 169 1
137 173 1
137 179 1
137 180 1
137 181 1
137 199 1
137 213 1
137 217 1
137 221 1
137 229 1
137 230 1
137 236 1
137 239 1
137 249 1
137 255 1
137 271 1
138 154 1
138 156 1
138 159 1
138 160 1
138 167 1
138 172 1
138 173 1
138 175 1
138 184 1
138 185 1
138 194 1
138 207 1
138 212 1
138 218 1
138 220 1
138 223 1
138 228 1
138 230 1
138 234 1
138 235 1
138 248 1
138 261 1
138 263 1
138 266 1
138 274 1
138 276 1
139 142 1
139 149 1
139 163 1
139 179 1
139 192 1
139 202 1
139 221 1
139 260 1
139 271 1
139 277 1
140 144 1
140 149 1
140 155 1
140 160 1
140 162 1
140 178 1
140 184 1
140 189 1
140 192 1
140 197 1
140 203 1
140 210 1
140 234 1
140 244 1
140 262 1
141 147 1
141 164 1
141 174 1
141 177 1
141 179 1
141 184 1
141 190 1
141 225 1
141 229 1
141 230 1
141 245 1
141 249 1
142 153 1
142 155 1
142 176 1
142 179 1
142 183 1
142 187 1
142 192 1
142 197 1
142 202 1
142 203 1
142 231 1
142 232 1
142 250 1
142 252 1
142 260 1
142 269 1
142 278 1
143 146 1
143 147 1
143 152 1
143 165 1
143 169 1
143 180 1
143 186 1
143 198 1
143 201 1
143 213 1
143 223 1
143 233 1
143 245 1
143 249 1
143 262 1
143 264 1
143 275 1
143 277 1
144 150 1
144 155 1
144 157 1
144 162 1
144 184 1
144 196 1
144 203 1
144 218 1
144 220 1
144 223 1
144 229 1
144 234 1
144 238 1
144 244 1
144 245 1
144 257 1
144 261 1
144 267 1
144 269 1
144 272 1
145 152 1
145 158 1
145 173 1
145 177 1
145 191 1
145 195 1
145 200 1
145 204 1
145 205 1
145 215 1
145 226 1
145 231 1
145 236 1
145 237 1
145 241 1
145 242 1
145 243 1
145 247 1
145 251 1
145 252 1
145 255 1
145 258 1
145 263 1
145 266 1
145 268 1
145 270 1
145 274 1
146 147 1
146 148 1
146 152 1
146 153 1
146 165 1
146 180 1
146 188 1
146 202 1
146 213 1
146 223 1
146 233 1
146 245 1
146 249 1
146 253 1
146 262 1
146 264 1
146 265 1
146 267 1
146 275 1
146 277 1
147 152 1
147 153 1
147 155 1
147 174 1
147 177 1
147 188 1
147 190 1
147 196 1
147 201 1
147 206 1
147 227 1
147 233 1
147 236 1
147 241 1
147 243 1
147 245 1
147 249 1
147 251 1
147 269 1
148 159 1
148 163 1
148 165 1
148 173 1
148 180 1
148 211 1
148 216 1
148 219 1
148 257 1
148 264 1
148 270 1
148 275 1
148 277 1
149 160 1
149 163 1
149 165 1
149 181 1
149 210 1
149 224 1
149 234 1
149 259 1
149 271 1
149 277 1
150 159 1
150 177 1
150 179 1
150 184 1
150 209 1
150 223 1
150 272 1
151 155 1
151 167 1
151 185 1
151 198 1
151 214 1
151 218 1
151 235 1
151 265 1
152 158 1
152 163 1
152 165 1
152 169 1
152 171 1
152 180 1
152 188 1
152 193 1
152 195 1
152 201 1
152 202 1
152 204 1
152 213 1
152 214 1
152 215 1
152 217 1
152 226 1
152 233 1
152 236 1
152 242 1
152 245 1
152 246 1
152 249 1
152 256 1
152 264 1
152 265 1
153 155 1
153 176 1
153 187 1
153 188 1
153 193 1
153 195 1
153 202 1
153 206 1
153 219 1
153 227 1
153 233 1
153 260 1
153 264 1
153 267 1
153 269 1
153 278 1
154 156 1
154 157 1
154 160 1
154 172 1
154 173 1
154 175 1
154 184 1
154 189 1
154 191 1
154 194 1
154 199 1
154 218 1
154 223 1
154 228 1
154 229 1
154 262 1
154 263 1
154 268 1
155 157 1
155 162 1
155 164 1
155 166 1
155 174 1
155 176 1
155 188 1
155 189 1
155 196 1
155 197 1
155 203 1
155 206 1
155 214 1
155 218 1
155 220 1
155 227 1
155 231 1
155 232 1
155 244 1
155 251 1
155 265 1
155 267 1
155 269 1
155 272 1
155 273 1
155 278 1
156 160 1
156 162 1
156 165 1
156 167 1
156 173 1
156 175 1
156 178 1
156 181 1
156 200 1
156 208 1
156 226 1
156 242 1
156 248 1
156 256 1
156 262 1
156 263 1
156 265 1
156 270 1
157 166 1
157 189 1
157 191 1
157 211 1
157 218 1
157 223 1
157 231 1
157 237 1
157 240 1
157 244 1
157 250 1
157 262 1
157 268 1
157 270 1
157 272 1
158 169 1
158 171 1
158 183 1
158 195 1
158 205 1
158 213 1
158 215 1
158 236 1
158 237 1
158 242 1
158 246 1
158 247 1
158 252 1
158 255 1
158 266 1
159 165 1
159 167 1
159 173 1
159 180 1
159 184 1
159 193 1
159 198 1
159 209 1
159 212 1
159 213 1
159 216 1
159 217 1
159 219 1
159 230 1
159 235 1
159 240 1
159 253 1
159 257 1
159 258 1
159 264 1
159 274 1
160 162 1
160 165 1
160 172 1
160 178 1
160 181 1
160 185 1
160 186 1
160 189 1
160 192 1
160 194 1
160 200 1
160 208 1
160 210 1
160 215 1
160 228 1
160 242 1
160 248 1
160 262 1
160 270 1
161 174 1
161 209 1
161 218 1
161 232 1
161 242 1
161 244 1
161 246 1
161 250 1
161 252 1
161 253 1
161 254 1
161 258 1
161 265 1
162 165 1
162 167 1
162 170 1
162 178 1
162 182 1
162 200 1
162 234 1
162 240 1
162 244 1
162 257 1
162 262 1
162 264 1
162 270 1
163 165 1
163 182 1
163 190 1
163 193 1
163 200 1
163 213 1
163 217 1
163 224 1
163 226 1
163 257 1
163 260 1
163 264 1
163 271 1
163 277 1
164 168 1
164 174 1
164 176 1
164 188 1
164 190 1
164 192 1
164 197 1
164 214 1
164 215 1
164 225 1
164 229 1
164 232 1
164 245 1
164 266 1
164 273 1
164 276 1
165 167 1
165 170 1
165 173 1
165 180 1
165 181 1
165 182 1
165 190 1
165 191 1
165 193 1
165 198 1
165 199 1
165 200 1
165 204 1
165 207 1
165 212 1
165 213 1
165 217 1
165 226 1
165 228 1
165 234 1
165 240 1
165 242 1
165 244 1
165 245 1
165 248 1
165 253 1
165 257 1
165 261 1
165 262 1
165 264 1
165 265 1
165 270 1
165 277 1
166 175 1
166 218 1
166 220 1
166 223 1
166 240 1
166 250 1
166 258 1
166 275 1
167 173 1
167 190 1
167 212 1
167 214 1
167 235 1
167 240 1
167 244 1
167 248 1
167 256 1
167 258 1
167 274 1
167 276 1
168 174 1
168 189 1
168 192 1
168 197 1
168 208 1
168 210 1
168 215 1
168 229 1
168 246 1
168 269 1
168 273 1
169 171 1
169 174 1
169 186 1
169 193 1
169 201 1
169 202 1
169 213 1
169 215 1
169 217 1
169 222 1
169 225 1
169 227 1
169 229 1
169 233 1
169 238 1
169 245 1
169 246 1
169 249 1
169 254 1
169 266 1
169 269 1
169 277 1
170 182 1
170 185 1
170 187 1
170 203 1
170 207 1
170 212 1
170 228 1
170 238 1
170 240 1
170 244 1
170 264 1
171 174 1
171 185 1
171 193 1
171 195 1
171 201 1
171 202 1
171 205 1
171 212 1
171 213 1
171 214 1
171 215 1
171 217 1
171 225 1
171 232 1
171 242 1
171 246 1
171 252 1
171 254 1
171 255 1
171 266 1
171 276 1
172 175 1
172 185 1
172 194 1
172 210 1
172 228 1
172 247 1
172 259 1
172 275 1
173 175 1
173 180 1
173 181 1
173 191 1
173 199 1
173 204 1
173 212 1
173 226 1
173 228 1
173 235 1
173 240 1
173 242 1
173 244 1
173 255 1
173 258 1
173 263 1
173 265 1
173 270 1
173 274 1
174 184 1
174 185 1
174 188 1
174 190 1
174 193 1
174 201 1
174 202 1
174 210 1
174 213 1
174 214 1
174 215 1
174 217 1
174 225 1
174 229 1
174 232 1
174 233 1
174 245 1
174 246 1
174 249 1
174 253 1
174 254 1
174 261 1
174 266 1
174 269 1
174 273 1
174 276 1
175 191 1
175 204 1
175 218 1
175 223 1
175 235 1
175 262 1
175 263 1
175 268 1
175 275 1
176 182 1
176 187 1
176 188 1
176 192 1
176 197 1
176 214 1
176 231 1
176 232 1
176 244 1
176 260 1
176 273 1
176 278 1
177 179 1
177 190 1
177 231 1
177 243 1
177 252 1
178 189 1
178 194 1
178 195 1
178 197 1
178 200 1
178 205 1
178 211 1
178 224 1
178 231 1
178 233 1
178 247 1
178 251 1
178 256 1
178 262 1
178 263 1
178 268 1
178 273 1
178 278 1
179 184 1
179 192 1
179 197 1
179 199 1
179 207 1
179 212 1
179 217 1
179 221 1
179 230 1
179 231 1
179 249 1
179 252 1
179 255 1
179 271 1
179 272 1
180 193 1
180 196 1
180 198 1
180 204 1
180 209 1
180 213 1
180 216 1
180 219 1
180 236 1
180 253 1
180 257 1
180 258 1
180 259 1
180 264 1
180 275 1
180 277 1
181 184 1
181 186 1
181 208 1
181 212 1
181 213 1
181 217 1
181 223 1
181 228 1
181 229 1
181 242 1
181 248 1
181 261 1
182 187 1
182 193 1
182 200 1
182 240 1
182 244 1
182 257 1
182 260 1
182 264 1
183 189 1
183 192 1
183 195 1
183 205 1
183 221 1
183 231 1
183 237 1
183 247 1
183 250 1
183 252 1
184 196 1
184 199 1
184 203 1
184 207 1
184 216 1
184 218 1
184 220 1
184 223 1
184 229 1
184 230 1
184 234 1
184 238 1
184 245 1
184 254 1
184 257 1
184 261 1
184 269 1
184 272 1
184 274 1
185 186 1
185 203 1
185 210 1
185 214 1
185 215 1
185 235 1
185 238 1
185 242 1
185 248 1
185 254 1
185 266 1
185 269 1
185 276 1
185 278 1
186 210 1
186 213 1
186 215 1
186 242 1
186 254 1
186 259 1
187 193 1
187 195 1
187 205 1
187 219 1
187 227 1
187 240 1
187 264 1
187 278 1
188 193 1
188 201 1
188 202 1
188 214 1
188 232 1
188 233 1
188 243 1
188 245 1
188 246 1
188 249 1
188 253 1
188 273 1
189 192 1
189 194 1
189 197 1
189 210 1
189 211 1
189 231 1
189 237 1
189 262 1
189 268 1
189 273 1
190 193 1
190 201 1
190 214 1
190 217 1
190 225 1
190 230 1
190 239 1
190 241 1
190 245 1
190 256 1
190 273 1
190 274 1
190 276 1
191 199 1
191 218 1
191 223 1
191 231 1
191 262 1
191 265 1
191 268 1
192 197 1
192 210 1
192 231 1
192 232 1
192 237 1
192 244 1
192 246 1
193 198 1
193 201 1
193 202 1
193 209 1
193 213 1
193 217 1
193 219 1
193 227 1
193 236 1
193 241 1
193 243 1
193 253 1
193 254 1
193 258 1
193 260 1
193 264 1
193 269 1
194 211 1
194 228 1
194 237 1
194 247 1
194 263 1
195 200 1
195 205 1
195 214 1
195 215 1
195 226 1
195 233 1
195 237 1
195 242 1
195 246 1
195 247 1
195 251 1
195 256 1
195 278 1
196 206 1
196 207 1
196 216 1
196 219 1
196 220 1
196 222 1
196 223 1
196 227 1
196 234 1
196 238 1
196 241 1
196 251 1
196 257 1
196 258 1
196 259 1
196 264 1
196 269 1
196 272 1
196 275 1
197 203 1
197 210 1
197 231 1
197 269 1
197 273 1
197 278 1
198 201 1
198 213 1
198 253 1
198 254 1
198 264 1
199 212 1
199 213 1
199 228 1
199 255 1
200 226 1
200 237 1
200 263 1
200 270 1
201 214 1
201 225 1
201 227 1
201 233 1
201 241 1
201 245 1
201 254 1
201 266 1
202 210 1
202 213 1
202 217 1
202 221 1
202 222 1
202 229 1
202 232 1
202 233 1
202 245 1
202 246 1
202 249 1
202 267 1
202 269 1
202 277 1
203 210 1
203 220 1
203 238 1
203 269 1
203 278 1
204 226 1
204 242 1
204 258 1
204 265 1
205 214 1
205 219 1
205 235 1
205 237 1
205 240 1
205 241 1
205 243 1
205 247 1
205 251 1
205 252 1
205 258 1
205 264 1
205 266 1
205 274 1
205 278 1
206 219 1
206 227 1
206 243 1
206 251 1
206 269 1
207 212 1
207 216 1
207 228 1
207 230 1
207 231 1
207 234 1
207 240 1
207 250 1
207 257 1
207 259 1
207 272 1
208 215 1
208 242 1
208 248 1
208 256 1
208 276 1
209 216 1
209 218 1
209 219 1
209 243 1
209 250 1
209 252 1
209 253 1
209 258 1
209 264 1
210 215 1
210 233 1
210 242 1
210 246 1
210 265 1
210 269 1
211 223 1
211 224 1
211 231 1
211 239 1
211 251 1
211 263 1
211 268 1
211 275 1
212 217 1
212 228 1
212 230 1
212 237 1
212 240 1
212 242 1
212 244 1
212 248 1
212 252 1
212 255 1
212 258 1
212 266 1
212 274 1
212 276 1
213 216 1
213 217 1
213 236 1
213 242 1
213 246 1
213 253 1
213 254 1
213 259 1
213 261 1
213 264 1
213 277 1
214 215 1
214 232 1
214 233 1
214 235 1
214 241 1
214 256 1
214 266 1
214 273 1
214 274 1
214 276 1
214 278 1
215 226 1
215 232 1
215 233 1
215 242 1
215 246 1
215 247 1
215 256 1
215 266 1
215 273 1
215 276 1
216 219 1
216 220 1
216 238 1
216 250 1
216 257 1
216 258 1
216 259 1
216 264 1
216 275 1
216 277 1
217 225 1
217 226 1
217 230 1
217 248 1
217 254 1
217 255 1
217 261 1
217 264 1
217 276 1
218 220 1
218 223 1
218 231 1
218 235 1
218 250 1
218 252 1
218 253 1
218 258 1
218 262 1
218 265 1
218 266 1
218 268 1
218 272 1
218 275 1
219 227 1
219 236 1
219 241 1
219 243 1
219 251 1
219 257 1
219 258 1
219 264 1
219 275 1
220 238 1
220 250 1
220 252 1
220 266 1
220 269 1
221 222 1
221 236 1
221 249 1
221 269 1
221 271 1
222 227 1
222 230 1
222 233 1
222 238 1
222 241 1
222 247 1
222 249 1
222 251 1
222 259 1
222 269 1
223 229 1
223 245 1
223 262 1
223 268 1
223 272 1
223 275 1
224 233 1
225 229 1
225 230 1
225 254 1
225 261 1
225 266 1
225 276 1
226 242 1
226 255 1
226 256 1
226 263 1
226 265 1
227 233 1
227 238 1
227 241 1
227 251 1
227 264 1
227 269 1
227 278 1
228 237 1
228 240 1
228 242 1
228 244 1
228 255 1
228 270 1
229 245 1
229 246 1
229 249 1
229 261 1
230 234 1
230 239 1
230 241 1
230 255 1
230 261 1
230 266 1
230 274 1
230 276 1
231 237 1
231 240 1
231 244 1
231 250 1
231 252 1
231 268 1
231 272 1
232 246 1
232 252 1
232 266 1
233 245 1
233 249 1
233 251 1
233 256 1
233 267 1
233 269 1
233 273 1
233 275 1
233 278 1
234 238 1
234 257 1
234 259 1
234 261 1
234 264 1
235 241 1
235 258 1
235 266 1
235 274 1
236 239 1
236 241 1
236 243 1
236 249 1
236 251 1
236 258 1
237 247 1
237 250 1
237 252 1
237 255 1
237 263 1
237 268 1
237 270 1
237 271 1
238 254 1
238 259 1
238 269 1
238 278 1
239 241 1
239 251 1
239 263 1
239 274 1
240 244 1
240 250 1
240 257 1
240 258 1
240 264 1
240 270 1
240 272 1
240 274 1
241 243 1
241 251 1
241 258 1
241 266 1
241 274 1
241 278 1
242 246 1
242 248 1
242 265 1
243 249 1
243 252 1
243 258 1
244 248 1
244 250 1
244 264 1
244 265 1
244 272 1
245 249 1
245 262 1
245 273 1
246 249 1
246 265 1
247 251 1
247 266 1
247 278 1
248 261 1
248 276 1
249 251 1
249 269 1
250 252 1
250 258 1
250 272 1
251 269 1
251 275 1
251 278 1
252 255 1
252 258 1
252 266 1
252 274 1
253 254 1
253 264 1
253 265 1
253 267 1
254 261 1
254 266 1
255 263 1
255 266 1
255 274 1
255 276 1
256 263 1
256 273 1
256 274 1
256 276 1
257 258 1
257 264 1
257 272 1
258 264 1
258 266 1
258 274 1
259 275 1
259 277 1
260 264 1
262 265 1
262 268 1
262 273 1
263 268 1
263 270 1
263 274 1
264 267 1
264 275 1
264 277 1
266 274 1
266 276 1
267 269 1
267 275 1
267 277 1
268 273 1
269 273 1
269 278 1
271 277 1
273 278 1
274 276 1
274 278 1
275 277 1

